More than 83.9% of the zeros of the Riemann zeta function are distinct and more than 67.35% are simple and on the critical line

Let N(T) count the nontrivial zeros of the Riemann zeta function up to height T with multiplicity, N_d(T) the distinct ones, and N_0^s(T) those that are simple and on the critical line. We prove liminf N_d(T)/N(T) >= 1645064/1960733 = 0.83900...; earlier work proves 0.83699..., and a report we have not verified claims 0.83805.... Hence more than 67.80% are simple. Also liminf N_0^s(T)/N(T) >= 0.67353...; earlier work proves 0.67250..., and reports we have not verified claim 0.673492. Two estimates of Lamzouri are improved: at least 88.93% of the zeros are simple or on the critical line, and the proportions of simple zeros and of zeros on the line average at least 83.67%. By the unconditional form of Montgomery's pair-correlation theorem the energy, a sum of a test function over pairs of zeros, is known asymptotically. A zero of multiplicity d contributes d^2 to it and nearby zeros contribute too, so a lower bound for such pairs leaves less energy for multiple zeros. The proof has three steps. First, for zeros at least a fixed fraction of the mean spacing apart, a large sieve inequality lets their pairs be used in full, with multiplicities. Second, their contribution is bounded below by a computer-assisted inequality for seven or eight consecutive zeros which distinguishes simple and double zeros. Its correction terms telescope, as increments of a storage function. Third, the test function is chosen to make this contribution large, at the cost of more energy. We also prove upper limits for what such inequalities can give with the two main test functions. The lower bounds and these limits are proved in Lean 4, analytic inputs included. The proofs use three axioms beyond those of Mathlib, one per inequality. Each records that a search program returned true; Lean's kernel does not check the run itself. This work is an experiment in AI-assisted mathematical research.

==> anc/CHECKSUMS.sha256 <==
29ebb443d81df1ef96b296e604e233228979edeebf043ccaf8699fd6d6bd49a8  LICENSE
173f434afbb4063a641f9299edfd540ee93c334668f696bae8116237a766c2cf  README.md
1d0aa8278cce3ac6046c6f22a2fb2e224b42ce98554b0509d6dcfd813d33df50  certificate/assemble.py
7d6f3d858e9335b738a10fc4be10f368e705dd43e1e77f8d54ed52efec084969  certificate/build_kernel.py
242c4a0fac3f1ed405cb657938aa5ac16d716cb863b31e024707baff1e679ab4  certificate/cpp_verification.json
e782247f3991118936ef2fcacf59943b510508c9062200c66798f354d95fae92  certificate/inputs.json
8e107b61511d9ca8b9a3f6b5297b3587030b2e6e4b5cb4933497bc4f4505410f  certificate/kernel_build.json
b80e5a8c70e4beb3b872dada426016bc97b0954c1a8a5eabaeb40fba49cded36  certificate/kernel_lower.bin
ad32174824c05733df29a6c59f9625856ec78feb45e08bbd6c691ec456889034  certificate/majorant_result.json
1a0744e5317fe19d46d1420d98451d58461a7394a19d5cc4c650125448cadf53  certificate/python_verification.json
3b4835e9ba400448c905d34b03cdaec5d9dd31909f603c27c7935e4f0dd79ced  certificate/verify_majorant.py
b453d56134159cfe745cd27a93f88b6c895f7fecf9386415807c20c20f0951e7  certificate/verify_python.py
7b4a1262c46c289c808e792d271f5a4e8b3350b733930c953d62370273b6eadc  certificate_line/build_kernel.py
42047c269b832f3e9dfffd790d415b0739b5426ec3c11c1897ec952aad750294  certificate_line/cpp_verification.json
9f480bd9849cb083325a0ee64deda33faef421fb986a402c0d2206faf4a24ed9  certificate_line/inputs.json
25121e4d860aa10f34df4d9ae1934af8f60fd1e017b7cf3039b0d0050358b151  certificate_line/kernel_build.json
e32c430de69dd92adbfbdb9935a9983eb7e033113c2c87c2a763f549e4401e0a  certificate_line/kernel_lower.bin
f0a8d4be667fdf310688737b3aebfa0634687b3e0b5fa1bc2b5d456f3bc651e8  certificate_line/majorant_result.json
234493055d81c6be5e111d627a37e57642db0f4379a944722e810b6ce635107f  certificate_line/verify_majorant.py
7b4a1262c46c289c808e792d271f5a4e8b3350b733930c953d62370273b6eadc  certificate_third/build_kernel.py
369016c4877de15fefd325dc4875af8f004609b9326a8585c7e5d86df92ce6a8  certificate_third/cpp_verification.json
048a3337986347b4991af2d48c78cbcdb17cef834c896493647a922c85d1e50d  certificate_third/inputs.json
fa1fd97b52dad391f3e83e647735c1e229076021076a954d80984736f0aa0c9a  certificate_third/kernel_build.json
698cd6a9e691e1ed132a8990967c63694cb64f2f614090ba0d6ff9d31eb2da6d  certificate_third/kernel_lower.bin
d8b613159d94d468929e96122a79ffc05d0191d588acdf89d89d3af9e3ce8c29  certificate_third/majorant_result.json
234493055d81c6be5e111d627a37e57642db0f4379a944722e810b6ce635107f  certificate_third/verify_majorant.py
daa1e975ec721bfede68f3606fcc5d1127c4bfebe34416e37b9e20ef000232eb  law/CMakeLists.txt
3fd3a00b01cd67997bc48c3442ec591b807ddb4a2b71bf50692d798e5e94ed84  law/README.md
736dc1794d3677254d02e77bb39b282befbd167b234dd84a3b1a1f5f8b540b61  law/certify128.log
6060f06a2a32bb8568f0e1dc115d758569172c8fd8b87cccef6e414730633761  law/certify16.log
9a747b939bc00c0f97e4e54ede4eeacba5bee219b91b7355bb0352857064b31d  law/certify256.log
0f03d74b3ebe805faaa436fa5badc3f253cc937728a88b27a2ca66138a9c5e31  law/certify32.log
6b5c831cc65bf816b442b75e9d49518195fcfc5d37854b65de6d0c3f81d76589  law/certify64.log
6247174d211ec05b14b42408ded8512542fa13b8bfd003c86e86ab0472ebeaac  law/check128.log
973e5e92b8b42bc161f423630a55efe0ed9ce8d291186998d0a43952b721f2d4  law/check16.log
7f47419e9a4bf842c6f18c724b1aa1b92988aad38a6bc03389771a43046b7374  law/check256.log
5362755e16539337deeec79bb30456e91fe96906f274364d2ca05d521cc5ee0d  law/check32.log
169fcec43dbb75d4582b0d278987b2809f678ff14723fdcd730228dba4dda8e4  law/check64.log
acb8bfd14f130aaf4941a4c4251c6526c4a46076400982b5a94f066a6311d7fa  law/compare.txt
ec7c37db2a3d027953c8db840d02ce5260d68cba59ab4eebaa32ca0128ca4cc0  law/deep/CMakeLists.txt
ff06b92875287ce45e8056b7c984de4af881ff710d773eaca8943456f7e34d8c  law/deep/README.md
d94abbe8aa7cf8ac804b1e82339db2c60c5431c8120b78aef1d6bad6ef3f7c3b  law/deep/certify256_deep.log
bf5ce507a3b77ae0524a7a2b537445461ca3e64eca668a7275fdc8d89fb7a312  law/deep/check256_deep.log
81f726374e8ae38aac9364c5a3dec225952519f3e0f6d808fd04b163bac75f4c  law/deep/compare.txt
7df9f2c71f9bd8b98b3f85089f2f1a38ecb1890f93222480b5bf5796b7234fd6  law/deep/deep_manifest.py
50b6bdbdfa9e78b79e23ee86345211ec9173da2ccd6720b55042affc7a6f1ec2  law/deep/law256_deep.json
7814a24ed3be677fc0cf7914a9e4d522bebe57e5e2b341666d1ca3a02b61dd0a  law/deep/law256_deep.log
2366c86ad0fc202a89b4d5e83c618d38d58c700f126fdced273ad19543f965e9  law/deep/law256_deep_certified.json
ea2a8fe80323c2d785f67c15cb8bf396e7bb60c63b583d5f8b9712c134c41dfd  law/deep/law_deep.cpp
290f3e166d95e2cd505615742872ed2783b621ddb4a85e0a5ad5f77b9dc4a7c8  law/deep/law_deep.py
3633a8eb67a8f29c16beb281789ac6f6644fe776b3709a2d2f7d2d0e43844200  law/deep/law_deep_test.py
b4fec4de07e6a850a7a1f470c53c53fd1efaad1a949e1859e9d85457b97ca8d9  law/deep/run_deep.sh
cfd5482792996759d7e93f69506e4e0f480b360aaf14063813c0779acae94587  law/deep/run_manifest.json
2ab0f82c68dc460ff384acfbf90caeffa7f3d5272599505d9d64d1cbfaffbac3  law/deep/test_deep.log
79245f9b300a5593e1de4f9a5c73b4ef49cebb8a0191b04a5eceb81455295ee8  law/law128.json
b0d0920ac2b0e378fd8797a0b02622de1b6b3f2fe803ac563d7c7b5f2f0d09bc  law/law128.log
e3f4e8d8208e38746fb72c57739a17949fa18bd971caa497202efcdda7169831  law/law128_certified.json
ab965d4962f8811dde67b4f45115b2af3bc0000731df90a354397b91d1355d85  law/law16.json
eb8e3c56d279e83df0811d85bbae6407b8f66ef927c406c3af735dcf05844d52  law/law16.log
b9eff271362f3e700aa25cdba30a8e8f6768802f64d6853021c3280fd378b3b1  law/law16_certified.json
1bf1da28a14a579f0c89ed86bbb638a7d24699592aaf728b2f53f6fe9dbe4eab  law/law256.json
1bd798c6e361a876b16dc80181f2bb6643f3b3f35da6506f0894d3e0a62f0668  law/law256.log
7c0893d968172830c8f459efd28d3ae0bc0576100fb18a2d3da5314e0e8fbb38  law/law256_certified.json
330b7057ee14a07759ff7e93fd365d2137ea106c04708bd6330ce3717afcb5aa  law/law32.json
e3e89c0309f4061de06653a19440ea06cc142b5513f72a7e3b254ed51a3ca15f  law/law32.log
a408927f5dd687aba948239664a6b786f079546ca1ecdbc13e5b6cc768156e87  law/law32_certified.json
e32462842d4d3b46ae8fc6c8206d1164024739568b551bddf752a0f2a22a27e6  law/law64.json
c15d501097ebdea259644a77491c7017e7c2c012e99311432b7187b7043097a9  law/law64.log
53253ee0ae016d7975951b29e853040cecfc9f8924966f79a6bbb8e0c87de4b4  law/law64_certified.json
280d3e634e70341b64a25f806d106addaef6c7c0b66518ad33871e298125d8d9  law/law_certify.py
1dd2d3905d7c09e2b5bfc3ddef04795f473d03f88dbe544abd133aec8b036f83  law/law_cg.py
867f781408f1f1e4867e58a38be6bd61e26ecee4dbd4c8ebe7ddbd1cb50f8093  law/law_check_iv.py
3307208de023c09f5981d9b472c7808f8f449aae81d208edb5e54ee99a5e4d7f  law/law_lp.py
facadff6a7cc6cb8b879f7337d653d90c5e89fa0950e5bed246355e20dd2151a  law/law_manifest.py
61a23e162a7b37a6b6c9a9c1c7cab82569269f77a51e3e55ff2c98173e3f3546  law/law_oracle.cpp
a6e7f97400d525505ef62e2818a9dfbdcede1761650c8935be9a28018e19bc0a  law/law_oracle_test.py
83c02f0a1e3281a4a4d7411d2fe5ef1bd6c142d56e60d9ad3acc07cc5446aca9  law/run_all.sh
5463c6af7bb6e6e1ab7b127d62ed4cdcf6a07f5734dd9206be917f0efe268540  law/run_manifest.json
e2c8e5a62e6275245c58b5e32260319d915888e68ed7562787fcb7e2dc409189  law/test_oracle.log
c720c03325f8cd947c97c5e2c849b8fea08a11799e9bc1890906f057e8efdcc9  lean/Ceilings.lean
861149a2a9351df39ae71504f451b46cc1438fe1087991f239ae6924ff7111c0  lean/Ceilings/Defs.lean
3a3041e2485685a5f6e330cd3cf1a93ce32913283b3fd5cf69f314286c50eb1f  lean/Ceilings/Distinct/All.lean
b844a8eed0ad921f41882d157b2c6858ccf914dd4737340f83c1464ae2eac57c  lean/Ceilings/Distinct/Defs.lean
aa62ea6a8d3f51214cbf0b2b639ed8df8887437539a32ce74e6f805d4477af9a  lean/Ceilings/Distinct/Gram.lean
3f242d763301b56020f62b0e7f86a3c4f96f8af1a645e29e50442d26b3a1b886  lean/Ceilings/Distinct/GramBridge.lean
e6fb1ac1ac5753d572758d5608daeec7b11ccce82d80931f4e015cdf8e6f98c3  lean/Ceilings/Distinct/Kernel.lean
1f3eb6b1844928dde52475ed1574bf65e5b8f4fd1b80801cf4bfbe810b58c570  lean/Ceilings/Distinct/Paper.lean
7caf1505c03ed4cfa7cea074258666a3f66743853c5495f0d472106a453e1bc9  lean/Ceilings/Distinct/PaperCert.lean
db9d15501a5d105f7b0f99e09b8b953510a17c2d0177f2e74f04f9214e6e2b2d  lean/Ceilings/Distinct/Range10.lean
5c97538b5871971dcb75f6932c1cb0db09ca138e8d92aef08976b864c5cc8784  lean/Ceilings/Distinct/Range6.lean
6c9ff195254b10096b57e0b25d33683a5d74ce9bb7c01aa95be45a5151ea9b39  lean/Ceilings/Distinct/Range8.lean
30c3073945ca99c750a47e264ce9e58e39000366b6cf2af38eca2363c4689f5d  lean/Ceilings/EnergyIntegral.lean
c3766a7b469e4d990ce3fa52aafaa7dfffa843a32b2df3dad738f20526004c1d  lean/Ceilings/KernelBound.lean
f0414f7e3858f680705f46262e44cd01cd7dc18ef54705c3a7ffda6d2ed685c3  lean/Ceilings/Line/All.lean
7596819dff80e1e531f06949563e6a01caedc41728c5bbc11ce9280e7a16d186  lean/Ceilings/Line/Defs.lean
ca4ecfa528a2638c44c07e9f91267d61ce23a655fb882740181384bf88d7f316  lean/Ceilings/Line/Kernel.lean
14ffeddb561e7a33fcb21027173bc02a4bb7d235d0b99e7b88f757235a1192cf  lean/Ceilings/Line/PaperCert.lean
036122cc8c1b544e6cf42a77bb0884cc93c72c35974a7f9de920c1e3af321a86  lean/Ceilings/Line/Range7.lean
54b120ed02443acd2569c0f3bd0218c98cae2106106b231bf7de00e6d818e607  lean/Ceilings/Main.lean
104278c5390b2d5785c86ebca9060ff2af207298875c68ee1b1c4b4ad480ee08  lean/Ceilings/Mixture.lean
0215d91536827d00bd4d4fe57a67fa42169bea77a75ba3e79acacc738e8b4fa0  lean/Ceilings/Periodic.lean
fae0e4247c7ee3c222ab49d2db7c10c95ffe62c1020d8c238495fc5104a8fb56  lean/Ceilings/State.lean
dd8593eebe5792305bb9398e0cc07fd46bf295c31d9af9d395477be6736a4694  lean/Ceilings/Trig.lean
d3b2e00c0cf99f65704cf7c6b9f677c1e6d6ec015d26a60be11947172f18a616  lean/Challenge673.lean
f52fb4cf20718561987cbc6614cf04232753142b8ceec0d327bea1065a7295a8  lean/Challenge839.lean
8a5782b190df1cd8bba7a31c3c4105f7bdd24fb1fceb4155034c95ea65cc2f50  lean/Challenge889.lean
52f6363ddc90f2557dfa1d545bfc5e2cedb357828bbf1dffff76294fe99ea2f6  lean/ChallengeCeilings.lean
b81c1cf1cfaa63934832380da539fc7cf3379fb273db0e1c0a67f650b5d61854  lean/ChallengeFurther.lean
d28518ded06060e959d3398539b012bfa4ad64136cd606bd258ba5754517b16a  lean/Distinct839.lean
53492090a7f09b46bcb2c5922b055db69edc6b002463256eeea83403223afc22  lean/Distinct839/Assembly/Block.lean
86a33203cac04e8697264c8df38a1ba1cd074186840f753326a996d5c984eccf  lean/Distinct839/Assembly/Certificate.lean
b495006c9e37a646ee220e538bdad0b3a6cec2fb4d2846fc4acfeda865e9bc6f  lean/Distinct839/Assembly/Constants.lean
0fbc3d39f559a43ee651440c451b156817d4afe7af1b6fbe3c29f7edfb2311a1  lean/Distinct839/Assembly/EdgeCount.lean
006044520169469599807aba8cb19f4572a930979e408d699d0bd4e2b7f746cf  lean/Distinct839/Assembly/Final.lean
22a6d6696bfdfc3786180558dc3743c421c5ecdb9f94ac0ec479167050252d5b  lean/Distinct839/Assembly/Instance.lean
d28475f0c7ed1ae57fed68f950e3da8165d8a23a6e66824334ff53ccec37e5d1  lean/Distinct839/Assembly/Threshold.lean
8e91c87d65a529513354ccff3964b8d9629a331b94b98f7513eac9b726705bba  lean/Distinct839/Compose.lean
2b0a696172113d74cb814ed41fb9d689d6d5fd1878b5a396f107339ebb8056b2  lean/Distinct839/Constant/Kappa.lean
cc528b13a58c6752b596c87210b6e9c8030c5c84ccee8385a07eedac21ba6387  lean/Distinct839/Constant/Trig.lean
d0edf55916cb873d49fc9ec12b2a20506623a4c79c0d49363649a256ce08fadc  lean/Distinct839/Defs.lean
c04df565834aff796a5b66c5aeafa1fe7eb6530337172c3587aca8cfc74d385f  lean/Distinct839/Gram/Basic.lean
e36150e03380e09a0c41d74927e3fca01fc251463d5bda8d86a644da85b49d72  lean/Distinct839/Gram/Main.lean
863385817a31689110b120adb82b872a43c716e1376827382615036b5dd3bca0  lean/Distinct839/Gram/Matching.lean
59102d24512214526f80d54d4043a03c43ccd1e3f51b387fdfe8eecb2544154b  lean/Distinct839/Gram/PairBlock.lean
b5c13435ae257569f1064763fe750ee292a6494f08fa9ece6c5344edee3b2ba8  lean/Distinct839/Gram/PhiC.lean
dab69d626b037cab07251bb7c6c4baa14c6aa133fc4c3b90198b6a912f1c3352  lean/Distinct839/Gram/Pinching.lean
6d276f243074add7296768ee8574843c3d3f0d40b931a6ec3f5a430186e12961  lean/Distinct839/Gram/Remainder.lean
77a9a1ebe8cfe126f5fc19db922bc9e73bce5e941c9197d99ff8e0f20f7c69d6  lean/Distinct839/Gram/Threshold.lean
d64597ab6b734b3c4ae5718b9e2c0775ed2c57772fcf819800b23706bbbf731e  lean/Distinct839/Kernel/Basic.lean
e8628afbb5144bafe7d5754c62940a0ef1d374952d5f5013ca904e0ae63ced63  lean/Distinct839/Kernel/Beta.lean
18f60532b513622a74a5acd9f0345013efe8423e1b8865c3a578338a6b294b35  lean/Distinct839/Kernel/Closed.lean
151c58d9c1e8294be05c3cbb8f53e9d05f87e50afc8341bb57b9e7753a50e9f4  lean/Distinct839/Kernel/Compute.lean
028c88523d7d93100f93b1003d874e18bc198299ca8b4a6c7db2ebcaedd05580  lean/Distinct839/Kernel/Deriv.lean
a42877dbe6dc77b8fae885d8a5c53f0f9ceec653ff480c0d406fe21adf247a11  lean/Distinct839/Kernel/Sound.lean
5a8f50a9c3a54fcd29165f3b5bfbad51421ed6a0943155377ca58bf03115be7d  lean/Distinct839/Kernel/Table.lean
d621e4a135ee5786f864ab9ca3030a6bc89d055b3d940c99b58fe071d794d91c  lean/Distinct839/Kernel/Taylor.lean
ab5b3c4c2b8b01087728cdc03743f465611207917b2fb420aea418c44925f6b5  lean/Distinct839/Kernel/Trig.lean
8be99ba28f0d82f32ef0c8c4955c49d5748f759b0307f25de489c45623994fa8  lean/Distinct839/Local/Basic.lean
aef27a8e7a1dba8db8624e8008a5f6c95820f54ff19bc46d74cdb5f818b34091  lean/Distinct839/Local/Bridge.lean
ecc1ef8a51e300f1a5c4d921e9c185a5a5355a43bbe1d59e8d8644e8732e97a8  lean/Distinct839/Local/Checker.lean
05d17214392455d11f50e4e771c798ce7369f6d8652a2f6d8268da57ae33766c  lean/Distinct839/Local/FinalAll.lean
bb632120426cbc6d2a81599de79cfa12ee9f3c76dc849262d8dcb5d004ccf338  lean/Distinct839/Local/Kernel.lean
f4270d741dee01dc989e2b07b85ec64a83605b1523189f74209291499da3d417  lean/Distinct839/Local/Model.lean
b20e0f90b1a7c603d0e9db54d114cd71497e229194dfe74b68f46bb1a8f42bda  lean/Distinct839/Local/Node.lean
febda44c90025a1bf61a176116d4c256dcf6d8391399eb3450bf8f1e8b7195ad  lean/Distinct839/Local/Potential.lean
16f2c70a3de82c1340a24422a35764dd76772291b61aa2d8e574e0b58be83e10  lean/Distinct839/Local/RunAll.lean
aee96ef1db8f2424271a6a15d7bd7953ffa3f4e011803dae91fb6bcde44d7a28  lean/Distinct839/Local/RunCheck.lean
0e8cb83da2cfe9b6f01fab37c3ff793f414f1ff2cecf19c9131b12b059a53495  lean/Distinct839/Local/Search.lean
28b945223c52c64471d60a129225194bd6984b67fb47acbcba1a603633047662  lean/Distinct839/Local/Soundness.lean
1b6aed8a2a726292a6976262294ae12a215b6235a92af5f2a91ee59a52743c6f  lean/Distinct839/Local/Spot.lean
02608e340f7db2763e1f76a80e9f9ea74d7a880ec8221c2277ab4d702fbeec9c  lean/Distinct839/Local/SpotChecks.lean
d268a09aa3c88f1b5742c116d739f445ca2a89d144f21b5f33a17d1be3b19a85  lean/Distinct839/Main.lean
a0133b5591c4add29e8b3405a5a62adabf049dbc5ccb1bbd8bc5d98d7b6d7f3d  lean/Distinct839/Majorant/Checker.lean
43d8fe058852b8a8a77ad0c24eaa22f77f0edb748c22e43d584aeec3dae36539  lean/Distinct839/Majorant/Fourier.lean
4426c7027430d7c82906e605a5cb65221fb5666c1ed5b5280b584bcb1241c9e2  lean/Distinct839/Majorant/Pointwise.lean
d0598058e7e3cd0055800e7ad7db6f4318609ab3098386d65a897a24f0e2bdcf  lean/Distinct839/Majorant/Separated.lean
59cdeefe7d209c16da369caef908060e82c12f9136fcafdbf638e65bb30dcf93  lean/Distinct839/Majorant/Taylor.lean
73cb1d1728312f5583fce2b4cdc92e80a14cc7ab3329cd9db77502b01efec808  lean/Distinct839/Simple.lean
1db57d20ac3c688f26527675c6bfa46b88fe988b474a01d0f87524dbf8d28e16  lean/Distinct839/Spec.lean
3f6a1ab03cccbd43775c2882ded16d0e70e5572b26a090c671a76f1215ed8510  lean/Distinct839/Spec2.lean
65577a5de77c7386ab40010459857c10ff85bd5e261ca4fe51550442f2df80b5  lean/Distinct839/Transfer/Main.lean
d536e0a6466aae3b8fb3343f9c9efbc536dde2f298c1886f4cdd41b4269e37ce  lean/Distinct839/Transfer/Potential.lean
714416078197cac6826cb24ccb33bb8815db9afdc3861f06a89259a8f0a106c8  lean/Distinct839/Transfer/Sums.lean
34c4c660b30dd0f2a3aed68e247f57365186c5774184a4f25d468a23679e5b88  lean/Distinct839/Transfer/Tables.lean
613f7034529ae70488220b66343a44ebc11c874410b9243ac1568a89e5aff2ff  lean/Distinct839/Window/Admissible.lean
9b4cbcb6f4267fce03d277ba241898a7ba9dc5be1b19d59c9b33b11f2c5d43de  lean/Distinct839/Window/Profile.lean
f10388310edb273bc1264df1bab9a87d1ed9d536373e232d1596f6a3fc09cc56  lean/Distinct839/Window/TVWindow.lean
774a1c2117be5f805967702bbe13624e13fed677b3ffb1a7d866e5bd6e996bb3  lean/Distinct839/Window/Trig.lean
56a507e736143767b0904a59204c7c6b6e124d9df2860d45453b659fe9c48862  lean/Distinct839/WindowMoments/Limit.lean
022e586c19decaacb502faaa06279eebcc67fd364223ee03d10ddc253848aa8c  lean/Distinct839/WindowMoments/Ramp.lean
d17c68cb9938d7a9ed2ad95dbdd97e1b0a5f3d4bf2b9f73a0c6b31ea608705bf  lean/Distinct839/WindowSide/Main.lean
f4eae669b9b11a04b1f21b44686cdc77309fdb2c3816b0377336c0a4f0f4f9e3  lean/Distinct839/WindowSide/Profile.lean
8ba0e94507f75c8da4d7c3a8c324c496af02e7b2f4429f1fc10fcd797b807f2f  lean/Distinct839/ZeroKernel/Bulk.lean
c2508fa0c92f0850312f10bbdcd49d474a97ed60280034a2bd3d5bbf264e2453  lean/Distinct839/ZeroKernel/GramData.lean
f4a233e7807fa38a6cc70da34377297a0df5ba98c8050d6ec2aad8a6c840232a  lean/Distinct839/ZeroKernel/Kernel.lean
5d31c1b8c1e11953d6f0ed2ceab314038e744cbba1cc1b3278e899fdee9fdcdf  lean/Distinct839/ZeroKernel/Leak.lean
030ea0de1955da513e3cba398dc6ed44a782a6fd263e8f30e6cebd781bf0fdda  lean/Distinct839/ZeroKernel/Profile.lean
86871ab05693c0740b999986d6a130e1f12197422bfd463b1fe0e53ac63a01f2  lean/Distinct839/ZeroKernel/Separated.lean
122ca3bd42e82781f298b09f4ba2b468c72deba194a52a71950cb94154491b09  lean/Distinct839/ZeroKernel/Window.lean
f5e7b3540f8ecd16cdd36bbe2e82f2aec7d4db9af10ce9c44d33e1b2ba4890c1  lean/Distinct839/ZetaMoments/Coeff.lean
9476b0a849e818a2d1b44cb6fb1c8697ac215c157ab4b5be5b2823101f6d82e4  lean/Distinct839/ZetaMoments/Moments.lean
a12fffcacf8607a8cb1cd7164cd61221dea3dec888ad8b835cd963c5336243f3  lean/Further/Certificate.lean
352d30e201818d294269bc4b54c0e40e6ec16691209513de58fe94bcd588cdfb  lean/Further/Counting.lean
4871086a0d4a105e3bf67d8a2d3163d4d8a85a80eb686685db6b1b26fafe0015  lean/Further/Defs.lean
3a36662f0675d5e4a41274ae970ed68426830fe2d7414370489cc5fcabbc8a45  lean/Further/Dist/Block.lean
10ff2f2dc455fc63ab7ef8ecdf5fdf7e9fbc0567e95f1c828de5bd6dbac19194  lean/Further/Dist/Constants.lean
ff5bf7ce4cf63f323b0eb896588b16e2e842d74b4d6fff8f13fa49a3519d93bc  lean/Further/Dist/Final.lean
588ae5a9317c686ca7c05fb60d0ed1fe54f2992db5460c2066b96c29f13252eb  lean/Further/Dist/Instance.lean
37c3565a5d213082ffe71441128503381d3f05a41ac7c8b39b1facaf3c4091ca  lean/Further/Line/Block.lean
a6ceaa2d66b627d5fd8648f44621af5c94e60dcaf34bf5c1706eb5d1e4bc54ab  lean/Further/Line/Final.lean
1cfd80fe834cfe47ab2a85f860e04f0cd1efe47c8d6eceeaa6bacf5aed2e4e3c  lean/Further/Line/Instance.lean
b805470662381f48529c1f52a0e846f942586b22eeae34402ab7c57490842c81  lean/Further/Main.lean
d71d284ab14c4e9356575c4c6cb4cc5793a52dbce03e1ee1e7dbe00a89b4297b  lean/Further/Threshold.lean
c71d239df91726fc519c6eb72d318ec65820627232b2f796219e87dcf35d0ab4  lean/LICENSE
b02038d4a9861d29c740789fd63d4b1776736d777f02a29f4d2ac2e92e6c16db  lean/Line889.lean
81d2f347e7c6435a55fedbfa12361f48ad7134f7d9b2f76d54bf6e275a9a9da7  lean/Line889/Assembly/Block.lean
a80bf67b2c3eb33ebbbfab38c4212109689756f38c476789c0ce5a099d413f89  lean/Line889/Assembly/Constants.lean
7effbfee6dd6f53655e9551e80a38c0e497486a30d66bbb711b472ee6c3508e3  lean/Line889/Assembly/Final.lean
5ad905446eab90c6250a82cf4a0564afab861734ec4455ff60a7b752fc7d6225  lean/Line889/Assembly/Instance.lean
85b2699549cc1d37cc6726e146e55015272738b117cdf4dba2d13786eb8db1ae  lean/Line889/Compose.lean
d0c3ab4f40cb7fc90e522cb92b077abe5fa021a0d0883701e41c57977d70a482  lean/Line889/Constant/Kappa.lean
66f110e74e1b1aa2867a7b8a190896dc57e0684e1be33600bb91ac68f09bca41  lean/Line889/Defs.lean
8178abf95181ddf853f7c4a8d14a98c79585e1e20e9a8322bd003afadc35ec19  lean/Line889/Gram/Basic.lean
7046ee9b2055efa6134f9718dc6b003bb32758d214fcc15e6057ccb425bfe663  lean/Line889/Gram/Main.lean
8db7d7cf4597ae1ad92091c051bbea1d122c7bd2464744a35e86a1f2d34698ee  lean/Line889/Gram/PairBlock.lean
8c71a5a080a946465dfba28047e561fd4925553e43458f0524990d2a1cc2390c  lean/Line889/Gram/Remainder.lean
0261c2b2be4febecbaba38cc7104c49cca38e4ffd9d7e6d1569541e911d09d23  lean/Line889/Kernel/Array.lean
81f71a0aa2c52b6f1cf3ce3f238bfc592c2df1ea99ce9f2ebd615f46041c9b40  lean/Line889/Kernel/Basic.lean
1b1c22027d932c85782cf8012c38d675bb6c88b3e64fbca792c38e99d875d04b  lean/Line889/Kernel/Beta.lean
704a8f749826cbaa1fa599108b7d742380315857331265ceda211e325b283bb8  lean/Line889/Kernel/Closed.lean
fdcc70f10efdc578268b159a177d594cb7504f62bfcde0b137d5385e13fdc93e  lean/Line889/Kernel/Compute.lean
3fb1e2db87fb79f099223553fb23a4ed790979c95f40c0e7e373ca2e1326b9d5  lean/Line889/Kernel/Deriv.lean
24e6d4b834de10b5a6c1c0c439a4e6d7a899ce2776671a547e9fa8b8b8b32ba2  lean/Line889/Kernel/Sound.lean
8001135ac49df021f8435c4c61191649ec34d2bea79b491160831d22d1c589af  lean/Line889/Kernel/Table.lean
bdf67baa22d7be092f97de438ba7371558b0eb99de03bf2c79546fc56c109d27  lean/Line889/Local/Basic.lean
9fb889f04a4969be274637d3a04526c60ffc45075f3dbcc3f89d84ab44d19837  lean/Line889/Local/Bridge.lean
098d6dea37638e7e6863d7a708a96fd677bd113d5ca926f866c2e363ba8d9a46  lean/Line889/Local/Checker.lean
7adb06f13e49ac17b96a16ad3128b0396a87ef5c8c1c370e5814650c2aa5aacb  lean/Line889/Local/FinalAll.lean
92f0f99276664ad7a3eb6ac9cadd366c9239fda3e1cfd9295903f20eaa1fcf12  lean/Line889/Local/Kernel.lean
2c67bb01d5a86f72fdbe998bec07df2a05ee16b2ca9c72b3f47136faa9e767f1  lean/Line889/Local/Model.lean
3e963d9b55b5b982b7f66c4802c851deabd26c079eafe697fa70fa019827607a  lean/Line889/Local/Node.lean
ac63f362737e2e1a97eeae34d0222d02b96f199ff6e99a9539de1f2e95c2839f  lean/Line889/Local/Potential.lean
b0b6f9865e2bdbbc98f8e982167e1fa551ac8aaca378e03b8e544ff8c02891b3  lean/Line889/Local/RunAll.lean
d81cf851504957073c7fea7cfb2fe6fef9ba57bd34178f8386514bdb4ac9b226  lean/Line889/Local/RunCheck.lean
e37bbe10f31dae298241b5913aa8b5847af9a88b028be106e0d0f15265b16330  lean/Line889/Local/Search.lean
631f8fd8d8bdce1884ce62b1623ac8be4a8ea2350ad8dc268f69695c0557184c  lean/Line889/Local/Soundness.lean
a0cfbdc8a9ba95d5bade1064a24fee59cd7fdb96d01b66da9f66050c14cb9c1c  lean/Line889/Local/Spot.lean
a0d135f2b0366929b4afb1d01cb4bff3a2658400f5a24b7a8dc9f5f9943efb52  lean/Line889/Local/SpotChecks.lean
f63e9be1bff9ec88e5a3d60595c0d81453a33f4eec4f0bc3dcd506e8b44812b8  lean/Line889/Main.lean
0310162de1a6eb11a86732d6034f812d570c6953b5a4eaef0b4636afdd07ce11  lean/Line889/Majorant/Checker.lean
38b8951e1b3fc65f2a332e85a3132ec6658085c65e3e1cd82746ff50b5993a80  lean/Line889/Majorant/Fourier.lean
c07b96a28fbcf7fdde9a4c4240cd2778faad237e6ae358f09a204a7428c5eba4  lean/Line889/Majorant/Pointwise.lean
0c38c93de267a5c09392faa42b82e8471be37c1d8050f6aa9dd836bdf57f2023  lean/Line889/Majorant/Separated.lean
1c7bdf78e9984e23fdfcb3b29d9d05f304c8067767050bbd9b4713b338da44cd  lean/Line889/Spec.lean
c5e9ec576806e52d779ab0f1a46ca1bf24a6636c06e25651782cbad03e8c6d9d  lean/Line889/Spec2.lean
71aa677f828d7e7c8c7537e879c494c4f9a5952e586563b867ffc45d8109bbe1  lean/Line889/Transfer/Main.lean
e49a9e33050d34cd70d5b6cc3113f6fafd2353f95177ed1f885211263114b702  lean/Line889/Transfer/Potential.lean
aa188aeef516077555fdccb650002f21e04708d8c7f8ecc9f9bec7c617242f75  lean/Line889/Transfer/Tables.lean
4674d818901a6a112946551f6647ebe71cf810f6c1c04cb2310a057b9d550d1b  lean/Line889/Window/Admissible.lean
04ce6f1b16778e41f55a0f4f373bb8ebf549f4d93bc51584d07dfd6b4c359633  lean/Line889/Window/Profile.lean
14a86204eb1bb3fa3335d16a89d5048563d907a9856943b2ed255e0ce7a427b7  lean/Line889/WindowSide/Limit.lean
05d43dab4cc6d1be210a803e46ddb3a0949a6d1d0b5c31cd4dbe677bb3d39a31  lean/Line889/WindowSide/Main.lean
4b73c5dcc2346f5fe794c9f99440c97e920708ce65be7488fe938e4fb68659b0  lean/Line889/WindowSide/Profile.lean
2da00becc20e2b36353c312961bf7b85739de9544678d3618795dde1db7c2f9a  lean/Line889/ZeroKernel/Bulk.lean
96a4adc08669f5f520a50de5aa6fe564934b92869c02d88420ebc599a4faddff  lean/Line889/ZeroKernel/GramData.lean
fc9fb4459cebfd4893b522ac2d0332b98787c355d89f61be69d2e7dbed4106ae  lean/Line889/ZeroKernel/Kernel.lean
a569a46c3b1fdae14d8b53fa84607970dd23fd7577dbcf7a5329503709f0a4b8  lean/Line889/ZeroKernel/Profile.lean
f6e2f7a980ef45fbdfb10786244c0f7216fd5a4a12dce1b9d7e8bfa796c62ce1  lean/Line889/ZeroKernel/Separated.lean
75188a261c0e9c07ea702a2462eb3067c7972588494dfff5a8fc0e64a8b5a58f  lean/Line889/ZeroKernel/Window.lean
8ec8928fca519405de1179e636ddcdef2fe9daf2d695747c47c8ed91ebf202d7  lean/NOTICE
6a7e20802b5e4706b35f70ab950cb73217d91792a0a0b605872df465c879918d  lean/README.md
c5f70833a79abee74451e042adfe7c2528a2ebab658d359a492ede84daa0c23d  lean/Simple673.lean
45b356fb3e00cf7b393645121605738afebe53c3344ea11d981bab00b7ab4d00  lean/Simple673/Assembly/Block.lean
9b4163dbccea4410ad397a9c4fafc414e8623e627492bc7dfc041342e745d6e8  lean/Simple673/Assembly/Certificate.lean
35ed3ba2526f0209b553f1692c1a29a669d645cd79188ea28bb6fc897ab3871e  lean/Simple673/Assembly/Constants.lean
44a3003e58894528acdd55078e8565ff44b875135fc18e4640f763e27a328728  lean/Simple673/Assembly/Final.lean
afca96088f66426da009b0ce85582cc0714dee5ee6a1266d1aff138b562ccd5b  lean/Simple673/Assembly/Instance.lean
5656b20273bf9a0cab65172b750a59807c16715b21f8394d1a835e3b1ccef3eb  lean/Simple673/Compose.lean
6f434afbd45313cc1fc59ad26ca1ec6bf96f9ac89f45643b46043f9c28ec240d  lean/Simple673/Constant/Kappa.lean
66fc20485be736401c9f735e993e284ed5f711b2ea5b488f02b109d95266c17c  lean/Simple673/Defs.lean
c81214ee6732c189b81686b06c1124cbedd4a06fb7e2720cd34c3f65e2776dc2  lean/Simple673/Gram/Basic.lean
a5e244064f797b3ec9aecd0e5c9bbe7406c20af809ccc434db7855e799c73ccd  lean/Simple673/Gram/Main.lean
45c3d30f2f3298d09c17301d81872e59c9ec88b93143c033f8e8c776c2aa53be  lean/Simple673/Gram/PairBlock.lean
a00c499a2a961133b1405707874d9744373659c99802b2398e5e34db38ecd765  lean/Simple673/Gram/Remainder.lean
781227c0df8f8ae0c66aeaadb9803eea341f02d6f34f7f195f9922baf09896fc  lean/Simple673/Kernel/Array.lean
2f76faae7e5dc583064e269867beb94a27c89a36a67683b11cbb14ce25950092  lean/Simple673/Kernel/Basic.lean
ba373ed681d6b7ac49c7f7e0266ed6efa0e241f7c5f0976fc3caf46d42d123ae  lean/Simple673/Kernel/Beta.lean
a6870bc4f1c44a88d84bc9340c954006a5b90c1ed1e5cbf4d53763df4d355888  lean/Simple673/Kernel/Closed.lean
e0764a84182545ce3efa393c3552c27233e59ed8803d1e8c40a84615a43752e3  lean/Simple673/Kernel/Compute.lean
e11b6b57a7953b84ed8099b61044798406ca436c4eb33297d72edf3a8c8795d2  lean/Simple673/Kernel/Deriv.lean
e883ff21ecbb6aa2f3fc3062f9252e6d25d7849571a62f615e84216d334ed294  lean/Simple673/Kernel/Sound.lean
d6e3fb646001cbe52fafa6c69a7d9039d63e5bb9bfcbead9743ede1a9292ebba  lean/Simple673/Kernel/Table.lean
278183aca607966c604fba37590ae8a8acfb4213d01fc3f5ea20d759477216f3  lean/Simple673/Local/Basic.lean
d42b955e389961540ed1d29ba2b0d7a5452588d377a3a1972d2ab4ae5a5e776e  lean/Simple673/Local/Bridge.lean
b01a26d0b2263757d22c473c51091d9d2a2781e95ce5067531d5453231a20cf6  lean/Simple673/Local/Checker.lean
6744a0798d47ffa13acb45f5a42744cae290356f4a7d92814a234a4fd6e885c9  lean/Simple673/Local/FinalAll.lean
809e5d580e66019af917fae4f696c65a20dc96fe4061b70e4987d803c3a7787b  lean/Simple673/Local/Kernel.lean
af0858f8c131c752a42d74c9ed4677dd1da2c2e4c8cab25ce5df01654d91c6cc  lean/Simple673/Local/Model.lean
340ba4c19da93d8ed54ef99203a8c996f7815e43c09c4301b70407dadf8ef4c0  lean/Simple673/Local/Node.lean
224b1cc6f0683c67af2193aaa27ad51bfc15aa0bb60b9756ba7f220e84fc431a  lean/Simple673/Local/Potential.lean
7e601474d6730736426c72b89d396a0ccda7b3810e7a097c102437e67b9edd76  lean/Simple673/Local/RunAll.lean
9a6a89437422aad4b409d449e3d3a30dec134e89f00b7dbb53d4211ffadf68cb  lean/Simple673/Local/RunCheck.lean
ad8e64d4d765861016bf4408958610cfe32385090cad910a649e346ac8eff65c  lean/Simple673/Local/Search.lean
12a74dc0a8119eef86f74534ec99af871ffa0d85bf0f6020c9f20336cf1bfc5f  lean/Simple673/Local/Soundness.lean
88af040ed798b247839e435538961c87a9a6fb3987bcf746414fcaf29168710f  lean/Simple673/Local/Spot.lean
9ba898b5acf160ebd4238014afd6a2587be6d4dbfa2c62025f0bdcec4bf7714e  lean/Simple673/Local/SpotChecks.lean
9bf2476d0008ee89ff1bcf82611d83e64cc5a7627298524248b86949aaae1ff4  lean/Simple673/Main.lean
2768ed9226e8ac3356282f0ecadb88d9aa6a48f27c131b4fc67353c468990a87  lean/Simple673/Majorant/Checker.lean
57b93c62fe7f86cb5240caa10f8920e5ee271f640379e1b8eee8d1e6dc5153e9  lean/Simple673/Majorant/Fourier.lean
38cb115acbff502d686bbd9aacdfabb867af1b59392ec0f0e628c96c60734eb0  lean/Simple673/Majorant/Pointwise.lean
bdef6c38a340ae8be1bdcdfca3b0758fc08a226c5ff20e331dcbad08a9866288  lean/Simple673/Majorant/Separated.lean
952b7d0d73256cb25f7448583426894d18083361f4870b3c1d5c7e8a2322c59d  lean/Simple673/Spec.lean
37c1113c097cc0c4a7dc4e349d3c4adff9fc52f7940fd81fc52d8c3ee683f28a  lean/Simple673/Spec2.lean
c4960836cfe47756d1878ff52a7a94bf03b04178fc62152a3e35d0b84ae2fc54  lean/Simple673/Sum10.lean
8e382b94b6c8452d837882151c57551530259e34aedaab40b448b63f6669bc0c  lean/Simple673/Transfer/Main.lean
f4194541090dd60985e5136fa54e1735faf4c1af435e597350f29263aeeb3196  lean/Simple673/Transfer/Potential.lean
cb2819690d6a0ecd78f8f8077fd0315df7885f696ed15563abfac227ade49c92  lean/Simple673/Transfer/Sums.lean
8368a72cb7260eaafde4fc09247aedec958253eafd139e5d081531cd178ca0b7  lean/Simple673/Transfer/Tables.lean
a4efe92100dbacbc07e3b102fc3dc11856ec794258a1d3dd269dc09e12a88d49  lean/Simple673/Window/Admissible.lean
05c4df762c989d33eb442057cd09d66c7b1389f403e94d042e1ccdca8161344f  lean/Simple673/Window/Profile.lean
1af78f597c1b62551cf6ba0d65a0788d10f2f554d0883feb4c17e9da6b94a467  lean/Simple673/WindowSide/Limit.lean
c5a0192456c1cf4e46729d89e0938715c9952fee9a6b51418ece4eb0851c9270  lean/Simple673/WindowSide/Main.lean
bb81b1a552868166a674d2230bbc968c96742b7580fc9649340bff16a2807551  lean/Simple673/WindowSide/Profile.lean
41e2c942511190b6e896bef93410dc3ebed010e20f3520677ed95068ffbd1ec7  lean/Simple673/ZeroKernel/Bulk.lean
0c08b8a17c49db6b2c4709bac3084f676e890eed084865c4d0c3fbc04ea9c61d  lean/Simple673/ZeroKernel/GramData.lean
b4f024866f949251e948bd81a8fdaeb2160abe2fb8bf774969a88c53a1bdba8b  lean/Simple673/ZeroKernel/Kernel.lean
86f018f4bdcea42b200b4c540108a57f9b84120c2149c7aaa1aaad601750f0a3  lean/Simple673/ZeroKernel/Profile.lean
97b957e4f9766572a54b309041d39a07c30d6752c2fd0d2fb2bdf7f95fcc22e2  lean/Simple673/ZeroKernel/Separated.lean
4891bcfcd8a5b1b56f3e6d5be979c2e5ae7e40bc221ea0a707597f83a6108fed  lean/Simple673/ZeroKernel/Window.lean
7ad04b241093fc010ea977fd106cf170a974c79fd55f2821040c02c35e48e615  lean/Solution673.lean
c3bd8b60a6835e75a0da10300a5aba6a28cb21aadf6812e05d90264dbe472792  lean/Solution839.lean
f43491c504984e63024afc478e719b557554911cfa8da68209463eeeec3a1f01  lean/Solution889.lean
a9c78c71ad6c0146464fa23646844687e22c95b079787c2dc080fb308d12fa78  lean/SolutionCeilings.lean
80726f435bf87d659f5d18189c5d6043e91d6a47265c80e1a990ffeb09a590b3  lean/SolutionFurther.lean
73544ee6b53ac69df3eb874eed55370b02854d4afe1646e1164785d9a63ccee7  lean/axioms.txt
97cb7948d52ed5e2d068e91cc559a3143c82f2fd33e306e1e68e738b87101428  lean/lakefile.additions.toml
c16ffc834e08df654b52bb82e69e39bd60868fa1859aa4ba7e314f33d54f7357  lean/scripts/Compare673.lean
392fcec17b72655fbd84696250656157ac4df5ec316c7de584f09d8faccf7952  lean/scripts/Compare839.lean
4c6adf94bd4ec7cff38880abe07d25beedb706ad421f694bd832b8d4cd122e44  lean/scripts/Compare889.lean
fadd9acc76b8e43b03486928c3ea5f7cffbabe834b863bd3c9def0303ecb267e  lean/scripts/CompareCeilings.lean
b2702bbbc3413898a5c19c35f5072089eb555b620919cc0aeb2f008cdd53a6b0  lean/scripts/CompareFurther.lean
169d01e380ef6044a794f1ff9618a2e542fb2322ff0fb49a3162b0063b231873  lean/scripts/PrintAxioms673.lean
245d38e163936cae02211c6efe60ae5f16fe86c1f8db64bf240aa9fabe7ec9bc  lean/scripts/PrintAxioms839.lean
575234f32748d81f335dac13ab8cffaa2573c5669bd0cff9a910ac4c0e42d606  lean/scripts/PrintAxioms889.lean
d8992469dbaa63c6a6adb36447893698b9348fc051cc3820cb4878b5e0483364  lean/scripts/PrintAxiomsCeilings.lean
ea4a45a38980a11ef7f395bb69cfa0829ca3ab7320a5a430852fc12cd6213dda  lean/scripts/PrintAxiomsFurther.lean
4d9f31cc1f32cc8eabc487ffb65d6713e34bb58e2d7dec273707db8171f8b3e0  lean/scripts/make_compare.py
495a0978f44c528e520bd46fded1fe6b88bbb415789a44e03f714767539e6cb0  lean/upstream_relax.patch
f205b4b283ef14485f345f38d64463dea57d9392cde89e1b7575ce54645e0031  limits/README.md
3c0654cfef6fdcb9f8f5856a91e459305fc7af8963377eb4f0eb78bdcc00c18f  limits/ceiling_certified.py
41c21556b8fa8540b02d6cb9a8eb8404f85e3fa98318dfd12cb784f0cede3db9  limits/ceiling_line_certified.py
af92b8c8569fdcb914e09b2593797dae2769c6a5a2b1f347a31e4582b92165b6  limits/certified.log
e979d9bd1b8e17de4e73f66b43aadfc76c6b48acc89156623fca612b69140814  limits/figure_data.py
ba66f62c711836e1808df71ca3556fc706dad974c4cbea07174d14dbee3be152  limits/ground_state.py
c6b2f1d591263869937714ff2fbd4c85e05a003c25944c1f28f904c7b9f62bfa  limits/ground_state2.py
751ec83159371db53ff808c80b6810bc89e388f1b303c3ee28e0c48735dd8bd4  limits/ground_state3.py
555cbfdef5d06630ca590b36a1a05b9ae60d372ac5f4e96bced7c5fdf8a4f47c  limits/lean_ceiling_data.json
10c8aa3a23b6fd2043d8b2ab61b98e05bb493f9122e7def46b41b32482e375e1  limits/trial_cell_mt.json
ae74946f954bc26cea73fe849090651ff5dfb0a6f5f17274ca4a8ff15bb63d9e  limits/trial_cell_new.json
f0ebe2ebcbba5a7a14b37277281578b2dd2e400f36725fe090d4c348c653e51a  limits/trial_cell_paper1.json
2996a3e30b6bb4e42c82c78366b9a883ccbb0ecf24be5e113c70bfc3c8b11935  limits/trial_line_all.json
31818aee5100aa4bbf24d24054d612806e35019a491ffec10d92cae8f828379a  limits/trial_line_range7.json
6862557472ce93fa371ed1a66eee17926facc842c4e3d0d6ad7558ba7b904bcf  limits/trial_new.json
a8a7aeea4536565ec3c4164b38921c5d9fc8c60449d0bbd5e7c437ae8fd70c3c  limits/trial_new_range10.json
d63bd922f222f3e1c9f0b23ca342453de49ea1c4d7cb5aed89a20aae9a57c231  limits/trial_new_range6.json
af80320b30d41f0033af312816ae690d1fc2f11af7fd67112fd534b664329222  limits/trial_new_range8.json
2ccb0b35428cfdad35765f5d100cf645ea35d6defe119c2e8febec35ddc2e1c2  limits/variation_certified.py
81416938105c09eb41ffaf0dc572c678f5035fab65a9b7c2a04bd8b551fd673c  verifier/CMakeLists.txt
252e8a6a998680aef5544694910b75fb6d28780b148ab08ce30fc16c11db1131  verifier/README.md
7cc149b14d0060448712b59c3317b8dab7760865080c11e6e78487d7ff55e18e  verifier/make_parameters.py
d60f8b775a6725f758df34b6be9b5d2a4b82a86e98e3d90da732c186e9343f5e  verifier/run_certificates.sh
28061c87e84cb8d6055813b7df7c94387e1b61b66b4cf1aac3805722f9c111f3  verifier/test_verify.log
c30310214c121d0acf4b4ae562f396c1e13be13992b1f01e02df584dbd602142  verifier/verify.cpp
ccebe5a1e4e3edd143ed72b8e6196e56570838382f149308e355d757801d49e9  verifier/verify_test.py


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Kristian Muri Knausgård

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary files

For the paper "More than 83.9% of the zeros of the Riemann zeta function are distinct and more
than 67.35% are simple and on the critical line" by Kristian Muri Knausgård.

- `lean/` — the Lean 4 formalisation: the six theorems (developments `Distinct839/`,
  `Simple673/`, `Further/` and `Line889/`; statements from Mathlib alone in `Challenge839.lean`,
  `Challenge673.lean`, `ChallengeFurther.lean` and `Challenge889.lean`; proofs in the
  corresponding `Solution` files), the ceilings (`Ceilings/`), the patch `upstream_relax.patch`
  for the library `zeta23` on which everything builds, build instructions and the axiom audit
  (`lean/README.md`). This is the proof of record.
- `certificate/` — first window (Theorem 1.1): the frozen rational data of the seven-point
  inequality (`inputs.json`, Tables 7 to 9 of the paper) and reference programs: the kernel table
  builder (`build_kernel.py`, output `kernel_lower.bin`), the majorant check
  (`verify_majorant.py`), a branch and bound in Python (`verify_python.py`) and consistency
  checks of the data (`assemble.py`). The Lean development
  recomputes the table (identical in all 209,010 entries) and contains a verified port of the
  branch and bound; these programs are included for comparison. Result of the C++ verifier:
  `cpp_verification.json` (60,467,309 boxes, 30,233,655 accepted).
- `certificate_line/` — second window (Theorem 1.3): the same for the certificate of the critical
  line, an inequality for eight points without labels (`inputs.json`, with the entry
  `"points": 8`; Tables 10 and 11; table of 262,144 entries). There is no Python verifier
  for this certificate. Results: `cpp_verification.json` (535,332,163 boxes, 267,666,082
  accepted), `majorant_result.json`, `kernel_build.json`.
- `certificate_third/` — third window (Theorem 1.5): the same for the certificate of the zeros
  that are simple or on the critical line (`inputs.json`, Tables 12 and 13; table of 262,144
  entries). Results: `cpp_verification.json` (572,959,453 boxes, 286,479,727 accepted),
  `majorant_result.json`, `kernel_build.json`.
- `verifier/` — the reference verifier of the local inequality for the three certificates, in
  C++23 (`verify.cpp`, built for frames of seven points and for frames of eight), with validated
  input and tests. See `verifier/README.md`.
- `limits/` — scripts and data for Section 7 (limits of the method): ceilings by ball arithmetic
  for both windows and for the two earlier windows, see `limits/README.md` and
  `limits/certified.log`; `lean_ceiling_data.json` holds the trial states and weights used in the
  Lean proofs of the ceilings.
- `law/` — the ceiling for all windows (Section 7.6): certified laws of period 16 to 256
  (`law{N}_certified.json`, exact rational data), the second stage of the search for period 256 with the law of Proposition 7.8 (`deep/law256_deep_certified.json`), the
  two programs that verify them (`law_certify.py`, `law_check_iv.py`), and the programs that
  found them (`law_cg.py`, the C++ kernel `law_oracle.cpp`, the pipeline `run_all.sh`), with
  tests, logs and a record of the run. See `law/README.md`.

To run the reference programs (not needed for the proof): `verifier/README.md` says how to
build and run the C++ verifier, and `verifier/run_certificates.sh` writes the three files
`cpp_verification.json`. `verify_python.py` (first certificate only) does the same search in
Python and needs `numba`. `build_kernel.py` rebuilds `kernel_lower.bin`, and `verify_majorant.py`
writes `majorant_result.json`.

`CHECKSUMS.sha256` holds the SHA-256 checksum of every file here except the six settings files
named next; `sha256sum -c CHECKSUMS.sha256` checks a copy.

The copy attached to the arXiv version of the paper lacks six files: `.clang-format` and
`.clang-tidy` in `verifier/`, `law/` and `law/deep/`, the settings of the code formatter and of
the linter for the three C++ programs. arXiv removes files whose names begin with a period.
They are in the repository, and nothing else differs between the two copies.

## Licence

The files here are under the MIT licence (`LICENSE`), except the directory `lean/`, which is
under the Apache License, Version 2.0 (`lean/LICENSE`). That is the licence of the Lean library
`zeta23` of <https://github.com/anthropics/formal-math> (Copyright 2026 Anthropic, PBC), on which
the proofs build and from which the directory contains material: a patch to fourteen files of
the library, definitions repeated in the statement files, and lines of proofs. `lean/NOTICE`
lists this material and reproduces the library's notice file. The library itself is not included.


==> anc/certificate/assemble.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with OpenAI Codex, an AI system, under the direction of the
# author, who is responsible for its content. It was changed with Claude (Anthropic) to read the
# result of the C++ verifier (cpp_verification.json).
"""Exact scalar assembly and consistency checks of the first certificate. A reference program: the
statements it checks are also proved in the Lean development (lean/Distinct839), the proof of record."""
from pathlib import Path
from fractions import Fraction as F
from decimal import Decimal,localcontext
import hashlib,json
import numpy as np
P=Path(__file__).resolve().parent;p=json.loads((P/'inputs.json').read_text());k=json.loads((P/'kernel_build.json').read_text());m=json.loads((P/'majorant_result.json').read_text())
a=[F(x,10**6) for x in p['window_coefficients']];pl=F(k['pi_lower']);pu=F(k['pi_upper'])
base=F(4,3)+sum((x*x/2 for x in a),F(0));coeff=sum((F((-1)**j,j*j)*x-x*x/F(4*j*j) for j,x in enumerate(a,1)),F(0))
CU=base+max(coeff/pl**2,coeff/pu**2);C=F(p['energy_cap']);assert CU<C
assert sum(abs(x) for x in a)<1
x=F(sum(p['h'][0]),10**6);y=F(sum(p['h'][1]),10**6);alpha=F(p['alpha'],10**6);b=6*alpha;c=F(p['clip_c'])
assert x==F(1087,20000) and y==F(69433,10**6)
assert m['status']=='PASS_MAJORANT_AND_PAIR_BOUNDS'
L=F(m['norm_upper']);assert 2*L<c
beta=F(m['near_pair_K_squared_lower']);assert min(beta-x,4*beta-y,4*beta-x-y)>0
assert beta>=F(8824337,134217728)
assert beta<(c-2)**2/4 and beta<(c-1)*(c-2)/2 and beta<(c-1)**2
rh=6*c-7-c*c+x-2*y;rk=4*c-2-c*c-2*x;nu=2*c-3+x-y;assert min(rh,rk,nu)>0
num=3-C+y-x-b;den=2-2*x+y;q=num/den;old=F(328367,391502);orig=F(16260119298029,19426831050000)
assert q==F(1645064,1960733) and q>old and den>0
W=np.array(p['weights'],dtype=np.int64);B=np.array(p['cob_knots'],dtype=np.int64);I,J=np.triu_indices(7,1)
assert not B.sum(axis=0).any()
A=np.cumsum(B,axis=0)[:5];omega=F(sum(int(r.max()-r.min()) for r in A),10**6);assert omega==F(7941,500000)
assert all(sum(int(W[t,e]) for e in range(21) if J[e]-I[e]==s)<=cap for t,cap in enumerate((2000000,4000000,8000000)) for s in range(1,7))
v=np.fromfile(P/'kernel_lower.bin',dtype='<u4')
assert len(v)==p['R']+1
# Exact endpoint checks: K(0)=1, K(j)=a_j/2 for j=1,...,6, and K(j)=0 thereafter.
for j in range(p['R']//p['grid']+1):
 exact=F(1) if j==0 else (a[j-1]/2 if j<=6 else F(0))
 for cell in [j*p['grid']-1,j*p['grid']]:
  if 0<=cell<len(v):assert F(int(v[cell]),p['scale'])<=exact**2
sha=hashlib.sha256((P/'kernel_lower.bin').read_bytes()).hexdigest();assert sha==p['table_sha256']==k['hash']
cr=json.loads((P/'cpp_verification.json').read_text());pr=json.loads((P/'python_verification.json').read_text())
assert cr['status']==pr['status']=='PASS_COB_CONTINUUM'
keys=['nodes','leaves','basic','affine','max_stack']
for key in keys:assert cr[key]==pr[key]
assert pr['table_sha256']==sha
assert cr['leaves']*2-1==cr['nodes']
def dec(z):
 with localcontext() as ctx:
  ctx.prec=60;return str(Decimal(z.numerator)/Decimal(z.denominator))
res=dict(status='PASS_FINITE_CERTIFICATE_AND_EXACT_ASSEMBLY',q=str(q),q_decimal=dec(q),percentage=dec(100*q),previous_q=str(old),previous_percentage=dec(100*old),gain_percentage_points=dec(100*(q-old)),gain_per_million=dec(10**6*(q-old)),original_q=str(orig),gain_from_original_percentage_points=dec(100*(q-orig)),x=str(x),y=str(y),alpha=str(alpha),b=str(b),boundary_oscillation_bound=str(omega),total_boundary_constant=str(6*y+omega),energy_cap=str(C),energy_upper=str(CU),numerator=str(num),denominator=str(den),clip_c=str(c),norm_upper=str(L),near_pair_beta=str(beta),high_multiplicity_coefficient=str(rh),off_line_pair_coefficient=str(rk),excess_multiplicity_coefficient=str(nu),counters={key:cr[key] for key in keys},table_hash=sha,lean_status='PROVED_IN_LEAN: lean/Distinct839 and lean/Solution839.lean; this program is a reference check',scope='Reference check in exact rational arithmetic: the scalar assembly of the constant from the certificate data, and the agreement of the result files of the C++ and the Python verifier, which share the kernel table and the mathematical specification. The proof of record is the Lean development. No claim of independent review or of a proof of the Riemann hypothesis.')
(P/'assembly.json').write_text(json.dumps(res,indent=2));print(json.dumps(res,indent=2))


==> anc/certificate/build_kernel.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with OpenAI Codex, an AI system, under the direction of the
# author, who is responsible for its content.
"""Rational cell enclosure using an explicit local derivative bound.
No numerical optimization or floating point is used for deciding inequalities.
"""
from pathlib import Path
from fractions import Fraction as F
from math import factorial
import json, hashlib, time
import numpy as np
P=Path(__file__).resolve().parent;p=json.loads((P/'inputs.json').read_text());H=p['grid'];V=p['scale'];R=p['R'];t0=time.time()
a=[F(z,10**6) for z in [193305,-23105,29166,13952,-21009,41052]]
assert sum(abs(z) for z in a)<1
def ab(q,n):
 s=sum((F((-1)**k,(2*k+1)*q**(2*k+1)) for k in range(n)),F(0));r=F((-1)**n,(2*n+1)*q**(2*n+1));return min(s,s+r),max(s,s+r)
a0,b0=ab(5,70);c0,d0=ab(239,20);pl=16*a0-4*d0;pu=16*b0-4*c0
unit=10**40;pil=F((pl*unit).__floor__(),unit);piu=F((pu*unit).__floor__()+1,unit)
assert 3<pil<piu<F(22,7)
assert piu*F(H-1,2*H)<pil/2
Q=2**70
def dyadlo(x):return F((x*Q).__floor__(),Q)
def dyadhi(x):return F((x*Q).__floor__()+1,Q)
def sinpoly(x,n):return sum((F((-1)**k,factorial(2*k+1))*x**(2*k+1) for k in range(n)),F(0))
def cospoly(x,n):return sum((F((-1)**k,factorial(2*k))*x**(2*k) for k in range(n)),F(0))
st=[];ct=[]
for j in range(H//2):
 r=F(2*j+1,2*H);xl=pil*r;xu=piu*r
 st.append((dyadlo(sinpoly(xl,10)/piu),dyadhi(sinpoly(xu,11)/pil)))
 ct.append((dyadlo(cospoly(xu,10)),dyadhi(cospoly(xl,11))))
assert all(0<s[0]<s[1] for s in st)
vals=np.empty(R+1,dtype='<u4');radd=F(1,2*H)
for k in range(R+1):
 t=F(2*k+1,2*H)
 rat=1/t+sum((aj*(-1)**j*t/(t*t-j*j) for j,aj in enumerate(a,1)),F(0))
 der=-1/(t*t)-sum((aj*(-1)**j*(t*t+j*j)/(t*t-j*j)**2 for j,aj in enumerate(a,1)),F(0))
 j=k%H;neg=False
 if j>=H//2:j=H-1-j;neg=True
 sl,su=st[j];cl,cu=ct[j]
 if neg:cl,cu=-cu,-cl
 dl=min(rat*cl,rat*cu)+min(der*sl,der*su)
 du=max(rat*cl,rat*cu)+max(der*sl,der*su)
 # |K''| <= pi^2, since f>=0, integral f=1 and |u|<=1/2.
 derivative_bound=min(piu,max(abs(dl),abs(du))+piu*piu*radd)
 low=max(F(0),abs(rat)*sl-derivative_bound*radd)
 vals[k]=(low*low*V).__floor__();assert 0<=vals[k]<=V
vals.tofile(P/'kernel_lower.bin');np.save(P/'kernel_lower.npy',vals.astype(np.int64))
p['table_sha256']=hashlib.sha256(vals.tobytes()).hexdigest();p['table_method']='local derivative; exact rational';(P/'inputs.json').write_text(json.dumps(p,indent=2))
info=dict(status='PASS_RATIONAL_LOCAL_DERIVATIVE_TABLE',R=R,grid=H,scale=V,pi_lower=str(pil),pi_upper=str(piu),hash=p['table_sha256'],elapsed_seconds=time.time()-t0)
(P/'kernel_build.json').write_text(json.dumps(info,indent=2));print(json.dumps(info,indent=2))


==> anc/certificate/cpp_verification.json <==
{"status":"PASS_COB_CONTINUUM","nodes":60467309,"leaves":30233655,"basic":21157274,"affine":9076381,"max_stack":49}


==> anc/certificate/inputs.json <==
{
  "status": "FROZEN_RATIONAL_INPUT",
  "weights": [
    [
      290164,
      632845,
      903375,
      0,
      1000000,
      2000000,
      415442,
      238229,
      96624,
      2000000,
      1000000,
      294392,
      257850,
      96624,
      0,
      294392,
      238229,
      903375,
      415442,
      632845,
      290164
    ],
    [
      613773,
      943091,
      1903375,
      853682,
      2000000,
      4000000,
      686130,
      639391,
      96624,
      2292634,
      2000000,
      700096,
      835035,
      96624,
      853682,
      700096,
      639391,
      1903375,
      686130,
      943091,
      613773
    ],
    [
      937383,
      1344283,
      3816137,
      1707365,
      4000000,
      8000000,
      1865613,
      1597288,
      183862,
      4585268,
      4000000,
      1197003,
      2116857,
      183862,
      1707365,
      1197003,
      1597288,
      3816137,
      1865613,
      1344283,
      937383
    ]
  ],
  "h": [
    [
      0,
      27175,
      0,
      0,
      0,
      27175,
      0
    ],
    [
      2063,
      30080,
      2054,
      1039,
      2054,
      30080,
      2063
    ]
  ],
  "alpha": 6219,
  "cob_knots": [
    [
      [
        0,
        0,
        186,
        976,
        0,
        0,
        0,
        0,
        -1914,
        -1005,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        334,
        1483,
        0,
        0,
        0,
        0,
        0,
        -920,
        -264,
        0,
        0,
        0
      ],
      [
        0,
        0,
        2026,
        2124,
        0,
        0,
        0,
        0,
        0,
        -432,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        -736,
        -177,
        0,
        0,
        0,
        0,
        124,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -495,
        0,
        0,
        0,
        0,
        0,
        524,
        111,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -924,
        -11,
        0,
        0,
        0,
        0,
        0,
        0,
        773,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        550,
        -799,
        0,
        0,
        0,
        0,
        1790,
        1005,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -334,
        -988,
        0,
        0,
        0,
        0,
        0,
        396,
        153,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1102,
        -2113,
        0,
        0,
        0,
        0,
        0,
        432,
        -773,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        550,
        -799,
        0,
        0,
        0,
        0,
        1790,
        1005,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -334,
        -988,
        0,
        0,
        0,
        0,
        0,
        396,
        153,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1102,
        -2113,
        0,
        0,
        0,
        0,
        0,
        432,
        -773,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        -736,
        -177,
        0,
        0,
        0,
        0,
        124,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -495,
        0,
        0,
        0,
        0,
        0,
        524,
        111,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -924,
        -11,
        0,
        0,
        0,
        0,
        0,
        0,
        773,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        186,
        976,
        0,
        0,
        0,
        0,
        -1914,
        -1005,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        334,
        1483,
        0,
        0,
        0,
        0,
        0,
        -920,
        -264,
        0,
        0,
        0
      ],
      [
        0,
        0,
        2026,
        2124,
        0,
        0,
        0,
        0,
        0,
        -432,
        0,
        0,
        0,
        0
      ]
    ]
  ],
  "denominator": 1000000,
  "grid": 16384,
  "scale": 268435456,
  "R": 209009,
  "budget": 9902,
  "q": "1645064/1960733",
  "x": "1087/20000",
  "y": "69433/1000000",
  "table_sha256": "b80e5a8c70e4beb3b872dada426016bc97b0954c1a8a5eabaeb40fba49cded36",
  "table_method": "local derivative; exact rational",
  "window_coefficients": [
    193305,
    -23105,
    29166,
    13952,
    -21009,
    41052
  ],
  "separation": "17/20",
  "clip_c": "67/20",
  "majorant_gamma": "607/1000",
  "energy_cap": "266541/200000",
  "format_version": 1
}

==> anc/certificate/kernel_build.json <==
{
  "status": "PASS_RATIONAL_LOCAL_DERIVATIVE_TABLE",
  "R": 209009,
  "grid": 16384,
  "scale": 268435456,
  "pi_lower": "31415926535897932384626433832795028841971/10000000000000000000000000000000000000000",
  "pi_upper": "7853981633974483096156608458198757210493/2500000000000000000000000000000000000000",
  "hash": "b80e5a8c70e4beb3b872dada426016bc97b0954c1a8a5eabaeb40fba49cded36",
  "elapsed_seconds": 31.224409341812134
}

==> anc/certificate/majorant_result.json <==
{
  "status": "PASS_MAJORANT_AND_PAIR_BOUNDS",
  "nodes": 111,
  "leaves": 56,
  "max_depth": 13,
  "uniform_majorant_margin": "1/10000",
  "norm_upper": "184112332199424428099070657189632069368202071815630124875119638206273289404504892609782386152984688296031824930987726155544271604483125626021276195088657784386470524082155253879821440535162154239413049291535934546606428083185595649575240690858391797367447339095203679767948496206225774492861998716353796688474126641532889603015237169299272488289431416689661267405566464401959694562555759673522275108224097479288137322015346853172497937055247461773842528211750799578250619276020596998984028622947798874691887377157777493673971820052042968213220908609732900817358900345210032532460473080067081510991720320876059992507864914110616304654181707871121795067560469232849649192922423625139580935117680810352199285662774596376088431611914062333461555874760178287053188380470729175565381646964173766872512238192480340008016683948229254384239235738243744300162323014286155456838523383541767201615079673832333004215076260633988077567492780838548452619705926927621654319880485966908279355291960981199124581321946674708951612279/110177531083648034406400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "norm_upper_decimal": 1.6710515328179232,
  "twice_norm_below_clip_margin": "435032365686029531649342810367930631797928184369875124880361793726710595495107390217613847015311703968175069012273844455728395516874373978723804911342215613529475917844746120178559464837845760586950708464065453393571916814404350424759309141608202632552660904796320232051503793774225507138001283646203311525873358467110396984762830700727511710568583310338732594433535598040305437444240326477724891775902520711862677984653146827502062944752538226157471788249200421749380723979403001015971377052201125308112622842222506326028179947957031786779091390267099182641099654789967467539526919932918489008279679123940007492135085889383695345818292128878204932439530767150350807077576374860419064882319189647800714337225403623911568388085937666538444125239821712946811619529270824434618353035826233127487761807519659991983316051770745615760764261756255699837676985713844543161476616458232798384920326167666995784923739366011922432507219161451547380294073072378345680119514033091720644708039018800875418678053325291048387721/55088765541824017203200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "near_pair_K_squared_lower": "275891/4194304",
  "near_pair_K_squared_decimal": 0.06577754020690918,
  "simple_pair_margin": "29956611/1310720000",
  "mixed_pair_margin": "2282736203/16384000000",
  "double_pair_margin": "3173206603/8192000000",
  "seconds": 0.573765754699707,
  "scope": "Reference check in exact rational interval arithmetic. The majorant inequality, the Fourier transform of the majorant and the bound for close pairs are also proved in the Lean development, which is the proof of record."
}

==> anc/certificate/python_verification.json <==
{
  "status": "PASS_COB_CONTINUUM",
  "nodes": 60467309,
  "leaves": 30233655,
  "basic": 21157274,
  "affine": 9076381,
  "max_stack": 49,
  "elapsed_seconds": 246.0792760848999,
  "int64_bound": 1069992623523942352,
  "table_sha256": "b80e5a8c70e4beb3b872dada426016bc97b0954c1a8a5eabaeb40fba49cded36"
}

==> anc/certificate/verify_majorant.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with OpenAI Codex, an AI system, under the direction of the
# author, who is responsible for its content.
"""Rational adaptive interval proof of a two-sinc majorant and pair margins."""
from fractions import Fraction as F
from pathlib import Path
from math import factorial
import json,time,numpy as np
P=Path(__file__).resolve().parent
p=json.loads((P/'inputs.json').read_text());kb=json.loads((P/'kernel_build.json').read_text())
a=[F(x,10**6) for x in [193305,-23105,29166,13952,-21009,41052]]
pl=F(kb['pi_lower']);pu=F(kb['pi_upper'])
d=F(17,20);gamma=F(607,1000);c=F(67,20)
def cosb(j,u):
 t=(2*j*u)%2
 if t>1:t=2-t
 sg=1
 if t>F(1,2):t=1-t;sg=-1
 lo=sum((F((-1)**k,factorial(2*k))*(pu*t)**(2*k) for k in range(14)),F(0))
 hi=sum((F((-1)**k,factorial(2*k))*(pl*t)**(2*k) for k in range(13)),F(0))
 return (lo,hi) if sg>0 else (-hi,-lo)
def sincb(t):
 t=abs(t);assert t<1
 lo=sum((F((-1)**k,factorial(2*k+1))*(pu*t)**(2*k) for k in range(12)),F(0))
 hi=sum((F((-1)**k,factorial(2*k+1))*(pl*t)**(2*k) for k in range(13)),F(0))
 assert 0<lo<=hi
 return lo,hi
Lip=F(22,7)*(4*gamma*d+2*sum((j*abs(x) for j,x in enumerate(a,1)),F(0)))
stack=[(F(0),F(1,2),0)];nodes=0;leaves=0;maxdepth=0;t0=time.time();target=F(1,10000)
while stack:
 l,r,dep=stack.pop();nodes+=1;m=(l+r)/2
 fu=F(1)
 for j,aj in enumerate(a,1):
  low,up=cosb(j,m);fu+=aj*(up if aj>=0 else low)
 s1,_=sincb(d*(m-F(1,2)));s2,_=sincb(d*(m+F(1,2)))
 lower=gamma*(s1+s2)**2-fu-Lip*(r-l)/2
 if lower>=target:leaves+=1;maxdepth=max(maxdepth,dep)
 else:
  if dep>=25:raise RuntimeError(f'Cannot verify cell {l},{r}')
  stack.extend([(m,r,dep+1),(l,m,dep+1)])
_,su=sincb(d);L=2*gamma*(1+su)/d;assert 2*L<c
vals=np.fromfile(P/'kernel_lower.bin',dtype='<u4');end=(d*p['grid']).__floor__()
bet=F(int(vals[:end+1].min()),p['scale'])
x=F(sum(p['h'][0]),10**6);y=F(sum(p['h'][1]),10**6)
assert min(bet-x, 4*bet-y, 4*bet-x-y)>0
# At |K|=sqrt(beta) all pair eigenvalues lie below c.
assert bet<(c-2)**2/4 and bet<(c-1)*(c-2)/2 and bet<(c-1)**2
out=dict(status='PASS_MAJORANT_AND_PAIR_BOUNDS',nodes=nodes,leaves=leaves,max_depth=maxdepth,uniform_majorant_margin=str(target),norm_upper=str(L),norm_upper_decimal=float(L),twice_norm_below_clip_margin=str(c-2*L),near_pair_K_squared_lower=str(bet),near_pair_K_squared_decimal=float(bet),simple_pair_margin=str(2*bet-2*x),mixed_pair_margin=str(4*bet-x-y),double_pair_margin=str(8*bet-2*y),seconds=time.time()-t0,scope='Reference check in exact rational interval arithmetic. The majorant inequality, the Fourier transform of the majorant and the bound for close pairs are also proved in the Lean development, which is the proof of record.')
(P/'majorant_result.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/certificate/verify_python.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with OpenAI Codex, an AI system, under the direction of the
# author, who is responsible for its content.
"""Second integer implementation of the continuous certificate.

Shared input: the rational Fourier table and coefficients. This is a cross-check
of implementation, not independent mathematical review or a Lean proof.
"""
from pathlib import Path
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
import hashlib, json, time
import numpy as np
from numba import njit
P=Path(__file__).resolve().parent
p=json.loads((P/'inputs.json').read_text())
V=int(p['scale']);G=int(p['grid']);R=int(p['R']);alpha=int(p['alpha'])
v=np.fromfile(P/'kernel_lower.bin',dtype='<u4').astype(np.int64)
assert len(v)==R+1 and hashlib.sha256((P/'kernel_lower.bin').read_bytes()).hexdigest()==p['table_sha256']
W=np.array(p['weights'],dtype=np.int64);hh=np.array(p['h'],dtype=np.int64);B=np.array(p['cob_knots'],dtype=np.int64)
I,J=np.triu_indices(7,1);I=I.astype(np.int64);J=J.astype(np.int64)
assert np.all(v>=0) and np.all(v<=V)
assert np.all(W>=0) and np.all(W[1]>=W[0]) and np.all(W[2]>=W[0])
assert np.all(hh>=0) and np.all(hh[1]>=hh[0]) and not B.sum(axis=0).any()
assert not B[:,:,0].any() and not B[:,:,-1].any()
for t,cap in enumerate((2000000,4000000,8000000)):
 for k in range(1,7): assert sum(int(W[t,e]) for e in range(21) if J[e]-I[e]==k)<=cap
budget=sum(-min(0,int(row.min())) for row in B)
assert alpha*R>=(int(hh[1].sum())+budget)*G and V%G==0 and V%2048==0
# Python-integer preflight bounds, including every non-cancelled intermediate.
ms=int(np.max(np.abs(v[2:]-v[:-2])));ws=sum(int(x) for x in np.max(W,axis=0));pb=int(np.max(abs(B)));hr=int(hh.sum())
sb=2*pb*(V//2048);bo=pb*V+sb*R;pressure=alpha*(V//G)
aff_bound=ws*(2*V+ms*(2*R+6*512+2))+12*bo+12*sb*R+12*pressure*R+2*hr*V
basic_bound=16*(ws*V+6*R*pressure+12*pb*V+hr*V)
assert max(aff_bound,basic_bound)<2**63
print(json.dumps(dict(status='PASS_INT64_PREFLIGHT',bound=max(aff_bound,basic_bound))),flush=True)
logs=np.zeros(R+2,dtype=np.int64)
for k in range(2,R+2):logs[k]=logs[k//2]+1
rmq=np.zeros((int(logs[R+1])+1,R+1),dtype=np.int64);rmq[0]=v
for k in range(1,len(rmq)):
 jump=1<<(k-1);length=R+2-(1<<k)
 rmq[k,:length]=np.minimum(rmq[k-1,:length],rmq[k-1,jump:jump+length])
kinds=np.empty((128,21),dtype=np.int64);gtypes=np.empty((128,6),dtype=np.int64);rhs=np.empty(128,dtype=np.int64)
for m in range(128):
 rhs[m]=2*sum(int(hh[(m>>i)&1,i]) for i in range(7))*V
 for e in range(21):kinds[m,e]=((m>>int(I[e]))&1)+((m>>int(J[e]))&1)
 for i in range(6):gtypes[m,i]=((m>>i)&1)+((m>>(i+1))&1)
@njit(cache=True)
def bv(B,pos,typ,x,V):
 if x<=12288 or x>=12288+13*2048:return 0
 k=(x-12288)//2048;r=(x-12288)%2048
 return (B[pos,typ,k]*(2048-r)+B[pos,typ,k+1]*r)*(V//2048)
@njit(cache=True)
def bm(B,pos,typ,base,lo,hi,V):
 a=bv(B,pos,typ,lo,V);b=bv(B,pos,typ,hi,V)
 if base>=0:a-=bv(B,pos,base,lo,V);b-=bv(B,pos,base,hi,V)
 ret=min(a,b)
 for j in range(14):
  x=12288+j*2048
  if lo<x<hi:
   z=bv(B,pos,typ,x,V)
   if base>=0:z-=bv(B,pos,base,x,V)
   ret=min(ret,z)
 return ret
@njit(cache=True)
def ba(B,pos,typ,lo,hi,V):
 mid=(lo+hi)//2;s=0
 if 12288<mid<12288+13*2048:
  k=(mid-12288)//2048;s=(B[pos,typ,k+1]-B[pos,typ,k])*(V//2048)
 off=min(bv(B,pos,typ,lo,V)-s*lo,bv(B,pos,typ,hi,V)-s*hi)
 for j in range(14):
  x=12288+j*2048
  if lo<x<hi:off=min(off,bv(B,pos,typ,x,V)-s*x)
 return s,off
@njit(cache=True)
def run(rmq,logs,I,J,W,hh,B,kinds,gtypes,rhs,R,V,G,alpha,budget):
 slo=np.zeros((240,6),dtype=np.int64);shi=slo.copy();slo[0,:]=13926;shi[0,:]=R
 top=1;seen=0;leaves=0;basic=0;affine=0;maxstack=1;pressure=alpha*(V//G)
 h1=np.sum(hh[0]);h2=np.sum(hh[1]);lo=np.zeros(6,dtype=np.int64);hi=lo.copy()
 ls=np.zeros(21,dtype=np.int64);hs=ls.copy();deg=np.zeros(7,dtype=np.int64)
 ks=ls.copy();ko=ls.copy();bs=np.zeros((6,3),dtype=np.int64);bo=bs.copy();lin=np.zeros(6,dtype=np.int64)
 while top:
  top-=1;lo[:]=slo[top];hi[:]=shi[top];seen+=1;total=np.sum(lo)
  if total*pressure>=(h2+budget)*V:leaves+=1;basic+=1;continue
  for i in range(6):hi[i]=min(hi[i],R-total+lo[i])
  deg[:]=0;base=total*pressure
  for e in range(21):
   l=0;h=0
   for i in range(I[e],J[e]):l+=lo[i];h+=hi[i]
   h=min(h,R-total+l);last=max(l,h-1);ls[e]=l;hs[e]=last;k=logs[last-l+1]
   kval=min(rmq[k,l],rmq[k,last-(1<<k)+1]);base+=W[0,e]*kval
   i1=2*(W[1,e]-W[0,e])*kval;i2=(W[2,e]-W[0,e])*kval
   if J[e]==I[e]+1:
    i=I[e];base+=bm(B,i,0,-1,lo[i],hi[i],V)
    i1+=2*bm(B,i,1,0,lo[i],hi[i],V);i2+=bm(B,i,2,0,lo[i],hi[i],V)
   inc=min(i1,i2);deg[I[e]]+=inc;deg[J[e]]+=inc
  penalty=0
  for i in range(7):penalty+=min(0,deg[i]-2*(hh[1,i]-hh[0,i])*V)
  if 2*(base-h1*V)+penalty>=0:leaves+=1;basic+=1;continue
  width=0;split=-1
  for i in range(6):
   if hi[i]-lo[i]>width:width=hi[i]-lo[i];split=i
  if width<=512:
   for e in range(21):
    mid=(ls[e]+hs[e])//2;s=0 if mid<=0 or mid>=R else rmq[0,mid+1]-rmq[0,mid-1]
    off=9223372036854775807
    for k in range(ls[e],hs[e]+1):off=min(off,2*rmq[0,k]-s*(k+1 if s>=0 else k))
    ks[e]=s;ko[e]=off
   for i in range(6):
    for t in range(3):bs[i,t],bo[i,t]=ba(B,i,t,lo[i],hi[i],V)
   intercept=0
   for i in range(6):lin[i]=2*pressure+2*bs[i,0];intercept+=2*bo[i,0]
   for e in range(21):
    intercept+=W[0,e]*ko[e]
    for i in range(I[e],J[e]):lin[i]+=W[0,e]*ks[e]
   val=intercept
   for i in range(6):val+=lin[i]*(lo[i] if lin[i]>=0 else hi[i])
   if val-2*h1*V+penalty>=0:leaves+=1;affine+=1;continue
   allpass=True
   for m in range(128):
    intercept=0
    for i in range(6):
     t=gtypes[m,i];lin[i]=2*pressure+2*bs[i,t];intercept+=2*bo[i,t]
    for e in range(21):
     t=kinds[m,e];intercept+=W[t,e]*ko[e]
     for i in range(I[e],J[e]):lin[i]+=W[t,e]*ks[e]
    val=intercept
    for i in range(6):val+=lin[i]*(lo[i] if lin[i]>=0 else hi[i])
    if val<rhs[m]:allpass=False;break
   if allpass:leaves+=1;affine+=1;continue
  if width<=1:return -1,seen,leaves,basic,affine,maxstack
  if top+2>=240:return -2,seen,leaves,basic,affine,maxstack
  mid=(lo[split]+hi[split])//2
  slo[top,:]=lo;shi[top,:]=hi;slo[top,split]=mid;top+=1
  slo[top,:]=lo;shi[top,:]=hi;shi[top,split]=mid;top+=1
  maxstack=max(top,maxstack)
 return 1,seen,leaves,basic,affine,maxstack
start=time.time();res=run(rmq,logs,I,J,W,hh,B,kinds,gtypes,rhs,R,V,G,alpha,budget)
out=dict(status='PASS_COB_CONTINUUM' if res[0]==1 else 'FAIL',nodes=int(res[1]),leaves=int(res[2]),basic=int(res[3]),affine=int(res[4]),max_stack=int(res[5]),elapsed_seconds=time.time()-start,int64_bound=max(aff_bound,basic_bound),table_sha256=p['table_sha256'])
(P/'python_verification.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2),flush=True)
if res[0]!=1:raise SystemExit(1)


==> anc/certificate_line/build_kernel.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with AI systems (OpenAI Codex and Claude, Anthropic), under
# the direction of the author, who is responsible for its content.
"""Rational cell enclosure using an explicit local derivative bound.
No numerical optimization or floating point is used for deciding inequalities.
"""
from pathlib import Path
from fractions import Fraction as F
from math import factorial
import json, hashlib, time
import numpy as np
P=Path(__file__).resolve().parent;p=json.loads((P/'inputs.json').read_text());H=p['grid'];V=p['scale'];R=p['R'];t0=time.time()
a=[F(z,10**6) for z in p['window_coefficients']]
assert sum(abs(z) for z in a)<1
def ab(q,n):
 s=sum((F((-1)**k,(2*k+1)*q**(2*k+1)) for k in range(n)),F(0));r=F((-1)**n,(2*n+1)*q**(2*n+1));return min(s,s+r),max(s,s+r)
a0,b0=ab(5,70);c0,d0=ab(239,20);pl=16*a0-4*d0;pu=16*b0-4*c0
unit=10**40;pil=F((pl*unit).__floor__(),unit);piu=F((pu*unit).__floor__()+1,unit)
assert 3<pil<piu<F(22,7)
assert piu*F(H-1,2*H)<pil/2
Q=2**70
def dyadlo(x):return F((x*Q).__floor__(),Q)
def dyadhi(x):return F((x*Q).__floor__()+1,Q)
def sinpoly(x,n):return sum((F((-1)**k,factorial(2*k+1))*x**(2*k+1) for k in range(n)),F(0))
def cospoly(x,n):return sum((F((-1)**k,factorial(2*k))*x**(2*k) for k in range(n)),F(0))
st=[];ct=[]
for j in range(H//2):
 r=F(2*j+1,2*H);xl=pil*r;xu=piu*r
 st.append((dyadlo(sinpoly(xl,10)/piu),dyadhi(sinpoly(xu,11)/pil)))
 ct.append((dyadlo(cospoly(xu,10)),dyadhi(cospoly(xl,11))))
assert all(0<s[0]<s[1] for s in st)
vals=np.empty(R+1,dtype='<u4');radd=F(1,2*H)
for k in range(R+1):
 t=F(2*k+1,2*H)
 rat=1/t+sum((aj*(-1)**j*t/(t*t-j*j) for j,aj in enumerate(a,1)),F(0))
 der=-1/(t*t)-sum((aj*(-1)**j*(t*t+j*j)/(t*t-j*j)**2 for j,aj in enumerate(a,1)),F(0))
 j=k%H;neg=False
 if j>=H//2:j=H-1-j;neg=True
 sl,su=st[j];cl,cu=ct[j]
 if neg:cl,cu=-cu,-cl
 dl=min(rat*cl,rat*cu)+min(der*sl,der*su)
 du=max(rat*cl,rat*cu)+max(der*sl,der*su)
 # |K''| <= pi^2, since f>=0, integral f=1 and |u|<=1/2.
 derivative_bound=min(piu,max(abs(dl),abs(du))+piu*piu*radd)
 low=max(F(0),abs(rat)*sl-derivative_bound*radd)
 vals[k]=(low*low*V).__floor__();assert 0<=vals[k]<=V
vals.tofile(P/'kernel_lower.bin');np.save(P/'kernel_lower.npy',vals.astype(np.int64))
p['table_sha256']=hashlib.sha256(vals.tobytes()).hexdigest();p['table_method']='local derivative; exact rational';(P/'inputs.json').write_text(json.dumps(p,indent=2))
info=dict(status='PASS_RATIONAL_LOCAL_DERIVATIVE_TABLE',R=R,grid=H,scale=V,pi_lower=str(pil),pi_upper=str(piu),hash=p['table_sha256'],elapsed_seconds=time.time()-t0)
(P/'kernel_build.json').write_text(json.dumps(info,indent=2));print(json.dumps(info,indent=2))


==> anc/certificate_line/cpp_verification.json <==
{"status":"PASS_COB_CONTINUUM","nodes":535332163,"leaves":267666082,"basic":202511130,"affine":65154952,"max_stack":63}


==> anc/certificate_line/inputs.json <==
{
  "status": "FROZEN_RATIONAL_INPUT",
  "problem": "simple zeros on the critical line",
  "points": 8,
  "alpha": 627,
  "denominator": 1000000,
  "grid": 16384,
  "scale": 268435456,
  "R": 262143,
  "budget": 1294,
  "window_coefficients": [
    122290,
    -45012,
    16241,
    1887,
    2711,
    3731,
    -5307,
    2982,
    -5153,
    5358
  ],
  "separation": "17/20",
  "clip_c": "2",
  "majorant_gamma": "13/20",
  "energy_cap": "6639737/5000000",
  "x": "4361/500000",
  "s": "1669159/2478195",
  "s_decimal": 0.6735382001819873,
  "weights": [
    [
      159939,
      0,
      280438,
      143766,
      709387,
      1000000,
      2000000,
      264496,
      385569,
      340591,
      856233,
      581225,
      1000000,
      389188,
      614430,
      757940,
      856233,
      709387,
      372750,
      614430,
      340591,
      143766,
      389188,
      385569,
      280438,
      264496,
      0,
      159939
    ],
    [
      159939,
      0,
      280438,
      143766,
      709387,
      1000000,
      2000000,
      264496,
      385569,
      340591,
      856233,
      581225,
      1000000,
      389188,
      614430,
      757940,
      856233,
      709387,
      372750,
      614430,
      340591,
      143766,
      389188,
      385569,
      280438,
      264496,
      0,
      159939
    ],
    [
      159939,
      0,
      280438,
      143766,
      709387,
      1000000,
      2000000,
      264496,
      385569,
      340591,
      856233,
      581225,
      1000000,
      389188,
      614430,
      757940,
      856233,
      709387,
      372750,
      614430,
      340591,
      143766,
      389188,
      385569,
      280438,
      264496,
      0,
      159939
    ]
  ],
  "h": [
    [
      0,
      0,
      0,
      8722,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      8722,
      0,
      0,
      0,
      0
    ]
  ],
  "cob_knots": [
    [
      [
        0,
        647,
        555,
        518,
        647,
        647,
        647,
        0,
        0,
        270,
        325,
        0,
        647,
        0
      ],
      [
        0,
        647,
        555,
        518,
        647,
        647,
        647,
        0,
        0,
        270,
        325,
        0,
        647,
        0
      ],
      [
        0,
        647,
        555,
        518,
        647,
        647,
        647,
        0,
        0,
        270,
        325,
        0,
        647,
        0
      ]
    ],
    [
      [
        0,
        0,
        91,
        45,
        0,
        0,
        0,
        0,
        0,
        86,
        58,
        0,
        0,
        0
      ],
      [
        0,
        0,
        91,
        45,
        0,
        0,
        0,
        0,
        0,
        86,
        58,
        0,
        0,
        0
      ],
      [
        0,
        0,
        91,
        45,
        0,
        0,
        0,
        0,
        0,
        86,
        58,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        -425,
        -425,
        -342,
        -425,
        -425,
        -425,
        221,
        221,
        -275,
        -244,
        -425,
        -425,
        0
      ],
      [
        0,
        -425,
        -425,
        -342,
        -425,
        -425,
        -425,
        221,
        221,
        -275,
        -244,
        -425,
        -425,
        0
      ],
      [
        0,
        -425,
        -425,
        -342,
        -425,
        -425,
        -425,
        221,
        221,
        -275,
        -244,
        -425,
        -425,
        0
      ]
    ],
    [
      [
        0,
        -444,
        -442,
        -442,
        -444,
        -444,
        -444,
        -442,
        -442,
        -162,
        -278,
        850,
        -444,
        0
      ],
      [
        0,
        -444,
        -442,
        -442,
        -444,
        -444,
        -444,
        -442,
        -442,
        -162,
        -278,
        850,
        -444,
        0
      ],
      [
        0,
        -444,
        -442,
        -442,
        -444,
        -444,
        -444,
        -442,
        -442,
        -162,
        -278,
        850,
        -444,
        0
      ]
    ],
    [
      [
        0,
        -425,
        -425,
        -342,
        -425,
        -425,
        -425,
        221,
        221,
        -275,
        -244,
        -425,
        -425,
        0
      ],
      [
        0,
        -425,
        -425,
        -342,
        -425,
        -425,
        -425,
        221,
        221,
        -275,
        -244,
        -425,
        -425,
        0
      ],
      [
        0,
        -425,
        -425,
        -342,
        -425,
        -425,
        -425,
        221,
        221,
        -275,
        -244,
        -425,
        -425,
        0
      ]
    ],
    [
      [
        0,
        0,
        91,
        45,
        0,
        0,
        0,
        0,
        0,
        86,
        58,
        0,
        0,
        0
      ],
      [
        0,
        0,
        91,
        45,
        0,
        0,
        0,
        0,
        0,
        86,
        58,
        0,
        0,
        0
      ],
      [
        0,
        0,
        91,
        45,
        0,
        0,
        0,
        0,
        0,
        86,
        58,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        647,
        555,
        518,
        647,
        647,
        647,
        0,
        0,
        270,
        325,
        0,
        647,
        0
      ],
      [
        0,
        647,
        555,
        518,
        647,
        647,
        647,
        0,
        0,
        270,
        325,
        0,
        647,
        0
      ],
      [
        0,
        647,
        555,
        518,
        647,
        647,
        647,
        0,
        0,
        270,
        325,
        0,
        647,
        0
      ]
    ]
  ],
  "format_version": 1,
  "table_sha256": "e32c430de69dd92adbfbdb9935a9983eb7e033113c2c87c2a763f549e4401e0a",
  "table_method": "local derivative; exact rational"
}

==> anc/certificate_line/kernel_build.json <==
{
  "status": "PASS_RATIONAL_LOCAL_DERIVATIVE_TABLE",
  "R": 262143,
  "grid": 16384,
  "scale": 268435456,
  "pi_lower": "31415926535897932384626433832795028841971/10000000000000000000000000000000000000000",
  "pi_upper": "7853981633974483096156608458198757210493/2500000000000000000000000000000000000000",
  "hash": "e32c430de69dd92adbfbdb9935a9983eb7e033113c2c87c2a763f549e4401e0a",
  "elapsed_seconds": 41.50798535346985
}

==> anc/certificate_line/majorant_result.json <==
{
  "status": "PASS_MAJORANT_AND_PAIR_BOUNDS",
  "nodes": 39,
  "leaves": 20,
  "max_depth": 6,
  "uniform_majorant_margin": "1/10000",
  "norm_upper": "303315209554241232453164179884072601924550365429374176071037295232740180238064073492227983777569502958866268420078626285904895559280272860002102463078513648083147486132051489093610280947548853771685418931690172234936454832266220180519342159569014493191840756334767182484264408906467503283133441048358808382988676509938862607932845418944435730295603651877530918295826135752816630251327445920135543835624542799486222935774871257285828561870259409841585713693164414461697890075816469520566768736322568162589600291857953037354154563512426636265602814843052554888564909959159855901911817265349392934088501352349357483538492444992778096629623900940892578365009010268286077747812889003524845033142801993990443633711325529449898569377123661175389713137990409039626340000775501112957795135031587754320448497845931367393767189371053137371069581117370254201255886349730074887707616776839814170700296003018670517652514432675433406206742637295796462305940571544681473344119416749437033534253642473145180529360702923737976297/169503893974843129856000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "norm_upper_decimal": 1.7894291537588964,
  "twice_norm_below_clip_margin": "-133811315579398102597164179884072601924550365429374176071037295232740180238064073492227983777569502958866268420078626285904895559280272860002102463078513648083147486132051489093610280947548853771685418931690172234936454832266220180519342159569014493191840756334767182484264408906467503283133441048358808382988676509938862607932845418944435730295603651877530918295826135752816630251327445920135543835624542799486222935774871257285828561870259409841585713693164414461697890075816469520566768736322568162589600291857953037354154563512426636265602814843052554888564909959159855901911817265349392934088501352349357483538492444992778096629623900940892578365009010268286077747812889003524845033142801993990443633711325529449898569377123661175389713137990409039626340000775501112957795135031587754320448497845931367393767189371053137371069581117370254201255886349730074887707616776839814170700296003018670517652514432675433406206742637295796462305940571544681473344119416749437033534253642473145180529360702923737976297/84751946987421564928000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "near_pair_K_squared_lower": "13707941/268435456",
  "near_pair_K_squared_decimal": 0.05106605961918831,
  "simple_pair_margin": "177603858637/2097152000000",
  "mixed_pair_margin": "195895218381/1048576000000",
  "double_pair_margin": "205040898253/524288000000",
  "seconds": 0.24644160270690918,
  "scope": "Reference check in exact rational interval arithmetic. The majorant inequality, the Fourier transform of the majorant and the bound for close pairs are also proved in the Lean development, which is the proof of record."
}

==> anc/certificate_line/verify_majorant.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with AI systems (OpenAI Codex and Claude, Anthropic), under
# the direction of the author, who is responsible for its content.
"""Rational adaptive interval proof of a two-sinc majorant and pair margins."""
from fractions import Fraction as F
from pathlib import Path
from math import factorial
import json,time,numpy as np
P=Path(__file__).resolve().parent
p=json.loads((P/'inputs.json').read_text());kb=json.loads((P/'kernel_build.json').read_text())
a=[F(x,10**6) for x in p['window_coefficients']]
pl=F(kb['pi_lower']);pu=F(kb['pi_upper'])
d=F(p['separation']);gamma=F(p['majorant_gamma']);c=F(p['clip_c'])
def cosb(j,u):
 t=(2*j*u)%2
 if t>1:t=2-t
 sg=1
 if t>F(1,2):t=1-t;sg=-1
 lo=sum((F((-1)**k,factorial(2*k))*(pu*t)**(2*k) for k in range(14)),F(0))
 hi=sum((F((-1)**k,factorial(2*k))*(pl*t)**(2*k) for k in range(13)),F(0))
 return (lo,hi) if sg>0 else (-hi,-lo)
def sincb(t):
 t=abs(t);assert t<1
 lo=sum((F((-1)**k,factorial(2*k+1))*(pu*t)**(2*k) for k in range(12)),F(0))
 hi=sum((F((-1)**k,factorial(2*k+1))*(pl*t)**(2*k) for k in range(13)),F(0))
 assert 0<lo<=hi
 return lo,hi
Lip=F(22,7)*(4*gamma*d+2*sum((j*abs(x) for j,x in enumerate(a,1)),F(0)))
stack=[(F(0),F(1,2),0)];nodes=0;leaves=0;maxdepth=0;t0=time.time();target=F(1,10000)
while stack:
 l,r,dep=stack.pop();nodes+=1;m=(l+r)/2
 fu=F(1)
 for j,aj in enumerate(a,1):
  low,up=cosb(j,m);fu+=aj*(up if aj>=0 else low)
 s1,_=sincb(d*(m-F(1,2)));s2,_=sincb(d*(m+F(1,2)))
 lower=gamma*(s1+s2)**2-fu-Lip*(r-l)/2
 if lower>=target:leaves+=1;maxdepth=max(maxdepth,dep)
 else:
  if dep>=25:raise RuntimeError(f'Cannot verify cell {l},{r}')
  stack.extend([(m,r,dep+1),(l,m,dep+1)])
_,su=sincb(d);L=2*gamma*(1+su)/d;assert L<c
vals=np.fromfile(P/'kernel_lower.bin',dtype='<u4');end=(d*p['grid']).__floor__()
bet=F(int(vals[:end+1].min()),p['scale'])
x=F(sum(p['h'][0]),10**6);y=F(sum(p['h'][1]),10**6)
assert bet-x>0
# a pair of simple points has eigenvalues 1 +- K <= 2 = c.
assert c==2
out=dict(status='PASS_MAJORANT_AND_PAIR_BOUNDS',nodes=nodes,leaves=leaves,max_depth=maxdepth,uniform_majorant_margin=str(target),norm_upper=str(L),norm_upper_decimal=float(L),twice_norm_below_clip_margin=str(c-2*L),near_pair_K_squared_lower=str(bet),near_pair_K_squared_decimal=float(bet),simple_pair_margin=str(2*bet-2*x),mixed_pair_margin=str(4*bet-x-y),double_pair_margin=str(8*bet-2*y),seconds=time.time()-t0,scope='Reference check in exact rational interval arithmetic. The majorant inequality, the Fourier transform of the majorant and the bound for close pairs are also proved in the Lean development, which is the proof of record.')
(P/'majorant_result.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/certificate_third/build_kernel.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with AI systems (OpenAI Codex and Claude, Anthropic), under
# the direction of the author, who is responsible for its content.
"""Rational cell enclosure using an explicit local derivative bound.
No numerical optimization or floating point is used for deciding inequalities.
"""
from pathlib import Path
from fractions import Fraction as F
from math import factorial
import json, hashlib, time
import numpy as np
P=Path(__file__).resolve().parent;p=json.loads((P/'inputs.json').read_text());H=p['grid'];V=p['scale'];R=p['R'];t0=time.time()
a=[F(z,10**6) for z in p['window_coefficients']]
assert sum(abs(z) for z in a)<1
def ab(q,n):
 s=sum((F((-1)**k,(2*k+1)*q**(2*k+1)) for k in range(n)),F(0));r=F((-1)**n,(2*n+1)*q**(2*n+1));return min(s,s+r),max(s,s+r)
a0,b0=ab(5,70);c0,d0=ab(239,20);pl=16*a0-4*d0;pu=16*b0-4*c0
unit=10**40;pil=F((pl*unit).__floor__(),unit);piu=F((pu*unit).__floor__()+1,unit)
assert 3<pil<piu<F(22,7)
assert piu*F(H-1,2*H)<pil/2
Q=2**70
def dyadlo(x):return F((x*Q).__floor__(),Q)
def dyadhi(x):return F((x*Q).__floor__()+1,Q)
def sinpoly(x,n):return sum((F((-1)**k,factorial(2*k+1))*x**(2*k+1) for k in range(n)),F(0))
def cospoly(x,n):return sum((F((-1)**k,factorial(2*k))*x**(2*k) for k in range(n)),F(0))
st=[];ct=[]
for j in range(H//2):
 r=F(2*j+1,2*H);xl=pil*r;xu=piu*r
 st.append((dyadlo(sinpoly(xl,10)/piu),dyadhi(sinpoly(xu,11)/pil)))
 ct.append((dyadlo(cospoly(xu,10)),dyadhi(cospoly(xl,11))))
assert all(0<s[0]<s[1] for s in st)
vals=np.empty(R+1,dtype='<u4');radd=F(1,2*H)
for k in range(R+1):
 t=F(2*k+1,2*H)
 rat=1/t+sum((aj*(-1)**j*t/(t*t-j*j) for j,aj in enumerate(a,1)),F(0))
 der=-1/(t*t)-sum((aj*(-1)**j*(t*t+j*j)/(t*t-j*j)**2 for j,aj in enumerate(a,1)),F(0))
 j=k%H;neg=False
 if j>=H//2:j=H-1-j;neg=True
 sl,su=st[j];cl,cu=ct[j]
 if neg:cl,cu=-cu,-cl
 dl=min(rat*cl,rat*cu)+min(der*sl,der*su)
 du=max(rat*cl,rat*cu)+max(der*sl,der*su)
 # |K''| <= pi^2, since f>=0, integral f=1 and |u|<=1/2.
 derivative_bound=min(piu,max(abs(dl),abs(du))+piu*piu*radd)
 low=max(F(0),abs(rat)*sl-derivative_bound*radd)
 vals[k]=(low*low*V).__floor__();assert 0<=vals[k]<=V
vals.tofile(P/'kernel_lower.bin');np.save(P/'kernel_lower.npy',vals.astype(np.int64))
p['table_sha256']=hashlib.sha256(vals.tobytes()).hexdigest();p['table_method']='local derivative; exact rational';(P/'inputs.json').write_text(json.dumps(p,indent=2))
info=dict(status='PASS_RATIONAL_LOCAL_DERIVATIVE_TABLE',R=R,grid=H,scale=V,pi_lower=str(pil),pi_upper=str(piu),hash=p['table_sha256'],elapsed_seconds=time.time()-t0)
(P/'kernel_build.json').write_text(json.dumps(info,indent=2));print(json.dumps(info,indent=2))


==> anc/certificate_third/cpp_verification.json <==
{"status":"PASS_COB_CONTINUUM","nodes":572959453,"leaves":286479727,"basic":256891820,"affine":29587907,"max_stack":68}


==> anc/certificate_third/inputs.json <==
{
  "status": "FROZEN_RATIONAL_INPUT",
  "problem": "zeros that are simple or on the critical line",
  "tangent_level": "27/8",
  "e0": "999/256",
  "alpha": 6212,
  "denominator": 1000000,
  "grid": 16384,
  "scale": 268435456,
  "R": 262143,
  "budget": 38198,
  "window_coefficients": [
    200566,
    19,
    -9358,
    9283,
    -6746,
    8170
  ],
  "separation": "17/20",
  "clip_c": "2",
  "majorant_gamma": "61/100",
  "energy_cap": "6662319/5000000",
  "x": "2181/40000",
  "s": "50652159/56956375",
  "s_decimal": 0.8893150064413334,
  "weights": [
    [
      263857,
      364846,
      468163,
      608100,
      1000000,
      2000000,
      341543,
      412303,
      531836,
      783798,
      1000000,
      394599,
      445700,
      531836,
      608100,
      394599,
      412303,
      468163,
      341543,
      364846,
      263857
    ],
    [
      263857,
      364846,
      468163,
      608100,
      1000000,
      2000000,
      341543,
      412303,
      531836,
      783798,
      1000000,
      394599,
      445700,
      531836,
      608100,
      394599,
      412303,
      468163,
      341543,
      364846,
      263857
    ],
    [
      263857,
      364846,
      468163,
      608100,
      1000000,
      2000000,
      341543,
      412303,
      531836,
      783798,
      1000000,
      394599,
      445700,
      531836,
      608100,
      394599,
      412303,
      468163,
      341543,
      364846,
      263857
    ]
  ],
  "h": [
    [
      0,
      0,
      0,
      54525,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      54525,
      0,
      0,
      0
    ]
  ],
  "cob_knots": [
    [
      [
        0,
        1642,
        6659,
        7184,
        14319,
        19098,
        0,
        565,
        4132,
        4638,
        5687,
        0,
        0,
        0
      ],
      [
        0,
        1642,
        6659,
        7184,
        14319,
        19098,
        0,
        565,
        4132,
        4638,
        5687,
        0,
        0,
        0
      ],
      [
        0,
        1642,
        6659,
        7184,
        14319,
        19098,
        0,
        565,
        4132,
        4638,
        5687,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        -224,
        4991,
        4781,
        1750,
        -3030,
        -2543,
        15503,
        5442,
        5326,
        5013,
        16033,
        16068,
        0
      ],
      [
        0,
        -224,
        4991,
        4781,
        1750,
        -3030,
        -2543,
        15503,
        5442,
        5326,
        5013,
        16033,
        16068,
        0
      ],
      [
        0,
        -224,
        4991,
        4781,
        1750,
        -3030,
        -2543,
        15503,
        5442,
        5326,
        5013,
        16033,
        16068,
        0
      ]
    ],
    [
      [
        0,
        -1418,
        -11650,
        -11965,
        -16069,
        -16068,
        2543,
        -16068,
        -9574,
        -9964,
        -10700,
        -16033,
        -16068,
        0
      ],
      [
        0,
        -1418,
        -11650,
        -11965,
        -16069,
        -16068,
        2543,
        -16068,
        -9574,
        -9964,
        -10700,
        -16033,
        -16068,
        0
      ],
      [
        0,
        -1418,
        -11650,
        -11965,
        -16069,
        -16068,
        2543,
        -16068,
        -9574,
        -9964,
        -10700,
        -16033,
        -16068,
        0
      ]
    ],
    [
      [
        0,
        -1418,
        -11650,
        -11965,
        -16069,
        -16068,
        2543,
        -16068,
        -9574,
        -9964,
        -10700,
        -16033,
        -16068,
        0
      ],
      [
        0,
        -1418,
        -11650,
        -11965,
        -16069,
        -16068,
        2543,
        -16068,
        -9574,
        -9964,
        -10700,
        -16033,
        -16068,
        0
      ],
      [
        0,
        -1418,
        -11650,
        -11965,
        -16069,
        -16068,
        2543,
        -16068,
        -9574,
        -9964,
        -10700,
        -16033,
        -16068,
        0
      ]
    ],
    [
      [
        0,
        -224,
        4991,
        4781,
        1750,
        -3030,
        -2543,
        15503,
        5442,
        5326,
        5013,
        16033,
        16068,
        0
      ],
      [
        0,
        -224,
        4991,
        4781,
        1750,
        -3030,
        -2543,
        15503,
        5442,
        5326,
        5013,
        16033,
        16068,
        0
      ],
      [
        0,
        -224,
        4991,
        4781,
        1750,
        -3030,
        -2543,
        15503,
        5442,
        5326,
        5013,
        16033,
        16068,
        0
      ]
    ],
    [
      [
        0,
        1642,
        6659,
        7184,
        14319,
        19098,
        0,
        565,
        4132,
        4638,
        5687,
        0,
        0,
        0
      ],
      [
        0,
        1642,
        6659,
        7184,
        14319,
        19098,
        0,
        565,
        4132,
        4638,
        5687,
        0,
        0,
        0
      ],
      [
        0,
        1642,
        6659,
        7184,
        14319,
        19098,
        0,
        565,
        4132,
        4638,
        5687,
        0,
        0,
        0
      ]
    ]
  ],
  "format_version": 1,
  "table_sha256": "698cd6a9e691e1ed132a8990967c63694cb64f2f614090ba0d6ff9d31eb2da6d",
  "table_method": "local derivative; exact rational"
}

==> anc/certificate_third/kernel_build.json <==
{
  "status": "PASS_RATIONAL_LOCAL_DERIVATIVE_TABLE",
  "R": 262143,
  "grid": 16384,
  "scale": 268435456,
  "pi_lower": "31415926535897932384626433832795028841971/10000000000000000000000000000000000000000",
  "pi_upper": "7853981633974483096156608458198757210493/2500000000000000000000000000000000000000",
  "hash": "698cd6a9e691e1ed132a8990967c63694cb64f2f614090ba0d6ff9d31eb2da6d",
  "elapsed_seconds": 53.15965557098389
}

==> anc/certificate_third/majorant_result.json <==
{
  "status": "PASS_MAJORANT_AND_PAIR_BOUNDS",
  "nodes": 67,
  "leaves": 34,
  "max_depth": 10,
  "uniform_majorant_margin": "1/10000",
  "norm_upper": "18502227782808715179643014972928428717397572291191824740333275009197150994521908483025907010431739680490842373624796203440198629116096644460128250247789332533071996654055140834710227137800480080072810554833100506331123744768239431011679871733709884084702286136420798131540128943294517700271139903949887311362309267106270619083903570555610579548031822764529386016045394280921814445330974201128268173973097110768659599082267146694435542274085824000336728535283029282163571294624804640754572892915676657917965617803335135278603428374258024812201771705426205848202459507508751210016620853186312968979398582493310806495848039144559463894407057957394447280265549626365450742616586229215015547021710921633417061656390857296443812732004543331698772501417414951417206740047305567890425503236926853013547358368601813411019798551634241379635244448159585506276609067333534568150164623387228664412718056184138901576803380393201437778611300875043584200662374864225569873991284421715659045589472190861856012291002878348016554117/11017753108364803440640000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "norm_upper_decimal": 1.6793104366045026,
  "twice_norm_below_clip_margin": "-7484474674443911739003014972928428717397572291191824740333275009197150994521908483025907010431739680490842373624796203440198629116096644460128250247789332533071996654055140834710227137800480080072810554833100506331123744768239431011679871733709884084702286136420798131540128943294517700271139903949887311362309267106270619083903570555610579548031822764529386016045394280921814445330974201128268173973097110768659599082267146694435542274085824000336728535283029282163571294624804640754572892915676657917965617803335135278603428374258024812201771705426205848202459507508751210016620853186312968979398582493310806495848039144559463894407057957394447280265549626365450742616586229215015547021710921633417061656390857296443812732004543331698772501417414951417206740047305567890425503236926853013547358368601813411019798551634241379635244448159585506276609067333534568150164623387228664412718056184138901576803380393201437778611300875043584200662374864225569873991284421715659045589472190861856012291002878348016554117/5508876554182401720320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "near_pair_K_squared_lower": "4483379/67108864",
  "near_pair_K_squared_decimal": 0.06680755317211151,
  "simple_pair_margin": "515167619/20971520000",
  "mixed_pair_margin": "1658639747/10485760000",
  "double_pair_margin": "2230375811/5242880000",
  "seconds": 0.397611141204834,
  "scope": "Reference check in exact rational interval arithmetic. The majorant inequality, the Fourier transform of the majorant and the bound for close pairs are also proved in the Lean development, which is the proof of record."
}

==> anc/certificate_third/verify_majorant.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with AI systems (OpenAI Codex and Claude, Anthropic), under
# the direction of the author, who is responsible for its content.
"""Rational adaptive interval proof of a two-sinc majorant and pair margins."""
from fractions import Fraction as F
from pathlib import Path
from math import factorial
import json,time,numpy as np
P=Path(__file__).resolve().parent
p=json.loads((P/'inputs.json').read_text());kb=json.loads((P/'kernel_build.json').read_text())
a=[F(x,10**6) for x in p['window_coefficients']]
pl=F(kb['pi_lower']);pu=F(kb['pi_upper'])
d=F(p['separation']);gamma=F(p['majorant_gamma']);c=F(p['clip_c'])
def cosb(j,u):
 t=(2*j*u)%2
 if t>1:t=2-t
 sg=1
 if t>F(1,2):t=1-t;sg=-1
 lo=sum((F((-1)**k,factorial(2*k))*(pu*t)**(2*k) for k in range(14)),F(0))
 hi=sum((F((-1)**k,factorial(2*k))*(pl*t)**(2*k) for k in range(13)),F(0))
 return (lo,hi) if sg>0 else (-hi,-lo)
def sincb(t):
 t=abs(t);assert t<1
 lo=sum((F((-1)**k,factorial(2*k+1))*(pu*t)**(2*k) for k in range(12)),F(0))
 hi=sum((F((-1)**k,factorial(2*k+1))*(pl*t)**(2*k) for k in range(13)),F(0))
 assert 0<lo<=hi
 return lo,hi
Lip=F(22,7)*(4*gamma*d+2*sum((j*abs(x) for j,x in enumerate(a,1)),F(0)))
stack=[(F(0),F(1,2),0)];nodes=0;leaves=0;maxdepth=0;t0=time.time();target=F(1,10000)
while stack:
 l,r,dep=stack.pop();nodes+=1;m=(l+r)/2
 fu=F(1)
 for j,aj in enumerate(a,1):
  low,up=cosb(j,m);fu+=aj*(up if aj>=0 else low)
 s1,_=sincb(d*(m-F(1,2)));s2,_=sincb(d*(m+F(1,2)))
 lower=gamma*(s1+s2)**2-fu-Lip*(r-l)/2
 if lower>=target:leaves+=1;maxdepth=max(maxdepth,dep)
 else:
  if dep>=25:raise RuntimeError(f'Cannot verify cell {l},{r}')
  stack.extend([(m,r,dep+1),(l,m,dep+1)])
_,su=sincb(d);L=2*gamma*(1+su)/d;assert L<c
vals=np.fromfile(P/'kernel_lower.bin',dtype='<u4');end=(d*p['grid']).__floor__()
bet=F(int(vals[:end+1].min()),p['scale'])
x=F(sum(p['h'][0]),10**6);y=F(sum(p['h'][1]),10**6)
assert bet-x>0
# a pair of simple points has eigenvalues 1 +- K <= 2 = c.
assert c==2
out=dict(status='PASS_MAJORANT_AND_PAIR_BOUNDS',nodes=nodes,leaves=leaves,max_depth=maxdepth,uniform_majorant_margin=str(target),norm_upper=str(L),norm_upper_decimal=float(L),twice_norm_below_clip_margin=str(c-2*L),near_pair_K_squared_lower=str(bet),near_pair_K_squared_decimal=float(bet),simple_pair_margin=str(2*bet-2*x),mixed_pair_margin=str(4*bet-x-y),double_pair_margin=str(8*bet-2*y),seconds=time.time()-t0,scope='Reference check in exact rational interval arithmetic. The majorant inequality, the Fourier transform of the majorant and the bound for close pairs are also proved in the Lean development, which is the proof of record.')
(P/'majorant_result.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/law/CMakeLists.txt <==
# Build of law_oracle, the C++ kernel of the search for a law (see README.md).
#
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
#
#   cmake -S . -B build -DCMAKE_BUILD_TYPE=Release && cmake --build build
#   cmake -S . -B build_san -DLAW_SANITIZE=ON && cmake --build build_san     (for the tests)
cmake_minimum_required(VERSION 3.22)
project(law_oracle LANGUAGES CXX)

set(CMAKE_CXX_STANDARD 23)
set(CMAKE_CXX_STANDARD_REQUIRED ON)
set(CMAKE_CXX_EXTENSIONS OFF)

option(LAW_SANITIZE "Build with AddressSanitizer and UndefinedBehaviorSanitizer" OFF)
option(LAW_NATIVE "Optimise for the processor of this machine" ON)

if (NOT CMAKE_BUILD_TYPE AND NOT LAW_SANITIZE)
    set(CMAKE_BUILD_TYPE Release)
endif()

find_package(OpenMP REQUIRED)

add_executable(law_oracle law_oracle.cpp)
target_link_libraries(law_oracle PRIVATE OpenMP::OpenMP_CXX)
# bounds checks of the standard library stay on in every build
target_compile_definitions(law_oracle PRIVATE _GLIBCXX_ASSERTIONS)
target_compile_options(law_oracle PRIVATE
    -Wall -Wextra -Wpedantic -Wconversion -Wsign-conversion -Wshadow -Wold-style-cast -Wcast-qual
    -Wdouble-promotion -Wfloat-equal -Wnull-dereference -Werror)
if (CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
    target_compile_options(law_oracle PRIVATE -Wuseless-cast -Wduplicated-cond -Wlogical-op)
endif()
if (LAW_SANITIZE)
    target_compile_options(law_oracle PRIVATE -O1 -g -fsanitize=address,undefined -fno-sanitize-recover=all)
    target_link_options(law_oracle PRIVATE -fsanitize=address,undefined)
elseif (LAW_NATIVE)
    target_compile_options(law_oracle PRIVATE -march=native)
endif()


==> anc/law/README.md <==
# A law of periodic configurations: the ceiling for all windows (Section 7.6)

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: the programs and this text were drafted with Claude (Anthropic), an AI system,
under the direction of the author, who is responsible for their content.

## What is here

Section 7.6 of the paper bounds what the method can give with any window. The bound needs a
*law of period N with error τ*: a finitely supported probability law on N-periodic
configurations of distinct points with labels 1 (simple) or 2 (double) and total multiplicity N
per period, with rational weights, whose form factor

    S(j) = (1/N) Σ_c w_c |Σ_i d_i exp(2πi j ξ_i / N)|²

satisfies |N S(j) − j| ≤ τ for 0 < j < N. With p the mean share of simple points, every such
law gives the two bounds of Theorem 7.7. The idea and the inequality behind it are due to
Alpöge and Furman (arXiv:2608.13637, Section 7.2). Their law of period 256 is not public. This
folder contains our own computation of such laws, made from the description in their paper,
with all data and programs, and the verification of the properties that the paper uses.

Results (certified; values rounded up, the smallest gap rounded down). Bound (a) is the ceiling
for distinct zeros and bound (b) the ceiling for simple zeros on the critical line, both for
windows with V(f) ≤ 10 B(f) (Theorem 7.7, Corollary 7.9, Table 4 of the paper):

| Period N | Share of simple points p | (1 + p)/2 | Bound (a) | Bound (b) | Smallest gap | Rounds of the search |
|---|---|---|---|---|---|---|
| 16 | 0.6828368 | 0.8414184 | 0.84346 | 0.68692 | 1.0022 | 101 |
| 32 | 0.6820902 | 0.8410451 | 0.84157 | 0.68313 | 1.0043 | 135 |
| 64 | 0.6818908 | 0.8409454 | 0.84108 | 0.68215 | 1.0012 | 531 |
| 128 | 0.6818404 | 0.8409202 | 0.84096 | 0.68191 | 0.9985 | 1076 |
| 256 | 0.6818290 | 0.8409145 | 0.84093 | 0.68185 | 0.9981 | 2150 |
| 256, second stage (`deep/`) | 0.6818277 | 0.8409139 | 0.84093 | 0.68185 | 0.9981 | 700 more |

For comparison, the Lean library of Alpöge and Furman records p₀ = 0.68182868746… for their law
of period 256, which gives the bound 0.84093. After the first stage of our search the share of
simple points is larger than p₀ by less than 3.1·10⁻⁷. A second stage, which searches further
from that law with chains of moves that change the labels (folder `deep/`, with its own README),
ends at a law whose share is smaller than p₀ by more than 1.06·10⁻⁶. The bound is 0.84093 for all
three laws.

The law of the second stage, `deep/law256_deep_certified.json`, is the law of Proposition 7.8.

## What is proved, and by what

The properties used in the paper are finite statements about the files `law{N}_certified.json`
and `deep/law256_deep_certified.json`, which hold exact rational points (twelve decimals) and exact rational weights (denominator
10^60):

- labels in {1, 2}; total multiplicity N in every configuration; points distinct, in [0, N);
- weights nonnegative, with sum exactly 1;
- |N S(j) − j| ≤ 10^-30 for 0 < j < N;
- the share of simple points p, an exact rational number, and the smallest gap.

Two programs verify them independently:

- `law_certify.py` (python-flint: FLINT/Arb ball arithmetic at 600 bits, exact rationals). It
  also produces the certified file from the output of the search: it rounds the points to
  rationals, recomputes the weights for the rounded points from the N linear equations in high
  precision, rounds them to rationals with sum 1, and then verifies. Logs: `certify{N}.log`, `deep/certify256_deep.log`.
- `law_check_iv.py` (mpmath interval arithmetic; no code in common with the first, and it reads
  only the certified file). Logs: `check{N}.log`, `deep/check256_deep.log`.

Nothing in the paper depends on the correctness of the search programs below. A law is a
witness: however it was found, the two programs above check it.

## How the laws were found

For a finite set of configurations the least p is the value of a linear programme with N
equations. A further configuration improves it if its reduced cost for the current dual
variables is negative, and finding such a configuration is a ground-state problem for labelled
points with a pair interaction given by the dual variables. The search alternates between the
two (column generation):

- `law_cg.py` — the search. The linear programme is kept in HiGHS (`highspy`) and solved again
  from the previous basis after new columns are added. Candidates are perturbations of the
  configurations in use and neighbours of them (two simple points merged, a double point split,
  a double point moved). Each period starts from configurations of the previous period placed
  one after the other. The reduced cost of every candidate is recomputed in Python before it is
  used. Logs: `law{N}.log`; results: `law{N}.json` (floating point).
- `law_oracle.cpp` — the local optimisation of the candidates (L-BFGS with all gaps kept above
  0.5 by the parametrisation), in C++23, in parallel over the candidates with OpenMP.
- `law_lp.py` — statement of the problem and a reference implementation in pure Python
  (SciPy). The tests compare the C++ kernel with it.
- `run_all.sh` — the pipeline that produced the files here: build, then search and
  certification for N = 16, 32, 64, 128, 256, then the independent check of all five.
- `deep/` — the second stage for period 256: its programs, tests, results and README.

The search is a heuristic and runs in floating point. We do not claim that the laws are optimal
for their period.

## The C++ kernel

`law_oracle.cpp` follows the rules stated at the top of the file: no raw owning pointers, no
pointer arithmetic, no C arrays or casts; all input validated and limited in size; all memory
allocated before the optimisation starts; bounded loops, no recursion; errors as values
(`std::expected`), no `throw`; threads share only read-only data. The build
(`CMakeLists.txt`) keeps the bounds checks of the standard library on (`_GLIBCXX_ASSERTIONS`)
and treats a strict set of warnings as errors. The file is formatted with `.clang-format` and is
clean under `clang-tidy` with the checks and naming rules of `.clang-tidy`.

`law_oracle_test.py` (log `test_oracle.log`) checks, for periods 16, 32 and 64: that the value
reported by the kernel equals the value recomputed in Python; that all gaps respect the bound;
that no result is worse than its start; that the results are stationary; and that the reference
optimiser, started from a result, does not improve it. It also checks that the output does not
depend on the number of threads, that 22 kinds of malformed or oversized input are rejected with
the documented exit code and two boundary inputs are accepted, and it repeats these runs with a
build under AddressSanitizer and UndefinedBehaviorSanitizer.

## Reproducing

Requirements: Python 3 with numpy, scipy, highspy, python-flint and mpmath; a C++23 compiler
with OpenMP (g++ 15 was used); CMake.

    PYTHON=python3 THREADS=9 ./run_all.sh            # everything; several hours for period 256
    python3 law_certify.py law256.json out.json      # certify one law again
    python3 law_check_iv.py law256_certified.json    # independent check of one certified law

    cmake -S . -B build_san -DLAW_SANITIZE=ON && cmake --build build_san
    python3 law_oracle_test.py                       # tests of the kernel

With the same compiler, libraries and processor type the search is deterministic (fixed seed;
the kernel's output does not depend on the number of threads). On another machine the
floating-point search can take a different path and end at slightly different laws; each of them
is certified in the same way.

## Where the files here come from

The programs were committed first, and the files here were then produced by `run_all.sh` in a
clean export of that commit. `run_manifest.json` (written by `law_manifest.py`) records the run:
the commit, every source file with its SHA-256 checksum and its git blob id, the binary, the
compiler flags, the versions and the machine, and the checksums of all results. The commit named
there is one of the author's working repository, not of the public one. What connects the two
is the git blob id: it depends only on the content of a file, so `git ls-tree -r HEAD` in any
repository that holds these files shows the same ids.

The run was made twice on 4 October 2026: once in the working folder and once in the clean
export. `compare.txt` is the comparison: the five laws, the five certified laws and the binary
are identical byte for byte, and the fifteen logs are identical apart from the timing columns.

Versions used: c++ (Ubuntu 15.2.0-4ubuntu4) 15.2.0; cmake version 3.31.6; build type Release (`-O3 -DNDEBUG`, `-march=native`, `-fopenmp`, `-D_GLIBCXX_ASSERTIONS`); Python 3.13.7 with numpy 2.5.3, scipy 1.18.1, highspy 1.15.1, python-flint 0.9.0, mpmath 1.4.1; aarch64, 12 cores, Linux-6.17.0-41-generic-aarch64-with-glibc2.42. Period 256 took about an hour and a half for the search (nine threads), two minutes for the certification and a quarter of an hour for the independent check.


==> anc/law/certify128.log <==
N = 128: 128 configurations, positions with 12 decimals, smallest gap 0.9985
weights: smallest 3.845e-06, largest 0.0466; change against the search at most 6.59e-10
CERTIFIED: |N S(j) - j| <= 1e-30 for 0 < j < 128; weights sum to 1; points distinct
share of simple points p = 0.6818403131   (1 + p)/2 = 0.8409201565
tau0 = 1/(6 N^2) + tau/(2N) = 1.017253e-05; ceiling for V <= 10 B: 0.84095251


==> anc/law/certify16.log <==
N = 16: 16 configurations, positions with 12 decimals, smallest gap 1.0023
weights: smallest 6.203e-06, largest 0.1907; change against the search at most 2.13e-09
CERTIFIED: |N S(j) - j| <= 1e-30 for 0 < j < 16; weights sum to 1; points distinct
share of simple points p = 0.6828367847   (1 + p)/2 = 0.8414183924
tau0 = 1/(6 N^2) + tau/(2N) = 6.510417e-04; ceiling for V <= 10 B: 0.84345672


==> anc/law/certify256.log <==
N = 256: 256 configurations, positions with 12 decimals, smallest gap 0.9982
weights: smallest 1.115e-06, largest 0.0172; change against the search at most 4.66e-10
CERTIFIED: |N S(j) - j| <= 1e-30 for 0 < j < 256; weights sum to 1; points distinct
share of simple points p = 0.6818289938   (1 + p)/2 = 0.8409144969
tau0 = 1/(6 N^2) + tau/(2N) = 2.543132e-06; ceiling for V <= 10 B: 0.84092259


==> anc/law/certify32.log <==
N = 32: 32 configurations, positions with 12 decimals, smallest gap 1.0044
weights: smallest 9.039e-04, largest 0.1403; change against the search at most 3.48e-10
CERTIFIED: |N S(j) - j| <= 1e-30 for 0 < j < 32; weights sum to 1; points distinct
share of simple points p = 0.6820901996   (1 + p)/2 = 0.8410450998
tau0 = 1/(6 N^2) + tau/(2N) = 1.627604e-04; ceiling for V <= 10 B: 0.84156085


==> anc/law/certify64.log <==
N = 64: 64 configurations, positions with 12 decimals, smallest gap 1.0013
weights: smallest 1.034e-06, largest 0.0606; change against the search at most 1.31e-09
CERTIFIED: |N S(j) - j| <= 1e-30 for 0 < j < 64; weights sum to 1; points distinct
share of simple points p = 0.6818907044   (1 + p)/2 = 0.8409453522
tau0 = 1/(6 N^2) + tau/(2N) = 4.069010e-05; ceiling for V <= 10 B: 0.84107469


==> anc/law/check128.log <==
N = 128: 128 configurations, smallest gap 0.998504
CHECKED (mpmath intervals): |N S(j) - j| <= 1.49e-57 <= tau = 1e-30 for 0 < j < 128
p = 0.681840313082 (same rational as in the file), (1 + p)/2 = 0.840920156541


==> anc/law/check16.log <==
N = 16: 16 configurations, smallest gap 1.002269
CHECKED (mpmath intervals): |N S(j) - j| <= 4.08e-59 <= tau = 1e-30 for 0 < j < 16
p = 0.682836784704 (same rational as in the file), (1 + p)/2 = 0.841418392352


==> anc/law/check256.log <==
N = 256: 256 configurations, smallest gap 0.998185
CHECKED (mpmath intervals): |N S(j) - j| <= 1.22e-56 <= tau = 1e-30 for 0 < j < 256
p = 0.681828993847 (same rational as in the file), (1 + p)/2 = 0.840914496923


==> anc/law/check32.log <==
N = 32: 32 configurations, smallest gap 1.004373
CHECKED (mpmath intervals): |N S(j) - j| <= 2.03e-58 <= tau = 1e-30 for 0 < j < 32
p = 0.682090199587 (same rational as in the file), (1 + p)/2 = 0.841045099794


==> anc/law/check64.log <==
N = 64: 64 configurations, smallest gap 1.001287
CHECKED (mpmath intervals): |N S(j) - j| <= 2.21e-57 <= tau = 1e-30 for 0 < j < 64
p = 0.681890704372 (same rational as in the file), (1 + p)/2 = 0.840945352186


==> anc/law/compare.txt <==
identical: law16.json
identical: law16_certified.json
identical apart from timings: law16.log
identical apart from timings: certify16.log
identical apart from timings: check16.log
identical: law32.json
identical: law32_certified.json
identical apart from timings: law32.log
identical apart from timings: certify32.log
identical apart from timings: check32.log
identical: law64.json
identical: law64_certified.json
identical apart from timings: law64.log
identical apart from timings: certify64.log
identical apart from timings: check64.log
identical: law128.json
identical: law128_certified.json
identical apart from timings: law128.log
identical apart from timings: certify128.log
identical apart from timings: check128.log
identical: law256.json
identical: law256_certified.json
identical apart from timings: law256.log
identical apart from timings: certify256.log
identical apart from timings: check256.log
identical: build/law_oracle


==> anc/law/deep/CMakeLists.txt <==
# Build of law_deep, the deeper search for a law (see the head of law_deep.cpp).
#
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
#
#   cmake -S . -B build -DCMAKE_BUILD_TYPE=Release && cmake --build build
#   cmake -S . -B build_san -DLAW_SANITIZE=ON && cmake --build build_san     (for the tests)
cmake_minimum_required(VERSION 3.22)
project(law_deep LANGUAGES CXX)

set(CMAKE_CXX_STANDARD 23)
set(CMAKE_CXX_STANDARD_REQUIRED ON)
set(CMAKE_CXX_EXTENSIONS OFF)

option(LAW_SANITIZE "Build with AddressSanitizer and UndefinedBehaviorSanitizer" OFF)
option(LAW_NATIVE "Optimise for the processor of this machine" ON)

if (NOT CMAKE_BUILD_TYPE AND NOT LAW_SANITIZE)
    set(CMAKE_BUILD_TYPE Release)
endif()

find_package(OpenMP REQUIRED)

add_executable(law_deep law_deep.cpp)
target_link_libraries(law_deep PRIVATE OpenMP::OpenMP_CXX)
# bounds checks of the standard library stay on in every build
target_compile_definitions(law_deep PRIVATE _GLIBCXX_ASSERTIONS)
target_compile_options(law_deep PRIVATE
    -Wall -Wextra -Wpedantic -Wconversion -Wsign-conversion -Wshadow -Wold-style-cast -Wcast-qual
    -Wdouble-promotion -Wfloat-equal -Wnull-dereference -Werror)
if (CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
    target_compile_options(law_deep PRIVATE -Wuseless-cast -Wduplicated-cond -Wlogical-op)
endif()
if (LAW_SANITIZE)
    target_compile_options(law_deep PRIVATE -O1 -g -fsanitize=address,undefined -fno-sanitize-recover=all)
    target_link_options(law_deep PRIVATE -fsanitize=address,undefined)
elseif (LAW_NATIVE)
    target_compile_options(law_deep PRIVATE -march=native)
endif()


==> anc/law/deep/README.md <==
# Second stage of the search: the law of Proposition 7.8

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: the programs and this text were drafted with Claude (Anthropic), an AI system,
under the direction of the author, who is responsible for their content.

## What is here

The first stage (`../law_cg.py`, `../law_oracle.cpp`) ends, for period 256, at a law with share of
simple points p = 0.6818290. Its candidates come from the configurations in use by small
perturbations and by single changes of the marks. This folder contains a second stage that
searches further from that law:

- `law_deep.cpp` — from each configuration in use it runs a chain of moves (a double point is
  moved, two simple points are merged, a double point is split), relaxes the positions after
  every move, and accepts a move if the cost goes down, or with the Metropolis probability if it
  goes up. C++23, with the kernel classes and the design rules of `../law_oracle.cpp`. The chains
  are reproducible: chain k draws from a generator seeded with the seed and k, so the result does
  not depend on the number of threads.
- `law_deep.py` — the linear programme as in the first stage (HiGHS), with `law_deep` as the
  source of new configurations. The cost of every configuration is recomputed in Python before
  it is used.
- `run_deep.sh` — the pipeline of this stage: build, 700 rounds from `../law256.json`,
  certification with `../law_certify.py`, independent check with `../law_check_iv.py`.
- `law_deep_test.py` (log `test_deep.log`), `deep_manifest.py`, `CMakeLists.txt`, `.clang-format`,
  `.clang-tidy`.

Like the first stage this is a heuristic in floating point, and nothing in the paper depends on
its correctness: the law it ends with is a witness, and the two certification programs check it.
We do not claim that the law is optimal for its period.

## Result

Started from `../law256.json` (p = 0.6818290, the last law of the first stage), 700 rounds:

| | Share of simple points p | (1 + p)/2 | Bound (a) | Bound (b) | Smallest gap | Configurations |
|---|---|---|---|---|---|---|
| first stage | 0.6818290 | 0.8409145 | 0.84093 | 0.68185 | 0.9981 | 256 |
| second stage | 0.6818277 | 0.8409139 | 0.84093 | 0.68185 | 0.9981 | 256 |

(values rounded up, the smallest gap rounded down; bounds (a) and (b) as in `../README.md`). The
certified law is `law256_deep_certified.json`: exact rational points and weights, error at most
10^-30 (the independent check finds it below 2.1e-56). Its share of simple points is
p = 0.681827619524…, which is smaller than the value p₀ = 0.68182868746… recorded in the Lean
library of Alpöge and Furman for their law of period 256, by more than 1.06·10⁻⁶. This is the law
of Proposition 7.8 of the paper. The two bounds are unchanged at the precision of the paper.

Files: `law256_deep.json` (floating point, output of the search), `law256_deep.log` (one line per
round), `law256_deep_certified.json`, `certify256_deep.log` (`../law_certify.py`),
`check256_deep.log` (`../law_check_iv.py`).

## Tests

`law_deep_test.py` checks, for periods 16, 32 and 64: that the cost reported for every
configuration equals the cost recomputed in Python; that every configuration is legal (marks 1 or
2 with sum N, positions in order, all gaps at least the minimum); that every chain returns between
one and the requested number of configurations, and that its best one is not worse than its
start. It checks that the output does not depend on the number of threads and does depend on the
seed, that 28 kinds of malformed or oversized input are rejected with the documented exit code and
three boundary inputs are accepted, and it repeats these runs with a build under AddressSanitizer
and UndefinedBehaviorSanitizer. The file is formatted with `.clang-format` and is clean under
`clang-tidy` with the checks and naming rules of `.clang-tidy`.

## Reproducing

Requirements as for the first stage (`../README.md`).

    PYTHON=python3 THREADS=9 ./run_deep.sh                 # about two hours
    cmake -S . -B build_san -DLAW_SANITIZE=ON && cmake --build build_san
    python3 law_deep_test.py                               # tests of law_deep

With the same compiler, libraries and processor type the search is deterministic (fixed seed).
On another machine it can take a different path and end at a slightly different law, which is
certified in the same way.

## Where the files here come from

As for the first stage: the programs were committed first (commit `0619bc2` of the author's
working repository), and the files here were produced by `run_deep.sh` in a clean export of that
commit, on 5 October 2026 with six threads. `run_manifest.json` (written by `deep_manifest.py`)
records the run: the commit, every source file with its SHA-256 checksum and git blob id, the
law it started from, the binary, the compiler flags, the versions, the machine and the checksums
of the results. The starting law has the checksum recorded for `law256.json` in
`../run_manifest.json`.

The same search had been run once before in the working folder, with nine threads and the same
code (the header comments of two files were written afterwards). `compare.txt` compares the two
runs: the law, the certified law and the certification log are identical byte for byte, and the
search log is identical apart from the timing columns.


==> anc/law/deep/certify256_deep.log <==
N = 256: 256 configurations, positions with 12 decimals, smallest gap 0.9981
weights: smallest 9.416e-06, largest 0.0199; change against the search at most 3.42e-10
CERTIFIED: |N S(j) - j| <= 1e-30 for 0 < j < 256; weights sum to 1; points distinct
share of simple points p = 0.6818276195   (1 + p)/2 = 0.8409138098
tau0 = 1/(6 N^2) + tau/(2N) = 2.543132e-06; ceiling for V <= 10 B: 0.84092190


==> anc/law/deep/check256_deep.log <==
N = 256: 256 configurations, smallest gap 0.998137
CHECKED (mpmath intervals): |N S(j) - j| <= 2.06e-56 <= tau = 1e-30 for 0 < j < 256
p = 0.681827619525 (same rational as in the file), (1 + p)/2 = 0.840913809762


==> anc/law/deep/compare.txt <==
identical: law256_deep.json
identical: law256_deep_certified.json
identical apart from timings: law256_deep.log
identical: certify256_deep.log


==> anc/law/deep/deep_manifest.py <==
"""Record what a run of run_deep.sh was made with: the exact source files, the binary, the build
flags, the tool versions and the machine, the law it started from, and the checksums of the
results. The form is that of ../law_manifest.py, whose functions are used; file names are
relative to the folder of the law programs (the parent of this folder).

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

usage: deep_manifest.py out.json ["free text, for example when the run was started" [commit the sources were taken from]]
"""
import sys, os, json, platform, datetime, importlib.metadata

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, '..'))
import law_manifest as first

SOURCES = ['deep/run_deep.sh', 'deep/law_deep.py', 'deep/law_deep.cpp', 'deep/CMakeLists.txt',
           'law_cg.py', 'law_lp.py', 'law_certify.py', 'law_check_iv.py']
OTHER = ['deep/law_deep_test.py', 'deep/deep_manifest.py', 'deep/.clang-format', 'deep/.clang-tidy', 'law_oracle_test.py']
START = 'law256.json'
RESULTS = ['deep/law256_deep.json', 'deep/law256_deep_certified.json', 'deep/law256_deep.log',
           'deep/certify256_deep.log', 'deep/check256_deep.log']


def main():
    out = sys.argv[1]; note = sys.argv[2] if len(sys.argv) > 2 else ''
    source_commit = sys.argv[3] if len(sys.argv) > 3 else ''
    build = os.path.join(HERE, 'build')
    tracked = first.command(['git', 'ls-files', '--error-unmatch'] + SOURCES) != ''
    manifest = dict(
        written=datetime.datetime.now().astimezone().isoformat(timespec='seconds'),
        note=note,
        source_commit=source_commit,                       # as stated by the caller; the blob ids below are computed
        sources=[e for e in map(first.entry, SOURCES) if e],
        other_files=[e for e in map(first.entry, OTHER) if e],
        start=first.entry(START),                          # the law of the first stage
        binary=first.entry(os.path.join('deep', 'build', 'law_deep')),
        build=dict(
            compiler=first.command(['c++', '--version']).split('\n')[0],
            cmake=first.command(['cmake', '--version']).split('\n')[0],
            build_type=first.first_line(os.path.join(build, 'CMakeCache.txt'), 'CMAKE_BUILD_TYPE:').split('=')[-1],
            flags_of_build_type=first.first_line(os.path.join(build, 'CMakeCache.txt'), 'CMAKE_CXX_FLAGS_RELEASE:').split('=', 1)[-1],
            flags=first.first_line(os.path.join(build, 'CMakeFiles', 'law_deep.dir', 'flags.make'), 'CXX_FLAGS'),
            defines=first.first_line(os.path.join(build, 'CMakeFiles', 'law_deep.dir', 'flags.make'), 'CXX_DEFINES'),
        ),
        python=dict(version=platform.python_version(),
                    packages={p: importlib.metadata.version(p) for p in first.PACKAGES}),
        machine=dict(architecture=platform.machine(),
                     processor=' / '.join(line.split(':', 1)[1].strip() for line in first.command(['lscpu']).split('\n')
                                          if line.startswith(('Vendor ID', 'Model name'))),
                     logical_cores=os.cpu_count(), system=platform.platform()),
        git=dict(repository_head=first.command(['git', 'rev-parse', 'HEAD']),
                 branch=first.command(['git', 'rev-parse', '--abbrev-ref', 'HEAD']),
                 sources_tracked_in_this_repository=tracked,
                 remark='' if tracked else (
                     'the files are an export of the commit named in source_commit; `git ls-tree -r` of that commit shows the same blob ids'
                     if source_commit else
                     'the sources were not under version control when this was written; the blob ids identify them')),
        results=[e for e in map(first.entry, RESULTS) if e],
    )
    with open(out, 'w') as fh:
        json.dump(manifest, fh, indent=1)
    print(f"{len(manifest['sources'])} source files, binary {manifest['binary']['sha256'][:16] if manifest['binary'] else 'missing'}, "
          f"start {manifest['start']['sha256'][:16] if manifest['start'] else 'missing'}, {len(manifest['results'])} result files; tracked in git: {tracked}")


if __name__ == '__main__':
    main()


==> anc/law/deep/law256_deep.log <==
N = 256: start from law256.json with 256 configurations, p = 0.6818289938; chains of 20 steps, temperature 0.0001, 4 kept per chain
round 0: p = 0.6818289938  gain since start 8.33e-13  p - p0(AF) = +3.06e-07  returned 1024, added 23, best reduced cost -1.16e-07, columns 279  [search 5.0 s, LP 0.0 s, total 7 s]
round 1: p = 0.6818289938  gain since start 7.26e-12  p - p0(AF) = +3.06e-07  returned 1024, added 124, best reduced cost -1.44e-06, columns 403  [search 5.0 s, LP 0.1 s, total 14 s]
round 2: p = 0.6818289938  gain since start 2.22e-11  p - p0(AF) = +3.06e-07  returned 1024, added 202, best reduced cost -1.99e-06, columns 605  [search 5.1 s, LP 0.1 s, total 21 s]
round 3: p = 0.6818289935  gain since start 3.68e-10  p - p0(AF) = +3.06e-07  returned 1024, added 190, best reduced cost -4.57e-06, columns 795  [search 6.5 s, LP 0.2 s, total 29 s]
round 4: p = 0.6818289933  gain since start 5.80e-10  p - p0(AF) = +3.06e-07  returned 1024, added 206, best reduced cost -1.52e-06, columns 1001  [search 5.2 s, LP 0.1 s, total 36 s]
round 5: p = 0.6818289926  gain since start 1.28e-09  p - p0(AF) = +3.05e-07  returned 1024, added 208, best reduced cost -4.15e-07, columns 1209  [search 5.1 s, LP 0.2 s, total 43 s]
round 6: p = 0.6818289914  gain since start 2.44e-09  p - p0(AF) = +3.04e-07  returned 1024, added 202, best reduced cost -6.68e-07, columns 1411  [search 5.1 s, LP 0.3 s, total 50 s]
round 7: p = 0.6818289889  gain since start 4.92e-09  p - p0(AF) = +3.01e-07  returned 1024, added 194, best reduced cost -1.03e-06, columns 1605  [search 5.3 s, LP 0.6 s, total 58 s]
round 8: p = 0.6818289859  gain since start 7.92e-09  p - p0(AF) = +2.98e-07  returned 1024, added 192, best reduced cost -5.66e-07, columns 1797  [search 5.5 s, LP 0.6 s, total 65 s]
round 9: p = 0.6818289845  gain since start 9.31e-09  p - p0(AF) = +2.97e-07  returned 1024, added 187, best reduced cost -1.28e-06, columns 1984  [search 5.2 s, LP 0.5 s, total 72 s]
round 10: p = 0.6818289828  gain since start 1.10e-08  p - p0(AF) = +2.95e-07  returned 1024, added 189, best reduced cost -1.85e-07, columns 2173  [search 5.2 s, LP 0.6 s, total 80 s]
round 11: p = 0.6818289813  gain since start 1.26e-08  p - p0(AF) = +2.94e-07  returned 1024, added 187, best reduced cost -1.16e-07, columns 2360  [search 5.6 s, LP 0.7 s, total 88 s]
round 12: p = 0.6818289798  gain since start 1.41e-08  p - p0(AF) = +2.92e-07  returned 1024, added 179, best reduced cost -5.02e-07, columns 2539  [search 5.6 s, LP 0.7 s, total 96 s]
round 13: p = 0.6818289771  gain since start 1.67e-08  p - p0(AF) = +2.90e-07  returned 1024, added 175, best reduced cost -7.09e-08, columns 2714  [search 5.6 s, LP 1.2 s, total 104 s]
round 14: p = 0.6818289757  gain since start 1.81e-08  p - p0(AF) = +2.88e-07  returned 1024, added 175, best reduced cost -6.37e-08, columns 2889  [search 5.8 s, LP 1.0 s, total 112 s]
round 15: p = 0.6818289733  gain since start 2.06e-08  p - p0(AF) = +2.86e-07  returned 1024, added 166, best reduced cost -5.55e-08, columns 3055  [search 5.1 s, LP 1.4 s, total 120 s]
round 16: p = 0.6818289715  gain since start 2.23e-08  p - p0(AF) = +2.84e-07  returned 1024, added 172, best reduced cost -5.88e-08, columns 2048  [search 7.9 s, LP 0.9 s, total 131 s]
round 17: p = 0.6818289702  gain since start 2.36e-08  p - p0(AF) = +2.83e-07  returned 1024, added 162, best reduced cost -6.53e-08, columns 2210  [search 5.2 s, LP 1.0 s, total 139 s]
round 18: p = 0.6818289571  gain since start 3.67e-08  p - p0(AF) = +2.70e-07  returned 1024, added 152, best reduced cost -1.18e-05, columns 2362  [search 5.2 s, LP 1.8 s, total 147 s]
round 19: p = 0.6818289493  gain since start 4.46e-08  p - p0(AF) = +2.62e-07  returned 1024, added 181, best reduced cost -6.23e-06, columns 2543  [search 5.2 s, LP 1.3 s, total 155 s]
round 20: p = 0.6818289411  gain since start 5.28e-08  p - p0(AF) = +2.54e-07  returned 1024, added 181, best reduced cost -1.81e-06, columns 2724  [search 5.2 s, LP 1.4 s, total 163 s]
round 21: p = 0.6818289343  gain since start 5.96e-08  p - p0(AF) = +2.47e-07  returned 1024, added 177, best reduced cost -3.28e-06, columns 2901  [search 5.2 s, LP 1.4 s, total 171 s]
round 22: p = 0.6818289251  gain since start 6.88e-08  p - p0(AF) = +2.38e-07  returned 1024, added 176, best reduced cost -6.15e-06, columns 2048  [search 5.3 s, LP 1.3 s, total 179 s]
round 23: p = 0.6818289190  gain since start 7.48e-08  p - p0(AF) = +2.32e-07  returned 1024, added 177, best reduced cost -8.09e-07, columns 2225  [search 5.0 s, LP 1.1 s, total 187 s]
round 24: p = 0.6818289101  gain since start 8.38e-08  p - p0(AF) = +2.23e-07  returned 1024, added 168, best reduced cost -1.79e-06, columns 2393  [search 5.2 s, LP 1.4 s, total 194 s]
round 25: p = 0.6818289045  gain since start 8.93e-08  p - p0(AF) = +2.17e-07  returned 1024, added 167, best reduced cost -8.42e-07, columns 2560  [search 6.8 s, LP 1.4 s, total 205 s]
round 26: p = 0.6818288972  gain since start 9.66e-08  p - p0(AF) = +2.10e-07  returned 1024, added 165, best reduced cost -3.28e-07, columns 2725  [search 4.9 s, LP 1.7 s, total 213 s]
round 27: p = 0.6818288937  gain since start 1.00e-07  p - p0(AF) = +2.06e-07  returned 1024, added 163, best reduced cost -2.89e-07, columns 2888  [search 6.2 s, LP 1.4 s, total 222 s]
round 28: p = 0.6818288916  gain since start 1.02e-07  p - p0(AF) = +2.04e-07  returned 1024, added 154, best reduced cost -2.91e-07, columns 3042  [search 4.9 s, LP 1.5 s, total 230 s]
round 29: p = 0.6818288877  gain since start 1.06e-07  p - p0(AF) = +2.00e-07  returned 1024, added 155, best reduced cost -1.17e-06, columns 2048  [search 6.4 s, LP 1.4 s, total 239 s]
round 30: p = 0.6818288858  gain since start 1.08e-07  p - p0(AF) = +1.98e-07  returned 1024, added 150, best reduced cost -7.25e-07, columns 2198  [search 6.5 s, LP 1.2 s, total 249 s]
round 31: p = 0.6818288814  gain since start 1.12e-07  p - p0(AF) = +1.94e-07  returned 1024, added 144, best reduced cost -8.38e-07, columns 2342  [search 5.0 s, LP 1.3 s, total 256 s]
round 32: p = 0.6818288789  gain since start 1.15e-07  p - p0(AF) = +1.91e-07  returned 1024, added 148, best reduced cost -2.67e-07, columns 2490  [search 4.9 s, LP 1.3 s, total 264 s]
round 33: p = 0.6818288769  gain since start 1.17e-07  p - p0(AF) = +1.89e-07  returned 1024, added 151, best reduced cost -1.57e-07, columns 2641  [search 6.4 s, LP 1.2 s, total 274 s]
round 34: p = 0.6818288747  gain since start 1.19e-07  p - p0(AF) = +1.87e-07  returned 1024, added 142, best reduced cost -1.72e-07, columns 2783  [search 4.9 s, LP 1.3 s, total 281 s]
round 35: p = 0.6818288725  gain since start 1.21e-07  p - p0(AF) = +1.85e-07  returned 1024, added 152, best reduced cost -2.30e-06, columns 2935  [search 4.9 s, LP 1.5 s, total 289 s]
round 36: p = 0.6818288709  gain since start 1.23e-07  p - p0(AF) = +1.83e-07  returned 1024, added 142, best reduced cost -1.05e-07, columns 2048  [search 4.9 s, LP 0.9 s, total 296 s]
round 37: p = 0.6818288685  gain since start 1.25e-07  p - p0(AF) = +1.81e-07  returned 1024, added 150, best reduced cost -2.00e-06, columns 2198  [search 5.3 s, LP 1.4 s, total 305 s]
round 38: p = 0.6818288663  gain since start 1.28e-07  p - p0(AF) = +1.79e-07  returned 1024, added 146, best reduced cost -9.24e-08, columns 2344  [search 5.3 s, LP 1.2 s, total 313 s]
round 39: p = 0.6818288651  gain since start 1.29e-07  p - p0(AF) = +1.78e-07  returned 1024, added 146, best reduced cost -5.32e-08, columns 2490  [search 6.7 s, LP 1.3 s, total 322 s]
round 40: p = 0.6818288635  gain since start 1.30e-07  p - p0(AF) = +1.76e-07  returned 1024, added 131, best reduced cost -1.24e-06, columns 2621  [search 4.9 s, LP 1.7 s, total 330 s]
round 41: p = 0.6818288621  gain since start 1.32e-07  p - p0(AF) = +1.75e-07  returned 1024, added 144, best reduced cost -8.32e-08, columns 2765  [search 6.6 s, LP 1.5 s, total 340 s]
round 42: p = 0.6818288602  gain since start 1.34e-07  p - p0(AF) = +1.73e-07  returned 1024, added 137, best reduced cost -2.62e-06, columns 2902  [search 6.2 s, LP 1.7 s, total 350 s]
round 43: p = 0.6818288578  gain since start 1.36e-07  p - p0(AF) = +1.70e-07  returned 1024, added 138, best reduced cost -2.98e-06, columns 3040  [search 4.9 s, LP 2.2 s, total 358 s]
round 44: p = 0.6818288566  gain since start 1.37e-07  p - p0(AF) = +1.69e-07  returned 1024, added 151, best reduced cost -3.71e-08, columns 2048  [search 5.9 s, LP 1.4 s, total 367 s]
round 45: p = 0.6818288556  gain since start 1.38e-07  p - p0(AF) = +1.68e-07  returned 1024, added 138, best reduced cost -3.58e-08, columns 2186  [search 4.9 s, LP 1.0 s, total 375 s]
round 46: p = 0.6818288546  gain since start 1.39e-07  p - p0(AF) = +1.67e-07  returned 1024, added 131, best reduced cost -1.60e-07, columns 2317  [search 5.0 s, LP 1.2 s, total 383 s]
round 47: p = 0.6818288537  gain since start 1.40e-07  p - p0(AF) = +1.66e-07  returned 1024, added 134, best reduced cost -2.61e-08, columns 2451  [search 6.3 s, LP 1.2 s, total 392 s]
round 48: p = 0.6818288528  gain since start 1.41e-07  p - p0(AF) = +1.65e-07  returned 1024, added 130, best reduced cost -3.14e-07, columns 2581  [search 5.1 s, LP 1.3 s, total 400 s]
round 49: p = 0.6818288523  gain since start 1.42e-07  p - p0(AF) = +1.65e-07  returned 1024, added 135, best reduced cost -2.41e-08, columns 2716  [search 5.0 s, LP 1.3 s, total 408 s]
round 50: p = 0.6818288494  gain since start 1.44e-07  p - p0(AF) = +1.62e-07  returned 1024, added 118, best reduced cost -2.93e-06, columns 2834  [search 4.9 s, LP 2.1 s, total 416 s]
round 51: p = 0.6818288472  gain since start 1.47e-07  p - p0(AF) = +1.60e-07  returned 1024, added 149, best reduced cost -1.99e-06, columns 2983  [search 5.2 s, LP 1.8 s, total 425 s]
round 52: p = 0.6818288456  gain since start 1.48e-07  p - p0(AF) = +1.58e-07  returned 1024, added 149, best reduced cost -4.56e-08, columns 2048  [search 5.0 s, LP 1.2 s, total 432 s]
round 53: p = 0.6818288397  gain since start 1.54e-07  p - p0(AF) = +1.52e-07  returned 1024, added 145, best reduced cost -7.04e-06, columns 2193  [search 4.9 s, LP 1.7 s, total 440 s]
round 54: p = 0.6818288371  gain since start 1.57e-07  p - p0(AF) = +1.50e-07  returned 1024, added 161, best reduced cost -1.37e-06, columns 2354  [search 4.9 s, LP 1.2 s, total 448 s]
round 55: p = 0.6818288341  gain since start 1.60e-07  p - p0(AF) = +1.47e-07  returned 1024, added 155, best reduced cost -9.98e-07, columns 2509  [search 5.5 s, LP 1.2 s, total 456 s]
round 56: p = 0.6818288305  gain since start 1.63e-07  p - p0(AF) = +1.43e-07  returned 1024, added 154, best reduced cost -3.85e-06, columns 2663  [search 5.1 s, LP 1.5 s, total 464 s]
round 57: p = 0.6818288260  gain since start 1.68e-07  p - p0(AF) = +1.39e-07  returned 1024, added 150, best reduced cost -9.33e-07, columns 2813  [search 5.1 s, LP 1.8 s, total 473 s]
round 58: p = 0.6818288223  gain since start 1.72e-07  p - p0(AF) = +1.35e-07  returned 1024, added 152, best reduced cost -1.69e-06, columns 2965  [search 6.6 s, LP 1.6 s, total 483 s]
round 59: p = 0.6818288197  gain since start 1.74e-07  p - p0(AF) = +1.32e-07  returned 1024, added 153, best reduced cost -1.82e-07, columns 2048  [search 5.1 s, LP 1.2 s, total 490 s]
round 60: p = 0.6818288165  gain since start 1.77e-07  p - p0(AF) = +1.29e-07  returned 1024, added 151, best reduced cost -2.05e-06, columns 2199  [search 5.1 s, LP 1.4 s, total 498 s]
round 61: p = 0.6818288143  gain since start 1.80e-07  p - p0(AF) = +1.27e-07  returned 1024, added 151, best reduced cost -1.29e-07, columns 2350  [search 4.9 s, LP 1.3 s, total 506 s]
round 62: p = 0.6818288123  gain since start 1.82e-07  p - p0(AF) = +1.25e-07  returned 1024, added 146, best reduced cost -1.39e-07, columns 2496  [search 5.0 s, LP 1.4 s, total 514 s]
round 63: p = 0.6818288106  gain since start 1.83e-07  p - p0(AF) = +1.23e-07  returned 1024, added 143, best reduced cost -1.45e-07, columns 2639  [search 5.0 s, LP 1.4 s, total 521 s]
round 64: p = 0.6818288090  gain since start 1.85e-07  p - p0(AF) = +1.21e-07  returned 1024, added 139, best reduced cost -7.24e-08, columns 2778  [search 5.0 s, LP 1.6 s, total 529 s]
round 65: p = 0.6818288071  gain since start 1.87e-07  p - p0(AF) = +1.20e-07  returned 1024, added 139, best reduced cost -9.36e-08, columns 2917  [search 5.0 s, LP 1.3 s, total 537 s]
round 66: p = 0.6818288060  gain since start 1.88e-07  p - p0(AF) = +1.19e-07  returned 1024, added 134, best reduced cost -6.97e-08, columns 3051  [search 5.2 s, LP 1.3 s, total 545 s]
round 67: p = 0.6818288025  gain since start 1.91e-07  p - p0(AF) = +1.15e-07  returned 1024, added 139, best reduced cost -6.26e-06, columns 2048  [search 5.1 s, LP 1.5 s, total 553 s]
round 68: p = 0.6818288007  gain since start 1.93e-07  p - p0(AF) = +1.13e-07  returned 1024, added 145, best reduced cost -1.16e-06, columns 2193  [search 5.1 s, LP 1.4 s, total 561 s]
round 69: p = 0.6818287976  gain since start 1.96e-07  p - p0(AF) = +1.10e-07  returned 1024, added 136, best reduced cost -5.94e-07, columns 2329  [search 5.1 s, LP 1.8 s, total 569 s]
round 70: p = 0.6818287950  gain since start 1.99e-07  p - p0(AF) = +1.08e-07  returned 1024, added 137, best reduced cost -3.12e-07, columns 2466  [search 4.9 s, LP 1.4 s, total 578 s]
round 71: p = 0.6818287927  gain since start 2.01e-07  p - p0(AF) = +1.05e-07  returned 1024, added 143, best reduced cost -1.22e-06, columns 2609  [search 5.1 s, LP 1.5 s, total 585 s]
round 72: p = 0.6818287912  gain since start 2.03e-07  p - p0(AF) = +1.04e-07  returned 1024, added 142, best reduced cost -1.90e-07, columns 2751  [search 5.1 s, LP 1.6 s, total 593 s]
round 73: p = 0.6818287895  gain since start 2.04e-07  p - p0(AF) = +1.02e-07  returned 1024, added 130, best reduced cost -2.30e-07, columns 2881  [search 4.9 s, LP 1.8 s, total 602 s]
round 74: p = 0.6818287880  gain since start 2.06e-07  p - p0(AF) = +1.01e-07  returned 1024, added 131, best reduced cost -1.36e-07, columns 3012  [search 5.1 s, LP 1.3 s, total 609 s]
round 75: p = 0.6818287869  gain since start 2.07e-07  p - p0(AF) = +9.94e-08  returned 1024, added 139, best reduced cost -8.36e-08, columns 2048  [search 6.8 s, LP 1.1 s, total 619 s]
round 76: p = 0.6818287858  gain since start 2.08e-07  p - p0(AF) = +9.83e-08  returned 1024, added 126, best reduced cost -8.55e-07, columns 2174  [search 6.3 s, LP 1.0 s, total 628 s]
round 77: p = 0.6818287845  gain since start 2.09e-07  p - p0(AF) = +9.70e-08  returned 1024, added 137, best reduced cost -3.75e-07, columns 2311  [search 5.1 s, LP 1.5 s, total 636 s]
round 78: p = 0.6818287836  gain since start 2.10e-07  p - p0(AF) = +9.61e-08  returned 1024, added 130, best reduced cost -8.60e-08, columns 2441  [search 5.6 s, LP 1.5 s, total 645 s]
round 79: p = 0.6818287794  gain since start 2.14e-07  p - p0(AF) = +9.19e-08  returned 1024, added 124, best reduced cost -5.83e-06, columns 2565  [search 5.3 s, LP 2.1 s, total 653 s]
round 80: p = 0.6818287765  gain since start 2.17e-07  p - p0(AF) = +8.90e-08  returned 1024, added 149, best reduced cost -7.22e-07, columns 2714  [search 5.1 s, LP 1.7 s, total 662 s]
round 81: p = 0.6818287723  gain since start 2.22e-07  p - p0(AF) = +8.49e-08  returned 1024, added 154, best reduced cost -5.10e-06, columns 2868  [search 5.1 s, LP 2.0 s, total 670 s]
round 82: p = 0.6818287697  gain since start 2.24e-07  p - p0(AF) = +8.22e-08  returned 1024, added 161, best reduced cost -3.06e-07, columns 3029  [search 5.1 s, LP 1.5 s, total 678 s]
round 83: p = 0.6818287678  gain since start 2.26e-07  p - p0(AF) = +8.03e-08  returned 1024, added 146, best reduced cost -2.78e-07, columns 2048  [search 4.8 s, LP 1.2 s, total 685 s]
round 84: p = 0.6818287655  gain since start 2.28e-07  p - p0(AF) = +7.80e-08  returned 1024, added 146, best reduced cost -9.55e-07, columns 2194  [search 5.0 s, LP 1.4 s, total 693 s]
round 85: p = 0.6818287630  gain since start 2.31e-07  p - p0(AF) = +7.55e-08  returned 1024, added 147, best reduced cost -2.83e-07, columns 2341  [search 5.0 s, LP 1.4 s, total 701 s]
round 86: p = 0.6818287608  gain since start 2.33e-07  p - p0(AF) = +7.33e-08  returned 1024, added 143, best reduced cost -2.12e-07, columns 2484  [search 5.2 s, LP 1.5 s, total 709 s]
round 87: p = 0.6818287591  gain since start 2.35e-07  p - p0(AF) = +7.16e-08  returned 1024, added 137, best reduced cost -2.60e-07, columns 2621  [search 5.2 s, LP 1.5 s, total 717 s]
round 88: p = 0.6818287571  gain since start 2.37e-07  p - p0(AF) = +6.96e-08  returned 1024, added 135, best reduced cost -2.25e-06, columns 2756  [search 5.1 s, LP 1.5 s, total 725 s]
round 89: p = 0.6818287554  gain since start 2.38e-07  p - p0(AF) = +6.79e-08  returned 1024, added 141, best reduced cost -8.53e-08, columns 2897  [search 5.5 s, LP 1.9 s, total 734 s]
round 90: p = 0.6818287539  gain since start 2.40e-07  p - p0(AF) = +6.64e-08  returned 1024, added 133, best reduced cost -8.18e-08, columns 3030  [search 5.3 s, LP 1.8 s, total 743 s]
round 91: p = 0.6818287528  gain since start 2.41e-07  p - p0(AF) = +6.53e-08  returned 1024, added 140, best reduced cost -4.64e-07, columns 2048  [search 5.3 s, LP 1.2 s, total 751 s]
round 92: p = 0.6818287509  gain since start 2.43e-07  p - p0(AF) = +6.34e-08  returned 1024, added 132, best reduced cost -3.16e-06, columns 2180  [search 5.2 s, LP 1.7 s, total 759 s]
round 93: p = 0.6818287494  gain since start 2.44e-07  p - p0(AF) = +6.19e-08  returned 1024, added 144, best reduced cost -1.33e-07, columns 2324  [search 5.3 s, LP 1.1 s, total 767 s]
round 94: p = 0.6818287475  gain since start 2.46e-07  p - p0(AF) = +6.01e-08  returned 1024, added 139, best reduced cost -3.30e-06, columns 2463  [search 5.2 s, LP 1.3 s, total 775 s]
round 95: p = 0.6818287454  gain since start 2.48e-07  p - p0(AF) = +5.79e-08  returned 1024, added 145, best reduced cost -1.16e-07, columns 2608  [search 5.2 s, LP 1.7 s, total 783 s]
round 96: p = 0.6818287436  gain since start 2.50e-07  p - p0(AF) = +5.61e-08  returned 1024, added 142, best reduced cost -6.58e-08, columns 2750  [search 5.5 s, LP 1.6 s, total 792 s]
round 97: p = 0.6818287418  gain since start 2.52e-07  p - p0(AF) = +5.43e-08  returned 1024, added 133, best reduced cost -9.61e-08, columns 2883  [search 6.6 s, LP 1.7 s, total 802 s]
round 98: p = 0.6818287399  gain since start 2.54e-07  p - p0(AF) = +5.25e-08  returned 1024, added 140, best reduced cost -4.75e-08, columns 3023  [search 5.4 s, LP 1.8 s, total 811 s]
round 99: p = 0.6818287385  gain since start 2.55e-07  p - p0(AF) = +5.10e-08  returned 1024, added 141, best reduced cost -2.79e-06, columns 2048  [search 5.0 s, LP 1.2 s, total 819 s]
round 100: p = 0.6818287374  gain since start 2.56e-07  p - p0(AF) = +5.00e-08  returned 1024, added 144, best reduced cost -8.03e-08, columns 2192  [search 5.0 s, LP 1.2 s, total 827 s]
round 101: p = 0.6818287361  gain since start 2.58e-07  p - p0(AF) = +4.86e-08  returned 1024, added 136, best reduced cost -3.79e-08, columns 2328  [search 5.2 s, LP 1.1 s, total 834 s]
round 102: p = 0.6818287349  gain since start 2.59e-07  p - p0(AF) = +4.74e-08  returned 1024, added 138, best reduced cost -1.13e-07, columns 2466  [search 5.0 s, LP 1.3 s, total 842 s]
round 103: p = 0.6818287337  gain since start 2.60e-07  p - p0(AF) = +4.62e-08  returned 1024, added 139, best reduced cost -5.50e-08, columns 2605  [search 5.1 s, LP 1.4 s, total 850 s]
round 104: p = 0.6818287310  gain since start 2.63e-07  p - p0(AF) = +4.35e-08  returned 1024, added 130, best reduced cost -2.88e-06, columns 2735  [search 5.0 s, LP 2.5 s, total 859 s]
round 105: p = 0.6818287288  gain since start 2.65e-07  p - p0(AF) = +4.14e-08  returned 1024, added 151, best reduced cost -5.92e-08, columns 2886  [search 5.0 s, LP 2.0 s, total 868 s]
round 106: p = 0.6818287278  gain since start 2.66e-07  p - p0(AF) = +4.04e-08  returned 1024, added 148, best reduced cost -2.00e-06, columns 3034  [search 6.9 s, LP 1.4 s, total 878 s]
round 107: p = 0.6818287266  gain since start 2.67e-07  p - p0(AF) = +3.92e-08  returned 1024, added 139, best reduced cost -2.79e-08, columns 2048  [search 5.2 s, LP 1.3 s, total 886 s]
round 108: p = 0.6818287252  gain since start 2.69e-07  p - p0(AF) = +3.77e-08  returned 1024, added 127, best reduced cost -2.34e-06, columns 2175  [search 5.3 s, LP 1.5 s, total 894 s]
round 109: p = 0.6818287240  gain since start 2.70e-07  p - p0(AF) = +3.66e-08  returned 1024, added 132, best reduced cost -3.33e-07, columns 2307  [search 5.8 s, LP 1.2 s, total 902 s]
round 110: p = 0.6818287203  gain since start 2.74e-07  p - p0(AF) = +3.28e-08  returned 1024, added 142, best reduced cost -5.73e-06, columns 2449  [search 5.5 s, LP 1.8 s, total 911 s]
round 111: p = 0.6818287175  gain since start 2.76e-07  p - p0(AF) = +3.00e-08  returned 1024, added 150, best reduced cost -3.56e-06, columns 2599  [search 6.2 s, LP 1.7 s, total 921 s]
round 112: p = 0.6818287134  gain since start 2.80e-07  p - p0(AF) = +2.60e-08  returned 1024, added 149, best reduced cost -3.36e-07, columns 2748  [search 5.1 s, LP 1.8 s, total 929 s]
round 113: p = 0.6818287102  gain since start 2.84e-07  p - p0(AF) = +2.28e-08  returned 1024, added 153, best reduced cost -1.39e-07, columns 2901  [search 7.4 s, LP 1.7 s, total 940 s]
round 114: p = 0.6818287085  gain since start 2.85e-07  p - p0(AF) = +2.10e-08  returned 1024, added 148, best reduced cost -1.13e-07, columns 3049  [search 5.1 s, LP 1.3 s, total 949 s]
round 115: p = 0.6818287056  gain since start 2.88e-07  p - p0(AF) = +1.81e-08  returned 1024, added 144, best reduced cost -1.00e-07, columns 2048  [search 5.3 s, LP 1.2 s, total 957 s]
round 116: p = 0.6818287034  gain since start 2.90e-07  p - p0(AF) = +1.60e-08  returned 1024, added 148, best reduced cost -6.05e-07, columns 2196  [search 5.3 s, LP 1.5 s, total 966 s]
round 117: p = 0.6818287017  gain since start 2.92e-07  p - p0(AF) = +1.42e-08  returned 1024, added 142, best reduced cost -9.85e-08, columns 2338  [search 5.2 s, LP 1.3 s, total 974 s]
round 118: p = 0.6818287001  gain since start 2.94e-07  p - p0(AF) = +1.26e-08  returned 1024, added 150, best reduced cost -9.25e-07, columns 2488  [search 5.4 s, LP 1.7 s, total 982 s]
round 119: p = 0.6818286984  gain since start 2.95e-07  p - p0(AF) = +1.09e-08  returned 1024, added 133, best reduced cost -5.72e-08, columns 2621  [search 5.6 s, LP 1.4 s, total 991 s]
round 120: p = 0.6818286974  gain since start 2.96e-07  p - p0(AF) = +9.91e-09  returned 1024, added 136, best reduced cost -3.93e-08, columns 2757  [search 5.7 s, LP 1.2 s, total 999 s]
round 121: p = 0.6818286961  gain since start 2.98e-07  p - p0(AF) = +8.63e-09  returned 1024, added 132, best reduced cost -3.78e-08, columns 2889  [search 5.2 s, LP 1.6 s, total 1008 s]
round 122: p = 0.6818286952  gain since start 2.99e-07  p - p0(AF) = +7.71e-09  returned 1024, added 136, best reduced cost -3.32e-08, columns 3025  [search 5.7 s, LP 1.5 s, total 1017 s]
round 123: p = 0.6818286931  gain since start 3.01e-07  p - p0(AF) = +5.67e-09  returned 1024, added 139, best reduced cost -4.67e-06, columns 2048  [search 5.8 s, LP 2.0 s, total 1027 s]
round 124: p = 0.6818286918  gain since start 3.02e-07  p - p0(AF) = +4.31e-09  returned 1024, added 152, best reduced cost -5.57e-08, columns 2200  [search 9.8 s, LP 1.9 s, total 1041 s]
round 125: p = 0.6818286904  gain since start 3.03e-07  p - p0(AF) = +2.92e-09  returned 1024, added 148, best reduced cost -4.48e-08, columns 2348  [search 8.0 s, LP 1.7 s, total 1053 s]
round 126: p = 0.6818286853  gain since start 3.09e-07  p - p0(AF) = -2.17e-09  returned 1024, added 143, best reduced cost -7.33e-06, columns 2491  [search 7.2 s, LP 2.6 s, total 1065 s]
round 127: p = 0.6818286815  gain since start 3.12e-07  p - p0(AF) = -5.96e-09  returned 1024, added 157, best reduced cost -1.72e-07, columns 2648  [search 6.6 s, LP 2.1 s, total 1075 s]
round 128: p = 0.6818286761  gain since start 3.18e-07  p - p0(AF) = -1.13e-08  returned 1024, added 154, best reduced cost -4.76e-06, columns 2802  [search 9.3 s, LP 2.9 s, total 1090 s]
round 129: p = 0.6818286727  gain since start 3.21e-07  p - p0(AF) = -1.48e-08  returned 1024, added 148, best reduced cost -3.69e-07, columns 2950  [search 6.6 s, LP 2.3 s, total 1100 s]
round 130: p = 0.6818286697  gain since start 3.24e-07  p - p0(AF) = -1.78e-08  returned 1024, added 140, best reduced cost -6.08e-08, columns 2048  [search 6.5 s, LP 1.7 s, total 1110 s]
round 131: p = 0.6818286662  gain since start 3.28e-07  p - p0(AF) = -2.13e-08  returned 1024, added 141, best reduced cost -1.66e-07, columns 2189  [search 8.1 s, LP 1.9 s, total 1122 s]
round 132: p = 0.6818286638  gain since start 3.30e-07  p - p0(AF) = -2.37e-08  returned 1024, added 144, best reduced cost -1.35e-06, columns 2333  [search 6.4 s, LP 2.0 s, total 1132 s]
round 133: p = 0.6818286618  gain since start 3.32e-07  p - p0(AF) = -2.56e-08  returned 1024, added 143, best reduced cost -6.91e-08, columns 2476  [search 6.3 s, LP 2.1 s, total 1143 s]
round 134: p = 0.6818286603  gain since start 3.34e-07  p - p0(AF) = -2.72e-08  returned 1024, added 140, best reduced cost -5.44e-08, columns 2616  [search 6.5 s, LP 1.9 s, total 1153 s]
round 135: p = 0.6818286591  gain since start 3.35e-07  p - p0(AF) = -2.84e-08  returned 1024, added 134, best reduced cost -3.78e-08, columns 2750  [search 6.4 s, LP 2.0 s, total 1163 s]
round 136: p = 0.6818286574  gain since start 3.36e-07  p - p0(AF) = -3.01e-08  returned 1024, added 142, best reduced cost -3.12e-06, columns 2892  [search 6.3 s, LP 2.4 s, total 1173 s]
round 137: p = 0.6818286556  gain since start 3.38e-07  p - p0(AF) = -3.19e-08  returned 1024, added 141, best reduced cost -5.80e-08, columns 3033  [search 6.3 s, LP 2.5 s, total 1184 s]
round 138: p = 0.6818286544  gain since start 3.39e-07  p - p0(AF) = -3.30e-08  returned 1024, added 144, best reduced cost -5.87e-08, columns 2048  [search 6.8 s, LP 1.4 s, total 1194 s]
round 139: p = 0.6818286532  gain since start 3.41e-07  p - p0(AF) = -3.43e-08  returned 1024, added 134, best reduced cost -1.77e-06, columns 2182  [search 6.5 s, LP 1.7 s, total 1204 s]
round 140: p = 0.6818286516  gain since start 3.42e-07  p - p0(AF) = -3.59e-08  returned 1024, added 137, best reduced cost -4.92e-08, columns 2319  [search 7.4 s, LP 1.6 s, total 1215 s]
round 141: p = 0.6818286448  gain since start 3.49e-07  p - p0(AF) = -4.26e-08  returned 1024, added 132, best reduced cost -1.91e-05, columns 2451  [search 7.5 s, LP 2.7 s, total 1227 s]
round 142: p = 0.6818286401  gain since start 3.54e-07  p - p0(AF) = -4.73e-08  returned 1024, added 157, best reduced cost -9.96e-07, columns 2608  [search 6.3 s, LP 2.1 s, total 1237 s]
round 143: p = 0.6818286340  gain since start 3.60e-07  p - p0(AF) = -5.34e-08  returned 1024, added 147, best reduced cost -1.04e-06, columns 2755  [search 6.5 s, LP 2.4 s, total 1248 s]
round 144: p = 0.6818286294  gain since start 3.64e-07  p - p0(AF) = -5.81e-08  returned 1024, added 153, best reduced cost -3.90e-07, columns 2908  [search 9.5 s, LP 2.2 s, total 1262 s]
round 145: p = 0.6818286224  gain since start 3.71e-07  p - p0(AF) = -6.51e-08  returned 1024, added 145, best reduced cost -6.61e-06, columns 3053  [search 6.1 s, LP 2.6 s, total 1272 s]
round 146: p = 0.6818286182  gain since start 3.76e-07  p - p0(AF) = -6.93e-08  returned 1024, added 152, best reduced cost -2.99e-07, columns 2048  [search 6.3 s, LP 1.4 s, total 1282 s]
round 147: p = 0.6818286157  gain since start 3.78e-07  p - p0(AF) = -7.18e-08  returned 1024, added 148, best reduced cost -1.61e-07, columns 2196  [search 6.5 s, LP 1.6 s, total 1292 s]
round 148: p = 0.6818286133  gain since start 3.81e-07  p - p0(AF) = -7.41e-08  returned 1024, added 150, best reduced cost -1.43e-06, columns 2346  [search 6.4 s, LP 1.4 s, total 1301 s]
round 149: p = 0.6818286108  gain since start 3.83e-07  p - p0(AF) = -7.67e-08  returned 1024, added 150, best reduced cost -2.30e-06, columns 2496  [search 6.4 s, LP 2.0 s, total 1312 s]
round 150: p = 0.6818286081  gain since start 3.86e-07  p - p0(AF) = -7.93e-08  returned 1024, added 136, best reduced cost -1.01e-07, columns 2632  [search 9.9 s, LP 2.1 s, total 1326 s]
round 151: p = 0.6818286061  gain since start 3.88e-07  p - p0(AF) = -8.14e-08  returned 1024, added 143, best reduced cost -8.67e-08, columns 2775  [search 6.3 s, LP 2.0 s, total 1336 s]
round 152: p = 0.6818286043  gain since start 3.90e-07  p - p0(AF) = -8.32e-08  returned 1024, added 149, best reduced cost -9.62e-08, columns 2924  [search 6.5 s, LP 2.2 s, total 1346 s]
round 153: p = 0.6818286031  gain since start 3.91e-07  p - p0(AF) = -8.44e-08  returned 1024, added 138, best reduced cost -5.08e-08, columns 3062  [search 6.2 s, LP 1.8 s, total 1356 s]
round 154: p = 0.6818286012  gain since start 3.93e-07  p - p0(AF) = -8.63e-08  returned 1024, added 143, best reduced cost -1.59e-06, columns 2048  [search 6.4 s, LP 1.6 s, total 1365 s]
round 155: p = 0.6818285993  gain since start 3.95e-07  p - p0(AF) = -8.81e-08  returned 1024, added 147, best reduced cost -2.30e-06, columns 2195  [search 6.1 s, LP 1.6 s, total 1375 s]
round 156: p = 0.6818285977  gain since start 3.96e-07  p - p0(AF) = -8.97e-08  returned 1024, added 138, best reduced cost -1.96e-06, columns 2333  [search 8.9 s, LP 1.7 s, total 1387 s]
round 157: p = 0.6818285964  gain since start 3.97e-07  p - p0(AF) = -9.11e-08  returned 1024, added 146, best reduced cost -7.41e-08, columns 2479  [search 8.7 s, LP 2.1 s, total 1400 s]
round 158: p = 0.6818285950  gain since start 3.99e-07  p - p0(AF) = -9.25e-08  returned 1024, added 138, best reduced cost -1.60e-06, columns 2617  [search 9.1 s, LP 2.3 s, total 1414 s]
round 159: p = 0.6818285932  gain since start 4.01e-07  p - p0(AF) = -9.43e-08  returned 1024, added 132, best reduced cost -3.81e-08, columns 2749  [search 6.3 s, LP 2.3 s, total 1424 s]
round 160: p = 0.6818285917  gain since start 4.02e-07  p - p0(AF) = -9.58e-08  returned 1024, added 143, best reduced cost -3.51e-08, columns 2892  [search 6.4 s, LP 2.0 s, total 1434 s]
round 161: p = 0.6818285904  gain since start 4.03e-07  p - p0(AF) = -9.71e-08  returned 1024, added 132, best reduced cost -5.43e-08, columns 3024  [search 6.3 s, LP 2.3 s, total 1445 s]
round 162: p = 0.6818285895  gain since start 4.04e-07  p - p0(AF) = -9.80e-08  returned 1024, added 120, best reduced cost -1.64e-06, columns 2048  [search 6.3 s, LP 1.1 s, total 1454 s]
round 163: p = 0.6818285887  gain since start 4.05e-07  p - p0(AF) = -9.87e-08  returned 1024, added 129, best reduced cost -1.27e-07, columns 2177  [search 6.4 s, LP 1.5 s, total 1463 s]
round 164: p = 0.6818285878  gain since start 4.06e-07  p - p0(AF) = -9.96e-08  returned 1024, added 117, best reduced cost -3.73e-08, columns 2294  [search 8.1 s, LP 1.8 s, total 1476 s]
round 165: p = 0.6818285871  gain since start 4.07e-07  p - p0(AF) = -1.00e-07  returned 1024, added 131, best reduced cost -2.86e-08, columns 2425  [search 6.5 s, LP 1.5 s, total 1485 s]
round 166: p = 0.6818285867  gain since start 4.07e-07  p - p0(AF) = -1.01e-07  returned 1024, added 126, best reduced cost -4.13e-08, columns 2551  [search 6.3 s, LP 1.3 s, total 1495 s]
round 167: p = 0.6818285862  gain since start 4.08e-07  p - p0(AF) = -1.01e-07  returned 1024, added 113, best reduced cost -2.24e-08, columns 2664  [search 6.2 s, LP 2.0 s, total 1505 s]
round 168: p = 0.6818285856  gain since start 4.08e-07  p - p0(AF) = -1.02e-07  returned 1024, added 108, best reduced cost -1.08e-06, columns 2772  [search 7.5 s, LP 2.4 s, total 1517 s]
round 169: p = 0.6818285849  gain since start 4.09e-07  p - p0(AF) = -1.03e-07  returned 1024, added 117, best reduced cost -1.89e-08, columns 2889  [search 9.2 s, LP 2.3 s, total 1531 s]
round 170: p = 0.6818285831  gain since start 4.11e-07  p - p0(AF) = -1.04e-07  returned 1024, added 117, best reduced cost -3.33e-06, columns 3006  [search 8.7 s, LP 3.4 s, total 1546 s]
round 171: p = 0.6818285822  gain since start 4.12e-07  p - p0(AF) = -1.05e-07  returned 1024, added 137, best reduced cost -1.15e-07, columns 2048  [search 8.9 s, LP 1.6 s, total 1559 s]
round 172: p = 0.6818285815  gain since start 4.12e-07  p - p0(AF) = -1.06e-07  returned 1024, added 119, best reduced cost -2.83e-08, columns 2167  [search 7.6 s, LP 2.1 s, total 1570 s]
round 173: p = 0.6818285808  gain since start 4.13e-07  p - p0(AF) = -1.07e-07  returned 1024, added 120, best reduced cost -3.09e-08, columns 2287  [search 10.0 s, LP 2.6 s, total 1585 s]
round 174: p = 0.6818285805  gain since start 4.13e-07  p - p0(AF) = -1.07e-07  returned 1024, added 121, best reduced cost -1.73e-08, columns 2408  [search 7.5 s, LP 1.6 s, total 1596 s]
round 175: p = 0.6818285801  gain since start 4.14e-07  p - p0(AF) = -1.07e-07  returned 1024, added 110, best reduced cost -2.24e-08, columns 2518  [search 9.0 s, LP 1.7 s, total 1609 s]
round 176: p = 0.6818285797  gain since start 4.14e-07  p - p0(AF) = -1.08e-07  returned 1024, added 116, best reduced cost -1.60e-07, columns 2634  [search 7.7 s, LP 1.6 s, total 1620 s]
round 177: p = 0.6818285788  gain since start 4.15e-07  p - p0(AF) = -1.09e-07  returned 1024, added 112, best reduced cost -2.20e-06, columns 2746  [search 6.5 s, LP 2.3 s, total 1630 s]
round 178: p = 0.6818285770  gain since start 4.17e-07  p - p0(AF) = -1.10e-07  returned 1024, added 122, best reduced cost -1.44e-06, columns 2868  [search 6.5 s, LP 3.0 s, total 1642 s]
round 179: p = 0.6818285758  gain since start 4.18e-07  p - p0(AF) = -1.12e-07  returned 1024, added 150, best reduced cost -8.21e-07, columns 3018  [search 6.3 s, LP 2.3 s, total 1652 s]
round 180: p = 0.6818285738  gain since start 4.20e-07  p - p0(AF) = -1.14e-07  returned 1024, added 142, best reduced cost -2.46e-06, columns 2048  [search 6.3 s, LP 1.9 s, total 1662 s]
round 181: p = 0.6818285728  gain since start 4.21e-07  p - p0(AF) = -1.15e-07  returned 1024, added 147, best reduced cost -1.29e-07, columns 2195  [search 6.1 s, LP 1.7 s, total 1672 s]
round 182: p = 0.6818285711  gain since start 4.23e-07  p - p0(AF) = -1.16e-07  returned 1024, added 135, best reduced cost -7.86e-08, columns 2330  [search 6.7 s, LP 2.3 s, total 1682 s]
round 183: p = 0.6818285675  gain since start 4.26e-07  p - p0(AF) = -1.20e-07  returned 1024, added 138, best reduced cost -5.51e-06, columns 2468  [search 6.3 s, LP 2.8 s, total 1693 s]
round 184: p = 0.6818285649  gain since start 4.29e-07  p - p0(AF) = -1.23e-07  returned 1024, added 157, best reduced cost -1.13e-07, columns 2625  [search 6.8 s, LP 2.4 s, total 1705 s]
round 185: p = 0.6818285611  gain since start 4.33e-07  p - p0(AF) = -1.26e-07  returned 1024, added 150, best reduced cost -6.33e-06, columns 2775  [search 8.1 s, LP 2.7 s, total 1718 s]
round 186: p = 0.6818285588  gain since start 4.35e-07  p - p0(AF) = -1.29e-07  returned 1024, added 157, best reduced cost -9.00e-08, columns 2932  [search 6.5 s, LP 2.1 s, total 1728 s]
round 187: p = 0.6818285555  gain since start 4.38e-07  p - p0(AF) = -1.32e-07  returned 1024, added 155, best reduced cost -1.11e-07, columns 2048  [search 6.2 s, LP 1.8 s, total 1738 s]
round 188: p = 0.6818285533  gain since start 4.41e-07  p - p0(AF) = -1.34e-07  returned 1024, added 148, best reduced cost -6.57e-08, columns 2196  [search 6.1 s, LP 1.6 s, total 1747 s]
round 189: p = 0.6818285491  gain since start 4.45e-07  p - p0(AF) = -1.38e-07  returned 1024, added 154, best reduced cost -2.93e-06, columns 2350  [search 6.1 s, LP 2.2 s, total 1757 s]
round 190: p = 0.6818285471  gain since start 4.47e-07  p - p0(AF) = -1.40e-07  returned 1024, added 150, best reduced cost -2.50e-06, columns 2500  [search 6.0 s, LP 1.6 s, total 1767 s]
round 191: p = 0.6818285450  gain since start 4.49e-07  p - p0(AF) = -1.42e-07  returned 1024, added 138, best reduced cost -5.27e-08, columns 2638  [search 7.4 s, LP 1.7 s, total 1778 s]
round 192: p = 0.6818285419  gain since start 4.52e-07  p - p0(AF) = -1.46e-07  returned 1024, added 151, best reduced cost -1.50e-06, columns 2789  [search 6.9 s, LP 2.1 s, total 1789 s]
round 193: p = 0.6818285401  gain since start 4.54e-07  p - p0(AF) = -1.47e-07  returned 1024, added 154, best reduced cost -9.14e-08, columns 2943  [search 7.7 s, LP 2.0 s, total 1800 s]
round 194: p = 0.6818285388  gain since start 4.55e-07  p - p0(AF) = -1.49e-07  returned 1024, added 138, best reduced cost -1.16e-07, columns 2048  [search 6.2 s, LP 1.4 s, total 1809 s]
round 195: p = 0.6818285357  gain since start 4.58e-07  p - p0(AF) = -1.52e-07  returned 1024, added 133, best reduced cost -4.58e-06, columns 2181  [search 6.3 s, LP 1.7 s, total 1819 s]
round 196: p = 0.6818285340  gain since start 4.60e-07  p - p0(AF) = -1.53e-07  returned 1024, added 155, best reduced cost -8.21e-07, columns 2336  [search 6.2 s, LP 1.4 s, total 1828 s]
round 197: p = 0.6818285320  gain since start 4.62e-07  p - p0(AF) = -1.55e-07  returned 1024, added 146, best reduced cost -7.23e-08, columns 2482  [search 7.9 s, LP 1.7 s, total 1840 s]
round 198: p = 0.6818285299  gain since start 4.64e-07  p - p0(AF) = -1.58e-07  returned 1024, added 150, best reduced cost -7.64e-08, columns 2632  [search 8.4 s, LP 1.8 s, total 1852 s]
round 199: p = 0.6818285277  gain since start 4.66e-07  p - p0(AF) = -1.60e-07  returned 1024, added 146, best reduced cost -4.76e-08, columns 2778  [search 9.7 s, LP 2.2 s, total 1866 s]
round 200: p = 0.6818285257  gain since start 4.68e-07  p - p0(AF) = -1.62e-07  returned 1024, added 137, best reduced cost -3.49e-08, columns 2915  [search 6.4 s, LP 2.3 s, total 1877 s]
round 201: p = 0.6818285243  gain since start 4.70e-07  p - p0(AF) = -1.63e-07  returned 1024, added 134, best reduced cost -3.85e-08, columns 3049  [search 6.3 s, LP 2.0 s, total 1887 s]
round 202: p = 0.6818285234  gain since start 4.70e-07  p - p0(AF) = -1.64e-07  returned 1024, added 132, best reduced cost -4.62e-07, columns 2048  [search 6.4 s, LP 1.1 s, total 1896 s]
round 203: p = 0.6818285224  gain since start 4.71e-07  p - p0(AF) = -1.65e-07  returned 1024, added 135, best reduced cost -2.95e-08, columns 2183  [search 6.3 s, LP 1.6 s, total 1905 s]
round 204: p = 0.6818285214  gain since start 4.72e-07  p - p0(AF) = -1.66e-07  returned 1024, added 129, best reduced cost -2.63e-08, columns 2312  [search 6.4 s, LP 1.4 s, total 1915 s]
round 205: p = 0.6818285197  gain since start 4.74e-07  p - p0(AF) = -1.68e-07  returned 1024, added 139, best reduced cost -5.54e-06, columns 2451  [search 6.5 s, LP 2.0 s, total 1925 s]
round 206: p = 0.6818285184  gain since start 4.75e-07  p - p0(AF) = -1.69e-07  returned 1024, added 138, best reduced cost -8.07e-08, columns 2589  [search 7.0 s, LP 1.7 s, total 1936 s]
round 207: p = 0.6818285122  gain since start 4.82e-07  p - p0(AF) = -1.75e-07  returned 1024, added 142, best reduced cost -6.41e-06, columns 2731  [search 7.2 s, LP 3.2 s, total 1949 s]
round 208: p = 0.6818285058  gain since start 4.88e-07  p - p0(AF) = -1.82e-07  returned 1024, added 157, best reduced cost -3.22e-06, columns 2888  [search 6.4 s, LP 2.8 s, total 1960 s]
round 209: p = 0.6818285015  gain since start 4.92e-07  p - p0(AF) = -1.86e-07  returned 1024, added 157, best reduced cost -2.23e-07, columns 3045  [search 7.5 s, LP 2.1 s, total 1971 s]
round 210: p = 0.6818284972  gain since start 4.97e-07  p - p0(AF) = -1.90e-07  returned 1024, added 159, best reduced cost -2.35e-06, columns 2048  [search 6.3 s, LP 1.4 s, total 1981 s]
round 211: p = 0.6818284940  gain since start 5.00e-07  p - p0(AF) = -1.93e-07  returned 1024, added 160, best reduced cost -3.17e-07, columns 2208  [search 6.2 s, LP 1.3 s, total 1990 s]
round 212: p = 0.6818284880  gain since start 5.06e-07  p - p0(AF) = -1.99e-07  returned 1024, added 153, best reduced cost -2.54e-06, columns 2361  [search 6.3 s, LP 2.0 s, total 2000 s]
round 213: p = 0.6818284814  gain since start 5.12e-07  p - p0(AF) = -2.06e-07  returned 1024, added 152, best reduced cost -1.52e-07, columns 2513  [search 6.3 s, LP 2.3 s, total 2011 s]
round 214: p = 0.6818284771  gain since start 5.17e-07  p - p0(AF) = -2.10e-07  returned 1024, added 154, best reduced cost -1.14e-07, columns 2667  [search 8.2 s, LP 1.9 s, total 2023 s]
round 215: p = 0.6818284722  gain since start 5.22e-07  p - p0(AF) = -2.15e-07  returned 1024, added 151, best reduced cost -5.94e-06, columns 2818  [search 7.1 s, LP 2.0 s, total 2033 s]
round 216: p = 0.6818284699  gain since start 5.24e-07  p - p0(AF) = -2.18e-07  returned 1024, added 155, best reduced cost -9.81e-08, columns 2973  [search 6.2 s, LP 1.9 s, total 2043 s]
round 217: p = 0.6818284673  gain since start 5.27e-07  p - p0(AF) = -2.20e-07  returned 1024, added 142, best reduced cost -9.16e-08, columns 2048  [search 6.4 s, LP 1.4 s, total 2053 s]
round 218: p = 0.6818284642  gain since start 5.30e-07  p - p0(AF) = -2.23e-07  returned 1024, added 145, best reduced cost -1.43e-06, columns 2193  [search 6.5 s, LP 1.8 s, total 2063 s]
round 219: p = 0.6818284619  gain since start 5.32e-07  p - p0(AF) = -2.26e-07  returned 1024, added 152, best reduced cost -9.37e-08, columns 2345  [search 6.4 s, LP 1.4 s, total 2072 s]
round 220: p = 0.6818284599  gain since start 5.34e-07  p - p0(AF) = -2.28e-07  returned 1024, added 145, best reduced cost -1.63e-06, columns 2490  [search 6.4 s, LP 1.6 s, total 2082 s]
round 221: p = 0.6818284576  gain since start 5.36e-07  p - p0(AF) = -2.30e-07  returned 1024, added 133, best reduced cost -4.95e-08, columns 2623  [search 6.5 s, LP 1.9 s, total 2092 s]
round 222: p = 0.6818284553  gain since start 5.38e-07  p - p0(AF) = -2.32e-07  returned 1024, added 147, best reduced cost -5.87e-08, columns 2770  [search 12.7 s, LP 2.9 s, total 2110 s]
round 223: p = 0.6818284530  gain since start 5.41e-07  p - p0(AF) = -2.34e-07  returned 1024, added 149, best reduced cost -4.98e-08, columns 2919  [search 6.8 s, LP 2.2 s, total 2121 s]
round 224: p = 0.6818284512  gain since start 5.43e-07  p - p0(AF) = -2.36e-07  returned 1024, added 144, best reduced cost -6.99e-07, columns 3063  [search 9.4 s, LP 2.1 s, total 2135 s]
round 225: p = 0.6818284491  gain since start 5.45e-07  p - p0(AF) = -2.38e-07  returned 1024, added 152, best reduced cost -3.11e-06, columns 2048  [search 10.6 s, LP 1.5 s, total 2150 s]
round 226: p = 0.6818284473  gain since start 5.47e-07  p - p0(AF) = -2.40e-07  returned 1024, added 147, best reduced cost -2.48e-07, columns 2195  [search 10.1 s, LP 2.2 s, total 2165 s]
round 227: p = 0.6818284459  gain since start 5.48e-07  p - p0(AF) = -2.42e-07  returned 1024, added 147, best reduced cost -1.65e-06, columns 2342  [search 10.4 s, LP 1.8 s, total 2179 s]
round 228: p = 0.6818284441  gain since start 5.50e-07  p - p0(AF) = -2.43e-07  returned 1024, added 149, best reduced cost -3.69e-07, columns 2491  [search 11.0 s, LP 2.2 s, total 2195 s]
round 229: p = 0.6818284424  gain since start 5.51e-07  p - p0(AF) = -2.45e-07  returned 1024, added 146, best reduced cost -3.66e-08, columns 2637  [search 6.7 s, LP 2.3 s, total 2206 s]
round 230: p = 0.6818284407  gain since start 5.53e-07  p - p0(AF) = -2.47e-07  returned 1024, added 141, best reduced cost -4.00e-06, columns 2778  [search 6.6 s, LP 2.5 s, total 2217 s]
round 231: p = 0.6818284389  gain since start 5.55e-07  p - p0(AF) = -2.49e-07  returned 1024, added 143, best reduced cost -4.52e-07, columns 2921  [search 8.6 s, LP 2.5 s, total 2230 s]
round 232: p = 0.6818284373  gain since start 5.57e-07  p - p0(AF) = -2.50e-07  returned 1024, added 136, best reduced cost -1.46e-07, columns 3057  [search 6.4 s, LP 2.1 s, total 2240 s]
round 233: p = 0.6818284364  gain since start 5.57e-07  p - p0(AF) = -2.51e-07  returned 1024, added 145, best reduced cost -3.24e-08, columns 2048  [search 6.5 s, LP 1.6 s, total 2250 s]
round 234: p = 0.6818284354  gain since start 5.58e-07  p - p0(AF) = -2.52e-07  returned 1024, added 125, best reduced cost -3.74e-07, columns 2173  [search 6.3 s, LP 1.6 s, total 2260 s]
round 235: p = 0.6818284345  gain since start 5.59e-07  p - p0(AF) = -2.53e-07  returned 1024, added 137, best reduced cost -4.45e-07, columns 2310  [search 7.1 s, LP 1.6 s, total 2270 s]
round 236: p = 0.6818284337  gain since start 5.60e-07  p - p0(AF) = -2.54e-07  returned 1024, added 129, best reduced cost -1.11e-06, columns 2439  [search 6.5 s, LP 1.7 s, total 2280 s]
round 237: p = 0.6818284328  gain since start 5.61e-07  p - p0(AF) = -2.55e-07  returned 1024, added 127, best reduced cost -1.25e-07, columns 2566  [search 6.6 s, LP 1.6 s, total 2290 s]
round 238: p = 0.6818284320  gain since start 5.62e-07  p - p0(AF) = -2.55e-07  returned 1024, added 132, best reduced cost -2.83e-08, columns 2698  [search 8.3 s, LP 2.0 s, total 2303 s]
round 239: p = 0.6818284314  gain since start 5.62e-07  p - p0(AF) = -2.56e-07  returned 1024, added 125, best reduced cost -1.89e-07, columns 2823  [search 9.6 s, LP 1.8 s, total 2316 s]
round 240: p = 0.6818284308  gain since start 5.63e-07  p - p0(AF) = -2.57e-07  returned 1024, added 122, best reduced cost -2.31e-08, columns 2945  [search 6.6 s, LP 2.1 s, total 2327 s]
round 241: p = 0.6818284299  gain since start 5.64e-07  p - p0(AF) = -2.58e-07  returned 1024, added 122, best reduced cost -2.62e-06, columns 3067  [search 6.5 s, LP 2.6 s, total 2338 s]
round 242: p = 0.6818284289  gain since start 5.65e-07  p - p0(AF) = -2.59e-07  returned 1024, added 138, best reduced cost -2.28e-06, columns 2048  [search 6.2 s, LP 1.7 s, total 2347 s]
round 243: p = 0.6818284283  gain since start 5.66e-07  p - p0(AF) = -2.59e-07  returned 1024, added 145, best reduced cost -2.79e-08, columns 2193  [search 7.4 s, LP 1.4 s, total 2358 s]
round 244: p = 0.6818284274  gain since start 5.66e-07  p - p0(AF) = -2.60e-07  returned 1024, added 134, best reduced cost -2.21e-08, columns 2327  [search 6.4 s, LP 1.9 s, total 2368 s]
round 245: p = 0.6818284269  gain since start 5.67e-07  p - p0(AF) = -2.61e-07  returned 1024, added 132, best reduced cost -5.49e-07, columns 2459  [search 10.1 s, LP 1.6 s, total 2381 s]
round 246: p = 0.6818284253  gain since start 5.69e-07  p - p0(AF) = -2.62e-07  returned 1024, added 125, best reduced cost -1.86e-06, columns 2584  [search 9.6 s, LP 2.9 s, total 2396 s]
round 247: p = 0.6818284222  gain since start 5.72e-07  p - p0(AF) = -2.65e-07  returned 1024, added 137, best reduced cost -7.11e-06, columns 2721  [search 6.3 s, LP 2.9 s, total 2407 s]
round 248: p = 0.6818284200  gain since start 5.74e-07  p - p0(AF) = -2.67e-07  returned 1024, added 154, best reduced cost -1.24e-06, columns 2875  [search 6.2 s, LP 2.5 s, total 2417 s]
round 249: p = 0.6818284182  gain since start 5.76e-07  p - p0(AF) = -2.69e-07  returned 1024, added 152, best reduced cost -4.75e-07, columns 3027  [search 6.3 s, LP 2.2 s, total 2427 s]
round 250: p = 0.6818284162  gain since start 5.78e-07  p - p0(AF) = -2.71e-07  returned 1024, added 155, best reduced cost -2.16e-07, columns 2048  [search 6.2 s, LP 1.7 s, total 2437 s]
round 251: p = 0.6818284136  gain since start 5.80e-07  p - p0(AF) = -2.74e-07  returned 1024, added 147, best reduced cost -7.11e-07, columns 2195  [search 6.3 s, LP 2.1 s, total 2447 s]
round 252: p = 0.6818284115  gain since start 5.82e-07  p - p0(AF) = -2.76e-07  returned 1024, added 148, best reduced cost -2.62e-06, columns 2343  [search 6.4 s, LP 2.0 s, total 2458 s]
round 253: p = 0.6818284094  gain since start 5.84e-07  p - p0(AF) = -2.78e-07  returned 1024, added 148, best reduced cost -2.03e-06, columns 2491  [search 11.9 s, LP 2.4 s, total 2475 s]
round 254: p = 0.6818284062  gain since start 5.88e-07  p - p0(AF) = -2.81e-07  returned 1024, added 134, best reduced cost -3.77e-06, columns 2625  [search 9.6 s, LP 2.2 s, total 2489 s]
round 255: p = 0.6818284023  gain since start 5.92e-07  p - p0(AF) = -2.85e-07  returned 1024, added 156, best reduced cost -5.94e-06, columns 2781  [search 7.1 s, LP 2.0 s, total 2499 s]
round 256: p = 0.6818283977  gain since start 5.96e-07  p - p0(AF) = -2.90e-07  returned 1024, added 158, best reduced cost -4.08e-06, columns 2939  [search 6.6 s, LP 2.2 s, total 2510 s]
round 257: p = 0.6818283926  gain since start 6.01e-07  p - p0(AF) = -2.95e-07  returned 1024, added 161, best reduced cost -3.30e-06, columns 2048  [search 6.7 s, LP 1.6 s, total 2521 s]
round 258: p = 0.6818283896  gain since start 6.04e-07  p - p0(AF) = -2.98e-07  returned 1024, added 156, best reduced cost -7.56e-07, columns 2204  [search 6.8 s, LP 1.3 s, total 2531 s]
round 259: p = 0.6818283857  gain since start 6.08e-07  p - p0(AF) = -3.02e-07  returned 1024, added 162, best reduced cost -1.67e-06, columns 2366  [search 8.7 s, LP 1.5 s, total 2543 s]
round 260: p = 0.6818283791  gain since start 6.15e-07  p - p0(AF) = -3.08e-07  returned 1024, added 155, best reduced cost -5.92e-06, columns 2521  [search 7.7 s, LP 2.0 s, total 2555 s]
round 261: p = 0.6818283744  gain since start 6.19e-07  p - p0(AF) = -3.13e-07  returned 1024, added 164, best reduced cost -6.15e-07, columns 2685  [search 7.0 s, LP 1.9 s, total 2565 s]
round 262: p = 0.6818283699  gain since start 6.24e-07  p - p0(AF) = -3.18e-07  returned 1024, added 163, best reduced cost -6.03e-07, columns 2848  [search 6.3 s, LP 1.9 s, total 2575 s]
round 263: p = 0.6818283654  gain since start 6.28e-07  p - p0(AF) = -3.22e-07  returned 1024, added 164, best reduced cost -5.61e-07, columns 3012  [search 6.3 s, LP 1.9 s, total 2585 s]
round 264: p = 0.6818283613  gain since start 6.33e-07  p - p0(AF) = -3.26e-07  returned 1024, added 152, best reduced cost -1.97e-07, columns 2048  [search 6.3 s, LP 1.4 s, total 2595 s]
round 265: p = 0.6818283582  gain since start 6.36e-07  p - p0(AF) = -3.29e-07  returned 1024, added 155, best reduced cost -1.05e-07, columns 2203  [search 6.1 s, LP 1.5 s, total 2604 s]
round 266: p = 0.6818283552  gain since start 6.39e-07  p - p0(AF) = -3.32e-07  returned 1024, added 140, best reduced cost -1.56e-06, columns 2343  [search 6.6 s, LP 1.6 s, total 2614 s]
round 267: p = 0.6818283527  gain since start 6.41e-07  p - p0(AF) = -3.35e-07  returned 1024, added 149, best reduced cost -1.51e-06, columns 2492  [search 6.4 s, LP 1.7 s, total 2624 s]
round 268: p = 0.6818283505  gain since start 6.43e-07  p - p0(AF) = -3.37e-07  returned 1024, added 149, best reduced cost -7.71e-08, columns 2641  [search 6.2 s, LP 1.7 s, total 2634 s]
round 269: p = 0.6818283479  gain since start 6.46e-07  p - p0(AF) = -3.40e-07  returned 1024, added 157, best reduced cost -3.06e-06, columns 2798  [search 6.2 s, LP 2.2 s, total 2644 s]
round 270: p = 0.6818283448  gain since start 6.49e-07  p - p0(AF) = -3.43e-07  returned 1024, added 153, best reduced cost -2.35e-06, columns 2951  [search 6.2 s, LP 2.2 s, total 2654 s]
round 271: p = 0.6818283426  gain since start 6.51e-07  p - p0(AF) = -3.45e-07  returned 1024, added 151, best reduced cost -2.84e-07, columns 2048  [search 6.2 s, LP 1.4 s, total 2663 s]
round 272: p = 0.6818283409  gain since start 6.53e-07  p - p0(AF) = -3.47e-07  returned 1024, added 151, best reduced cost -1.70e-06, columns 2199  [search 6.3 s, LP 1.3 s, total 2673 s]
round 273: p = 0.6818283391  gain since start 6.55e-07  p - p0(AF) = -3.48e-07  returned 1024, added 143, best reduced cost -6.20e-07, columns 2342  [search 6.7 s, LP 1.4 s, total 2682 s]
round 274: p = 0.6818283377  gain since start 6.56e-07  p - p0(AF) = -3.50e-07  returned 1024, added 152, best reduced cost -1.48e-06, columns 2494  [search 6.3 s, LP 1.7 s, total 2692 s]
round 275: p = 0.6818283350  gain since start 6.59e-07  p - p0(AF) = -3.53e-07  returned 1024, added 142, best reduced cost -2.39e-06, columns 2636  [search 6.3 s, LP 2.4 s, total 2703 s]
round 276: p = 0.6818283338  gain since start 6.60e-07  p - p0(AF) = -3.54e-07  returned 1024, added 149, best reduced cost -6.31e-08, columns 2785  [search 6.3 s, LP 1.9 s, total 2713 s]
round 277: p = 0.6818283317  gain since start 6.62e-07  p - p0(AF) = -3.56e-07  returned 1024, added 140, best reduced cost -1.06e-06, columns 2925  [search 6.4 s, LP 2.4 s, total 2723 s]
round 278: p = 0.6818283301  gain since start 6.64e-07  p - p0(AF) = -3.57e-07  returned 1024, added 149, best reduced cost -3.90e-06, columns 2048  [search 6.2 s, LP 1.3 s, total 2733 s]
round 279: p = 0.6818283291  gain since start 6.65e-07  p - p0(AF) = -3.58e-07  returned 1024, added 156, best reduced cost -5.37e-08, columns 2204  [search 6.8 s, LP 1.3 s, total 2742 s]
round 280: p = 0.6818283280  gain since start 6.66e-07  p - p0(AF) = -3.59e-07  returned 1024, added 142, best reduced cost -1.57e-06, columns 2346  [search 7.1 s, LP 1.9 s, total 2753 s]
round 281: p = 0.6818283268  gain since start 6.67e-07  p - p0(AF) = -3.61e-07  returned 1024, added 144, best reduced cost -3.65e-08, columns 2490  [search 6.3 s, LP 1.3 s, total 2763 s]
round 282: p = 0.6818283258  gain since start 6.68e-07  p - p0(AF) = -3.62e-07  returned 1024, added 138, best reduced cost -3.39e-08, columns 2628  [search 6.3 s, LP 1.6 s, total 2773 s]
round 283: p = 0.6818283248  gain since start 6.69e-07  p - p0(AF) = -3.63e-07  returned 1024, added 140, best reduced cost -4.19e-07, columns 2768  [search 7.7 s, LP 1.8 s, total 2784 s]
round 284: p = 0.6818283234  gain since start 6.70e-07  p - p0(AF) = -3.64e-07  returned 1024, added 134, best reduced cost -3.16e-06, columns 2902  [search 7.9 s, LP 2.2 s, total 2796 s]
round 285: p = 0.6818283225  gain since start 6.71e-07  p - p0(AF) = -3.65e-07  returned 1024, added 133, best reduced cost -4.45e-08, columns 3035  [search 7.1 s, LP 1.8 s, total 2807 s]
round 286: p = 0.6818283201  gain since start 6.74e-07  p - p0(AF) = -3.67e-07  returned 1024, added 138, best reduced cost -2.80e-06, columns 2048  [search 6.5 s, LP 2.0 s, total 2817 s]
round 287: p = 0.6818283184  gain since start 6.75e-07  p - p0(AF) = -3.69e-07  returned 1024, added 139, best reduced cost -1.09e-07, columns 2187  [search 6.4 s, LP 1.8 s, total 2827 s]
round 288: p = 0.6818283173  gain since start 6.77e-07  p - p0(AF) = -3.70e-07  returned 1024, added 141, best reduced cost -8.27e-08, columns 2328  [search 10.0 s, LP 1.8 s, total 2841 s]
round 289: p = 0.6818283165  gain since start 6.77e-07  p - p0(AF) = -3.71e-07  returned 1024, added 130, best reduced cost -2.36e-08, columns 2458  [search 9.8 s, LP 2.0 s, total 2855 s]
round 290: p = 0.6818283155  gain since start 6.78e-07  p - p0(AF) = -3.72e-07  returned 1024, added 133, best reduced cost -6.89e-07, columns 2591  [search 6.5 s, LP 2.0 s, total 2866 s]
round 291: p = 0.6818283148  gain since start 6.79e-07  p - p0(AF) = -3.73e-07  returned 1024, added 132, best reduced cost -6.97e-08, columns 2723  [search 6.6 s, LP 2.0 s, total 2876 s]
round 292: p = 0.6818283101  gain since start 6.84e-07  p - p0(AF) = -3.77e-07  returned 1024, added 126, best reduced cost -7.08e-06, columns 2849  [search 6.4 s, LP 3.9 s, total 2888 s]
round 293: p = 0.6818283055  gain since start 6.88e-07  p - p0(AF) = -3.82e-07  returned 1024, added 157, best reduced cost -1.83e-06, columns 3006  [search 6.5 s, LP 2.6 s, total 2899 s]
round 294: p = 0.6818283015  gain since start 6.92e-07  p - p0(AF) = -3.86e-07  returned 1024, added 156, best reduced cost -2.52e-07, columns 2048  [search 6.7 s, LP 1.5 s, total 2909 s]
round 295: p = 0.6818282963  gain since start 6.98e-07  p - p0(AF) = -3.91e-07  returned 1024, added 145, best reduced cost -4.50e-06, columns 2193  [search 6.5 s, LP 1.7 s, total 2919 s]
round 296: p = 0.6818282922  gain since start 7.02e-07  p - p0(AF) = -3.95e-07  returned 1024, added 152, best reduced cost -1.27e-07, columns 2345  [search 9.7 s, LP 1.9 s, total 2933 s]
round 297: p = 0.6818282876  gain since start 7.06e-07  p - p0(AF) = -4.00e-07  returned 1024, added 153, best reduced cost -2.53e-06, columns 2498  [search 6.5 s, LP 2.1 s, total 2943 s]
round 298: p = 0.6818282846  gain since start 7.09e-07  p - p0(AF) = -4.03e-07  returned 1024, added 154, best reduced cost -1.66e-07, columns 2652  [search 8.3 s, LP 2.2 s, total 2956 s]
round 299: p = 0.6818282801  gain since start 7.14e-07  p - p0(AF) = -4.07e-07  returned 1024, added 149, best reduced cost -4.81e-06, columns 2801  [search 6.4 s, LP 2.7 s, total 2966 s]
round 300: p = 0.6818282766  gain since start 7.17e-07  p - p0(AF) = -4.11e-07  returned 1024, added 150, best reduced cost -4.00e-06, columns 2951  [search 6.3 s, LP 2.2 s, total 2977 s]
round 301: p = 0.6818282724  gain since start 7.21e-07  p - p0(AF) = -4.15e-07  returned 1024, added 157, best reduced cost -2.06e-06, columns 2048  [search 6.2 s, LP 1.9 s, total 2987 s]
round 302: p = 0.6818282689  gain since start 7.25e-07  p - p0(AF) = -4.19e-07  returned 1024, added 155, best reduced cost -5.61e-07, columns 2203  [search 6.6 s, LP 1.7 s, total 2997 s]
round 303: p = 0.6818282640  gain since start 7.30e-07  p - p0(AF) = -4.23e-07  returned 1024, added 148, best reduced cost -5.40e-07, columns 2351  [search 12.8 s, LP 2.4 s, total 3014 s]
round 304: p = 0.6818282604  gain since start 7.33e-07  p - p0(AF) = -4.27e-07  returned 1024, added 149, best reduced cost -4.54e-07, columns 2500  [search 8.8 s, LP 2.0 s, total 3027 s]
round 305: p = 0.6818282564  gain since start 7.37e-07  p - p0(AF) = -4.31e-07  returned 1024, added 145, best reduced cost -4.35e-06, columns 2645  [search 6.3 s, LP 2.2 s, total 3037 s]
round 306: p = 0.6818282537  gain since start 7.40e-07  p - p0(AF) = -4.34e-07  returned 1024, added 152, best reduced cost -2.19e-07, columns 2797  [search 6.4 s, LP 1.9 s, total 3047 s]
round 307: p = 0.6818282507  gain since start 7.43e-07  p - p0(AF) = -4.37e-07  returned 1024, added 155, best reduced cost -7.87e-07, columns 2952  [search 8.6 s, LP 2.6 s, total 3061 s]
round 308: p = 0.6818282485  gain since start 7.45e-07  p - p0(AF) = -4.39e-07  returned 1024, added 149, best reduced cost -7.34e-08, columns 2048  [search 6.4 s, LP 1.3 s, total 3070 s]
round 309: p = 0.6818282469  gain since start 7.47e-07  p - p0(AF) = -4.41e-07  returned 1024, added 149, best reduced cost -5.95e-07, columns 2197  [search 6.2 s, LP 1.2 s, total 3079 s]
round 310: p = 0.6818282452  gain since start 7.49e-07  p - p0(AF) = -4.42e-07  returned 1024, added 148, best reduced cost -2.11e-06, columns 2345  [search 6.5 s, LP 1.5 s, total 3089 s]
round 311: p = 0.6818282433  gain since start 7.51e-07  p - p0(AF) = -4.44e-07  returned 1024, added 150, best reduced cost -6.27e-07, columns 2495  [search 6.4 s, LP 1.9 s, total 3099 s]
round 312: p = 0.6818282420  gain since start 7.52e-07  p - p0(AF) = -4.46e-07  returned 1024, added 146, best reduced cost -1.69e-07, columns 2641  [search 6.5 s, LP 2.0 s, total 3110 s]
round 313: p = 0.6818282368  gain since start 7.57e-07  p - p0(AF) = -4.51e-07  returned 1024, added 141, best reduced cost -8.22e-06, columns 2782  [search 7.4 s, LP 3.6 s, total 3123 s]
round 314: p = 0.6818282320  gain since start 7.62e-07  p - p0(AF) = -4.55e-07  returned 1024, added 158, best reduced cost -1.71e-06, columns 2940  [search 6.9 s, LP 2.5 s, total 3134 s]
round 315: p = 0.6818282274  gain since start 7.66e-07  p - p0(AF) = -4.60e-07  returned 1024, added 146, best reduced cost -6.50e-07, columns 2048  [search 6.7 s, LP 1.9 s, total 3145 s]
round 316: p = 0.6818282256  gain since start 7.68e-07  p - p0(AF) = -4.62e-07  returned 1024, added 147, best reduced cost -8.07e-07, columns 2195  [search 6.9 s, LP 1.3 s, total 3155 s]
round 317: p = 0.6818282218  gain since start 7.72e-07  p - p0(AF) = -4.66e-07  returned 1024, added 143, best reduced cost -3.87e-06, columns 2338  [search 6.5 s, LP 2.2 s, total 3165 s]
round 318: p = 0.6818282187  gain since start 7.75e-07  p - p0(AF) = -4.69e-07  returned 1024, added 146, best reduced cost -3.98e-07, columns 2484  [search 6.9 s, LP 1.9 s, total 3176 s]
round 319: p = 0.6818282161  gain since start 7.78e-07  p - p0(AF) = -4.71e-07  returned 1024, added 143, best reduced cost -1.84e-07, columns 2627  [search 6.5 s, LP 2.0 s, total 3186 s]
round 320: p = 0.6818282139  gain since start 7.80e-07  p - p0(AF) = -4.74e-07  returned 1024, added 140, best reduced cost -2.85e-06, columns 2767  [search 6.4 s, LP 2.1 s, total 3196 s]
round 321: p = 0.6818282102  gain since start 7.84e-07  p - p0(AF) = -4.77e-07  returned 1024, added 150, best reduced cost -5.53e-07, columns 2917  [search 8.1 s, LP 3.3 s, total 3210 s]
round 322: p = 0.6818282084  gain since start 7.85e-07  p - p0(AF) = -4.79e-07  returned 1024, added 149, best reduced cost -3.36e-06, columns 3066  [search 6.5 s, LP 1.8 s, total 3220 s]
round 323: p = 0.6818282061  gain since start 7.88e-07  p - p0(AF) = -4.81e-07  returned 1024, added 142, best reduced cost -7.22e-08, columns 2048  [search 9.5 s, LP 1.7 s, total 3234 s]
round 324: p = 0.6818282046  gain since start 7.89e-07  p - p0(AF) = -4.83e-07  returned 1024, added 146, best reduced cost -7.58e-08, columns 2194  [search 9.5 s, LP 1.7 s, total 3247 s]
round 325: p = 0.6818282031  gain since start 7.91e-07  p - p0(AF) = -4.84e-07  returned 1024, added 135, best reduced cost -3.56e-07, columns 2329  [search 6.8 s, LP 1.7 s, total 3258 s]
round 326: p = 0.6818282014  gain since start 7.92e-07  p - p0(AF) = -4.86e-07  returned 1024, added 140, best reduced cost -5.64e-08, columns 2469  [search 9.7 s, LP 1.9 s, total 3271 s]
round 327: p = 0.6818282002  gain since start 7.94e-07  p - p0(AF) = -4.87e-07  returned 1024, added 138, best reduced cost -5.41e-08, columns 2607  [search 6.5 s, LP 2.0 s, total 3282 s]
round 328: p = 0.6818281966  gain since start 7.97e-07  p - p0(AF) = -4.91e-07  returned 1024, added 132, best reduced cost -4.34e-06, columns 2739  [search 6.8 s, LP 2.7 s, total 3293 s]
round 329: p = 0.6818281927  gain since start 8.01e-07  p - p0(AF) = -4.95e-07  returned 1024, added 151, best reduced cost -1.30e-07, columns 2890  [search 7.9 s, LP 2.4 s, total 3305 s]
round 330: p = 0.6818281899  gain since start 8.04e-07  p - p0(AF) = -4.98e-07  returned 1024, added 157, best reduced cost -1.43e-07, columns 3047  [search 6.5 s, LP 2.1 s, total 3315 s]
round 331: p = 0.6818281869  gain since start 8.07e-07  p - p0(AF) = -5.01e-07  returned 1024, added 143, best reduced cost -3.80e-06, columns 2048  [search 8.0 s, LP 1.8 s, total 3327 s]
round 332: p = 0.6818281835  gain since start 8.10e-07  p - p0(AF) = -5.04e-07  returned 1024, added 146, best reduced cost -2.79e-06, columns 2194  [search 6.5 s, LP 1.8 s, total 3337 s]
round 333: p = 0.6818281816  gain since start 8.12e-07  p - p0(AF) = -5.06e-07  returned 1024, added 144, best reduced cost -1.20e-07, columns 2338  [search 6.3 s, LP 1.7 s, total 3347 s]
round 334: p = 0.6818281792  gain since start 8.15e-07  p - p0(AF) = -5.08e-07  returned 1024, added 148, best reduced cost -1.08e-06, columns 2486  [search 6.3 s, LP 1.9 s, total 3357 s]
round 335: p = 0.6818281770  gain since start 8.17e-07  p - p0(AF) = -5.10e-07  returned 1024, added 149, best reduced cost -1.40e-07, columns 2635  [search 6.3 s, LP 2.3 s, total 3367 s]
round 336: p = 0.6818281752  gain since start 8.19e-07  p - p0(AF) = -5.12e-07  returned 1024, added 135, best reduced cost -7.44e-08, columns 2770  [search 6.5 s, LP 1.8 s, total 3377 s]
round 337: p = 0.6818281731  gain since start 8.21e-07  p - p0(AF) = -5.14e-07  returned 1024, added 139, best reduced cost -5.42e-07, columns 2909  [search 6.5 s, LP 2.2 s, total 3388 s]
round 338: p = 0.6818281705  gain since start 8.23e-07  p - p0(AF) = -5.17e-07  returned 1024, added 137, best reduced cost -3.46e-06, columns 3046  [search 6.3 s, LP 2.2 s, total 3398 s]
round 339: p = 0.6818281692  gain since start 8.25e-07  p - p0(AF) = -5.18e-07  returned 1024, added 139, best reduced cost -4.98e-08, columns 2048  [search 6.3 s, LP 1.1 s, total 3407 s]
round 340: p = 0.6818281678  gain since start 8.26e-07  p - p0(AF) = -5.20e-07  returned 1024, added 128, best reduced cost -6.59e-08, columns 2176  [search 6.3 s, LP 1.5 s, total 3417 s]
round 341: p = 0.6818281642  gain since start 8.30e-07  p - p0(AF) = -5.23e-07  returned 1024, added 130, best reduced cost -7.69e-06, columns 2306  [search 6.2 s, LP 2.0 s, total 3427 s]
round 342: p = 0.6818281600  gain since start 8.34e-07  p - p0(AF) = -5.27e-07  returned 1024, added 153, best reduced cost -1.23e-06, columns 2459  [search 6.3 s, LP 1.8 s, total 3436 s]
round 343: p = 0.6818281559  gain since start 8.38e-07  p - p0(AF) = -5.32e-07  returned 1024, added 153, best reduced cost -1.32e-07, columns 2612  [search 6.3 s, LP 1.9 s, total 3446 s]
round 344: p = 0.6818281532  gain since start 8.41e-07  p - p0(AF) = -5.34e-07  returned 1024, added 150, best reduced cost -1.36e-07, columns 2762  [search 6.3 s, LP 1.9 s, total 3456 s]
round 345: p = 0.6818281513  gain since start 8.43e-07  p - p0(AF) = -5.36e-07  returned 1024, added 149, best reduced cost -1.18e-06, columns 2911  [search 6.5 s, LP 2.1 s, total 3467 s]
round 346: p = 0.6818281474  gain since start 8.46e-07  p - p0(AF) = -5.40e-07  returned 1024, added 143, best reduced cost -1.40e-07, columns 3054  [search 6.7 s, LP 2.5 s, total 3478 s]
round 347: p = 0.6818281443  gain since start 8.50e-07  p - p0(AF) = -5.43e-07  returned 1024, added 146, best reduced cost -1.77e-07, columns 2048  [search 6.4 s, LP 1.9 s, total 3488 s]
round 348: p = 0.6818281426  gain since start 8.51e-07  p - p0(AF) = -5.45e-07  returned 1024, added 142, best reduced cost -4.91e-08, columns 2190  [search 6.4 s, LP 1.4 s, total 3497 s]
round 349: p = 0.6818281411  gain since start 8.53e-07  p - p0(AF) = -5.46e-07  returned 1024, added 140, best reduced cost -5.49e-08, columns 2330  [search 6.3 s, LP 1.5 s, total 3506 s]
round 350: p = 0.6818281390  gain since start 8.55e-07  p - p0(AF) = -5.48e-07  returned 1024, added 137, best reduced cost -2.46e-06, columns 2467  [search 6.4 s, LP 1.7 s, total 3516 s]
round 351: p = 0.6818281375  gain since start 8.56e-07  p - p0(AF) = -5.50e-07  returned 1024, added 140, best reduced cost -5.33e-08, columns 2607  [search 6.3 s, LP 2.0 s, total 3526 s]
round 352: p = 0.6818281343  gain since start 8.60e-07  p - p0(AF) = -5.53e-07  returned 1024, added 134, best reduced cost -4.19e-06, columns 2741  [search 6.4 s, LP 2.4 s, total 3537 s]
round 353: p = 0.6818281314  gain since start 8.62e-07  p - p0(AF) = -5.56e-07  returned 1024, added 146, best reduced cost -1.74e-06, columns 2887  [search 6.5 s, LP 2.7 s, total 3548 s]
round 354: p = 0.6818281282  gain since start 8.66e-07  p - p0(AF) = -5.59e-07  returned 1024, added 142, best reduced cost -3.78e-07, columns 3029  [search 6.5 s, LP 2.5 s, total 3558 s]
round 355: p = 0.6818281253  gain since start 8.69e-07  p - p0(AF) = -5.62e-07  returned 1024, added 139, best reduced cost -1.57e-07, columns 2048  [search 6.5 s, LP 1.8 s, total 3568 s]
round 356: p = 0.6818281233  gain since start 8.71e-07  p - p0(AF) = -5.64e-07  returned 1024, added 142, best reduced cost -5.53e-06, columns 2190  [search 6.3 s, LP 1.5 s, total 3578 s]
round 357: p = 0.6818281207  gain since start 8.73e-07  p - p0(AF) = -5.67e-07  returned 1024, added 137, best reduced cost -9.43e-08, columns 2327  [search 6.5 s, LP 2.2 s, total 3588 s]
round 358: p = 0.6818281188  gain since start 8.75e-07  p - p0(AF) = -5.69e-07  returned 1024, added 146, best reduced cost -1.43e-07, columns 2473  [search 6.4 s, LP 2.2 s, total 3599 s]
round 359: p = 0.6818281176  gain since start 8.76e-07  p - p0(AF) = -5.70e-07  returned 1024, added 134, best reduced cost -1.17e-06, columns 2607  [search 6.5 s, LP 1.5 s, total 3609 s]
round 360: p = 0.6818281162  gain since start 8.78e-07  p - p0(AF) = -5.71e-07  returned 1024, added 143, best reduced cost -4.05e-08, columns 2750  [search 6.5 s, LP 1.7 s, total 3619 s]
round 361: p = 0.6818281151  gain since start 8.79e-07  p - p0(AF) = -5.72e-07  returned 1024, added 138, best reduced cost -1.35e-06, columns 2888  [search 9.5 s, LP 1.9 s, total 3632 s]
round 362: p = 0.6818281142  gain since start 8.80e-07  p - p0(AF) = -5.73e-07  returned 1024, added 139, best reduced cost -4.39e-08, columns 3027  [search 6.9 s, LP 2.1 s, total 3643 s]
round 363: p = 0.6818281134  gain since start 8.80e-07  p - p0(AF) = -5.74e-07  returned 1024, added 138, best reduced cost -2.99e-07, columns 2048  [search 6.4 s, LP 1.3 s, total 3652 s]
round 364: p = 0.6818281127  gain since start 8.81e-07  p - p0(AF) = -5.75e-07  returned 1024, added 134, best reduced cost -1.48e-06, columns 2182  [search 6.6 s, LP 1.4 s, total 3662 s]
round 365: p = 0.6818281118  gain since start 8.82e-07  p - p0(AF) = -5.76e-07  returned 1024, added 120, best reduced cost -1.93e-08, columns 2302  [search 6.3 s, LP 1.5 s, total 3672 s]
round 366: p = 0.6818281110  gain since start 8.83e-07  p - p0(AF) = -5.76e-07  returned 1024, added 121, best reduced cost -2.17e-08, columns 2423  [search 6.5 s, LP 1.7 s, total 3682 s]
round 367: p = 0.6818281089  gain since start 8.85e-07  p - p0(AF) = -5.79e-07  returned 1024, added 125, best reduced cost -3.60e-06, columns 2548  [search 6.4 s, LP 2.5 s, total 3693 s]
round 368: p = 0.6818281071  gain since start 8.87e-07  p - p0(AF) = -5.80e-07  returned 1024, added 144, best reduced cost -4.81e-07, columns 2692  [search 6.5 s, LP 1.9 s, total 3703 s]
round 369: p = 0.6818281062  gain since start 8.88e-07  p - p0(AF) = -5.81e-07  returned 1024, added 143, best reduced cost -9.78e-08, columns 2835  [search 6.4 s, LP 2.0 s, total 3713 s]
round 370: p = 0.6818281055  gain since start 8.88e-07  p - p0(AF) = -5.82e-07  returned 1024, added 131, best reduced cost -8.41e-08, columns 2966  [search 6.5 s, LP 1.6 s, total 3723 s]
round 371: p = 0.6818281048  gain since start 8.89e-07  p - p0(AF) = -5.83e-07  returned 1024, added 122, best reduced cost -4.49e-08, columns 2048  [search 6.5 s, LP 1.7 s, total 3733 s]
round 372: p = 0.6818281041  gain since start 8.90e-07  p - p0(AF) = -5.83e-07  returned 1024, added 124, best reduced cost -1.44e-06, columns 2172  [search 6.6 s, LP 1.7 s, total 3743 s]
round 373: p = 0.6818281028  gain since start 8.91e-07  p - p0(AF) = -5.85e-07  returned 1024, added 113, best reduced cost -1.47e-06, columns 2285  [search 6.5 s, LP 2.0 s, total 3753 s]
round 374: p = 0.6818281020  gain since start 8.92e-07  p - p0(AF) = -5.85e-07  returned 1024, added 126, best reduced cost -1.57e-07, columns 2411  [search 6.4 s, LP 1.6 s, total 3763 s]
round 375: p = 0.6818281015  gain since start 8.92e-07  p - p0(AF) = -5.86e-07  returned 1024, added 130, best reduced cost -4.99e-07, columns 2541  [search 6.4 s, LP 1.4 s, total 3773 s]
round 376: p = 0.6818281002  gain since start 8.94e-07  p - p0(AF) = -5.87e-07  returned 1024, added 115, best reduced cost -3.35e-06, columns 2656  [search 7.1 s, LP 2.6 s, total 3784 s]
round 377: p = 0.6818280985  gain since start 8.95e-07  p - p0(AF) = -5.89e-07  returned 1024, added 138, best reduced cost -9.19e-07, columns 2794  [search 6.5 s, LP 2.3 s, total 3795 s]
round 378: p = 0.6818280970  gain since start 8.97e-07  p - p0(AF) = -5.90e-07  returned 1024, added 139, best reduced cost -4.58e-07, columns 2933  [search 6.5 s, LP 2.3 s, total 3805 s]
round 379: p = 0.6818280961  gain since start 8.98e-07  p - p0(AF) = -5.91e-07  returned 1024, added 132, best reduced cost -4.99e-08, columns 3065  [search 7.0 s, LP 2.2 s, total 3816 s]
round 380: p = 0.6818280951  gain since start 8.99e-07  p - p0(AF) = -5.92e-07  returned 1024, added 126, best reduced cost -1.36e-06, columns 2048  [search 6.5 s, LP 1.5 s, total 3826 s]
round 381: p = 0.6818280940  gain since start 9.00e-07  p - p0(AF) = -5.93e-07  returned 1024, added 122, best reduced cost -4.06e-08, columns 2170  [search 6.6 s, LP 1.8 s, total 3836 s]
round 382: p = 0.6818280932  gain since start 9.01e-07  p - p0(AF) = -5.94e-07  returned 1024, added 130, best reduced cost -2.59e-08, columns 2300  [search 6.5 s, LP 1.8 s, total 3846 s]
round 383: p = 0.6818280920  gain since start 9.02e-07  p - p0(AF) = -5.95e-07  returned 1024, added 130, best reduced cost -3.18e-06, columns 2430  [search 6.6 s, LP 2.0 s, total 3856 s]
round 384: p = 0.6818280913  gain since start 9.03e-07  p - p0(AF) = -5.96e-07  returned 1024, added 131, best reduced cost -6.92e-08, columns 2561  [search 6.5 s, LP 1.7 s, total 3866 s]
round 385: p = 0.6818280907  gain since start 9.03e-07  p - p0(AF) = -5.97e-07  returned 1024, added 125, best reduced cost -3.47e-08, columns 2686  [search 6.5 s, LP 2.1 s, total 3877 s]
round 386: p = 0.6818280901  gain since start 9.04e-07  p - p0(AF) = -5.97e-07  returned 1024, added 114, best reduced cost -1.83e-06, columns 2800  [search 6.4 s, LP 2.0 s, total 3887 s]
round 387: p = 0.6818280893  gain since start 9.05e-07  p - p0(AF) = -5.98e-07  returned 1024, added 123, best reduced cost -2.35e-06, columns 2923  [search 6.4 s, LP 2.9 s, total 3898 s]
round 388: p = 0.6818280866  gain since start 9.07e-07  p - p0(AF) = -6.01e-07  returned 1024, added 133, best reduced cost -6.82e-06, columns 3056  [search 6.5 s, LP 3.2 s, total 3909 s]
round 389: p = 0.6818280842  gain since start 9.10e-07  p - p0(AF) = -6.03e-07  returned 1024, added 146, best reduced cost -7.97e-08, columns 2048  [search 6.5 s, LP 1.8 s, total 3919 s]
round 390: p = 0.6818280821  gain since start 9.12e-07  p - p0(AF) = -6.05e-07  returned 1024, added 148, best reduced cost -1.48e-07, columns 2196  [search 6.5 s, LP 2.0 s, total 3930 s]
round 391: p = 0.6818280805  gain since start 9.13e-07  p - p0(AF) = -6.07e-07  returned 1024, added 144, best reduced cost -1.69e-07, columns 2340  [search 6.4 s, LP 1.7 s, total 3939 s]
round 392: p = 0.6818280784  gain since start 9.15e-07  p - p0(AF) = -6.09e-07  returned 1024, added 135, best reduced cost -2.83e-06, columns 2475  [search 6.4 s, LP 1.7 s, total 3949 s]
round 393: p = 0.6818280770  gain since start 9.17e-07  p - p0(AF) = -6.10e-07  returned 1024, added 138, best reduced cost -2.03e-06, columns 2613  [search 6.5 s, LP 1.8 s, total 3959 s]
round 394: p = 0.6818280746  gain since start 9.19e-07  p - p0(AF) = -6.13e-07  returned 1024, added 137, best reduced cost -2.54e-06, columns 2750  [search 6.8 s, LP 2.4 s, total 3970 s]
round 395: p = 0.6818280731  gain since start 9.21e-07  p - p0(AF) = -6.14e-07  returned 1024, added 150, best reduced cost -2.48e-07, columns 2900  [search 6.6 s, LP 2.1 s, total 3981 s]
round 396: p = 0.6818280714  gain since start 9.22e-07  p - p0(AF) = -6.16e-07  returned 1024, added 126, best reduced cost -2.76e-07, columns 3026  [search 6.5 s, LP 2.3 s, total 3991 s]
round 397: p = 0.6818280702  gain since start 9.24e-07  p - p0(AF) = -6.17e-07  returned 1024, added 139, best reduced cost -1.00e-06, columns 2048  [search 6.4 s, LP 1.2 s, total 4000 s]
round 398: p = 0.6818280690  gain since start 9.25e-07  p - p0(AF) = -6.18e-07  returned 1024, added 141, best reduced cost -1.33e-07, columns 2189  [search 6.5 s, LP 1.5 s, total 4010 s]
round 399: p = 0.6818280679  gain since start 9.26e-07  p - p0(AF) = -6.20e-07  returned 1024, added 145, best reduced cost -2.19e-07, columns 2334  [search 6.5 s, LP 1.4 s, total 4020 s]
round 400: p = 0.6818280670  gain since start 9.27e-07  p - p0(AF) = -6.20e-07  returned 1024, added 140, best reduced cost -6.82e-08, columns 2474  [search 6.5 s, LP 1.6 s, total 4030 s]
round 401: p = 0.6818280653  gain since start 9.29e-07  p - p0(AF) = -6.22e-07  returned 1024, added 127, best reduced cost -1.99e-06, columns 2601  [search 6.7 s, LP 2.0 s, total 4040 s]
round 402: p = 0.6818280642  gain since start 9.30e-07  p - p0(AF) = -6.23e-07  returned 1024, added 140, best reduced cost -6.16e-08, columns 2741  [search 6.7 s, LP 1.8 s, total 4050 s]
round 403: p = 0.6818280634  gain since start 9.30e-07  p - p0(AF) = -6.24e-07  returned 1024, added 131, best reduced cost -2.60e-08, columns 2872  [search 6.5 s, LP 1.7 s, total 4060 s]
round 404: p = 0.6818280625  gain since start 9.31e-07  p - p0(AF) = -6.25e-07  returned 1024, added 122, best reduced cost -2.13e-08, columns 2994  [search 6.5 s, LP 2.1 s, total 4071 s]
round 405: p = 0.6818280616  gain since start 9.32e-07  p - p0(AF) = -6.26e-07  returned 1024, added 139, best reduced cost -2.16e-06, columns 2048  [search 8.0 s, LP 1.3 s, total 4082 s]
round 406: p = 0.6818280608  gain since start 9.33e-07  p - p0(AF) = -6.27e-07  returned 1024, added 141, best reduced cost -6.24e-08, columns 2189  [search 6.7 s, LP 1.2 s, total 4092 s]
round 407: p = 0.6818280600  gain since start 9.34e-07  p - p0(AF) = -6.27e-07  returned 1024, added 128, best reduced cost -3.09e-07, columns 2317  [search 6.5 s, LP 1.8 s, total 4101 s]
round 408: p = 0.6818280587  gain since start 9.35e-07  p - p0(AF) = -6.29e-07  returned 1024, added 140, best reduced cost -2.40e-06, columns 2457  [search 6.6 s, LP 2.0 s, total 4112 s]
round 409: p = 0.6818280576  gain since start 9.36e-07  p - p0(AF) = -6.30e-07  returned 1024, added 144, best reduced cost -4.35e-08, columns 2601  [search 5.5 s, LP 1.5 s, total 4120 s]
round 410: p = 0.6818280566  gain since start 9.37e-07  p - p0(AF) = -6.31e-07  returned 1024, added 135, best reduced cost -2.82e-08, columns 2736  [search 5.3 s, LP 1.4 s, total 4128 s]
round 411: p = 0.6818280557  gain since start 9.38e-07  p - p0(AF) = -6.32e-07  returned 1024, added 139, best reduced cost -2.79e-08, columns 2875  [search 6.2 s, LP 1.6 s, total 4137 s]
round 412: p = 0.6818280546  gain since start 9.39e-07  p - p0(AF) = -6.33e-07  returned 1024, added 138, best reduced cost -4.74e-08, columns 3013  [search 5.3 s, LP 1.6 s, total 4146 s]
round 413: p = 0.6818280540  gain since start 9.40e-07  p - p0(AF) = -6.34e-07  returned 1024, added 123, best reduced cost -4.20e-08, columns 2048  [search 8.7 s, LP 1.2 s, total 4157 s]
round 414: p = 0.6818280532  gain since start 9.41e-07  p - p0(AF) = -6.34e-07  returned 1024, added 125, best reduced cost -9.08e-08, columns 2173  [search 5.5 s, LP 1.5 s, total 4166 s]
round 415: p = 0.6818280516  gain since start 9.42e-07  p - p0(AF) = -6.36e-07  returned 1024, added 119, best reduced cost -4.44e-06, columns 2292  [search 5.7 s, LP 1.4 s, total 4174 s]
round 416: p = 0.6818280503  gain since start 9.44e-07  p - p0(AF) = -6.37e-07  returned 1024, added 147, best reduced cost -5.59e-07, columns 2439  [search 5.5 s, LP 1.4 s, total 4183 s]
round 417: p = 0.6818280491  gain since start 9.45e-07  p - p0(AF) = -6.38e-07  returned 1024, added 145, best reduced cost -4.98e-08, columns 2584  [search 5.3 s, LP 1.3 s, total 4191 s]
round 418: p = 0.6818280478  gain since start 9.46e-07  p - p0(AF) = -6.40e-07  returned 1024, added 144, best reduced cost -6.89e-08, columns 2728  [search 5.3 s, LP 1.6 s, total 4199 s]
round 419: p = 0.6818280462  gain since start 9.48e-07  p - p0(AF) = -6.41e-07  returned 1024, added 132, best reduced cost -3.32e-08, columns 2860  [search 6.4 s, LP 2.0 s, total 4209 s]
round 420: p = 0.6818280452  gain since start 9.49e-07  p - p0(AF) = -6.42e-07  returned 1024, added 131, best reduced cost -4.56e-08, columns 2991  [search 5.4 s, LP 1.5 s, total 4218 s]
round 421: p = 0.6818280442  gain since start 9.50e-07  p - p0(AF) = -6.43e-07  returned 1024, added 139, best reduced cost -2.41e-08, columns 2048  [search 5.3 s, LP 1.5 s, total 4226 s]
round 422: p = 0.6818280435  gain since start 9.50e-07  p - p0(AF) = -6.44e-07  returned 1024, added 142, best reduced cost -3.31e-08, columns 2190  [search 5.3 s, LP 1.1 s, total 4234 s]
round 423: p = 0.6818280418  gain since start 9.52e-07  p - p0(AF) = -6.46e-07  returned 1024, added 134, best reduced cost -5.02e-06, columns 2324  [search 5.3 s, LP 1.5 s, total 4242 s]
round 424: p = 0.6818280404  gain since start 9.53e-07  p - p0(AF) = -6.47e-07  returned 1024, added 138, best reduced cost -7.70e-07, columns 2462  [search 5.3 s, LP 1.3 s, total 4250 s]
round 425: p = 0.6818280394  gain since start 9.54e-07  p - p0(AF) = -6.48e-07  returned 1024, added 147, best reduced cost -6.62e-08, columns 2609  [search 5.4 s, LP 1.5 s, total 4259 s]
round 426: p = 0.6818280384  gain since start 9.55e-07  p - p0(AF) = -6.49e-07  returned 1024, added 126, best reduced cost -2.88e-08, columns 2735  [search 5.2 s, LP 1.6 s, total 4267 s]
round 427: p = 0.6818280379  gain since start 9.56e-07  p - p0(AF) = -6.50e-07  returned 1024, added 131, best reduced cost -1.13e-07, columns 2866  [search 5.2 s, LP 1.2 s, total 4275 s]
round 428: p = 0.6818280370  gain since start 9.57e-07  p - p0(AF) = -6.50e-07  returned 1024, added 128, best reduced cost -1.63e-06, columns 2994  [search 5.3 s, LP 1.7 s, total 4283 s]
round 429: p = 0.6818280359  gain since start 9.58e-07  p - p0(AF) = -6.52e-07  returned 1024, added 132, best reduced cost -1.39e-06, columns 2048  [search 5.3 s, LP 1.5 s, total 4292 s]
round 430: p = 0.6818280353  gain since start 9.59e-07  p - p0(AF) = -6.52e-07  returned 1024, added 144, best reduced cost -6.43e-08, columns 2192  [search 5.2 s, LP 1.2 s, total 4299 s]
round 431: p = 0.6818280335  gain since start 9.60e-07  p - p0(AF) = -6.54e-07  returned 1024, added 120, best reduced cost -1.81e-06, columns 2312  [search 5.2 s, LP 1.9 s, total 4308 s]
round 432: p = 0.6818280324  gain since start 9.61e-07  p - p0(AF) = -6.55e-07  returned 1024, added 142, best reduced cost -3.16e-08, columns 2454  [search 5.3 s, LP 1.3 s, total 4316 s]
round 433: p = 0.6818280316  gain since start 9.62e-07  p - p0(AF) = -6.56e-07  returned 1024, added 134, best reduced cost -4.39e-08, columns 2588  [search 5.2 s, LP 1.4 s, total 4324 s]
round 434: p = 0.6818280309  gain since start 9.63e-07  p - p0(AF) = -6.57e-07  returned 1024, added 128, best reduced cost -2.11e-08, columns 2716  [search 5.2 s, LP 1.5 s, total 4332 s]
round 435: p = 0.6818280294  gain since start 9.64e-07  p - p0(AF) = -6.58e-07  returned 1024, added 128, best reduced cost -2.20e-06, columns 2844  [search 5.9 s, LP 1.6 s, total 4341 s]
round 436: p = 0.6818280282  gain since start 9.66e-07  p - p0(AF) = -6.59e-07  returned 1024, added 140, best reduced cost -1.19e-07, columns 2984  [search 5.2 s, LP 1.9 s, total 4350 s]
round 437: p = 0.6818280274  gain since start 9.66e-07  p - p0(AF) = -6.60e-07  returned 1024, added 122, best reduced cost -6.33e-08, columns 2048  [search 5.2 s, LP 1.3 s, total 4358 s]
round 438: p = 0.6818280269  gain since start 9.67e-07  p - p0(AF) = -6.61e-07  returned 1024, added 130, best reduced cost -2.61e-07, columns 2178  [search 5.3 s, LP 1.1 s, total 4366 s]
round 439: p = 0.6818280264  gain since start 9.67e-07  p - p0(AF) = -6.61e-07  returned 1024, added 123, best reduced cost -2.39e-07, columns 2301  [search 5.2 s, LP 1.2 s, total 4374 s]
round 440: p = 0.6818280257  gain since start 9.68e-07  p - p0(AF) = -6.62e-07  returned 1024, added 110, best reduced cost -1.34e-06, columns 2411  [search 5.4 s, LP 1.3 s, total 4382 s]
round 441: p = 0.6818280250  gain since start 9.69e-07  p - p0(AF) = -6.62e-07  returned 1024, added 120, best reduced cost -2.12e-08, columns 2531  [search 5.3 s, LP 1.6 s, total 4390 s]
round 442: p = 0.6818280246  gain since start 9.69e-07  p - p0(AF) = -6.63e-07  returned 1024, added 134, best reduced cost -4.25e-08, columns 2665  [search 5.3 s, LP 1.3 s, total 4398 s]
round 443: p = 0.6818280242  gain since start 9.70e-07  p - p0(AF) = -6.63e-07  returned 1024, added 115, best reduced cost -1.57e-08, columns 2780  [search 5.3 s, LP 1.3 s, total 4406 s]
round 444: p = 0.6818280237  gain since start 9.70e-07  p - p0(AF) = -6.64e-07  returned 1024, added 116, best reduced cost -6.76e-07, columns 2896  [search 5.3 s, LP 1.7 s, total 4414 s]
round 445: p = 0.6818280233  gain since start 9.71e-07  p - p0(AF) = -6.64e-07  returned 1024, added 130, best reduced cost -1.75e-08, columns 3026  [search 5.3 s, LP 1.8 s, total 4423 s]
round 446: p = 0.6818280229  gain since start 9.71e-07  p - p0(AF) = -6.65e-07  returned 1024, added 127, best reduced cost -1.26e-08, columns 2048  [search 5.3 s, LP 1.2 s, total 4431 s]
round 447: p = 0.6818280226  gain since start 9.71e-07  p - p0(AF) = -6.65e-07  returned 1024, added 119, best reduced cost -1.48e-08, columns 2167  [search 5.3 s, LP 1.2 s, total 4439 s]
round 448: p = 0.6818280221  gain since start 9.72e-07  p - p0(AF) = -6.65e-07  returned 1024, added 107, best reduced cost -1.26e-07, columns 2274  [search 5.3 s, LP 1.5 s, total 4447 s]
round 449: p = 0.6818280219  gain since start 9.72e-07  p - p0(AF) = -6.66e-07  returned 1024, added 126, best reduced cost -1.65e-08, columns 2400  [search 5.1 s, LP 1.0 s, total 4455 s]
round 450: p = 0.6818280216  gain since start 9.72e-07  p - p0(AF) = -6.66e-07  returned 1024, added 106, best reduced cost -7.64e-07, columns 2506  [search 5.3 s, LP 1.3 s, total 4463 s]
round 451: p = 0.6818280214  gain since start 9.72e-07  p - p0(AF) = -6.66e-07  returned 1024, added 110, best reduced cost -1.60e-07, columns 2616  [search 5.3 s, LP 1.2 s, total 4471 s]
round 452: p = 0.6818280212  gain since start 9.73e-07  p - p0(AF) = -6.66e-07  returned 1024, added 106, best reduced cost -1.32e-08, columns 2722  [search 5.3 s, LP 1.1 s, total 4479 s]
round 453: p = 0.6818280210  gain since start 9.73e-07  p - p0(AF) = -6.66e-07  returned 1024, added 103, best reduced cost -7.32e-09, columns 2825  [search 5.3 s, LP 1.1 s, total 4487 s]
round 454: p = 0.6818280209  gain since start 9.73e-07  p - p0(AF) = -6.67e-07  returned 1024, added 98, best reduced cost -7.14e-09, columns 2923  [search 5.4 s, LP 1.0 s, total 4495 s]
round 455: p = 0.6818280208  gain since start 9.73e-07  p - p0(AF) = -6.67e-07  returned 1024, added 100, best reduced cost -6.63e-09, columns 3023  [search 5.4 s, LP 0.8 s, total 4502 s]
round 456: p = 0.6818280201  gain since start 9.74e-07  p - p0(AF) = -6.67e-07  returned 1024, added 94, best reduced cost -3.50e-06, columns 2048  [search 5.4 s, LP 1.6 s, total 4511 s]
round 457: p = 0.6818280195  gain since start 9.74e-07  p - p0(AF) = -6.68e-07  returned 1024, added 132, best reduced cost -6.47e-08, columns 2180  [search 5.3 s, LP 1.5 s, total 4519 s]
round 458: p = 0.6818280191  gain since start 9.75e-07  p - p0(AF) = -6.68e-07  returned 1024, added 128, best reduced cost -2.94e-07, columns 2308  [search 5.4 s, LP 1.3 s, total 4528 s]
round 459: p = 0.6818280186  gain since start 9.75e-07  p - p0(AF) = -6.69e-07  returned 1024, added 130, best reduced cost -2.56e-08, columns 2438  [search 5.4 s, LP 1.2 s, total 4536 s]
round 460: p = 0.6818280178  gain since start 9.76e-07  p - p0(AF) = -6.70e-07  returned 1024, added 122, best reduced cost -2.03e-06, columns 2560  [search 6.7 s, LP 1.8 s, total 4546 s]
round 461: p = 0.6818280172  gain since start 9.77e-07  p - p0(AF) = -6.70e-07  returned 1024, added 130, best reduced cost -2.25e-08, columns 2690  [search 7.7 s, LP 1.3 s, total 4557 s]
round 462: p = 0.6818280167  gain since start 9.77e-07  p - p0(AF) = -6.71e-07  returned 1024, added 117, best reduced cost -2.73e-07, columns 2807  [search 5.3 s, LP 1.9 s, total 4566 s]
round 463: p = 0.6818280163  gain since start 9.78e-07  p - p0(AF) = -6.71e-07  returned 1024, added 119, best reduced cost -1.95e-08, columns 2926  [search 5.3 s, LP 1.6 s, total 4574 s]
round 464: p = 0.6818280158  gain since start 9.78e-07  p - p0(AF) = -6.72e-07  returned 1024, added 114, best reduced cost -3.20e-07, columns 3040  [search 6.4 s, LP 1.5 s, total 4583 s]
round 465: p = 0.6818280133  gain since start 9.81e-07  p - p0(AF) = -6.74e-07  returned 1024, added 119, best reduced cost -4.34e-06, columns 2048  [search 5.3 s, LP 1.9 s, total 4592 s]
round 466: p = 0.6818280114  gain since start 9.82e-07  p - p0(AF) = -6.76e-07  returned 1024, added 156, best reduced cost -2.02e-07, columns 2204  [search 5.2 s, LP 1.9 s, total 4601 s]
round 467: p = 0.6818280096  gain since start 9.84e-07  p - p0(AF) = -6.78e-07  returned 1024, added 148, best reduced cost -1.56e-06, columns 2352  [search 5.2 s, LP 1.6 s, total 4609 s]
round 468: p = 0.6818280072  gain since start 9.87e-07  p - p0(AF) = -6.80e-07  returned 1024, added 147, best reduced cost -1.18e-06, columns 2499  [search 5.3 s, LP 1.9 s, total 4618 s]
round 469: p = 0.6818280042  gain since start 9.90e-07  p - p0(AF) = -6.83e-07  returned 1024, added 149, best reduced cost -3.91e-06, columns 2648  [search 5.4 s, LP 2.3 s, total 4627 s]
round 470: p = 0.6818280005  gain since start 9.93e-07  p - p0(AF) = -6.87e-07  returned 1024, added 154, best reduced cost -3.34e-06, columns 2802  [search 5.1 s, LP 2.0 s, total 4635 s]
round 471: p = 0.6818279969  gain since start 9.97e-07  p - p0(AF) = -6.91e-07  returned 1024, added 164, best reduced cost -3.01e-06, columns 2966  [search 5.3 s, LP 2.2 s, total 4644 s]
round 472: p = 0.6818279936  gain since start 1.00e-06  p - p0(AF) = -6.94e-07  returned 1024, added 150, best reduced cost -7.48e-08, columns 2048  [search 5.3 s, LP 1.4 s, total 4653 s]
round 473: p = 0.6818279908  gain since start 1.00e-06  p - p0(AF) = -6.97e-07  returned 1024, added 152, best reduced cost -2.76e-06, columns 2200  [search 5.1 s, LP 1.4 s, total 4661 s]
round 474: p = 0.6818279886  gain since start 1.01e-06  p - p0(AF) = -6.99e-07  returned 1024, added 143, best reduced cost -1.26e-07, columns 2343  [search 5.1 s, LP 1.6 s, total 4669 s]
round 475: p = 0.6818279846  gain since start 1.01e-06  p - p0(AF) = -7.03e-07  returned 1024, added 150, best reduced cost -2.01e-06, columns 2493  [search 5.7 s, LP 1.8 s, total 4678 s]
round 476: p = 0.6818279822  gain since start 1.01e-06  p - p0(AF) = -7.05e-07  returned 1024, added 145, best reduced cost -2.29e-06, columns 2638  [search 5.1 s, LP 1.4 s, total 4686 s]
round 477: p = 0.6818279795  gain since start 1.01e-06  p - p0(AF) = -7.08e-07  returned 1024, added 143, best reduced cost -1.39e-06, columns 2781  [search 5.2 s, LP 1.9 s, total 4694 s]
round 478: p = 0.6818279769  gain since start 1.02e-06  p - p0(AF) = -7.11e-07  returned 1024, added 145, best reduced cost -1.38e-07, columns 2926  [search 5.2 s, LP 1.6 s, total 4703 s]
round 479: p = 0.6818279750  gain since start 1.02e-06  p - p0(AF) = -7.12e-07  returned 1024, added 135, best reduced cost -2.73e-07, columns 3061  [search 5.3 s, LP 1.7 s, total 4711 s]
round 480: p = 0.6818279731  gain since start 1.02e-06  p - p0(AF) = -7.14e-07  returned 1024, added 149, best reduced cost -2.12e-06, columns 2048  [search 5.2 s, LP 1.2 s, total 4719 s]
round 481: p = 0.6818279722  gain since start 1.02e-06  p - p0(AF) = -7.15e-07  returned 1024, added 147, best reduced cost -6.72e-08, columns 2195  [search 5.2 s, LP 1.0 s, total 4727 s]
round 482: p = 0.6818279709  gain since start 1.02e-06  p - p0(AF) = -7.17e-07  returned 1024, added 140, best reduced cost -8.37e-08, columns 2335  [search 5.2 s, LP 1.2 s, total 4734 s]
round 483: p = 0.6818279699  gain since start 1.02e-06  p - p0(AF) = -7.18e-07  returned 1024, added 141, best reduced cost -4.30e-08, columns 2476  [search 6.2 s, LP 1.3 s, total 4743 s]
round 484: p = 0.6818279683  gain since start 1.03e-06  p - p0(AF) = -7.19e-07  returned 1024, added 139, best reduced cost -9.60e-07, columns 2615  [search 5.2 s, LP 1.6 s, total 4752 s]
round 485: p = 0.6818279665  gain since start 1.03e-06  p - p0(AF) = -7.21e-07  returned 1024, added 144, best reduced cost -3.52e-08, columns 2759  [search 5.2 s, LP 1.8 s, total 4760 s]
round 486: p = 0.6818279655  gain since start 1.03e-06  p - p0(AF) = -7.22e-07  returned 1024, added 134, best reduced cost -4.12e-08, columns 2893  [search 5.2 s, LP 1.3 s, total 4768 s]
round 487: p = 0.6818279648  gain since start 1.03e-06  p - p0(AF) = -7.23e-07  returned 1024, added 132, best reduced cost -2.18e-08, columns 3025  [search 5.1 s, LP 1.6 s, total 4776 s]
round 488: p = 0.6818279643  gain since start 1.03e-06  p - p0(AF) = -7.23e-07  returned 1024, added 138, best reduced cost -2.78e-08, columns 2048  [search 5.2 s, LP 0.9 s, total 4784 s]
round 489: p = 0.6818279635  gain since start 1.03e-06  p - p0(AF) = -7.24e-07  returned 1024, added 132, best reduced cost -1.92e-08, columns 2180  [search 5.3 s, LP 1.4 s, total 4792 s]
round 490: p = 0.6818279632  gain since start 1.03e-06  p - p0(AF) = -7.24e-07  returned 1024, added 126, best reduced cost -4.41e-07, columns 2306  [search 5.2 s, LP 1.0 s, total 4799 s]
round 491: p = 0.6818279625  gain since start 1.03e-06  p - p0(AF) = -7.25e-07  returned 1024, added 119, best reduced cost -1.31e-08, columns 2425  [search 5.2 s, LP 1.5 s, total 4807 s]
round 492: p = 0.6818279618  gain since start 1.03e-06  p - p0(AF) = -7.26e-07  returned 1024, added 133, best reduced cost -1.89e-06, columns 2558  [search 5.2 s, LP 1.6 s, total 4815 s]
round 493: p = 0.6818279613  gain since start 1.03e-06  p - p0(AF) = -7.26e-07  returned 1024, added 134, best reduced cost -2.11e-08, columns 2692  [search 5.3 s, LP 1.5 s, total 4824 s]
round 494: p = 0.6818279609  gain since start 1.03e-06  p - p0(AF) = -7.27e-07  returned 1024, added 117, best reduced cost -1.24e-08, columns 2809  [search 6.2 s, LP 1.4 s, total 4833 s]
round 495: p = 0.6818279601  gain since start 1.03e-06  p - p0(AF) = -7.27e-07  returned 1024, added 125, best reduced cost -1.02e-06, columns 2934  [search 5.3 s, LP 1.7 s, total 4841 s]
round 496: p = 0.6818279587  gain since start 1.04e-06  p - p0(AF) = -7.29e-07  returned 1024, added 131, best reduced cost -2.22e-06, columns 3065  [search 5.4 s, LP 2.0 s, total 4850 s]
round 497: p = 0.6818279575  gain since start 1.04e-06  p - p0(AF) = -7.30e-07  returned 1024, added 150, best reduced cost -1.27e-06, columns 2048  [search 5.3 s, LP 1.3 s, total 4858 s]
round 498: p = 0.6818279564  gain since start 1.04e-06  p - p0(AF) = -7.31e-07  returned 1024, added 147, best reduced cost -6.47e-08, columns 2195  [search 5.3 s, LP 1.3 s, total 4866 s]
round 499: p = 0.6818279557  gain since start 1.04e-06  p - p0(AF) = -7.32e-07  returned 1024, added 137, best reduced cost -5.95e-08, columns 2332  [search 5.3 s, LP 1.2 s, total 4873 s]
round 500: p = 0.6818279545  gain since start 1.04e-06  p - p0(AF) = -7.33e-07  returned 1024, added 135, best reduced cost -2.89e-08, columns 2467  [search 5.2 s, LP 1.5 s, total 4881 s]
round 501: p = 0.6818279536  gain since start 1.04e-06  p - p0(AF) = -7.34e-07  returned 1024, added 141, best reduced cost -2.73e-08, columns 2608  [search 5.3 s, LP 1.3 s, total 4889 s]
round 502: p = 0.6818279530  gain since start 1.04e-06  p - p0(AF) = -7.34e-07  returned 1024, added 134, best reduced cost -9.29e-07, columns 2742  [search 5.3 s, LP 1.6 s, total 4898 s]
round 503: p = 0.6818279523  gain since start 1.04e-06  p - p0(AF) = -7.35e-07  returned 1024, added 134, best reduced cost -4.30e-07, columns 2876  [search 5.2 s, LP 1.7 s, total 4906 s]
round 504: p = 0.6818279512  gain since start 1.04e-06  p - p0(AF) = -7.36e-07  returned 1024, added 124, best reduced cost -1.20e-06, columns 3000  [search 5.1 s, LP 1.8 s, total 4914 s]
round 505: p = 0.6818279503  gain since start 1.04e-06  p - p0(AF) = -7.37e-07  returned 1024, added 141, best reduced cost -9.88e-07, columns 2048  [search 6.3 s, LP 1.2 s, total 4923 s]
round 506: p = 0.6818279495  gain since start 1.04e-06  p - p0(AF) = -7.38e-07  returned 1024, added 146, best reduced cost -8.47e-07, columns 2194  [search 5.2 s, LP 1.3 s, total 4931 s]
round 507: p = 0.6818279487  gain since start 1.05e-06  p - p0(AF) = -7.39e-07  returned 1024, added 145, best reduced cost -2.60e-08, columns 2339  [search 5.3 s, LP 1.1 s, total 4939 s]
round 508: p = 0.6818279475  gain since start 1.05e-06  p - p0(AF) = -7.40e-07  returned 1024, added 135, best reduced cost -1.56e-06, columns 2474  [search 5.2 s, LP 1.6 s, total 4947 s]
round 509: p = 0.6818279467  gain since start 1.05e-06  p - p0(AF) = -7.41e-07  returned 1024, added 138, best reduced cost -2.82e-08, columns 2612  [search 5.2 s, LP 1.3 s, total 4955 s]
round 510: p = 0.6818279459  gain since start 1.05e-06  p - p0(AF) = -7.42e-07  returned 1024, added 132, best reduced cost -5.61e-08, columns 2744  [search 5.2 s, LP 1.4 s, total 4963 s]
round 511: p = 0.6818279450  gain since start 1.05e-06  p - p0(AF) = -7.42e-07  returned 1024, added 140, best reduced cost -3.31e-08, columns 2884  [search 5.4 s, LP 1.7 s, total 4971 s]
round 512: p = 0.6818279443  gain since start 1.05e-06  p - p0(AF) = -7.43e-07  returned 1024, added 128, best reduced cost -1.66e-08, columns 3012  [search 5.2 s, LP 1.7 s, total 4980 s]
round 513: p = 0.6818279438  gain since start 1.05e-06  p - p0(AF) = -7.44e-07  returned 1024, added 125, best reduced cost -1.55e-08, columns 2048  [search 5.2 s, LP 1.0 s, total 4987 s]
round 514: p = 0.6818279421  gain since start 1.05e-06  p - p0(AF) = -7.45e-07  returned 1024, added 121, best reduced cost -4.92e-06, columns 2169  [search 5.2 s, LP 1.9 s, total 4996 s]
round 515: p = 0.6818279393  gain since start 1.05e-06  p - p0(AF) = -7.48e-07  returned 1024, added 157, best reduced cost -7.24e-06, columns 2326  [search 5.2 s, LP 1.8 s, total 5004 s]
round 516: p = 0.6818279369  gain since start 1.06e-06  p - p0(AF) = -7.51e-07  returned 1024, added 166, best reduced cost -3.29e-07, columns 2492  [search 5.3 s, LP 1.5 s, total 5012 s]
round 517: p = 0.6818279347  gain since start 1.06e-06  p - p0(AF) = -7.53e-07  returned 1024, added 157, best reduced cost -1.59e-07, columns 2649  [search 5.3 s, LP 1.3 s, total 5020 s]
round 518: p = 0.6818279309  gain since start 1.06e-06  p - p0(AF) = -7.57e-07  returned 1024, added 154, best reduced cost -3.57e-06, columns 2803  [search 5.2 s, LP 1.9 s, total 5029 s]
round 519: p = 0.6818279269  gain since start 1.07e-06  p - p0(AF) = -7.61e-07  returned 1024, added 162, best reduced cost -1.65e-06, columns 2965  [search 5.2 s, LP 1.9 s, total 5037 s]
round 520: p = 0.6818279242  gain since start 1.07e-06  p - p0(AF) = -7.63e-07  returned 1024, added 158, best reduced cost -3.91e-07, columns 2048  [search 5.1 s, LP 1.4 s, total 5045 s]
round 521: p = 0.6818279219  gain since start 1.07e-06  p - p0(AF) = -7.66e-07  returned 1024, added 151, best reduced cost -3.76e-07, columns 2199  [search 5.1 s, LP 1.4 s, total 5053 s]
round 522: p = 0.6818279196  gain since start 1.07e-06  p - p0(AF) = -7.68e-07  returned 1024, added 146, best reduced cost -1.04e-07, columns 2345  [search 5.2 s, LP 1.6 s, total 5061 s]
round 523: p = 0.6818279176  gain since start 1.08e-06  p - p0(AF) = -7.70e-07  returned 1024, added 143, best reduced cost -9.70e-08, columns 2488  [search 5.1 s, LP 1.7 s, total 5069 s]
round 524: p = 0.6818279162  gain since start 1.08e-06  p - p0(AF) = -7.71e-07  returned 1024, added 149, best reduced cost -6.60e-08, columns 2637  [search 5.2 s, LP 1.6 s, total 5077 s]
round 525: p = 0.6818279146  gain since start 1.08e-06  p - p0(AF) = -7.73e-07  returned 1024, added 136, best reduced cost -5.60e-07, columns 2773  [search 5.2 s, LP 1.9 s, total 5086 s]
round 526: p = 0.6818279135  gain since start 1.08e-06  p - p0(AF) = -7.74e-07  returned 1024, added 138, best reduced cost -1.20e-06, columns 2911  [search 5.2 s, LP 1.5 s, total 5094 s]
round 527: p = 0.6818279126  gain since start 1.08e-06  p - p0(AF) = -7.75e-07  returned 1024, added 142, best reduced cost -8.88e-07, columns 3053  [search 5.2 s, LP 1.7 s, total 5102 s]
round 528: p = 0.6818279114  gain since start 1.08e-06  p - p0(AF) = -7.76e-07  returned 1024, added 137, best reduced cost -2.13e-06, columns 2048  [search 5.4 s, LP 1.2 s, total 5110 s]
round 529: p = 0.6818279101  gain since start 1.08e-06  p - p0(AF) = -7.77e-07  returned 1024, added 143, best reduced cost -1.90e-07, columns 2191  [search 5.4 s, LP 1.5 s, total 5119 s]
round 530: p = 0.6818279090  gain since start 1.08e-06  p - p0(AF) = -7.78e-07  returned 1024, added 142, best reduced cost -3.44e-08, columns 2333  [search 5.2 s, LP 1.4 s, total 5127 s]
round 531: p = 0.6818279082  gain since start 1.09e-06  p - p0(AF) = -7.79e-07  returned 1024, added 134, best reduced cost -2.51e-08, columns 2467  [search 5.4 s, LP 1.5 s, total 5135 s]
round 532: p = 0.6818279073  gain since start 1.09e-06  p - p0(AF) = -7.80e-07  returned 1024, added 126, best reduced cost -1.84e-08, columns 2593  [search 5.3 s, LP 1.7 s, total 5143 s]
round 533: p = 0.6818279068  gain since start 1.09e-06  p - p0(AF) = -7.81e-07  returned 1024, added 132, best reduced cost -2.12e-08, columns 2725  [search 5.2 s, LP 1.4 s, total 5151 s]
round 534: p = 0.6818279062  gain since start 1.09e-06  p - p0(AF) = -7.81e-07  returned 1024, added 119, best reduced cost -1.59e-08, columns 2844  [search 5.3 s, LP 1.6 s, total 5159 s]
round 535: p = 0.6818279057  gain since start 1.09e-06  p - p0(AF) = -7.82e-07  returned 1024, added 119, best reduced cost -5.69e-08, columns 2963  [search 5.5 s, LP 1.6 s, total 5168 s]
round 536: p = 0.6818279048  gain since start 1.09e-06  p - p0(AF) = -7.83e-07  returned 1024, added 118, best reduced cost -1.95e-06, columns 2048  [search 5.4 s, LP 1.6 s, total 5176 s]
round 537: p = 0.6818279038  gain since start 1.09e-06  p - p0(AF) = -7.84e-07  returned 1024, added 137, best reduced cost -3.57e-08, columns 2185  [search 5.3 s, LP 1.6 s, total 5185 s]
round 538: p = 0.6818279031  gain since start 1.09e-06  p - p0(AF) = -7.84e-07  returned 1024, added 132, best reduced cost -3.22e-08, columns 2317  [search 5.3 s, LP 1.3 s, total 5193 s]
round 539: p = 0.6818279026  gain since start 1.09e-06  p - p0(AF) = -7.85e-07  returned 1024, added 124, best reduced cost -1.70e-07, columns 2441  [search 5.4 s, LP 1.3 s, total 5201 s]
round 540: p = 0.6818279018  gain since start 1.09e-06  p - p0(AF) = -7.86e-07  returned 1024, added 118, best reduced cost -2.09e-08, columns 2559  [search 5.3 s, LP 1.6 s, total 5209 s]
round 541: p = 0.6818279012  gain since start 1.09e-06  p - p0(AF) = -7.86e-07  returned 1024, added 134, best reduced cost -7.72e-07, columns 2693  [search 5.4 s, LP 1.7 s, total 5217 s]
round 542: p = 0.6818278970  gain since start 1.10e-06  p - p0(AF) = -7.90e-07  returned 1024, added 120, best reduced cost -3.58e-06, columns 2813  [search 5.3 s, LP 2.7 s, total 5227 s]
round 543: p = 0.6818278945  gain since start 1.10e-06  p - p0(AF) = -7.93e-07  returned 1024, added 165, best reduced cost -3.48e-07, columns 2978  [search 6.1 s, LP 1.9 s, total 5237 s]
round 544: p = 0.6818278918  gain since start 1.10e-06  p - p0(AF) = -7.96e-07  returned 1024, added 164, best reduced cost -1.08e-06, columns 2048  [search 5.4 s, LP 1.6 s, total 5245 s]
round 545: p = 0.6818278907  gain since start 1.10e-06  p - p0(AF) = -7.97e-07  returned 1024, added 150, best reduced cost -1.76e-07, columns 2198  [search 6.0 s, LP 1.5 s, total 5254 s]
round 546: p = 0.6818278849  gain since start 1.11e-06  p - p0(AF) = -8.03e-07  returned 1024, added 149, best reduced cost -5.42e-06, columns 2347  [search 5.4 s, LP 2.3 s, total 5263 s]
round 547: p = 0.6818278813  gain since start 1.11e-06  p - p0(AF) = -8.06e-07  returned 1024, added 165, best reduced cost -1.41e-06, columns 2512  [search 5.5 s, LP 1.6 s, total 5272 s]
round 548: p = 0.6818278781  gain since start 1.12e-06  p - p0(AF) = -8.09e-07  returned 1024, added 166, best reduced cost -1.01e-06, columns 2678  [search 5.2 s, LP 1.7 s, total 5280 s]
round 549: p = 0.6818278761  gain since start 1.12e-06  p - p0(AF) = -8.11e-07  returned 1024, added 162, best reduced cost -8.85e-08, columns 2840  [search 5.5 s, LP 1.6 s, total 5289 s]
round 550: p = 0.6818278727  gain since start 1.12e-06  p - p0(AF) = -8.15e-07  returned 1024, added 152, best reduced cost -6.93e-08, columns 2992  [search 6.2 s, LP 2.0 s, total 5298 s]
round 551: p = 0.6818278681  gain since start 1.13e-06  p - p0(AF) = -8.19e-07  returned 1024, added 157, best reduced cost -4.01e-06, columns 2048  [search 5.2 s, LP 1.4 s, total 5306 s]
round 552: p = 0.6818278662  gain since start 1.13e-06  p - p0(AF) = -8.21e-07  returned 1024, added 166, best reduced cost -3.08e-07, columns 2214  [search 5.2 s, LP 1.1 s, total 5314 s]
round 553: p = 0.6818278639  gain since start 1.13e-06  p - p0(AF) = -8.24e-07  returned 1024, added 156, best reduced cost -9.84e-08, columns 2370  [search 5.3 s, LP 1.7 s, total 5322 s]
round 554: p = 0.6818278622  gain since start 1.13e-06  p - p0(AF) = -8.25e-07  returned 1024, added 158, best reduced cost -9.37e-08, columns 2528  [search 5.3 s, LP 1.2 s, total 5330 s]
round 555: p = 0.6818278604  gain since start 1.13e-06  p - p0(AF) = -8.27e-07  returned 1024, added 157, best reduced cost -5.39e-07, columns 2685  [search 5.4 s, LP 1.4 s, total 5338 s]
round 556: p = 0.6818278593  gain since start 1.13e-06  p - p0(AF) = -8.28e-07  returned 1024, added 151, best reduced cost -9.91e-08, columns 2836  [search 5.4 s, LP 1.2 s, total 5346 s]
round 557: p = 0.6818278581  gain since start 1.14e-06  p - p0(AF) = -8.29e-07  returned 1024, added 145, best reduced cost -6.02e-08, columns 2981  [search 5.2 s, LP 1.3 s, total 5354 s]
round 558: p = 0.6818278555  gain since start 1.14e-06  p - p0(AF) = -8.32e-07  returned 1024, added 145, best reduced cost -4.10e-06, columns 2048  [search 5.3 s, LP 1.4 s, total 5362 s]
round 559: p = 0.6818278541  gain since start 1.14e-06  p - p0(AF) = -8.33e-07  returned 1024, added 153, best reduced cost -2.37e-07, columns 2201  [search 6.8 s, LP 1.1 s, total 5372 s]
round 560: p = 0.6818278523  gain since start 1.14e-06  p - p0(AF) = -8.35e-07  returned 1024, added 152, best reduced cost -6.84e-07, columns 2353  [search 5.1 s, LP 1.5 s, total 5380 s]
round 561: p = 0.6818278513  gain since start 1.14e-06  p - p0(AF) = -8.36e-07  returned 1024, added 148, best reduced cost -1.63e-07, columns 2501  [search 5.3 s, LP 1.1 s, total 5388 s]
round 562: p = 0.6818278505  gain since start 1.14e-06  p - p0(AF) = -8.37e-07  returned 1024, added 148, best reduced cost -2.43e-07, columns 2649  [search 5.3 s, LP 1.1 s, total 5395 s]
round 563: p = 0.6818278493  gain since start 1.14e-06  p - p0(AF) = -8.38e-07  returned 1024, added 134, best reduced cost -9.82e-07, columns 2783  [search 5.3 s, LP 1.6 s, total 5404 s]
round 564: p = 0.6818278485  gain since start 1.15e-06  p - p0(AF) = -8.39e-07  returned 1024, added 145, best reduced cost -3.62e-08, columns 2928  [search 5.4 s, LP 1.4 s, total 5412 s]
round 565: p = 0.6818278473  gain since start 1.15e-06  p - p0(AF) = -8.40e-07  returned 1024, added 139, best reduced cost -1.79e-06, columns 3067  [search 5.2 s, LP 1.9 s, total 5420 s]
round 566: p = 0.6818278453  gain since start 1.15e-06  p - p0(AF) = -8.42e-07  returned 1024, added 146, best reduced cost -1.77e-06, columns 2048  [search 6.3 s, LP 1.6 s, total 5430 s]
round 567: p = 0.6818278435  gain since start 1.15e-06  p - p0(AF) = -8.44e-07  returned 1024, added 149, best reduced cost -7.25e-08, columns 2197  [search 5.4 s, LP 1.2 s, total 5438 s]
round 568: p = 0.6818278428  gain since start 1.15e-06  p - p0(AF) = -8.45e-07  returned 1024, added 157, best reduced cost -3.66e-08, columns 2354  [search 5.4 s, LP 1.0 s, total 5446 s]
round 569: p = 0.6818278410  gain since start 1.15e-06  p - p0(AF) = -8.46e-07  returned 1024, added 142, best reduced cost -8.99e-07, columns 2496  [search 5.4 s, LP 1.4 s, total 5454 s]
round 570: p = 0.6818278381  gain since start 1.16e-06  p - p0(AF) = -8.49e-07  returned 1024, added 150, best reduced cost -2.09e-06, columns 2646  [search 5.4 s, LP 1.8 s, total 5463 s]
round 571: p = 0.6818278338  gain since start 1.16e-06  p - p0(AF) = -8.54e-07  returned 1024, added 160, best reduced cost -4.19e-06, columns 2806  [search 5.4 s, LP 2.2 s, total 5473 s]
round 572: p = 0.6818278320  gain since start 1.16e-06  p - p0(AF) = -8.55e-07  returned 1024, added 155, best reduced cost -2.30e-06, columns 2961  [search 5.2 s, LP 1.7 s, total 5481 s]
round 573: p = 0.6818278289  gain since start 1.16e-06  p - p0(AF) = -8.59e-07  returned 1024, added 155, best reduced cost -8.76e-08, columns 2048  [search 5.3 s, LP 1.6 s, total 5489 s]
round 574: p = 0.6818278273  gain since start 1.17e-06  p - p0(AF) = -8.60e-07  returned 1024, added 153, best reduced cost -1.37e-07, columns 2201  [search 6.2 s, LP 1.4 s, total 5498 s]
round 575: p = 0.6818278253  gain since start 1.17e-06  p - p0(AF) = -8.62e-07  returned 1024, added 157, best reduced cost -3.23e-07, columns 2358  [search 6.0 s, LP 1.6 s, total 5507 s]
round 576: p = 0.6818278225  gain since start 1.17e-06  p - p0(AF) = -8.65e-07  returned 1024, added 138, best reduced cost -1.74e-07, columns 2496  [search 5.2 s, LP 1.8 s, total 5516 s]
round 577: p = 0.6818278213  gain since start 1.17e-06  p - p0(AF) = -8.66e-07  returned 1024, added 151, best reduced cost -6.16e-07, columns 2647  [search 5.2 s, LP 1.4 s, total 5524 s]
round 578: p = 0.6818278193  gain since start 1.17e-06  p - p0(AF) = -8.68e-07  returned 1024, added 137, best reduced cost -3.71e-08, columns 2784  [search 5.2 s, LP 2.0 s, total 5533 s]
round 579: p = 0.6818278185  gain since start 1.18e-06  p - p0(AF) = -8.69e-07  returned 1024, added 146, best reduced cost -3.96e-08, columns 2930  [search 5.2 s, LP 1.5 s, total 5541 s]
round 580: p = 0.6818278175  gain since start 1.18e-06  p - p0(AF) = -8.70e-07  returned 1024, added 133, best reduced cost -3.15e-07, columns 3063  [search 6.8 s, LP 1.7 s, total 5551 s]
round 581: p = 0.6818278157  gain since start 1.18e-06  p - p0(AF) = -8.72e-07  returned 1024, added 138, best reduced cost -2.01e-06, columns 2048  [search 5.3 s, LP 1.4 s, total 5559 s]
round 582: p = 0.6818278145  gain since start 1.18e-06  p - p0(AF) = -8.73e-07  returned 1024, added 151, best reduced cost -4.93e-08, columns 2199  [search 5.1 s, LP 1.3 s, total 5567 s]
round 583: p = 0.6818278136  gain since start 1.18e-06  p - p0(AF) = -8.74e-07  returned 1024, added 144, best reduced cost -6.60e-08, columns 2343  [search 5.3 s, LP 1.2 s, total 5575 s]
round 584: p = 0.6818278123  gain since start 1.18e-06  p - p0(AF) = -8.75e-07  returned 1024, added 145, best reduced cost -6.41e-07, columns 2488  [search 5.4 s, LP 1.8 s, total 5583 s]
round 585: p = 0.6818278113  gain since start 1.18e-06  p - p0(AF) = -8.76e-07  returned 1024, added 134, best reduced cost -3.27e-08, columns 2622  [search 5.2 s, LP 1.7 s, total 5592 s]
round 586: p = 0.6818278102  gain since start 1.18e-06  p - p0(AF) = -8.77e-07  returned 1024, added 137, best reduced cost -1.07e-06, columns 2759  [search 5.3 s, LP 1.8 s, total 5600 s]
round 587: p = 0.6818278092  gain since start 1.18e-06  p - p0(AF) = -8.78e-07  returned 1024, added 149, best reduced cost -3.21e-08, columns 2908  [search 5.2 s, LP 1.4 s, total 5608 s]
round 588: p = 0.6818278082  gain since start 1.19e-06  p - p0(AF) = -8.79e-07  returned 1024, added 141, best reduced cost -2.90e-07, columns 3049  [search 5.3 s, LP 1.7 s, total 5616 s]
round 589: p = 0.6818278069  gain since start 1.19e-06  p - p0(AF) = -8.81e-07  returned 1024, added 137, best reduced cost -2.40e-06, columns 2048  [search 5.2 s, LP 1.4 s, total 5625 s]
round 590: p = 0.6818278058  gain since start 1.19e-06  p - p0(AF) = -8.82e-07  returned 1024, added 130, best reduced cost -3.30e-08, columns 2178  [search 5.3 s, LP 1.3 s, total 5633 s]
round 591: p = 0.6818278046  gain since start 1.19e-06  p - p0(AF) = -8.83e-07  returned 1024, added 134, best reduced cost -4.82e-07, columns 2312  [search 5.2 s, LP 1.3 s, total 5641 s]
round 592: p = 0.6818278024  gain since start 1.19e-06  p - p0(AF) = -8.85e-07  returned 1024, added 137, best reduced cost -2.98e-06, columns 2449  [search 6.4 s, LP 1.8 s, total 5650 s]
round 593: p = 0.6818278008  gain since start 1.19e-06  p - p0(AF) = -8.87e-07  returned 1024, added 153, best reduced cost -5.13e-08, columns 2602  [search 5.0 s, LP 1.6 s, total 5658 s]
round 594: p = 0.6818277988  gain since start 1.20e-06  p - p0(AF) = -8.89e-07  returned 1024, added 153, best reduced cost -2.50e-06, columns 2755  [search 5.3 s, LP 1.7 s, total 5667 s]
round 595: p = 0.6818277969  gain since start 1.20e-06  p - p0(AF) = -8.91e-07  returned 1024, added 148, best reduced cost -1.85e-07, columns 2903  [search 5.2 s, LP 2.0 s, total 5675 s]
round 596: p = 0.6818277949  gain since start 1.20e-06  p - p0(AF) = -8.93e-07  returned 1024, added 148, best reduced cost -8.63e-07, columns 3051  [search 5.2 s, LP 1.9 s, total 5684 s]
round 597: p = 0.6818277933  gain since start 1.20e-06  p - p0(AF) = -8.94e-07  returned 1024, added 146, best reduced cost -4.18e-08, columns 2048  [search 5.1 s, LP 1.3 s, total 5692 s]
round 598: p = 0.6818277887  gain since start 1.21e-06  p - p0(AF) = -8.99e-07  returned 1024, added 126, best reduced cost -6.10e-06, columns 2174  [search 5.1 s, LP 1.7 s, total 5700 s]
round 599: p = 0.6818277863  gain since start 1.21e-06  p - p0(AF) = -9.01e-07  returned 1024, added 153, best reduced cost -3.36e-07, columns 2327  [search 5.1 s, LP 1.6 s, total 5708 s]
round 600: p = 0.6818277830  gain since start 1.21e-06  p - p0(AF) = -9.04e-07  returned 1024, added 149, best reduced cost -1.42e-07, columns 2476  [search 5.1 s, LP 1.4 s, total 5716 s]
round 601: p = 0.6818277810  gain since start 1.21e-06  p - p0(AF) = -9.06e-07  returned 1024, added 153, best reduced cost -1.25e-07, columns 2629  [search 5.2 s, LP 1.3 s, total 5724 s]
round 602: p = 0.6818277778  gain since start 1.22e-06  p - p0(AF) = -9.10e-07  returned 1024, added 140, best reduced cost -2.30e-07, columns 2769  [search 5.1 s, LP 2.0 s, total 5732 s]
round 603: p = 0.6818277751  gain since start 1.22e-06  p - p0(AF) = -9.12e-07  returned 1024, added 143, best reduced cost -2.08e-07, columns 2912  [search 5.2 s, LP 2.0 s, total 5741 s]
round 604: p = 0.6818277728  gain since start 1.22e-06  p - p0(AF) = -9.15e-07  returned 1024, added 145, best reduced cost -3.95e-06, columns 3057  [search 5.2 s, LP 1.7 s, total 5749 s]
round 605: p = 0.6818277704  gain since start 1.22e-06  p - p0(AF) = -9.17e-07  returned 1024, added 146, best reduced cost -1.65e-06, columns 2048  [search 5.3 s, LP 1.3 s, total 5757 s]
round 606: p = 0.6818277690  gain since start 1.22e-06  p - p0(AF) = -9.18e-07  returned 1024, added 149, best reduced cost -1.09e-06, columns 2197  [search 5.2 s, LP 1.2 s, total 5765 s]
round 607: p = 0.6818277671  gain since start 1.23e-06  p - p0(AF) = -9.20e-07  returned 1024, added 132, best reduced cost -7.33e-08, columns 2329  [search 5.3 s, LP 1.1 s, total 5773 s]
round 608: p = 0.6818277652  gain since start 1.23e-06  p - p0(AF) = -9.22e-07  returned 1024, added 144, best reduced cost -2.32e-06, columns 2473  [search 5.1 s, LP 1.5 s, total 5781 s]
round 609: p = 0.6818277637  gain since start 1.23e-06  p - p0(AF) = -9.24e-07  returned 1024, added 148, best reduced cost -5.01e-07, columns 2621  [search 5.2 s, LP 1.4 s, total 5789 s]
round 610: p = 0.6818277626  gain since start 1.23e-06  p - p0(AF) = -9.25e-07  returned 1024, added 139, best reduced cost -4.34e-08, columns 2760  [search 5.2 s, LP 1.3 s, total 5797 s]
round 611: p = 0.6818277614  gain since start 1.23e-06  p - p0(AF) = -9.26e-07  returned 1024, added 135, best reduced cost -3.73e-08, columns 2895  [search 5.2 s, LP 1.5 s, total 5805 s]
round 612: p = 0.6818277602  gain since start 1.23e-06  p - p0(AF) = -9.27e-07  returned 1024, added 141, best reduced cost -1.42e-06, columns 3036  [search 5.2 s, LP 1.7 s, total 5813 s]
round 613: p = 0.6818277590  gain since start 1.23e-06  p - p0(AF) = -9.28e-07  returned 1024, added 134, best reduced cost -6.86e-07, columns 2048  [search 5.1 s, LP 1.1 s, total 5820 s]
round 614: p = 0.6818277580  gain since start 1.24e-06  p - p0(AF) = -9.30e-07  returned 1024, added 130, best reduced cost -1.79e-06, columns 2178  [search 5.0 s, LP 1.4 s, total 5828 s]
round 615: p = 0.6818277564  gain since start 1.24e-06  p - p0(AF) = -9.31e-07  returned 1024, added 131, best reduced cost -2.04e-06, columns 2309  [search 5.1 s, LP 1.6 s, total 5836 s]
round 616: p = 0.6818277551  gain since start 1.24e-06  p - p0(AF) = -9.32e-07  returned 1024, added 145, best reduced cost -5.01e-07, columns 2454  [search 5.1 s, LP 1.6 s, total 5844 s]
round 617: p = 0.6818277530  gain since start 1.24e-06  p - p0(AF) = -9.34e-07  returned 1024, added 135, best reduced cost -2.67e-06, columns 2589  [search 5.1 s, LP 1.5 s, total 5852 s]
round 618: p = 0.6818277511  gain since start 1.24e-06  p - p0(AF) = -9.36e-07  returned 1024, added 155, best reduced cost -4.46e-06, columns 2744  [search 5.2 s, LP 1.8 s, total 5861 s]
round 619: p = 0.6818277493  gain since start 1.24e-06  p - p0(AF) = -9.38e-07  returned 1024, added 146, best reduced cost -1.12e-07, columns 2890  [search 5.2 s, LP 1.9 s, total 5869 s]
round 620: p = 0.6818277476  gain since start 1.25e-06  p - p0(AF) = -9.40e-07  returned 1024, added 146, best reduced cost -1.24e-06, columns 3036  [search 5.1 s, LP 1.7 s, total 5877 s]
round 621: p = 0.6818277452  gain since start 1.25e-06  p - p0(AF) = -9.42e-07  returned 1024, added 142, best reduced cost -2.23e-06, columns 2048  [search 5.0 s, LP 1.3 s, total 5885 s]
round 622: p = 0.6818277435  gain since start 1.25e-06  p - p0(AF) = -9.44e-07  returned 1024, added 142, best reduced cost -1.11e-07, columns 2190  [search 5.2 s, LP 1.4 s, total 5893 s]
round 623: p = 0.6818277408  gain since start 1.25e-06  p - p0(AF) = -9.47e-07  returned 1024, added 134, best reduced cost -5.25e-08, columns 2324  [search 5.1 s, LP 1.8 s, total 5901 s]
round 624: p = 0.6818277390  gain since start 1.25e-06  p - p0(AF) = -9.48e-07  returned 1024, added 133, best reduced cost -4.60e-08, columns 2457  [search 6.0 s, LP 1.6 s, total 5910 s]
round 625: p = 0.6818277380  gain since start 1.26e-06  p - p0(AF) = -9.49e-07  returned 1024, added 142, best reduced cost -1.69e-07, columns 2599  [search 5.2 s, LP 1.3 s, total 5918 s]
round 626: p = 0.6818277373  gain since start 1.26e-06  p - p0(AF) = -9.50e-07  returned 1024, added 134, best reduced cost -3.21e-08, columns 2733  [search 5.1 s, LP 1.2 s, total 5926 s]
round 627: p = 0.6818277367  gain since start 1.26e-06  p - p0(AF) = -9.51e-07  returned 1024, added 132, best reduced cost -2.48e-08, columns 2865  [search 5.2 s, LP 1.3 s, total 5934 s]
round 628: p = 0.6818277359  gain since start 1.26e-06  p - p0(AF) = -9.52e-07  returned 1024, added 128, best reduced cost -1.92e-08, columns 2993  [search 5.1 s, LP 1.5 s, total 5942 s]
round 629: p = 0.6818277353  gain since start 1.26e-06  p - p0(AF) = -9.52e-07  returned 1024, added 121, best reduced cost -5.82e-07, columns 2048  [search 5.3 s, LP 1.0 s, total 5949 s]
round 630: p = 0.6818277347  gain since start 1.26e-06  p - p0(AF) = -9.53e-07  returned 1024, added 120, best reduced cost -2.06e-08, columns 2168  [search 5.1 s, LP 1.1 s, total 5957 s]
round 631: p = 0.6818277342  gain since start 1.26e-06  p - p0(AF) = -9.53e-07  returned 1024, added 122, best reduced cost -1.55e-08, columns 2290  [search 5.2 s, LP 1.0 s, total 5965 s]
round 632: p = 0.6818277338  gain since start 1.26e-06  p - p0(AF) = -9.54e-07  returned 1024, added 122, best reduced cost -7.41e-07, columns 2412  [search 5.1 s, LP 1.5 s, total 5973 s]
round 633: p = 0.6818277332  gain since start 1.26e-06  p - p0(AF) = -9.54e-07  returned 1024, added 115, best reduced cost -2.26e-08, columns 2527  [search 5.6 s, LP 1.7 s, total 5982 s]
round 634: p = 0.6818277329  gain since start 1.26e-06  p - p0(AF) = -9.55e-07  returned 1024, added 113, best reduced cost -1.29e-08, columns 2640  [search 5.5 s, LP 1.4 s, total 5990 s]
round 635: p = 0.6818277326  gain since start 1.26e-06  p - p0(AF) = -9.55e-07  returned 1024, added 116, best reduced cost -1.06e-08, columns 2756  [search 5.3 s, LP 1.3 s, total 5998 s]
round 636: p = 0.6818277322  gain since start 1.26e-06  p - p0(AF) = -9.55e-07  returned 1024, added 109, best reduced cost -9.42e-09, columns 2865  [search 5.1 s, LP 1.7 s, total 6006 s]
round 637: p = 0.6818277317  gain since start 1.26e-06  p - p0(AF) = -9.56e-07  returned 1024, added 111, best reduced cost -3.18e-07, columns 2976  [search 5.1 s, LP 1.9 s, total 6014 s]
round 638: p = 0.6818277314  gain since start 1.26e-06  p - p0(AF) = -9.56e-07  returned 1024, added 107, best reduced cost -1.06e-06, columns 2048  [search 5.2 s, LP 1.3 s, total 6022 s]
round 639: p = 0.6818277303  gain since start 1.26e-06  p - p0(AF) = -9.57e-07  returned 1024, added 106, best reduced cost -2.79e-06, columns 2154  [search 5.2 s, LP 1.8 s, total 6031 s]
round 640: p = 0.6818277292  gain since start 1.26e-06  p - p0(AF) = -9.58e-07  returned 1024, added 143, best reduced cost -1.19e-06, columns 2297  [search 5.1 s, LP 1.7 s, total 6039 s]
round 641: p = 0.6818277285  gain since start 1.27e-06  p - p0(AF) = -9.59e-07  returned 1024, added 141, best reduced cost -8.67e-08, columns 2438  [search 5.2 s, LP 1.4 s, total 6047 s]
round 642: p = 0.6818277280  gain since start 1.27e-06  p - p0(AF) = -9.60e-07  returned 1024, added 137, best reduced cost -2.58e-08, columns 2575  [search 5.2 s, LP 1.4 s, total 6055 s]
round 643: p = 0.6818277271  gain since start 1.27e-06  p - p0(AF) = -9.60e-07  returned 1024, added 127, best reduced cost -4.09e-08, columns 2702  [search 5.2 s, LP 1.6 s, total 6063 s]
round 644: p = 0.6818277263  gain since start 1.27e-06  p - p0(AF) = -9.61e-07  returned 1024, added 135, best reduced cost -1.62e-08, columns 2837  [search 5.2 s, LP 2.0 s, total 6072 s]
round 645: p = 0.6818277257  gain since start 1.27e-06  p - p0(AF) = -9.62e-07  returned 1024, added 115, best reduced cost -6.75e-08, columns 2952  [search 5.2 s, LP 2.0 s, total 6080 s]
round 646: p = 0.6818277239  gain since start 1.27e-06  p - p0(AF) = -9.64e-07  returned 1024, added 112, best reduced cost -7.75e-06, columns 3064  [search 5.3 s, LP 2.6 s, total 6089 s]
round 647: p = 0.6818277221  gain since start 1.27e-06  p - p0(AF) = -9.65e-07  returned 1024, added 150, best reduced cost -6.21e-08, columns 2048  [search 5.3 s, LP 1.3 s, total 6097 s]
round 648: p = 0.6818277209  gain since start 1.27e-06  p - p0(AF) = -9.67e-07  returned 1024, added 153, best reduced cost -5.47e-07, columns 2201  [search 5.1 s, LP 1.5 s, total 6105 s]
round 649: p = 0.6818277196  gain since start 1.27e-06  p - p0(AF) = -9.68e-07  returned 1024, added 145, best reduced cost -7.44e-08, columns 2346  [search 5.2 s, LP 1.4 s, total 6113 s]
round 650: p = 0.6818277185  gain since start 1.28e-06  p - p0(AF) = -9.69e-07  returned 1024, added 141, best reduced cost -5.66e-08, columns 2487  [search 5.2 s, LP 1.4 s, total 6121 s]
round 651: p = 0.6818277175  gain since start 1.28e-06  p - p0(AF) = -9.70e-07  returned 1024, added 137, best reduced cost -8.63e-08, columns 2624  [search 5.2 s, LP 1.3 s, total 6129 s]
round 652: p = 0.6818277164  gain since start 1.28e-06  p - p0(AF) = -9.71e-07  returned 1024, added 131, best reduced cost -3.71e-08, columns 2755  [search 5.0 s, LP 1.8 s, total 6137 s]
round 653: p = 0.6818277155  gain since start 1.28e-06  p - p0(AF) = -9.72e-07  returned 1024, added 136, best reduced cost -1.13e-06, columns 2891  [search 5.2 s, LP 1.3 s, total 6145 s]
round 654: p = 0.6818277147  gain since start 1.28e-06  p - p0(AF) = -9.73e-07  returned 1024, added 142, best reduced cost -3.58e-08, columns 3033  [search 5.2 s, LP 1.4 s, total 6153 s]
round 655: p = 0.6818277138  gain since start 1.28e-06  p - p0(AF) = -9.74e-07  returned 1024, added 129, best reduced cost -1.47e-06, columns 2048  [search 5.1 s, LP 1.2 s, total 6160 s]
round 656: p = 0.6818277132  gain since start 1.28e-06  p - p0(AF) = -9.74e-07  returned 1024, added 131, best reduced cost -3.00e-08, columns 2179  [search 5.1 s, LP 1.1 s, total 6168 s]
round 657: p = 0.6818277125  gain since start 1.28e-06  p - p0(AF) = -9.75e-07  returned 1024, added 125, best reduced cost -4.33e-08, columns 2304  [search 5.1 s, LP 1.3 s, total 6176 s]
round 658: p = 0.6818277118  gain since start 1.28e-06  p - p0(AF) = -9.76e-07  returned 1024, added 132, best reduced cost -1.01e-07, columns 2436  [search 5.1 s, LP 1.1 s, total 6183 s]
round 659: p = 0.6818277110  gain since start 1.28e-06  p - p0(AF) = -9.76e-07  returned 1024, added 121, best reduced cost -2.73e-08, columns 2557  [search 5.2 s, LP 1.2 s, total 6191 s]
round 660: p = 0.6818277104  gain since start 1.28e-06  p - p0(AF) = -9.77e-07  returned 1024, added 134, best reduced cost -1.84e-08, columns 2691  [search 5.2 s, LP 1.7 s, total 6199 s]
round 661: p = 0.6818277098  gain since start 1.28e-06  p - p0(AF) = -9.78e-07  returned 1024, added 114, best reduced cost -1.92e-07, columns 2805  [search 5.0 s, LP 1.5 s, total 6207 s]
round 662: p = 0.6818277080  gain since start 1.29e-06  p - p0(AF) = -9.79e-07  returned 1024, added 112, best reduced cost -3.62e-06, columns 2917  [search 5.2 s, LP 2.0 s, total 6216 s]
round 663: p = 0.6818277052  gain since start 1.29e-06  p - p0(AF) = -9.82e-07  returned 1024, added 142, best reduced cost -3.59e-06, columns 3059  [search 6.4 s, LP 2.5 s, total 6227 s]
round 664: p = 0.6818277040  gain since start 1.29e-06  p - p0(AF) = -9.83e-07  returned 1024, added 145, best reduced cost -1.17e-07, columns 2048  [search 5.2 s, LP 1.3 s, total 6235 s]
round 665: p = 0.6818277026  gain since start 1.29e-06  p - p0(AF) = -9.85e-07  returned 1024, added 147, best reduced cost -6.14e-08, columns 2195  [search 5.2 s, LP 1.7 s, total 6243 s]
round 666: p = 0.6818277012  gain since start 1.29e-06  p - p0(AF) = -9.86e-07  returned 1024, added 135, best reduced cost -2.01e-07, columns 2330  [search 6.2 s, LP 1.9 s, total 6253 s]
round 667: p = 0.6818276991  gain since start 1.29e-06  p - p0(AF) = -9.88e-07  returned 1024, added 145, best reduced cost -3.59e-06, columns 2475  [search 6.3 s, LP 1.8 s, total 6263 s]
round 668: p = 0.6818276981  gain since start 1.30e-06  p - p0(AF) = -9.89e-07  returned 1024, added 149, best reduced cost -9.14e-07, columns 2624  [search 6.2 s, LP 1.8 s, total 6273 s]
round 669: p = 0.6818276965  gain since start 1.30e-06  p - p0(AF) = -9.91e-07  returned 1024, added 139, best reduced cost -1.01e-07, columns 2763  [search 6.2 s, LP 2.2 s, total 6283 s]
round 670: p = 0.6818276953  gain since start 1.30e-06  p - p0(AF) = -9.92e-07  returned 1024, added 139, best reduced cost -4.59e-08, columns 2902  [search 7.4 s, LP 1.8 s, total 6294 s]
round 671: p = 0.6818276915  gain since start 1.30e-06  p - p0(AF) = -9.96e-07  returned 1024, added 141, best reduced cost -8.74e-06, columns 3043  [search 5.5 s, LP 2.2 s, total 6303 s]
round 672: p = 0.6818276885  gain since start 1.31e-06  p - p0(AF) = -9.99e-07  returned 1024, added 152, best reduced cost -1.77e-07, columns 2048  [search 6.0 s, LP 1.5 s, total 6312 s]
round 673: p = 0.6818276865  gain since start 1.31e-06  p - p0(AF) = -1.00e-06  returned 1024, added 157, best reduced cost -1.57e-07, columns 2205  [search 5.2 s, LP 1.3 s, total 6320 s]
round 674: p = 0.6818276841  gain since start 1.31e-06  p - p0(AF) = -1.00e-06  returned 1024, added 144, best reduced cost -1.68e-07, columns 2349  [search 5.1 s, LP 1.4 s, total 6328 s]
round 675: p = 0.6818276816  gain since start 1.31e-06  p - p0(AF) = -1.01e-06  returned 1024, added 143, best reduced cost -1.26e-06, columns 2492  [search 5.1 s, LP 1.5 s, total 6336 s]
round 676: p = 0.6818276791  gain since start 1.31e-06  p - p0(AF) = -1.01e-06  returned 1024, added 142, best reduced cost -3.11e-06, columns 2634  [search 5.3 s, LP 1.6 s, total 6345 s]
round 677: p = 0.6818276774  gain since start 1.32e-06  p - p0(AF) = -1.01e-06  returned 1024, added 147, best reduced cost -9.01e-07, columns 2781  [search 6.8 s, LP 1.5 s, total 6355 s]
round 678: p = 0.6818276756  gain since start 1.32e-06  p - p0(AF) = -1.01e-06  returned 1024, added 147, best reduced cost -7.97e-08, columns 2928  [search 5.2 s, LP 1.6 s, total 6363 s]
round 679: p = 0.6818276742  gain since start 1.32e-06  p - p0(AF) = -1.01e-06  returned 1024, added 145, best reduced cost -6.39e-08, columns 2048  [search 5.2 s, LP 1.3 s, total 6371 s]
round 680: p = 0.6818276706  gain since start 1.32e-06  p - p0(AF) = -1.02e-06  returned 1024, added 142, best reduced cost -4.44e-06, columns 2190  [search 5.1 s, LP 1.7 s, total 6379 s]
round 681: p = 0.6818276686  gain since start 1.33e-06  p - p0(AF) = -1.02e-06  returned 1024, added 148, best reduced cost -1.18e-07, columns 2338  [search 5.4 s, LP 1.5 s, total 6388 s]
round 682: p = 0.6818276659  gain since start 1.33e-06  p - p0(AF) = -1.02e-06  returned 1024, added 142, best reduced cost -2.66e-07, columns 2480  [search 5.0 s, LP 1.6 s, total 6396 s]
round 683: p = 0.6818276628  gain since start 1.33e-06  p - p0(AF) = -1.02e-06  returned 1024, added 148, best reduced cost -3.04e-06, columns 2628  [search 5.0 s, LP 1.7 s, total 6404 s]
round 684: p = 0.6818276601  gain since start 1.33e-06  p - p0(AF) = -1.03e-06  returned 1024, added 150, best reduced cost -2.51e-06, columns 2778  [search 5.2 s, LP 1.5 s, total 6412 s]
round 685: p = 0.6818276575  gain since start 1.34e-06  p - p0(AF) = -1.03e-06  returned 1024, added 148, best reduced cost -5.41e-07, columns 2926  [search 5.2 s, LP 1.8 s, total 6421 s]
round 686: p = 0.6818276523  gain since start 1.34e-06  p - p0(AF) = -1.04e-06  returned 1024, added 145, best reduced cost -5.83e-06, columns 3071  [search 5.1 s, LP 2.2 s, total 6430 s]
round 687: p = 0.6818276475  gain since start 1.35e-06  p - p0(AF) = -1.04e-06  returned 1024, added 144, best reduced cost -4.30e-07, columns 2048  [search 5.1 s, LP 1.5 s, total 6438 s]
round 688: p = 0.6818276452  gain since start 1.35e-06  p - p0(AF) = -1.04e-06  returned 1024, added 140, best reduced cost -2.30e-07, columns 2188  [search 5.1 s, LP 1.1 s, total 6445 s]
round 689: p = 0.6818276430  gain since start 1.35e-06  p - p0(AF) = -1.04e-06  returned 1024, added 143, best reduced cost -9.13e-08, columns 2331  [search 5.1 s, LP 1.4 s, total 6453 s]
round 690: p = 0.6818276403  gain since start 1.35e-06  p - p0(AF) = -1.05e-06  returned 1024, added 136, best reduced cost -8.38e-08, columns 2467  [search 5.1 s, LP 1.6 s, total 6462 s]
round 691: p = 0.6818276347  gain since start 1.36e-06  p - p0(AF) = -1.05e-06  returned 1024, added 138, best reduced cost -6.55e-06, columns 2605  [search 6.0 s, LP 2.1 s, total 6471 s]
round 692: p = 0.6818276319  gain since start 1.36e-06  p - p0(AF) = -1.06e-06  returned 1024, added 152, best reduced cost -4.06e-07, columns 2757  [search 5.2 s, LP 1.6 s, total 6479 s]
round 693: p = 0.6818276301  gain since start 1.36e-06  p - p0(AF) = -1.06e-06  returned 1024, added 142, best reduced cost -1.40e-07, columns 2899  [search 6.2 s, LP 1.5 s, total 6489 s]
round 694: p = 0.6818276277  gain since start 1.37e-06  p - p0(AF) = -1.06e-06  returned 1024, added 143, best reduced cost -6.97e-07, columns 3042  [search 5.2 s, LP 1.6 s, total 6497 s]
round 695: p = 0.6818276259  gain since start 1.37e-06  p - p0(AF) = -1.06e-06  returned 1024, added 142, best reduced cost -1.15e-07, columns 2048  [search 5.1 s, LP 1.1 s, total 6505 s]
round 696: p = 0.6818276242  gain since start 1.37e-06  p - p0(AF) = -1.06e-06  returned 1024, added 134, best reduced cost -1.41e-07, columns 2182  [search 5.4 s, LP 1.3 s, total 6513 s]
round 697: p = 0.6818276225  gain since start 1.37e-06  p - p0(AF) = -1.06e-06  returned 1024, added 145, best reduced cost -1.11e-07, columns 2327  [search 5.1 s, LP 1.3 s, total 6521 s]
round 698: p = 0.6818276211  gain since start 1.37e-06  p - p0(AF) = -1.07e-06  returned 1024, added 129, best reduced cost -6.64e-08, columns 2456  [search 5.2 s, LP 1.3 s, total 6528 s]
round 699: p = 0.6818276195  gain since start 1.37e-06  p - p0(AF) = -1.07e-06  returned 1024, added 139, best reduced cost -3.02e-07, columns 2595  [search 5.1 s, LP 1.6 s, total 6537 s]
finished: p = 0.6818276195, 256 basic configurations


==> anc/law/deep/law_deep.cpp <==
// law_deep.cpp
//
// Deeper search for configurations of negative reduced cost (see ../law_lp.py for the problem).
// ../law_oracle.cpp only relaxes the positions of given candidates. This program also
// changes the marks: from each start configuration it runs a chain of moves (a double point is
// moved, two simple points are merged, a double point is split), relaxes the positions after
// every move, and accepts a move if the cost goes down, or with the Metropolis probability
// exp(-increase / temperature) if it goes up. It returns the best configurations of each chain.
//
// Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
// AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
// of the author, who is responsible for its content.
//
// Cost of a configuration with n_1 simple points, period N, prices y_1..y_{N-1}:
//
//     n_1 / N - sum_{j=1}^{N-1} y_j |sum_i d_i exp(2 pi i j x_i / N)|^2
//
// This is the reduced cost of the linear programme up to the constant price of the row sum w = 1.
//
// The classes Workspace, ReducedCost and LbfgsMinimizer and the functions dotProduct, addScaled,
// readNumbers, readMarks and logitsFromPositions are those of ../law_oracle.cpp, unchanged; the
// design rules stated there apply here as well. The output carries no proof
// obligation: every law is verified afterwards by law_certify.py and law_check_iv.py.
//
// The chains are reproducible: chain k draws from a generator seeded with (seed, k), so the
// result does not depend on the number of threads.
//
// Input (text):   N minimumGap iterationLimit chainCount stepCount keepCount temperature seed
//                 y_1 .. y_{N-1}
//                 then for each chain:  n / x_1 .. x_n (nondecreasing, in [0, N)) / d_1 .. d_n
// Output (text):  for each chain:  k  (number of configurations kept, at most keepCount)
//                 then k times:  cost n / x_1 .. x_n / d_1 .. d_n

#include <algorithm>
#include <cmath>
#include <cstddef>
#include <cstdint>
#include <exception>
#include <expected>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numbers>
#include <random>
#include <span>
#include <string>
#include <string_view>
#include <utility>
#include <vector>

#ifdef _OPENMP
#include <omp.h>
#endif

namespace law {
namespace {

inline constexpr std::size_t kMaximumPeriod{4096U};
inline constexpr std::size_t kMaximumChainCount{100000U};
inline constexpr std::size_t kMaximumStepCount{1000000U};
inline constexpr std::size_t kMaximumKeepCount{64U};
inline constexpr std::size_t kMaximumIterationLimit{100000U};
inline constexpr std::size_t kHistoryLength{10U};
inline constexpr std::size_t kLineSearchLimit{40U};
inline constexpr double kArmijoFraction{1.0e-4};
inline constexpr double kSmallestGapExcess{1.0e-6};
inline constexpr double kGradientTolerance{1.0e-22};
inline constexpr double kProgressTolerance{1.0e-13};
inline constexpr double kCurvatureTolerance{1.0e-14};
inline constexpr double kSplitDistance{0.5};
inline constexpr double kSameCostTolerance{1.0e-11};

enum class ExitCode : std::uint8_t {
    Success = 0U,
    UsageError = 2U,
    InputError = 3U,
    OutputError = 4U,
    ComputationError = 5U
};

enum class Error : std::uint8_t {
    InconsistentSizes,
    CapacityExceeded,
    NonFiniteValue,
    OptimizerUnavailable,
    MalformedInput,
    InputTooLarge,
    UnexpectedException
};

// A periodic configuration: positions in increasing order and marks 1 or 2.
struct Configuration {
    std::vector<double> positions{};
    std::vector<double> marks{};
};

struct Job {
    std::size_t period{};
    double minimumGap{};
    std::size_t iterationLimit{};
    std::size_t stepCount{};
    std::size_t keepCount{};
    double temperature{};
    std::uint64_t seed{};
    std::vector<double> prices{};
    std::vector<Configuration> starts{};
};

struct Kept {
    double cost{};
    Configuration configuration{};
};

// Scratch memory for one evaluation of the cost. The capacity is fixed at construction; setting
// the point count within the capacity does not allocate.
class Workspace {
  public:
    explicit Workspace(const std::size_t capacity) : capacity_{capacity} {
        softmax_.reserve(capacity);
        positions_.reserve(capacity);
        baseReal_.reserve(capacity);
        baseImaginary_.reserve(capacity);
        currentReal_.reserve(capacity);
        currentImaginary_.reserve(capacity);
        positionGradient_.reserve(capacity);
        gapGradient_.reserve(capacity);
    }

    [[nodiscard]] std::expected<void, Error> setPointCount(const std::size_t pointCount) {
        if (pointCount > capacity_) {
            return std::unexpected(Error::CapacityExceeded);
        }
        softmax_.assign(pointCount, 0.0);
        positions_.assign(pointCount, 0.0);
        baseReal_.assign(pointCount, 0.0);
        baseImaginary_.assign(pointCount, 0.0);
        currentReal_.assign(pointCount, 0.0);
        currentImaginary_.assign(pointCount, 0.0);
        positionGradient_.assign(pointCount, 0.0);
        gapGradient_.assign(pointCount, 0.0);
        return {};
    }

    [[nodiscard]] std::size_t pointCount() const noexcept {
        return positions_.size();
    }
    [[nodiscard]] std::span<const double> positions() const noexcept {
        return positions_;
    }
    [[nodiscard]] std::span<double> softmax() noexcept {
        return softmax_;
    }
    [[nodiscard]] std::span<double> mutablePositions() noexcept {
        return positions_;
    }
    [[nodiscard]] std::span<double> baseReal() noexcept {
        return baseReal_;
    }
    [[nodiscard]] std::span<double> baseImaginary() noexcept {
        return baseImaginary_;
    }
    [[nodiscard]] std::span<double> currentReal() noexcept {
        return currentReal_;
    }
    [[nodiscard]] std::span<double> currentImaginary() noexcept {
        return currentImaginary_;
    }
    [[nodiscard]] std::span<double> positionGradient() noexcept {
        return positionGradient_;
    }
    [[nodiscard]] std::span<double> gapGradient() noexcept {
        return gapGradient_;
    }

  private:
    std::size_t capacity_{};
    std::vector<double> softmax_{};
    std::vector<double> positions_{};
    std::vector<double> baseReal_{};
    std::vector<double> baseImaginary_{};
    std::vector<double> currentReal_{};
    std::vector<double> currentImaginary_{};
    std::vector<double> positionGradient_{};
    std::vector<double> gapGradient_{};
};

[[nodiscard]] double dotProduct(const std::span<const double> left, const std::span<const double> right) noexcept {
    const std::size_t count{std::min(left.size(), right.size())};
    double sum{0.0};
    for (std::size_t k = 0U; k < count; ++k) {
        sum += left[k] * right[k];
    }
    return sum;
}

void addScaled(const std::span<double> target, const double scale, const std::span<const double> source) noexcept {
    const std::size_t count{std::min(target.size(), source.size())};
    for (std::size_t k = 0U; k < count; ++k) {
        target[k] += scale * source[k];
    }
}

// The function G in the softmax parametrisation of the gaps. The prices must outlive this object.
class ReducedCost {
  public:
    ReducedCost(const std::size_t period, const double minimumGap, const std::span<const double> prices) noexcept
        : period_{period}, minimumGap_{minimumGap}, prices_{prices} {}

    // Returns G and writes its gradient with respect to the logits. After a successful call,
    // workspace.positions() holds the positions that belong to the logits.
    [[nodiscard]] std::expected<double, Error> evaluate(const std::span<const double> marks,
                                                        const std::span<const double> logits,
                                                        const std::span<double> gradient,
                                                        Workspace& workspace) const noexcept {
        const std::size_t pointCount{logits.size()};
        if ((period_ < 2U) || (prices_.size() != (period_ - 1U)) || (pointCount < 2U) || (marks.size() != pointCount) ||
            (gradient.size() != pointCount) || (workspace.pointCount() != pointCount)) {
            return std::unexpected(Error::InconsistentSizes);
        }
        // Views of exactly pointCount elements: every access below is bounds-checked against
        // pointCount, and the compiler can see that the loop bounds make the checks redundant.
        const std::span<double> softmax{workspace.softmax().first(pointCount)};
        const std::span<double> positions{workspace.mutablePositions().first(pointCount)};
        const std::span<double> baseReal{workspace.baseReal().first(pointCount)};
        const std::span<double> baseImaginary{workspace.baseImaginary().first(pointCount)};
        const std::span<double> currentReal{workspace.currentReal().first(pointCount)};
        const std::span<double> currentImaginary{workspace.currentImaginary().first(pointCount)};
        const std::span<double> positionGradient{workspace.positionGradient().first(pointCount)};
        const std::span<double> gapGradient{workspace.gapGradient().first(pointCount)};

        const double periodLength{static_cast<double>(period_)};
        const double freeLength{periodLength - (static_cast<double>(pointCount) * minimumGap_)};

        // softmax of the logits, computed relative to the largest one
        const double largestLogit{*std::ranges::max_element(logits)};
        double total{0.0};
        for (std::size_t k = 0U; k < pointCount; ++k) {
            softmax[k] = std::exp(logits[k] - largestLogit);
            total += softmax[k];
        }
        if (!std::isfinite(total) || !(total > 0.0)) {
            return std::unexpected(Error::NonFiniteValue);
        }
        for (std::size_t k = 0U; k < pointCount; ++k) {
            softmax[k] /= total;
        }

        // positions: the first point is at 0, the others follow by the gaps
        positions[0U] = 0.0;
        for (std::size_t k = 1U; k < pointCount; ++k) {
            positions[k] = positions[k - 1U] + minimumGap_ + (freeLength * softmax[k - 1U]);
        }

        const double angularStep{(2.0 * std::numbers::pi) / periodLength};
        for (std::size_t i = 0U; i < pointCount; ++i) {
            baseReal[i] = std::cos(angularStep * positions[i]);
            baseImaginary[i] = std::sin(angularStep * positions[i]);
            currentReal[i] = 1.0;
            currentImaginary[i] = 0.0;
            positionGradient[i] = 0.0;
        }

        // Sum over the frequencies. exp(2 pi i j x / N) is obtained from the previous frequency
        // by one multiplication. The two simd loops have no dependence between iterations: each
        // iteration reads and writes only element i of arrays that do not overlap.
        double value{0.0};
        for (std::size_t frequency = 1U; frequency < period_; ++frequency) {
            double sumReal{0.0};
            double sumImaginary{0.0};
#pragma omp simd reduction(+ : sumReal, sumImaginary)
            for (std::size_t i = 0U; i < pointCount; ++i) {
                const double nextReal{(currentReal[i] * baseReal[i]) - (currentImaginary[i] * baseImaginary[i])};
                const double nextImaginary{(currentReal[i] * baseImaginary[i]) + (currentImaginary[i] * baseReal[i])};
                currentReal[i] = nextReal;
                currentImaginary[i] = nextImaginary;
                sumReal += marks[i] * nextReal;
                sumImaginary += marks[i] * nextImaginary;
            }
            const double price{prices_[frequency - 1U]};
            value -= price * ((sumReal * sumReal) + (sumImaginary * sumImaginary));
            // d|z_j|^2 / dx_i = 2 d_i (2 pi j / N) (Im z_j Re e_ji - Re z_j Im e_ji)
            const double factor{-price * 2.0 * angularStep * static_cast<double>(frequency)};
#pragma omp simd
            for (std::size_t i = 0U; i < pointCount; ++i) {
                positionGradient[i] +=
                    factor * marks[i] * ((sumImaginary * currentReal[i]) - (sumReal * currentImaginary[i]));
            }
        }

        // chain rule: dG/dgap_k = sum_{i > k} dG/dx_i; the gap that closes the period moves no point
        double runningSum{0.0};
        gapGradient[pointCount - 1U] = 0.0;
        for (std::size_t k = pointCount - 1U; k > 0U; --k) {
            runningSum += positionGradient[k];
            gapGradient[k - 1U] = runningSum;
        }
        const double weightedMean{dotProduct(softmax, gapGradient)};
        for (std::size_t k = 0U; k < pointCount; ++k) {
            gradient[k] = freeLength * softmax[k] * (gapGradient[k] - weightedMean);
        }
        if (!std::isfinite(value)) {
            return std::unexpected(Error::NonFiniteValue);
        }
        return value;
    }

  private:
    std::size_t period_{};
    double minimumGap_{};
    std::span<const double> prices_{};
};

// Limited-memory BFGS with a backtracking line search. All storage is allocated in the constructor.
class LbfgsMinimizer {
  public:
    LbfgsMinimizer(const std::size_t capacity, const std::size_t iterationLimit)
        : capacity_{capacity}, iterationLimit_{iterationLimit}, workspace_{capacity} {
        gradient_.reserve(capacity);
        trialGradient_.reserve(capacity);
        trialPoint_.reserve(capacity);
        direction_.reserve(capacity);
        coefficient_.assign(kHistoryLength, 0.0);
        inverseCurvature_.assign(kHistoryLength, 0.0);
        stepHistory_.resize(kHistoryLength);
        gradientHistory_.resize(kHistoryLength);
        for (std::size_t slot = 0U; slot < kHistoryLength; ++slot) {
            stepHistory_[slot].reserve(capacity);
            gradientHistory_[slot].reserve(capacity);
        }
    }

    // Minimises the cost, starting from the given logits, which are overwritten by the final
    // ones. Returns the final value; positions() then holds the final positions.
    [[nodiscard]] std::expected<double, Error> minimise(const ReducedCost& cost, const std::span<const double> marks,
                                                        const std::span<double> logits) {
        const std::size_t pointCount{logits.size()};
        if (pointCount > capacity_) {
            return std::unexpected(Error::CapacityExceeded);
        }
        if (const auto sized = workspace_.setPointCount(pointCount); !sized.has_value()) {
            return std::unexpected(sized.error());
        }
        // within the reserved capacity: no allocation
        gradient_.assign(pointCount, 0.0);
        trialGradient_.assign(pointCount, 0.0);
        trialPoint_.assign(pointCount, 0.0);
        direction_.assign(pointCount, 0.0);
        for (std::size_t slot = 0U; slot < kHistoryLength; ++slot) {
            stepHistory_[slot].assign(pointCount, 0.0);
            gradientHistory_[slot].assign(pointCount, 0.0);
        }

        const auto startValue = cost.evaluate(marks, logits, gradient_, workspace_);
        if (!startValue.has_value()) {
            return std::unexpected(startValue.error());
        }
        double value{startValue.value()};
        std::size_t storedCount{0U};
        std::size_t nextSlot{0U};

        for (std::size_t iteration = 0U; iteration < iterationLimit_; ++iteration) {
            const double gradientSquared{dotProduct(gradient_, gradient_)};
            if (!(gradientSquared >= kGradientTolerance)) {
                break; // stationary point, or a gradient that is not a number
            }
            computeDirection(storedCount, nextSlot);
            double slope{dotProduct(gradient_, direction_)};
            if (!(slope < 0.0)) { // not a descent direction: restart from steepest descent
                for (std::size_t k = 0U; k < pointCount; ++k) {
                    direction_[k] = -gradient_[k];
                }
                slope = -gradientSquared;
                storedCount = 0U;
            }

            double stepLength{(storedCount == 0U) ? std::min(1.0, 1.0 / std::sqrt(gradientSquared)) : 1.0};
            double trialValue{value};
            bool accepted{false};
            for (std::size_t attempt = 0U; attempt < kLineSearchLimit; ++attempt) {
                for (std::size_t k = 0U; k < pointCount; ++k) {
                    trialPoint_[k] = logits[k] + (stepLength * direction_[k]);
                }
                const auto trial = cost.evaluate(marks, trialPoint_, trialGradient_, workspace_);
                if (trial.has_value() && (trial.value() <= (value + (kArmijoFraction * stepLength * slope)))) {
                    trialValue = trial.value();
                    accepted = true;
                    break;
                }
                if (!trial.has_value() && (trial.error() != Error::NonFiniteValue)) {
                    return std::unexpected(trial.error());
                }
                stepLength *= 0.5;
            }
            if (!accepted) {
                break;
            }

            double stepCurvature{0.0};
            const std::span<double> newestStep{stepHistory_[nextSlot]};
            const std::span<double> newestChange{gradientHistory_[nextSlot]};
            for (std::size_t k = 0U; k < pointCount; ++k) {
                newestStep[k] = trialPoint_[k] - logits[k];
                newestChange[k] = trialGradient_[k] - gradient_[k];
                stepCurvature += newestStep[k] * newestChange[k];
            }
            if (stepCurvature > kCurvatureTolerance) {
                inverseCurvature_[nextSlot] = 1.0 / stepCurvature;
                nextSlot = (nextSlot + 1U) % kHistoryLength;
                storedCount = std::min(storedCount + 1U, kHistoryLength);
            }
            std::ranges::copy(trialPoint_, logits.begin());
            std::ranges::copy(trialGradient_, gradient_.begin());
            const double decrease{value - trialValue};
            value = trialValue;
            if (decrease < (kProgressTolerance * (1.0 + std::abs(value)))) {
                break;
            }
        }
        // leave the workspace in the state of the final point
        return cost.evaluate(marks, logits, gradient_, workspace_);
    }

    [[nodiscard]] std::span<const double> positions() const noexcept {
        return workspace_.positions();
    }

  private:
    // Two-loop recursion: direction_ = -H gradient_, with H the L-BFGS approximation of the
    // inverse Hessian built from the stored steps.
    void computeDirection(const std::size_t storedCount, const std::size_t nextSlot) noexcept {
        const std::size_t pointCount{gradient_.size()};
        for (std::size_t k = 0U; k < pointCount; ++k) {
            direction_[k] = -gradient_[k];
        }
        for (std::size_t age = 0U; age < storedCount; ++age) {
            const std::size_t slot{((nextSlot + kHistoryLength) - 1U - age) % kHistoryLength};
            coefficient_[slot] = inverseCurvature_[slot] * dotProduct(stepHistory_[slot], direction_);
            addScaled(direction_, -coefficient_[slot], gradientHistory_[slot]);
        }
        if (storedCount > 0U) {
            const std::size_t newest{((nextSlot + kHistoryLength) - 1U) % kHistoryLength};
            const double curvature{dotProduct(gradientHistory_[newest], gradientHistory_[newest])};
            if (curvature > 0.0) {
                const double scale{dotProduct(stepHistory_[newest], gradientHistory_[newest]) / curvature};
                for (std::size_t k = 0U; k < pointCount; ++k) {
                    direction_[k] *= scale;
                }
            }
        }
        for (std::size_t age = storedCount; age > 0U; --age) {
            const std::size_t slot{((nextSlot + kHistoryLength) - age) % kHistoryLength};
            const double correction{inverseCurvature_[slot] * dotProduct(gradientHistory_[slot], direction_)};
            addScaled(direction_, coefficient_[slot] - correction, stepHistory_[slot]);
        }
    }

    std::size_t capacity_{};
    std::size_t iterationLimit_{};
    Workspace workspace_;
    std::vector<double> gradient_{};
    std::vector<double> trialGradient_{};
    std::vector<double> trialPoint_{};
    std::vector<double> direction_{};
    std::vector<double> coefficient_{};
    std::vector<double> inverseCurvature_{};
    std::vector<std::vector<double>> stepHistory_{};
    std::vector<std::vector<double>> gradientHistory_{};
};

// Reads `count` finite numbers. Returns false if the stream fails or a number is not finite.
[[nodiscard]] bool readNumbers(std::istream& input, const std::size_t count, std::vector<double>& numbers) {
    numbers.assign(count, 0.0);
    for (double& number : numbers) {
        if (!(input >> number) || !std::isfinite(number)) {
            return false;
        }
    }
    return true;
}

// Reads `count` marks, each 1 or 2, and checks that their sum is the period.
[[nodiscard]] bool readMarks(std::istream& input, const std::size_t count, const std::size_t period,
                             std::vector<double>& marks) {
    marks.assign(count, 0.0);
    std::size_t markSum{0U};
    for (double& mark : marks) {
        std::uint32_t markValue{0U};
        if (!(input >> markValue) || ((markValue != 1U) && (markValue != 2U))) {
            return false;
        }
        mark = static_cast<double>(markValue);
        markSum += static_cast<std::size_t>(markValue);
    }
    return markSum == period;
}

// Start logits from the gaps of the given positions. Gaps below the minimum are raised to it.
void logitsFromPositions(const std::span<const double> positions, const double periodLength, const double minimumGap,
                         const std::span<double> logits) noexcept {
    const std::size_t pointCount{std::min(positions.size(), logits.size())};
    const double freeLength{periodLength - (static_cast<double>(pointCount) * minimumGap)};
    for (std::size_t k = 0U; k < pointCount; ++k) {
        const double nextPosition{((k + 1U) < pointCount) ? positions[k + 1U] : (positions[0U] + periodLength)};
        const double gapExcess{std::max((nextPosition - positions[k]) - minimumGap, kSmallestGapExcess)};
        logits[k] = std::log(gapExcess / freeLength);
    }
}

[[nodiscard]] std::size_t maximumThreadCount() noexcept {
#ifdef _OPENMP
    return static_cast<std::size_t>(std::max(omp_get_max_threads(), 1));
#else
    return 1U;
#endif
}

[[nodiscard]] std::size_t currentThreadIndex() noexcept {
#ifdef _OPENMP
    return static_cast<std::size_t>(std::max(omp_get_thread_num(), 0));
#else
    return 0U;
#endif
}

[[nodiscard]] double simplePointCount(const std::span<const double> marks) noexcept {
    double count{0.0};
    for (const double mark : marks) {
        if (mark < 1.5) {
            count += 1.0;
        }
    }
    return count;
}

// The moves of the chain. Every move keeps the total multiplicity and the order of the points.
class Mutator {
  public:
    explicit Mutator(const std::size_t capacity) {
        indices_.reserve(capacity);
    }

    // Applies one random move to the configuration. Returns false if no move was possible.
    [[nodiscard]] bool mutate(Configuration& configuration, std::mt19937_64& generator) {
        std::uniform_int_distribution<std::uint32_t> distribution{0U, 9U};
        const std::uint32_t choice{distribution(generator)};
        if (choice < 6U) {
            return moveDouble(configuration, generator);
        }
        if (choice < 8U) {
            return mergeSimplePair(configuration, generator);
        }
        return splitDouble(configuration, generator);
    }

  private:
    // Index of a random element of indices_, or nothing if it is empty.
    [[nodiscard]] std::expected<std::size_t, Error> pick(std::mt19937_64& generator) const {
        if (indices_.empty()) {
            return std::unexpected(Error::InconsistentSizes);
        }
        std::uniform_int_distribution<std::size_t> distribution{0U, indices_.size() - 1U};
        return indices_[distribution(generator)];
    }

    // Two neighbouring simple points become one double point at their midpoint.
    [[nodiscard]] bool mergeSimplePair(Configuration& configuration, std::mt19937_64& generator) {
        const std::size_t pointCount{configuration.positions.size()};
        indices_.clear();
        for (std::size_t i = 0U; (i + 1U) < pointCount; ++i) {
            if ((configuration.marks[i] < 1.5) && (configuration.marks[i + 1U] < 1.5)) {
                indices_.push_back(i);
            }
        }
        const auto picked = pick(generator);
        if (!picked.has_value() || (pointCount < 3U)) {
            return false;
        }
        const std::size_t i{picked.value()};
        configuration.positions[i] = 0.5 * (configuration.positions[i] + configuration.positions[i + 1U]);
        configuration.marks[i] = 2.0;
        const auto offset = static_cast<std::ptrdiff_t>(i + 1U);
        configuration.positions.erase(configuration.positions.begin() + offset);
        configuration.marks.erase(configuration.marks.begin() + offset);
        return true;
    }

    // A double point becomes two simple points, half a unit to each side of it.
    [[nodiscard]] bool splitDouble(Configuration& configuration, std::mt19937_64& generator) {
        const std::size_t pointCount{configuration.positions.size()};
        indices_.clear();
        for (std::size_t i = 0U; i < pointCount; ++i) {
            if (configuration.marks[i] > 1.5) {
                indices_.push_back(i);
            }
        }
        const auto picked = pick(generator);
        if (!picked.has_value() || (configuration.positions.size() >= configuration.positions.capacity())) {
            return false;
        }
        const std::size_t i{picked.value()};
        const double centre{configuration.positions[i]};
        const double lower{(i > 0U) ? configuration.positions[i - 1U] : 0.0};
        const double left{std::max(centre - kSplitDistance, 0.5 * (lower + centre))};
        const double right{centre + kSplitDistance};
        configuration.positions[i] = left;
        configuration.marks[i] = 1.0;
        const auto offset = static_cast<std::ptrdiff_t>(i + 1U);
        configuration.positions.insert(configuration.positions.begin() + offset, right);
        configuration.marks.insert(configuration.marks.begin() + offset, 1.0);
        // keep the order: the new point must not pass its right neighbour
        if (((i + 2U) < configuration.positions.size()) &&
            (configuration.positions[i + 1U] > configuration.positions[i + 2U])) {
            configuration.positions[i + 1U] = 0.5 * (centre + configuration.positions[i + 2U]);
        }
        return true;
    }

    // A double point moves to another place: one double is split and one pair of simple points
    // elsewhere is merged.
    [[nodiscard]] bool moveDouble(Configuration& configuration, std::mt19937_64& generator) {
        if (!mergeSimplePair(configuration, generator)) {
            return false;
        }
        return splitDouble(configuration, generator);
    }

    std::vector<std::size_t> indices_{};
};

// One chain: all the memory it needs is allocated in the constructor.
class ChainRunner {
  public:
    ChainRunner(const std::size_t capacity, const std::size_t iterationLimit, const std::size_t keepCount)
        : capacity_{capacity}, minimizer_{capacity, iterationLimit}, mutator_{capacity} {
        logits_.reserve(capacity);
        current_.positions.reserve(capacity);
        current_.marks.reserve(capacity);
        trial_.positions.reserve(capacity);
        trial_.marks.reserve(capacity);
        kept_.resize(keepCount);
        for (Kept& kept : kept_) {
            kept.configuration.positions.reserve(capacity);
            kept.configuration.marks.reserve(capacity);
        }
    }

    // Runs the chain from the start configuration and writes the best configurations to `result`,
    // whose elements must have the capacity of the period.
    [[nodiscard]] std::expected<std::size_t, Error> run(const Job& job, const ReducedCost& cost,
                                                        const Configuration& start, const std::uint64_t chainIndex,
                                                        const std::span<Kept> result) {
        if ((start.positions.size() > capacity_) || (result.size() != kept_.size())) {
            return std::unexpected(Error::InconsistentSizes);
        }
        std::seed_seq sequence{job.seed, chainIndex};
        std::mt19937_64 generator{sequence};
        std::uniform_real_distribution<double> uniform{0.0, 1.0};
        keptCount_ = 0U;

        current_.positions.assign(start.positions.begin(), start.positions.end());
        current_.marks.assign(start.marks.begin(), start.marks.end());
        const auto startCost = relax(job, cost, current_);
        if (!startCost.has_value()) {
            return std::unexpected(startCost.error());
        }
        double currentCost{startCost.value()};
        remember(currentCost, current_);

        for (std::size_t step = 0U; step < job.stepCount; ++step) {
            trial_.positions.assign(current_.positions.begin(), current_.positions.end());
            trial_.marks.assign(current_.marks.begin(), current_.marks.end());
            if (!mutator_.mutate(trial_, generator)) {
                continue;
            }
            const auto trialCost = relax(job, cost, trial_);
            if (!trialCost.has_value()) {
                if (trialCost.error() == Error::NonFiniteValue) {
                    continue;
                }
                return std::unexpected(trialCost.error());
            }
            const double increase{trialCost.value() - currentCost};
            const bool accepted{(increase <= 0.0) || ((job.temperature > 0.0) &&
                                                      (uniform(generator) < std::exp(-increase / job.temperature)))};
            remember(trialCost.value(), trial_);
            if (accepted) {
                std::swap(current_, trial_);
                currentCost = trialCost.value();
            }
        }
        for (std::size_t k = 0U; k < keptCount_; ++k) {
            result[k].cost = kept_[k].cost;
            result[k].configuration.positions.assign(kept_[k].configuration.positions.begin(),
                                                     kept_[k].configuration.positions.end());
            result[k].configuration.marks.assign(kept_[k].configuration.marks.begin(),
                                                 kept_[k].configuration.marks.end());
        }
        return keptCount_;
    }

  private:
    // Relaxes the positions of the configuration and returns its cost.
    [[nodiscard]] std::expected<double, Error> relax(const Job& job, const ReducedCost& cost,
                                                     Configuration& configuration) {
        const std::size_t pointCount{configuration.positions.size()};
        const double periodLength{static_cast<double>(job.period)};
        if ((pointCount < 2U) || (pointCount > capacity_) || (configuration.marks.size() != pointCount) ||
            !((static_cast<double>(pointCount) * job.minimumGap) < periodLength)) {
            return std::unexpected(Error::InconsistentSizes);
        }
        logits_.assign(pointCount, 0.0); // within the reserved capacity: no allocation
        logitsFromPositions(configuration.positions, periodLength, job.minimumGap, logits_);
        const auto value = minimizer_.minimise(cost, configuration.marks, logits_);
        if (!value.has_value()) {
            return std::unexpected(value.error());
        }
        const std::span<const double> relaxed{minimizer_.positions()};
        if (relaxed.size() != pointCount) {
            return std::unexpected(Error::InconsistentSizes);
        }
        std::ranges::copy(relaxed, configuration.positions.begin());
        return value.value() + (simplePointCount(configuration.marks) / periodLength);
    }

    // Keeps the configuration if it is among the best seen and is not a repetition.
    void remember(const double cost, const Configuration& configuration) {
        for (std::size_t k = 0U; k < keptCount_; ++k) {
            if (std::abs(kept_[k].cost - cost) <= kSameCostTolerance) {
                return;
            }
        }
        std::size_t slot{keptCount_};
        if (keptCount_ < kept_.size()) {
            ++keptCount_;
        } else {
            slot = 0U;
            for (std::size_t k = 1U; k < keptCount_; ++k) {
                if (kept_[k].cost > kept_[slot].cost) {
                    slot = k;
                }
            }
            if ((keptCount_ == 0U) || (kept_[slot].cost <= cost)) {
                return;
            }
        }
        kept_[slot].cost = cost;
        kept_[slot].configuration.positions.assign(configuration.positions.begin(), configuration.positions.end());
        kept_[slot].configuration.marks.assign(configuration.marks.begin(), configuration.marks.end());
    }

    std::size_t capacity_{};
    LbfgsMinimizer minimizer_;
    Mutator mutator_;
    std::vector<double> logits_{};
    Configuration current_{};
    Configuration trial_{};
    std::vector<Kept> kept_{};
    std::size_t keptCount_{};
};

// Reads and validates a job.
[[nodiscard]] std::expected<Job, Error> readJob(std::istream& input) {
    Job job{};
    std::size_t chainCount{0U};
    if (!(input >> job.period >> job.minimumGap >> job.iterationLimit >> chainCount >> job.stepCount >> job.keepCount >>
          job.temperature >> job.seed)) {
        return std::unexpected(Error::MalformedInput);
    }
    if ((job.period < 2U) || !std::isfinite(job.minimumGap) || !(job.minimumGap > 0.0) || (job.iterationLimit < 1U) ||
        (job.keepCount < 1U) || !std::isfinite(job.temperature) || (job.temperature < 0.0)) {
        return std::unexpected(Error::MalformedInput);
    }
    if ((job.period > kMaximumPeriod) || (job.iterationLimit > kMaximumIterationLimit) ||
        (chainCount > kMaximumChainCount) || (job.stepCount > kMaximumStepCount) ||
        (job.keepCount > kMaximumKeepCount)) {
        return std::unexpected(Error::InputTooLarge);
    }
    if (!readNumbers(input, job.period - 1U, job.prices)) {
        return std::unexpected(Error::MalformedInput);
    }
    const double periodLength{static_cast<double>(job.period)};
    job.starts.reserve(chainCount);
    for (std::size_t index = 0U; index < chainCount; ++index) {
        std::size_t pointCount{0U};
        if (!(input >> pointCount) || (pointCount < 2U) || (pointCount > job.period)) {
            return std::unexpected(Error::MalformedInput);
        }
        if (!((static_cast<double>(pointCount) * job.minimumGap) < periodLength)) {
            return std::unexpected(Error::MalformedInput);
        }
        Configuration start{};
        if (!readNumbers(input, pointCount, start.positions) ||
            !readMarks(input, pointCount, job.period, start.marks)) {
            return std::unexpected(Error::MalformedInput);
        }
        double previousPosition{0.0};
        for (const double position : start.positions) {
            if (!(position >= previousPosition) || !(position < periodLength)) {
                return std::unexpected(Error::MalformedInput);
            }
            previousPosition = position;
        }
        job.starts.push_back(std::move(start));
    }
    return job;
}

struct ChainResult {
    std::size_t count{};
    std::vector<Kept> kept{};
};

// Runs all chains. Fails if any chain fails.
[[nodiscard]] std::expected<std::vector<ChainResult>, Error> runAll(const Job& job) {
    const std::size_t chainCount{job.starts.size()};
    std::vector<ChainResult> results(chainCount);
    for (ChainResult& result : results) {
        result.kept.resize(job.keepCount);
        for (Kept& kept : result.kept) {
            kept.configuration.positions.reserve(job.period);
            kept.configuration.marks.reserve(job.period);
        }
    }
    const std::size_t threadCount{maximumThreadCount()};
    std::vector<ChainRunner> runners{};
    runners.reserve(threadCount);
    for (std::size_t thread = 0U; thread < threadCount; ++thread) {
        runners.emplace_back(job.period, job.iterationLimit, job.keepCount);
    }
    const ReducedCost cost{job.period, job.minimumGap, job.prices};
    bool failed{false};
    Error firstError{Error::UnexpectedException};

#pragma omp parallel for schedule(dynamic) default(none)                                                               \
    shared(job, cost, results, runners, failed, firstError, chainCount)
    for (std::size_t index = 0U; index < chainCount; ++index) {
        Error error{Error::UnexpectedException};
        bool succeeded{false};
        try {
            const std::size_t threadIndex{currentThreadIndex()};
            if (threadIndex < runners.size()) {
                const auto outcome = runners[threadIndex].run(job, cost, job.starts[index],
                                                              static_cast<std::uint64_t>(index), results[index].kept);
                succeeded = outcome.has_value();
                if (succeeded) {
                    results[index].count = outcome.value();
                } else {
                    error = outcome.error();
                }
            } else {
                error = Error::OptimizerUnavailable;
            }
        } catch (...) {
            succeeded = false;
        }
        if (!succeeded) {
#pragma omp critical(lawDeepFailure)
            {
                if (!failed) {
                    failed = true;
                    firstError = error;
                }
            }
        }
    }
    if (failed) {
        return std::unexpected(firstError);
    }
    return results;
}

[[nodiscard]] bool writeResults(std::ostream& output, const std::span<const ChainResult> results) {
    output << std::setprecision(std::numeric_limits<double>::max_digits10);
    for (const ChainResult& result : results) {
        const std::size_t count{std::min(result.count, result.kept.size())};
        output << count << '\n';
        for (std::size_t k = 0U; k < count; ++k) {
            const Kept& kept{result.kept[k]};
            output << kept.cost << ' ' << kept.configuration.positions.size() << '\n';
            for (const double position : kept.configuration.positions) {
                output << position << ' ';
            }
            output << '\n';
            for (const double mark : kept.configuration.marks) {
                output << ((mark > 1.5) ? 2 : 1) << ' ';
            }
            output << '\n';
        }
    }
    output.flush();
    return output.good();
}

[[nodiscard]] std::string_view describe(const Error error) noexcept {
    switch (error) {
    case Error::InconsistentSizes:
        return "inconsistent sizes";
    case Error::CapacityExceeded:
        return "capacity exceeded";
    case Error::NonFiniteValue:
        return "a value is not finite";
    case Error::OptimizerUnavailable:
        return "no scratch memory for a thread";
    case Error::MalformedInput:
        return "the input is malformed";
    case Error::InputTooLarge:
        return "the input exceeds the size limits";
    case Error::UnexpectedException:
        return "unexpected exception";
    }
    return "unknown error";
}

[[nodiscard]] ExitCode run(const std::span<const std::string> arguments) {
    if (arguments.size() != 3U) {
        std::cerr << "usage: law_deep input.txt output.txt\n";
        return ExitCode::UsageError;
    }
    std::ifstream input{arguments[1U]};
    if (!input.is_open()) {
        std::cerr << "law_deep: cannot open the input file\n";
        return ExitCode::InputError;
    }
    const std::expected<Job, Error> job{readJob(input)};
    if (!job.has_value()) {
        std::cerr << "law_deep: " << describe(job.error()) << '\n';
        return ExitCode::InputError;
    }
    const std::expected<std::vector<ChainResult>, Error> results{runAll(job.value())};
    if (!results.has_value()) {
        std::cerr << "law_deep: the search failed: " << describe(results.error()) << '\n';
        return ExitCode::ComputationError;
    }
    std::ofstream output{arguments[2U]};
    if (!output.is_open() || !writeResults(output, results.value())) {
        std::cerr << "law_deep: cannot write the output file\n";
        return ExitCode::OutputError;
    }
    return ExitCode::Success;
}

} // namespace
} // namespace law

int main(const int argumentCount, const char* const argumentValues[]) {
    law::ExitCode exitCode{law::ExitCode::ComputationError};
    try {
        const std::span<const char* const> rawArguments{argumentValues,
                                                        static_cast<std::size_t>(std::max(argumentCount, 0))};
        std::vector<std::string> arguments{};
        arguments.reserve(rawArguments.size());
        for (const char* const argument : rawArguments) {
            arguments.emplace_back((argument != nullptr) ? argument : "");
        }
        exitCode = law::run(arguments);
    } catch (const std::exception& error) {
        std::cerr << "law_deep: " << error.what() << '\n';
    } catch (...) {
        std::cerr << "law_deep: unknown error\n";
    }
    return static_cast<int>(exitCode);
}


==> anc/law/deep/law_deep.py <==
"""Second stage of the search for a law: the deeper search of law_deep (C++).

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

It starts from a law found by the first stage (../law_cg.py), keeps the linear programme as
there, and in every round runs one chain of law_deep from each configuration in use: the chain
changes which points are double, relaxes the positions after every change, and returns its best
configurations. Those of negative reduced cost (recomputed here) are added to the programme.

The log compares the share of simple points with the value 0.68182868746... recorded for the law
of Alpöge and Furman. Like the first stage this is a heuristic in floating point; the law it
ends with is certified afterwards by ../law_certify.py and ../law_check_iv.py.

usage: law_deep.py law_in.json rounds out.json [threads [steps [keep [temperature [seed]]]]]
"""
import sys, os, json, time, subprocess, tempfile
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, '..'))
os.environ.setdefault('OMP_NUM_THREADS', '1'); os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')
import numpy as np
from law_lp import features, GAP_MIN
from law_cg import RestrictedProgramme, normalise, dump

BINARY = os.path.join(HERE, 'build', 'law_deep')
ACCEPT = -1e-9
P0_AF = 0.68182868746


def deep(lp, starts, threads, steps, keep, temperature, seed, iters=300):
    """one chain of law_deep from each start; returns the configurations kept, as (cost, x, d)"""
    N = lp.N; starts = [normalise(x, d, N) for x, d in starts]
    with tempfile.TemporaryDirectory() as td:
        fin, fout = os.path.join(td, 'in.txt'), os.path.join(td, 'out.txt')
        with open(fin, 'w') as fh:
            fh.write(f'{N} {GAP_MIN!r} {iters} {len(starts)} {steps} {keep} {temperature!r} {seed}\n')
            fh.write(' '.join(repr(float(v)) for v in lp.y[:-1]) + '\n')
            for x, d in starts:
                fh.write(f'{len(x)}\n' + ' '.join(repr(float(v)) for v in x) + '\n' + ' '.join(str(int(round(v))) for v in d) + '\n')
        subprocess.run([BINARY, fin, fout], check=True, env=dict(os.environ, OMP_NUM_THREADS=str(threads)))
        out = []
        with open(fout) as fh:
            for _ in starts:
                for _ in range(int(fh.readline())):
                    cost, n = fh.readline().split()
                    x = np.array(fh.readline().split(), float); d = np.array(fh.readline().split(), float)
                    assert int(n) == len(x) == len(d) and abs(d.sum() - N) < 1e-9
                    out.append((float(cost), x, d))
    return out


def run(law_in, rounds, out, threads=9, steps=20, keep=4, temperature=1e-4, seed=1, log=print):
    W = json.load(open(law_in)); N = W['N']; lp = RestrictedProgramme(N); t0 = time.time()
    for c in W['law']:
        lp.add(np.array(c['x']), np.array(c['d'], float))
    p = lp.solve(); p_start = p
    log(f'N = {N}: start from {os.path.basename(law_in)} with {len(lp.cols)} configurations, p = {p:.10f}; '
        f'chains of {steps} steps, temperature {temperature:g}, {keep} kept per chain')
    meta = dict(program='law_deep.py', start=os.path.basename(law_in), steps=steps, keep=keep, temperature=temperature, seed=seed)
    for it in range(rounds):
        supp = [(c['x'], c['d']) for c, w in zip(lp.cols, lp.w) if w > 1e-9]
        t1 = time.time(); res = deep(lp, supp, threads, steps, keep, temperature, seed * 1000003 + it); t_deep = time.time() - t1
        added = 0; best = 0.0; seen = set(); worst_gap = 0.0
        for cost, x, d in res:
            v = features(x, d, N); n1 = float((d == 1).sum()); rc = lp.reduced(v, n1)     # recomputed here
            worst_gap = max(worst_gap, abs(rc - (cost - lp.y[-1])))
            best = min(best, rc); key = (len(x), round(rc, 10))
            if rc < ACCEPT and key not in seen:
                seen.add(key); lp.add(x, d, v); added += 1
        assert worst_gap < 1e-7, f'cost of law_deep and reduced cost recomputed in Python differ by {worst_gap}'
        lp.prune(limit=12 * N, keep=8 * N)
        t1 = time.time(); p = lp.solve(); t_lp = time.time() - t1
        log(f'round {it}: p = {p:.10f}  gain since start {p_start - p:.2e}  p - p0(AF) = {p - P0_AF:+.2e}  '
            f'returned {len(res)}, added {added}, best reduced cost {best:.2e}, columns {len(lp.cols)}'
            f'  [search {t_deep:.1f} s, LP {t_lp:.1f} s, total {time.time() - t0:.0f} s]')
        if it % 10 == 9:
            dump(lp, out, dict(meta, rounds=it + 1, finished=False))
    law = dump(lp, out, dict(meta, rounds=rounds, finished=True))
    log(f'finished: p = {lp.p:.10f}, {len(law)} basic configurations')


if __name__ == '__main__':
    a = sys.argv
    run(a[1], int(a[2]), a[3], threads=int(a[4]) if len(a) > 4 else 9, steps=int(a[5]) if len(a) > 5 else 20,
        keep=int(a[6]) if len(a) > 6 else 4, temperature=float(a[7]) if len(a) > 7 else 1e-4,
        seed=int(a[8]) if len(a) > 8 else 1, log=lambda s: print(s, flush=True))


==> anc/law/deep/law_deep_test.py <==
"""Tests of law_deep, the C++ program of the second stage of the search.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

1. Agreement with the Python reference (../law_lp.py) on the same problems: the cost reported for
   every configuration equals the cost recomputed in Python; every configuration is legal (marks 1
   or 2 with sum N, positions in order in [0, N), all gaps at least the minimum); every chain
   returns between one and keepCount configurations, and its best one is not worse than its start.
2. The result is reproducible: the output does not depend on the number of threads, and it
   depends on the seed.
3. Malformed and oversized input is rejected with the documented exit codes.
4. The same runs under AddressSanitizer and UndefinedBehaviorSanitizer (build_san/law_deep).

usage: law_deep_test.py            (needs build/law_deep and build_san/law_deep, see CMakeLists.txt)
"""
import os, subprocess, sys, tempfile
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, '..'))
os.environ.setdefault('OMP_NUM_THREADS', '1'); os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')
import numpy as np
import law_lp, law_cg
from law_oracle_test import problem

RELEASE = os.path.join(HERE, 'build', 'law_deep')
SANITIZE = os.path.join(HERE, 'build_san', 'law_deep')
SAN_ENV = dict(ASAN_OPTIONS='detect_leaks=1:abort_on_error=0', UBSAN_OPTIONS='halt_on_error=1:print_stacktrace=1')


def job_text(L, starts, steps=20, keep=4, temperature=1e-4, seed=1, iters=300):
    lines = [f'{L.N} {law_lp.GAP_MIN!r} {iters} {len(starts)} {steps} {keep} {temperature!r} {seed}',
             ' '.join(repr(float(v)) for v in L.y[:-1])]
    for x, d in starts:
        lines += [str(len(x)), ' '.join(repr(float(v)) for v in x), ' '.join(str(int(round(v))) for v in d)]
    return '\n'.join(lines) + '\n'


def run(binary, text, threads=1, extra_env=None):
    with tempfile.TemporaryDirectory() as td:
        fin, fout = os.path.join(td, 'in.txt'), os.path.join(td, 'out.txt')
        open(fin, 'w').write(text)
        env = dict(os.environ, OMP_NUM_THREADS=str(threads), **(extra_env or {}))
        r = subprocess.run([binary, fin, fout], env=env, capture_output=True, text=True)
        return r.returncode, r.stderr.strip(), (open(fout).read() if os.path.exists(fout) else None)


def parse(out, chains):
    """the configurations kept by each chain, as lists of (cost, x, d)"""
    lines = out.split('\n'); pos = 0; result = []
    for _ in range(chains):
        kept = []
        count = int(lines[pos]); pos += 1
        for _ in range(count):
            cost, n = lines[pos].split()
            x = np.array(lines[pos + 1].split(), float); d = np.array(lines[pos + 2].split(), float)
            assert int(n) == len(x) == len(d)
            kept.append((float(cost), x, d)); pos += 3
        result.append(kept)
    assert all(not line for line in lines[pos:])
    return result


def main():
    failures = 0
    def check(name, ok, detail=''):
        nonlocal failures
        failures += 0 if ok else 1
        print(f'{"ok  " if ok else "FAIL"} {name}{"  " + detail if detail else ""}', flush=True)

    # 1. agreement with the Python reference
    keep = 4
    for N, seed in ((16, 1), (32, 2), (64, 3)):
        L, cands = problem(N, seed, 24)
        starts = [law_cg.normalise(x, d, N) for x, d in cands]
        code, err, out = run(RELEASE, job_text(L, starts, keep=keep, seed=seed), threads=2)
        check(f'N = {N}: the run succeeds', code == 0 and out is not None, err[:120])
        if out is None:
            continue
        chains = parse(out, len(starts))
        flat = [c for kept in chains for c in kept]
        cpp = np.array([cost - L.y[-1] for cost, x, d in flat])
        own = np.array([L.reduced(x, d) for cost, x, d in flat])
        check(f'N = {N}: cost reported by law_deep equals the cost recomputed in Python', np.abs(cpp - own).max() < 1e-9,
              f'{len(flat)} configurations, max difference {np.abs(cpp - own).max():.1e}')
        marks_ok = all(set(np.unique(d)) <= {1.0, 2.0} and abs(d.sum() - N) < 1e-9 for _, x, d in flat)
        order_ok = all(x[0] >= 0 and x[-1] < N and np.all(np.diff(x) > 0) for _, x, d in flat)
        gap = min(np.diff(np.append(x, x[0] + N)).min() for _, x, d in flat)
        check(f'N = {N}: marks are 1 or 2 and sum to the period', marks_ok)
        check(f'N = {N}: positions in order, all gaps at least {law_lp.GAP_MIN}', order_ok and gap >= law_lp.GAP_MIN - 1e-9,
              f'smallest gap {gap:.6f}')
        check(f'N = {N}: every chain returns between 1 and {keep} configurations', all(1 <= len(k) <= keep for k in chains))
        legal = [i for i, (x, d) in enumerate(starts) if np.diff(np.append(x, x[0] + N)).min() >= law_lp.GAP_MIN + 1e-6]
        rise = max(min(c for c, _, _ in chains[i]) - L.y[-1] - L.reduced(*starts[i]) for i in legal)
        check(f'N = {N}: the best configuration of a chain is not worse than its start', rise <= 1e-9,
              f'{len(legal)} starts with legal gaps')
        changed = sum(1 for i, kept in enumerate(chains) if any(len(x) != len(starts[i][0]) for _, x, d in kept))
        check(f'N = {N}: some chains change the number of points', changed > 0, f'{changed} of {len(chains)} chains')

    # 2. reproducibility, and 4. sanitizers
    L, cands = problem(32, 5, 16); starts = [law_cg.normalise(x, d, L.N) for x, d in cands]
    text = job_text(L, starts, seed=7)
    outs = [run(RELEASE, text, threads=t) for t in (1, 2, 5)]
    check('the output does not depend on the number of threads', all(o[0] == 0 for o in outs) and outs[0][2] == outs[1][2] == outs[2][2])
    again = run(RELEASE, text, threads=3)
    check('the same job gives the same output again', again[2] == outs[0][2])
    other = run(RELEASE, job_text(L, starts, seed=8), threads=2)
    check('another seed gives another output', other[0] == 0 and other[2] != outs[0][2])
    code, err, out = run(SANITIZE, text, threads=3, extra_env=SAN_ENV)
    check('sanitizer build: valid job runs without a report', code == 0 and err == '' and out is not None, err[:200])
    code2, err2, out2 = run(SANITIZE, text, threads=1, extra_env=SAN_ENV)
    check('sanitizer build: the output does not depend on the number of threads', code2 == 0 and out2 == out and out is not None)
    # (the two builds are compiled with different optimisation, so their outputs are not compared with each other)

    # 3. malformed input, with both builds
    N = L.N; prices = ' '.join(repr(float(v)) for v in L.y[:-1]); tail = '20 4 1e-4 1'
    def cand(n, xs, ds):
        return f'{n}\n{xs}\n{ds}\n'
    ones = ' '.join(['1'] * N); grid = ' '.join(str(float(i)) for i in range(N))
    cases = {
        'empty file': ('', 3),
        'text instead of numbers': ('abc def\n', 3),
        'header without the four chain parameters': (f'{N} 0.5 10 0\n{prices}\n', 3),
        'period 1': (f'1 0.5 10 0 {tail}\n\n', 3),
        'negative period': (f'-4 0.5 10 0 {tail}\n1 1 1\n', 3),
        'period above the limit': (f'100000 0.5 10 0 {tail}\n', 3),
        'gap not positive': (f'{N} 0.0 10 0 {tail}\n{prices}\n', 3),
        'gap not a number': (f'{N} nan 10 0 {tail}\n{prices}\n', 3),
        'iteration limit 0': (f'{N} 0.5 0 0 {tail}\n{prices}\n', 3),
        'too many chains': (f'{N} 0.5 10 99999999 {tail}\n{prices}\n', 3),
        'too many steps': (f'{N} 0.5 10 0 99999999 4 1e-4 1\n{prices}\n', 3),
        'nothing to keep': (f'{N} 0.5 10 0 20 0 1e-4 1\n{prices}\n', 3),
        'too many to keep': (f'{N} 0.5 10 0 20 65 1e-4 1\n{prices}\n', 3),
        'negative temperature': (f'{N} 0.5 10 0 20 4 -1.0 1\n{prices}\n', 3),
        'temperature not a number': (f'{N} 0.5 10 0 20 4 nan 1\n{prices}\n', 3),
        'too few prices': (f'{N} 0.5 10 0 {tail}\n1.0 2.0\n', 3),
        'infinite price': (f'{N} 0.5 10 0 {tail}\n' + prices.replace(prices.split()[0], 'inf', 1) + '\n', 3),
        'chain missing': (f'{N} 0.5 10 1 {tail}\n{prices}\n', 3),
        'more points than the period': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(N + 1, grid + ' 0.5', ones + ' 1'), 3),
        'one point only': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(1, '0.0', str(N)), 3),
        'mark 3': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(N, grid, ones.replace('1', '3', 1)), 3),
        'mark 1.5': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(N, grid, ones.replace('1', '1.5', 1)), 3),
        'marks do not sum to the period': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(N - 1, ' '.join(grid.split()[:-1]), ' '.join(['1'] * (N - 1))), 3),
        'positions not sorted': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(N, ' '.join(reversed(grid.split())), ones), 3),
        'position outside the period': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(N, ' '.join(grid.split()[:-1]) + f' {float(N)}', ones), 3),
        'negative position': (f'{N} 0.5 10 1 {tail}\n{prices}\n' + cand(N, '-1.0 ' + ' '.join(grid.split()[1:]), ones), 3),
        'no room for the minimum gap': (f'{N} 1.0 10 1 {tail}\n{prices}\n' + cand(N, grid, ones), 3),
        'truncated positions': (f'{N} 0.5 10 1 {tail}\n{prices}\n{N}\n0.0 1.0\n', 3),
        'no chains (valid)': (f'{N} 0.5 10 0 {tail}\n{prices}\n', 0),
        'no steps (valid: the start is relaxed and returned)': (f'{N} 0.5 10 1 0 4 1e-4 1\n{prices}\n' + cand(N, grid, ones), 0),
        'temperature 0 (valid: only improvements are accepted)': (f'{N} 0.5 10 1 20 4 0.0 1\n{prices}\n' + cand(N, grid, ones), 0),
    }
    for name, (text, expected) in cases.items():
        for label, binary, env in (('release', RELEASE, None), ('sanitizer', SANITIZE, SAN_ENV)):
            code, err, out = run(binary, text, extra_env=env)
            clean = 'ERROR' not in err and 'runtime error' not in err
            check(f'{label}: {name} -> exit code {expected}', code == expected and clean and ((out is not None) == (expected == 0)),
                  f'got {code}: {err[:80]}' if code != expected or not clean else '')
    r = subprocess.run([RELEASE], capture_output=True, text=True)
    check('no arguments -> exit code 2', r.returncode == 2)
    r = subprocess.run([RELEASE, '/nonexistent/in.txt', '/nonexistent/out.txt'], capture_output=True, text=True)
    check('missing input file -> exit code 3', r.returncode == 3)
    with tempfile.TemporaryDirectory() as td:
        fin = os.path.join(td, 'in.txt'); open(fin, 'w').write(f'{N} 0.5 10 0 {tail}\n{prices}\n')
        r = subprocess.run([RELEASE, fin, '/nonexistent/dir/out.txt'], capture_output=True, text=True)
        check('output file cannot be written -> exit code 4', r.returncode == 4)

    print(f'\n{"ALL TESTS PASSED" if failures == 0 else str(failures) + " TESTS FAILED"}')
    sys.exit(0 if failures == 0 else 1)


if __name__ == '__main__':
    main()


==> anc/law/deep/run_deep.sh <==
#!/bin/bash
# The second stage of the search for the law of period 256: build law_deep, continue from the
# law of the first stage (../law256.json), certify the result and verify it again with
# independent code.
#
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
#
# usage: PYTHON=python3 THREADS=9 ./run_deep.sh        (about two hours)
set -euo pipefail
cd "$(dirname "$0")"
PYTHON=${PYTHON:-python3}
THREADS=${THREADS:-9}

cmake -S . -B build -DCMAKE_BUILD_TYPE=Release > build.log 2>&1
cmake --build build >> build.log 2>&1

"$PYTHON" law_deep.py ../law256.json 700 law256_deep.json "$THREADS" 20 4 1e-4 1 > law256_deep.log 2>&1
"$PYTHON" ../law_certify.py law256_deep.json law256_deep_certified.json > certify256_deep.log 2>&1
"$PYTHON" ../law_check_iv.py law256_deep_certified.json > check256_deep.log 2>&1
echo "second stage searched, certified and checked" > run_deep.done


==> anc/law/deep/run_manifest.json <==
{
 "written": "2026-10-05T13:46:46+02:00",
 "note": "run_deep.sh run in a clean export (git archive) of the commit, started 2026-10-05 11:41:58 +0200 with THREADS=6, seed 1",
 "source_commit": "0619bc26824c5b00a8ad9da6ab56d09e0d13127e",
 "sources": [
  {
   "file": "deep/run_deep.sh",
   "bytes": 1045,
   "sha256": "b4fec4de07e6a850a7a1f470c53c53fd1efaad1a949e1859e9d85457b97ca8d9",
   "git_blob": "07ede17b9e25a349195105f311baf5d878c51223",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "deep/law_deep.py",
   "bytes": 5146,
   "sha256": "290f3e166d95e2cd505615742872ed2783b621ddb4a85e0a5ad5f77b9dc4a7c8",
   "git_blob": "4045c182e1f63f54ed1315d4edbaf885789fb407",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "deep/law_deep.cpp",
   "bytes": 41384,
   "sha256": "ea2a8fe80323c2d785f67c15cb8bf396e7bb60c63b583d5f8b9712c134c41dfd",
   "git_blob": "cca4372dbfd231de68b3498c58e7af062f8fa43e",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "deep/CMakeLists.txt",
   "bytes": 1755,
   "sha256": "ec7c37db2a3d027953c8db840d02ce5260d68cba59ab4eebaa32ca0128ca4cc0",
   "git_blob": "1b8ad2ab5fbc37fb2f48e82b83f79090fc0a7add",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "law_cg.py",
   "bytes": 11343,
   "sha256": "1dd2d3905d7c09e2b5bfc3ddef04795f473d03f88dbe544abd133aec8b036f83",
   "git_blob": "b7129e690aed18bb429f0a77e8ec180e18c29da5",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "law_lp.py",
   "bytes": 8519,
   "sha256": "3307208de023c09f5981d9b472c7808f8f449aae81d208edb5e54ee99a5e4d7f",
   "git_blob": "152567ab1d984c351ba19d5f7b2f24ad9361f283",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "law_certify.py",
   "bytes": 4428,
   "sha256": "280d3e634e70341b64a25f806d106addaef6c7c0b66518ad33871e298125d8d9",
   "git_blob": "2710a200e24513a1f56c554d4e642f55dd0c136f",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "law_check_iv.py",
   "bytes": 2484,
   "sha256": "867f781408f1f1e4867e58a38be6bd61e26ecee4dbd4c8ebe7ddbd1cb50f8093",
   "git_blob": "1c6561363b3633b05a23bccc2954229d8eb7c331",
   "modified": "2026-10-05T11:41:58+02:00"
  }
 ],
 "other_files": [
  {
   "file": "deep/law_deep_test.py",
   "bytes": 10935,
   "sha256": "3633a8eb67a8f29c16beb281789ac6f6644fe776b3709a2d2f7d2d0e43844200",
   "git_blob": "d0dcec8bd11913cb329c7e78494a5462b95676f8",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "deep/deep_manifest.py",
   "bytes": 4339,
   "sha256": "7df9f2c71f9bd8b98b3f85089f2f1a38ecb1890f93222480b5bf5796b7234fd6",
   "git_blob": "fc29bc50ff3b8f47296323709b1b197ab7ee512b",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "deep/.clang-format",
   "bytes": 395,
   "sha256": "59b3d9a4a95a9267feb23fb00aaad3b4dcab57a89d5c50786f6d0aa6a1dd1424",
   "git_blob": "1ad2ca019d6d89704933cc77f691264eb5f9fefb",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "deep/.clang-tidy",
   "bytes": 1885,
   "sha256": "03473f011be65a24f04c7df2d2c01a0841098107da3e74df38999bf820632efa",
   "git_blob": "62828c9a2183d2c69da0593f99257834a4e48554",
   "modified": "2026-10-05T11:41:58+02:00"
  },
  {
   "file": "law_oracle_test.py",
   "bytes": 9033,
   "sha256": "a6e7f97400d525505ef62e2818a9dfbdcede1761650c8935be9a28018e19bc0a",
   "git_blob": "dbb1e7f7d754cb7e5f230c654c529c6e6e734628",
   "modified": "2026-10-05T11:41:58+02:00"
  }
 ],
 "start": {
  "file": "law256.json",
  "bytes": 1258744,
  "sha256": "1bf1da28a14a579f0c89ed86bbb638a7d24699592aaf728b2f53f6fe9dbe4eab",
  "git_blob": "49ff8887886886c6e8bd84d579e3bccd3005a38f",
  "modified": "2026-10-04T22:51:29+02:00"
 },
 "binary": {
  "file": "deep/build/law_deep",
  "bytes": 78408,
  "sha256": "4b365af2615a23683e7573ba590eb4d8c9198c3fcbcbb556e5487a4fcf2faa3c",
  "git_blob": "dfbcc53834687d5ea4fb8bcc8e4c24a6929054de",
  "modified": "2026-10-05T11:42:00+02:00"
 },
 "build": {
  "compiler": "c++ (Ubuntu 15.2.0-4ubuntu4) 15.2.0",
  "cmake": "cmake version 3.31.6",
  "build_type": "Release",
  "flags_of_build_type": "-O3 -DNDEBUG",
  "flags": "CXX_FLAGS = -O3 -DNDEBUG -std=c++23 -Wall -Wextra -Wpedantic -Wconversion -Wsign-conversion -Wshadow -Wold-style-cast -Wcast-qual -Wdouble-promotion -Wfloat-equal -Wnull-dereference -Werror -Wuseless-cast -Wduplicated-cond -Wlogical-op -march=native -fopenmp",
  "defines": "CXX_DEFINES = -D_GLIBCXX_ASSERTIONS"
 },
 "python": {
  "version": "3.13.7",
  "packages": {
   "numpy": "2.5.3",
   "scipy": "1.18.1",
   "highspy": "1.15.1",
   "python-flint": "0.9.0",
   "mpmath": "1.4.1"
  }
 },
 "machine": {
  "architecture": "aarch64",
  "processor": "Apple / -",
  "logical_cores": 12,
  "system": "Linux-6.17.0-41-generic-aarch64-with-glibc2.42"
 },
 "git": {
  "repository_head": "71ccae14af23ee5ad4ef812d390d1944ed98fed9",
  "branch": "main",
  "sources_tracked_in_this_repository": false,
  "remark": "the files are an export of the commit named in source_commit; `git ls-tree -r` of that commit shows the same blob ids"
 },
 "results": [
  {
   "file": "deep/law256_deep.json",
   "bytes": 1263294,
   "sha256": "50b6bdbdfa9e78b79e23ee86345211ec9173da2ccd6720b55042affc7a6f1ec2",
   "git_blob": "b6ab2903c3a0d5a0909df3ade24b7230ebe3b4cc",
   "modified": "2026-10-05T13:30:57+02:00"
  },
  {
   "file": "deep/law256_deep_certified.json",
   "bytes": 1944256,
   "sha256": "2366c86ad0fc202a89b4d5e83c618d38d58c700f126fdced273ad19543f965e9",
   "git_blob": "be3359aa03a1b8262510839791ed615a84f6c6eb",
   "modified": "2026-10-05T13:32:27+02:00"
  },
  {
   "file": "deep/law256_deep.log",
   "bytes": 131543,
   "sha256": "7814a24ed3be677fc0cf7914a9e4d522bebe57e5e2b341666d1ca3a02b61dd0a",
   "git_blob": "1448d1764542b20b94db62710ddc0aa3dd10a0e5",
   "modified": "2026-10-05T13:30:57+02:00"
  },
  {
   "file": "deep/certify256_deep.log",
   "bytes": 394,
   "sha256": "d94abbe8aa7cf8ac804b1e82339db2c60c5431c8120b78aef1d6bad6ef3f7c3b",
   "git_blob": "77410bdd13d5506ba64c507a7f30c61dcb98415f",
   "modified": "2026-10-05T13:32:27+02:00"
  },
  {
   "file": "deep/check256_deep.log",
   "bytes": 213,
   "sha256": "bf5ce507a3b77ae0524a7a2b537445461ca3e64eca668a7275fdc8d89fb7a312",
   "git_blob": "5901094771fcec2813a9e9d057d158a7fecdd9ae",
   "modified": "2026-10-05T13:46:46+02:00"
  }
 ]
}

==> anc/law/deep/test_deep.log <==
ok   N = 16: the run succeeds
ok   N = 16: cost reported by law_deep equals the cost recomputed in Python  92 configurations, max difference 3.6e-15
ok   N = 16: marks are 1 or 2 and sum to the period
ok   N = 16: positions in order, all gaps at least 0.5  smallest gap 0.500000
ok   N = 16: every chain returns between 1 and 4 configurations
ok   N = 16: the best configuration of a chain is not worse than its start  13 starts with legal gaps
ok   N = 16: some chains change the number of points  24 of 24 chains
ok   N = 32: the run succeeds
ok   N = 32: cost reported by law_deep equals the cost recomputed in Python  95 configurations, max difference 1.4e-14
ok   N = 32: marks are 1 or 2 and sum to the period
ok   N = 32: positions in order, all gaps at least 0.5  smallest gap 0.500000
ok   N = 32: every chain returns between 1 and 4 configurations
ok   N = 32: the best configuration of a chain is not worse than its start  12 starts with legal gaps
ok   N = 32: some chains change the number of points  24 of 24 chains
ok   N = 64: the run succeeds
ok   N = 64: cost reported by law_deep equals the cost recomputed in Python  96 configurations, max difference 4.3e-14
ok   N = 64: marks are 1 or 2 and sum to the period
ok   N = 64: positions in order, all gaps at least 0.5  smallest gap 0.500000
ok   N = 64: every chain returns between 1 and 4 configurations
ok   N = 64: the best configuration of a chain is not worse than its start  6 starts with legal gaps
ok   N = 64: some chains change the number of points  24 of 24 chains
ok   the output does not depend on the number of threads
ok   the same job gives the same output again
ok   another seed gives another output
ok   sanitizer build: valid job runs without a report
ok   sanitizer build: the output does not depend on the number of threads
ok   release: empty file -> exit code 3
ok   sanitizer: empty file -> exit code 3
ok   release: text instead of numbers -> exit code 3
ok   sanitizer: text instead of numbers -> exit code 3
ok   release: header without the four chain parameters -> exit code 3
ok   sanitizer: header without the four chain parameters -> exit code 3
ok   release: period 1 -> exit code 3
ok   sanitizer: period 1 -> exit code 3
ok   release: negative period -> exit code 3
ok   sanitizer: negative period -> exit code 3
ok   release: period above the limit -> exit code 3
ok   sanitizer: period above the limit -> exit code 3
ok   release: gap not positive -> exit code 3
ok   sanitizer: gap not positive -> exit code 3
ok   release: gap not a number -> exit code 3
ok   sanitizer: gap not a number -> exit code 3
ok   release: iteration limit 0 -> exit code 3
ok   sanitizer: iteration limit 0 -> exit code 3
ok   release: too many chains -> exit code 3
ok   sanitizer: too many chains -> exit code 3
ok   release: too many steps -> exit code 3
ok   sanitizer: too many steps -> exit code 3
ok   release: nothing to keep -> exit code 3
ok   sanitizer: nothing to keep -> exit code 3
ok   release: too many to keep -> exit code 3
ok   sanitizer: too many to keep -> exit code 3
ok   release: negative temperature -> exit code 3
ok   sanitizer: negative temperature -> exit code 3
ok   release: temperature not a number -> exit code 3
ok   sanitizer: temperature not a number -> exit code 3
ok   release: too few prices -> exit code 3
ok   sanitizer: too few prices -> exit code 3
ok   release: infinite price -> exit code 3
ok   sanitizer: infinite price -> exit code 3
ok   release: chain missing -> exit code 3
ok   sanitizer: chain missing -> exit code 3
ok   release: more points than the period -> exit code 3
ok   sanitizer: more points than the period -> exit code 3
ok   release: one point only -> exit code 3
ok   sanitizer: one point only -> exit code 3
ok   release: mark 3 -> exit code 3
ok   sanitizer: mark 3 -> exit code 3
ok   release: mark 1.5 -> exit code 3
ok   sanitizer: mark 1.5 -> exit code 3
ok   release: marks do not sum to the period -> exit code 3
ok   sanitizer: marks do not sum to the period -> exit code 3
ok   release: positions not sorted -> exit code 3
ok   sanitizer: positions not sorted -> exit code 3
ok   release: position outside the period -> exit code 3
ok   sanitizer: position outside the period -> exit code 3
ok   release: negative position -> exit code 3
ok   sanitizer: negative position -> exit code 3
ok   release: no room for the minimum gap -> exit code 3
ok   sanitizer: no room for the minimum gap -> exit code 3
ok   release: truncated positions -> exit code 3
ok   sanitizer: truncated positions -> exit code 3
ok   release: no chains (valid) -> exit code 0
ok   sanitizer: no chains (valid) -> exit code 0
ok   release: no steps (valid: the start is relaxed and returned) -> exit code 0
ok   sanitizer: no steps (valid: the start is relaxed and returned) -> exit code 0
ok   release: temperature 0 (valid: only improvements are accepted) -> exit code 0
ok   sanitizer: temperature 0 (valid: only improvements are accepted) -> exit code 0
ok   no arguments -> exit code 2
ok   missing input file -> exit code 3
ok   output file cannot be written -> exit code 4

ALL TESTS PASSED


==> anc/law/law128.json <==
{"N": 128, "p": 0.6818403130823312, "minimum_gap": 0.5, "program": "law_cg.py", "seed": 0, "warm_start": "law64.json", "rounds": 1076, "finished": true, "law": [{"w": 0.000984532914947299, "x": [0.0, 1.022193058809907, 2.0382357452890463, 3.0478140626444707, 4.106604207562447, 6.043292218609952, 7.122826774424676, 8.99712291513623, 10.055272211799256, 11.06127138185132, 12.071235925114328, 13.082846194217465, 14.096898808144475, 15.116901977205083, 16.15627633699559, 17.953370124754642, 19.028164364012078, 20.081895343188503, 21.093134879751002, 22.113771872771192, 23.153782133575273, 24.95880193888525, 26.034714645067524, 27.092429722860658, 28.111645886899794, 29.154961155511156, 30.95960356793378, 32.0030433717693, 33.025889184150245, 34.038803334217576, 35.10007816330204, 37.040493227924195, 38.12114673523658, 40.00182765515768, 41.06058320433339, 42.06576027411517, 43.12564122465232, 44.99706222879555, 46.03184562539459, 47.04473095736801, 48.099204064107866, 49.174912383570984, 50.97583157610037, 52.016185228362, 53.03728367179974, 54.055433130287675, 55.071690437690854, 56.08915639375295, 57.1117569856752, 58.151599099185525, 59.94903501655068, 61.02403709865099, 62.07696368999635, 63.08611341775513, 64.10367867959381, 65.13886092591669, 67.01434211612724, 68.07770221244297, 69.0932973837463, 70.11727743331737, 71.16071333182832, 72.96492415319752, 74.00925761398699, 75.03338986578568, 76.04824958259246, 77.1107775940305, 78.99727023212185, 80.0785107306967, 82.01974213509467, 83.08046368687576, 84.09384124821551, 85.12829312820422, 86.99832183631932, 88.05937305998134, 89.06944565009785, 90.08357317418582, 91.1007702548918, 92.12261262319039, 93.16567838428483, 94.96226173944156, 96.00608529724194, 97.02901457631746, 98.04228651643888, 99.10358904213767, 101.04717306091642, 102.11582589084473, 103.15497049543394, 104.95754796635784, 105.99974076088637, 107.02133765294418, 108.0371216404372, 109.04647537366074, 110.10539280285433, 112.04002233775694, 113.10227695471299, 114.11989290055563, 115.16255819059019, 116.96146301013461, 118.00476070278172, 119.02783200235608, 120.04103588050845, 121.10262228759804, 123.04628020567667, 124.11450462495173, 125.15315912420509, 126.95749413177529], "d": [1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1]}, {"w": 0.004002318164585261, "x": [0.0, 1.0061779157673145, 2.065445584868149, 3.928292423231694, 4.961570047135587, 5.97695035390464, 6.9886553468800905, 7.9977191024202, 9.006774638985032, 10.013352879530748, 11.071870800087654, 12.942114103705714, 13.972201545402099, 15.035453710416531, 16.971961259353847, 18.03340558776977, 19.049648101683342, 20.088991031960408, 21.887112011139447, 22.961269180640294, 24.013963065744527, 25.022866694635844, 26.03900436040851, 27.060835783715394, 28.103844915403744, 29.899766846787923, 30.943759128954103, 31.966526849797074, 32.97933910708694, 34.033731804879224, 35.10830109617385, 36.91329444843368, 37.94839338297816, 39.014711531500375, 40.95309728696749, 42.01383076678246, 43.026823955630825, 44.04970844867622, 45.09306864864263, 46.890943392701665, 47.93311310320523, 48.954648562519935, 49.97007830503017, 50.98190368755702, 51.99218438602381, 53.00178391515993, 54.008591416879895, 55.06782769291727, 56.93787679030774, 57.96871043198485, 59.026239739602914, 60.10238413526183, 61.90818788567241, 62.94892169259029, 63.96998774767962, 64.98621147475527, 66.00024493511965, 67.01384013218365, 68.02968573024289, 69.05025495195102, 70.08998977488983, 71.88327430484645, 72.95832078466826, 74.0113034566631, 75.02033723581252, 76.03688248989536, 77.05915337315075, 78.10160780074207, 79.89755677249639, 80.94144098145048, 81.96419288551124, 82.97707811058753, 84.03168038113745, 85.10614100257874, 86.91233380251496, 87.94748276299995, 89.01385177787799, 90.95226687357734, 92.01301650321287, 93.0258121410807, 94.04855578468919, 95.09246141142299, 96.89316155171386, 97.93680453668775, 98.95913163804055, 99.97628048334755, 100.98698597112985, 102.04736590290601, 103.92723131344121, 105.00780949198109, 106.94779066953721, 108.00866141331392, 109.0222077279274, 110.04479789983222, 111.0883201841166, 112.88649181212052, 113.9287457560901, 114.94983938717816, 115.96472354422924, 116.97591115424896, 117.98201524871082, 119.0385645650286, 120.96770277190572, 122.02971240643032, 123.05872293627755, 124.92547660813058, 125.98405295447097, 126.99067399914485], "d": [1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1]}, {"w": 0.0054746799569782255, "x": [0.0, 1.0261767128578145, 2.05540917273979, 3.08791114858935, 4.124551432420314, 5.165800992442726, 6.211473151049434, 7.2619046418240245, 8.31601199646583, 9.37212449554139, 10.4283741173568, 11.482596575178862, 12.53317900116857, 13.579691856627866, 14.621217749923156, 15.658141778174455, 16.691328795984962, 17.720778331126965, 18.74717616971049, 19.77127375883229, 20.79327518640779, 21.813601162413104, 22.83270153967945, 23.850627353982784, 24.867583758652575, 25.884265825942332, 26.896686809604983, 27.95916750079443, 29.89644441205441, 30.959269373343805, 31.97231384548943, 32.98983186731275, 34.00791146924023, 35.02698068364086, 36.04729037444177, 37.06892384449777, 38.09187037285612, 39.11658754447583, 40.14272175608771, 41.16601682298681, 42.23105982908141, 43.29983094031348, 44.33481047020295, 45.37968527546791, 46.428072946987534, 47.478503134334034, 48.52958427036045, 49.57976476407565, 50.62825728990788, 51.674231132148414, 52.717624041936226, 53.75875690175964, 54.79763193117475, 55.835155122209606, 56.871479034846566, 57.90754434134826, 58.943731833483064, 59.980631409772535, 61.01883551591066, 62.0582163041892, 63.09965592149019, 64.14261927333251, 65.18709386167035, 66.23293383125718, 67.27939006186253, 68.32581622078668, 69.37114718219124, 70.41467794360396, 71.45602008127071, 72.49469299447077, 73.53041472872526, 74.56359855592952, 75.59414545431282, 76.622063575859, 77.64807019387185, 78.67195597972012, 79.6944233306604, 80.71549723175434, 81.73517072757866, 82.75389488081471, 83.77216566981689, 84.78595787006756, 85.84950242255451, 87.78902714984693, 88.85289875207555, 89.86754486078874, 90.8870483159917, 91.90780314760958, 92.93069696862045, 93.95611917211481, 94.984896409527, 96.01738239983692, 97.05451667123802, 98.09674061340534, 99.14448223447147, 100.19813575090946, 101.25626227020483, 102.31719304369066, 103.37874287559909, 104.43813484567795, 105.49276857929685, 106.5419412567569, 107.58555811252504, 108.6234632951291, 109.65659354868289, 110.68543733441243, 111.71085355513809, 112.73332491018796, 113.7538619553576, 114.76898058168365, 115.83290167760836, 117.77109597891557, 118.83380686069509, 119.84632069797414, 120.86285457983196, 121.87950193747926, 122.89680114855247, 123.91508280650866, 124.93418726726237, 125.95442212322554, 126.97634424615465], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.03432757838143428, "x": [0.0, 1.0405293199274752, 2.078927999416975, 3.1161829805006462, 4.1535148777848345, 5.192096590235485, 6.233640892172842, 7.278931929575434, 8.329731201574496, 9.387459419248428, 10.45275532842495, 11.526277919259066, 12.6069449916773, 13.691858398647929, 14.777028607253415, 15.858440292548416, 16.93373029586684, 17.997417767764468, 19.08778640359163, 20.178624058823594, 21.243966157999083, 22.323204339988337, 23.411410599554525, 24.50643830568043, 25.604199712564146, 26.699727618257665, 27.788684957245245, 28.86894200928381, 29.93472087035855, 31.025802412452542, 32.11620649144235, 33.17944451172573, 34.254834957720966, 35.33610439658535, 36.42155744214823, 37.50735166943554, 38.58963117220984, 39.665086776319406, 40.73234404603778, 41.791708077608824, 42.843831033141626, 43.89042600814863, 44.93287703624996, 45.97183753040252, 47.00924343659397, 48.04648080431192, 49.08402582824846, 50.123477356803875, 51.16584991827852, 52.21167218642204, 53.261413208175476, 54.31515146235324, 55.37237572198736, 56.43178016946605, 57.49121873807523, 58.54854970920756, 59.60223864210202, 60.65084923403907, 61.69389739427901, 62.73194042171286, 63.76513780122824, 64.79386560240128, 65.81929149814276, 66.84124810087278, 67.86104246800674, 68.87875156858517, 69.89461210369765, 70.90936365935839, 71.92284354655163, 72.93202821645613, 73.99164984468804, 75.91875301417537, 76.97661918142182, 77.98224592399612, 78.9911847628192, 79.9995029169193, 81.00762276531042, 82.01594000695899, 83.02388181932663, 84.03149822846693, 85.03984009558397, 86.04370786103861, 87.10000265228744, 89.02163539167056, 90.07861824711816, 91.08354976292766, 92.09170751702109, 93.1005067707963, 94.10944203329349, 95.11925517808778, 96.13017967991881, 97.1386562665262, 98.19961336779147, 100.08193985297663, 101.16473356174981, 103.10691127205257, 104.1676873462419, 105.17763699225007, 106.19163782563732, 107.20575708444137, 108.22039125865695, 109.23642165070152, 110.25356754767031, 111.27242903292762, 112.29388888812339, 113.31762574695118, 114.34516249087854, 115.37704359533494, 116.41333479762683, 117.455616389034, 118.50373832446263, 119.55738485496303, 120.61601970900621, 121.67758789403888, 122.73949857340402, 123.79967618378937, 124.85623987659054, 125.90837532669322, 126.95628613321462], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.009148749224219708, "x": [0.0, 1.0285266676949025, 2.056580722789009, 3.0845348196547504, 4.113637196325022, 5.144436493481749, 6.177589866053211, 7.213986196030864, 8.253889206264116, 9.297989512526305, 10.346168276307527, 11.398346543694043, 12.453811800805333, 13.510730689432123, 14.567350408113978, 15.621993860419902, 16.672884813764135, 17.71896641227646, 18.760455072679452, 19.79712204894137, 20.82937667115504, 21.8580444534708, 22.883395058067993, 23.906159438263145, 24.926760736051495, 25.945520836580105, 26.962757107944803, 27.979163886655847, 28.99061382820417, 30.05219878598707, 31.985097827572403, 33.04539185556788, 34.054458757733094, 35.066689061026636, 36.078786411420126, 37.09071649451625, 38.10285063325369, 39.1150037475068, 40.126897100626074, 41.13911012229194, 42.151451426846215, 43.16065915562293, 44.22105811727206, 46.15442855076886, 47.21609920381515, 48.22786817215022, 49.24460368632004, 50.262277309280506, 51.28150424007273, 52.302515430018275, 53.325622152705414, 54.35116256302456, 55.379968471485306, 56.41195995794662, 57.44798272574596, 58.48834892361806, 59.5327510781868, 60.58140318725704, 61.63343027770551, 62.68756398814896, 63.74234130139918, 64.79635171171145, 65.84802947172508, 66.89674686741425, 67.94221514854637, 68.98430047295561, 70.02353597701634, 71.06023524268882, 72.09537584422122, 73.1294541761426, 74.16339861437898, 75.19825037944275, 76.23475485883364, 77.27450488724416, 78.31824641508628, 79.36739775095262, 80.42318373739697, 81.48610409336207, 82.55677016736287, 83.63421603532802, 84.71611976857312, 85.79908742188589, 86.87925715131587, 87.9542897099704, 89.01816590601211, 90.1091144632656, 91.20097436919998, 92.26809840057442, 93.34980901134011, 94.44113559045834, 95.53981368373158, 96.64176865986279, 97.74127625910776, 98.83400975904416, 99.91809489249121, 100.98755076382537, 102.08159595060052, 103.17646947965986, 104.24814101682946, 105.33567455958921, 106.4329189296033, 107.53658056495097, 108.6403749649525, 109.73765716062258, 110.82471800800221, 111.8954871377548, 112.98915520511873, 114.0810954193705, 115.14679977616537, 116.22614739778925, 117.3135207547286, 118.40755742020221, 119.50391734610412, 120.59555070759302, 121.67706222442649, 122.74581428808128, 123.79665327018719, 124.87346430100239, 125.94267721677546, 126.97005470585822], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1]}, {"w": 0.0008690324474696732, "x": [0.0, 1.0299687395028958, 2.05850614887532, 3.0865699662947508, 4.1145321343703705, 5.143630874837686, 6.174424130375968, 7.207580221087928, 8.243980943790678, 9.283878883575502, 10.327990406374566, 11.376182493783972, 12.428386038635674, 13.483895652134123, 14.540862165536318, 15.597535312568487, 16.65223607142402, 17.703177730807617, 18.7493059528087, 19.790825966186276, 20.827510538255222, 21.859781952219677, 22.888458551083843, 23.913816198950233, 24.936572987439664, 25.95718666225117, 26.97594331622691, 27.9931759713113, 29.009585770547446, 30.0210247374566, 31.082625919967214, 33.01547750480651, 34.07578571749606, 35.08483957270453, 36.097068981807794, 37.10916410134669, 38.12108896303463, 39.13322186973111, 40.14537274404475, 41.15725716033996, 42.16946935611719, 43.181809541712944, 44.191003478134355, 45.25142362672337, 47.184742794554715, 48.24642968048668, 49.25818641362168, 50.27492849593962, 51.29260412421178, 52.311827714008636, 53.33284813966865, 54.35594262771277, 55.38148321988737, 56.41028086303133, 57.44226075261448, 58.478266474110896, 59.51860801918256, 60.56298795786728, 61.61161099292064, 62.66360176469524, 63.71769899713291, 64.77244042463721, 65.82642337146723, 66.87807658650131, 67.92677906619284, 68.97223511909617, 70.01431716029593, 71.05355564775904, 72.0902542830962, 73.12539821759799, 74.15947486164092, 75.19342900258769, 76.22829390133437, 77.26480179663301, 78.30456324436629, 79.34829802326459, 80.3974520262681, 81.45323841762988, 82.51615556770933, 83.58681068472742, 84.66425046537614, 85.74614904869433, 86.82911004748043, 87.90927502717332, 88.98429828218066, 90.04814578760404, 91.13909593999179, 92.2309594383293, 93.29804782740149, 94.3797431255052, 95.47104439930249, 96.5696994901998, 97.67164371473906, 98.7711528589754, 99.86387712868259, 100.94795559923608, 102.01739466209595, 103.1114437273003, 104.20630945576309, 105.2779490190326, 106.36546388719759, 107.46268732550901, 108.56633245689804, 109.67011401466665, 110.76739560572652, 111.85445087294858, 112.92520118252867, 114.01885536013106, 115.110805439132, 116.17648526395276, 117.25579859570963, 118.34316352698097, 119.43721398654417, 120.53361489243801, 121.62530006715659, 122.70686474912092, 123.77566566139437, 124.82653814087207, 125.90338164712418, 126.97261935188891], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1]}, {"w": 0.021808710375793176, "x": [0.0, 1.0136642978568149, 2.022563415460118, 3.082286430304937, 4.961440871250887, 6.042166238979663, 7.98168795814581, 9.042393202514925, 10.056647825154661, 11.09281877233333, 12.971939705709294, 14.035433369595006, 15.050771186154005, 16.075101238464267, 17.119735118429578, 18.92338501570289, 19.96609495500685, 20.988146833366375, 22.000868590640838, 23.060831427074625, 24.996499312289018, 26.059709137698427, 27.090608721530486, 28.965920124923237, 30.026794721922695, 31.036684889650328, 32.05261737532326, 33.07287752486892, 34.112779504637274, 35.91024245228988, 36.98469547641729, 38.03755202128548, 39.0469478651245, 40.0634019901721, 41.086100738931094, 42.12942898519897, 43.9277755251587, 44.97141954055062, 45.99545581744861, 47.01054837555283, 48.07337107025758, 49.960174334771416, 51.03468942769152, 52.110325856988766, 53.92749109549543, 55.00131660920707, 56.05851676471648, 57.088925606790404, 58.966531746069336, 60.02763765213148, 61.03812252650739, 62.05427201975998, 63.07475335604831, 64.11433541770212, 65.91705312430896, 66.99234570191757, 68.04704930960773, 69.06061672566395, 70.09597927060088, 71.97205472225257, 73.03486156093349, 74.04863806475709, 75.07059039072973, 76.1110616909299, 77.91766757462554, 78.99339765799998, 80.0495408421361, 81.06682644785629, 82.10669922166198, 83.91355837773386, 84.98946939628935, 86.04574680085719, 87.0629251808475, 88.10312002986538, 89.90379866772696, 90.97855564966675, 92.03230495930082, 93.0440299017694, 94.06432869847444, 95.10407030834128, 96.90399216015558, 97.979353154835, 99.03367372029358, 100.04684321099128, 101.08132570344813, 102.94685672578476, 104.00621892263592, 105.01322458167098, 106.02283069576968, 107.02921239384015, 108.08809122682727, 109.96048773647257, 110.9915160856978, 112.04978669417832, 113.12644973957478, 114.93060834025626, 115.97053774662109, 116.99171383442636, 118.00841480596173, 119.02317237176894, 120.03870239472492, 121.05663087261003, 122.07917857093737, 123.12288677122591, 124.91781837648952, 125.96158338348818, 126.98389773939999], "d": [1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.005545569541714742, "x": [0.0, 1.0167157758479624, 2.0505095972636775, 3.9123489788650945, 4.970859079974739, 5.972756792838739, 7.02815238995865, 8.95655702294503, 10.015531343968782, 11.026887285908503, 12.048228709654731, 13.090782075126166, 14.885849000193252, 15.928613433235075, 16.95024037680771, 17.966772723365803, 18.978763009806993, 19.9854774159121, 21.036910570779597, 22.109846943233105, 23.90804576530742, 24.943673051267808, 26.01031892460024, 27.952606197839327, 29.01502679617676, 30.032131711625095, 31.071803374737673, 32.86840294935848, 33.942636957832065, 34.99520384843688, 36.00412501876482, 37.02039401060863, 38.04230502635474, 39.08554028004182, 40.883300039783656, 41.927783450694676, 42.95074929173403, 43.96816735386044, 44.980013759487456, 46.04100571853539, 47.916757361459744, 48.9476054784376, 50.011483202787964, 51.95058665932392, 53.011931161447926, 54.02815943548216, 55.06762939601087, 56.8595075046296, 57.93297816433864, 58.98360608780535, 59.98866245784925, 60.998867110333876, 62.010831781276515, 63.02669114244234, 64.04850377814698, 65.09177536224887, 66.8809403549293, 67.9247141935379, 68.94826160474248, 69.96622763142041, 70.98244778410755, 71.99843428818748, 73.01662768191267, 74.04025851909651, 75.08397087765681, 76.87708771955687, 77.92014601403497, 78.94231410930374, 79.95404455054702, 81.01326847860801, 82.94700584193022, 84.04253210337966, 85.91975235233139, 86.94926642509668, 88.00649733287912, 89.0823696307962, 90.89126243037813, 91.93099833913715, 92.95107056771897, 93.96611533338604, 94.9788899757207, 95.98678954167985, 97.04676564951235, 98.91969137160811, 99.95081924241715, 101.01415263114633, 102.95274561287053, 104.01631246605477, 105.04708866411646, 106.91906300436247, 107.9782151851873, 108.98546498357497, 109.99607540129561, 111.00714591945622, 112.02121351506891, 113.040639071752, 114.08085424273101, 115.88426987069548, 116.96090630610954, 118.01797742524552, 119.03711244286667, 120.0805930859827, 121.87698386875901, 122.91941386016423, 123.94211248839666, 124.95902316531352, 125.97269922213654, 126.98612572288802], "d": [1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0008189211802385489, "x": [0.0, 1.0155574280367115, 2.0319933130275856, 3.049328614344111, 4.067504506513782, 5.086703098942814, 6.107392984121849, 7.1296324847355175, 8.153878065252824, 9.18063824441728, 10.20986873152097, 11.242543001641863, 12.279086705891627, 13.31942749857008, 14.3641933446419, 15.41255908974586, 16.463753527040502, 17.516494122451128, 18.56880567664563, 19.61903444187591, 20.666319123851814, 21.709502306107755, 22.74834527866084, 23.783345756802785, 24.814480835035372, 25.842203987179985, 26.867228456875953, 27.889608225990926, 28.909899125065195, 29.928682055040365, 30.945832515912244, 31.961590076857497, 32.97674379003622, 33.987163199712825, 35.04790257196477, 36.97873089556997, 38.03855500510197, 39.04701793441598, 40.058804980702995, 41.070642592130284, 42.08231119702079, 43.094253383034626, 44.106252112999016, 45.11819893819149, 46.1303710280754, 47.14249592838356, 48.1514976903037, 49.211734305142585, 51.143297095079376, 52.20455866320686, 53.215680595801004, 54.23168984503068, 55.24858657900501, 56.266967041009586, 57.28696659279046, 58.30869597443866, 59.33239782890515, 60.35862115628418, 61.387186541668044, 62.41876532763264, 63.45364861794304, 64.49167290890918, 65.5335186786542, 66.57902075337446, 67.62780396479133, 68.67973829442842, 69.7341042259711, 70.78969154445085, 71.84622787416913, 72.90299322514575, 73.95970819700904, 75.01663362330937, 76.07398597585278, 77.13280509462595, 78.19356433275304, 79.25652606741055, 80.32240675434774, 81.39079715703346, 82.46104851864123, 83.53157623555566, 84.6006689121884, 85.66648997582973, 86.72739939826893, 87.78223301603664, 88.82528635733425, 89.89987137464037, 90.97091006927707, 92.00276897168054, 93.0393468769122, 94.0759900454491, 95.11273388894864, 96.14996114944029, 97.18794127602978, 98.22691279937006, 99.2668657836692, 100.30768394988723, 101.34919728633541, 102.3912071424488, 103.4332426150131, 104.47451913334518, 105.51496082899091, 106.55384290270742, 107.59063810686028, 108.62568003404752, 109.65848230644532, 110.68873058352105, 111.71728760264669, 112.74371154003848, 113.76821108292418, 114.79133087437467, 115.81288799453269, 116.8331544970246, 117.85218071686981, 118.87008500032162, 119.88696364229669, 120.90329656443205, 121.91520140453815, 122.97723958877093, 124.9116327255175, 125.97337845747107, 126.98469487835192], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.007527352548880945, "x": [0.0, 1.0154368713272226, 2.0784928551861768, 3.955537514912487, 4.9914004117576365, 6.009674341514554, 7.020534235206089, 8.081275762255586, 9.96342384292899, 11.044602630640684, 12.986888874795692, 14.047564799428448, 15.060746674801743, 16.095606145773807, 17.963735347592504, 19.024637119065265, 20.034838687268014, 21.04936658762579, 22.06642657800285, 23.088999935903285, 24.1324253069874, 25.928842848750865, 26.97278948896055, 27.99580674781655, 29.008613791475366, 30.069686160905373, 32.01326102446311, 33.08117789720407, 34.11984952510114, 35.92404021261959, 36.966915237747244, 37.98910749547826, 39.00527712496206, 40.01503380986135, 41.07423644152475, 43.010574510567615, 44.09029966761899, 45.9645197666623, 47.02265355999653, 48.02913522772241, 49.039310639875936, 50.050650257027236, 51.064873598092056, 52.08439886213348, 53.12363719741531, 54.914516074756165, 55.98937519045096, 57.042348049263495, 58.051624860593364, 59.06822202795594, 60.091265633826495, 61.134398333697845, 62.925861318558475, 63.96886838104574, 64.9917178776191, 66.00803374615333, 67.02177261961958, 68.03073097348424, 69.09046254333869, 70.96815113986352, 72.04188708150426, 73.11686786643948, 74.92055353616199, 75.99258334015907, 77.0445443588017, 78.05308089234832, 79.0687610626078, 80.09097718722985, 81.13313523313028, 82.92841399625561, 83.97070830596122, 84.99256498671768, 86.00865843438692, 87.01778982892031, 88.07681202469762, 90.0136591777859, 91.07943735962989, 92.11440782670638, 93.92374041439699, 94.99864311242636, 96.05430418597126, 97.07111035363906, 98.11060226820408, 99.91498924359944, 100.98978141889137, 102.04436609390059, 103.05726677930214, 104.09249102747823, 105.96536364693074, 107.02702444984824, 108.03843798872433, 109.05694538764415, 110.09195170799018, 111.96492216835858, 113.02460457251716, 114.03045733462099, 115.09059295288613, 116.9618048900129, 117.99652769667429, 119.01399942926793, 120.02962268610996, 121.04546991956876, 122.06365466531084, 123.08822864670313, 124.13181711417548, 125.93257252954251, 126.97564489459562], "d": [1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.015071370354196261, "x": [0.0, 1.9301207385346464, 2.991614747684946, 4.009997735198924, 5.052594471428307, 6.848281436417509, 7.890869137975097, 8.914130493543542, 9.932185350552059, 10.948222658380782, 11.963960534777168, 12.98202352943736, 14.005073890865685, 15.048009505810258, 16.838682805525163, 17.881877673042194, 18.90442948812165, 19.919796127849956, 20.93192691292343, 21.93864503780124, 22.996031708316774, 24.92538290518196, 25.988031120697666, 27.017346567142138, 28.886579813962626, 29.946666344286275, 30.956248579889838, 31.970265395538615, 32.98677201328852, 34.00963749382634, 35.05228179909207, 36.84802456986711, 37.890796329460464, 38.91290596470941, 39.928601368574554, 40.93805112821816, 41.99703402051607, 43.93517723948671, 45.0006838978897, 46.03626052305623, 47.84362121314941, 48.91919775867431, 49.975270044584185, 50.99239616795892, 52.03285250251009, 53.850130466164025, 54.92819659185673, 55.99045188054671, 57.02956599900317, 58.839131031158075, 59.88201791244761, 60.904173001159805, 61.92049924545305, 62.934849863444384, 63.94390523725596, 65.00454362565468, 66.8777150690284, 67.90974675865172, 68.97345579954288, 70.91377873623493, 71.9765561719106, 73.0064339075768, 74.88914964002548, 75.98512925620837, 77.92610146066892, 79.00587947205945, 80.8837292915045, 81.9432146789685, 82.95220917572361, 83.96607403903451, 84.98270872476533, 86.00559087218188, 87.04938928462957, 88.84110380557098, 89.88510962951106, 90.90848251072089, 91.92695394291383, 92.94271155785361, 93.95866211233783, 94.97759983411063, 96.00101697124616, 97.044941809942, 98.83375014220381, 99.87811816547323, 100.90163119185691, 101.92022707605524, 102.93618830991586, 103.95189681007498, 104.97065561694578, 105.99391801014798, 107.03720384451978, 108.8319452169186, 109.87447351386352, 110.89553477915086, 111.90648978095675, 112.96471727464196, 114.88862000825934, 115.94237945776875, 116.94089987623269, 117.99502858507654, 119.92127069172598, 120.98289792106956, 122.01156188905921, 123.87905128508937, 124.93650943932663, 125.94113197703182, 126.94481059293796], "d": [2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1]}, {"w": 0.004017212081000506, "x": [0.0, 1.00487204547992, 2.010881926535825, 3.069529637620869, 4.941005792117944, 5.9719518625867165, 7.029851271757527, 8.106165063887708, 9.908617870949108, 10.948553903669136, 11.96983788552061, 12.986911388811304, 14.001710909283867, 15.01688454307377, 16.03495641524077, 17.05735077681135, 18.100675261511917, 19.89447058631044, 20.93770521515422, 21.959262608429118, 22.974071244784838, 23.985898256146807, 24.993085177809267, 26.050782495457256, 27.985947439925845, 29.065618432048723, 30.939480640440074, 31.99781237346132, 33.00476576586492, 34.012329455291045, 35.07206776793374, 36.94626358553847, 37.9836022079052, 39.0056355321341, 40.02705983836155, 41.05137333152042, 42.09568649493774, 43.904797912257685, 44.944417238190354, 46.012487514896776, 47.95227960830963, 49.011046661932575, 50.02001724258177, 51.035826692915066, 52.05765964884134, 53.10038005302572, 54.89960576820674, 55.94279459078614, 56.9619946605555, 58.02485721709638, 59.967725663333994, 61.03205445928995, 62.06394614354573, 63.9425036605401, 65.00527980955633, 66.02030653063588, 67.05623209961875, 68.93009715801809, 69.99057729863654, 71.00001890526758, 72.01321451233463, 73.02787213197877, 74.04779153879778, 75.08723660630396, 76.87352668127069, 77.94741773538574, 78.99788460802098, 80.00310886111613, 81.01258475373811, 82.02439592396097, 83.03987468897087, 84.06090933702686, 85.10364690665011, 86.89274865638957, 87.93591628034402, 88.95803436719017, 89.97351201884831, 90.9860467296781, 91.99299882710781, 93.05022631421758, 94.98342517466156, 96.06286709357475, 97.93523355430614, 98.99303491004744, 99.99917498388548, 101.00944070902226, 102.02065633507844, 103.03463698371958, 104.05430874609611, 105.0933016070871, 106.88960679878018, 107.96425937231936, 109.01855631907048, 110.0319326379676, 111.06626838665943, 112.93494269343095, 113.99564848055644, 115.00496388054538, 116.0185203639528, 117.0356496050793, 118.0705457841067, 119.94415782251092, 121.00706301947396, 122.02103096747061, 123.0426505404089, 124.08272554460947, 125.87576082527218, 126.94951233031492], "d": [1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2]}, {"w": 0.023745256792198587, "x": [0.0, 1.012904166790468, 2.0212009051860487, 3.080434700175353, 4.96249245720036, 6.0430172268851345, 7.986912963026866, 9.050924074115064, 10.082402674617068, 11.95671801561689, 13.016700136258462, 14.02641911738782, 15.040266071014349, 16.05682366466382, 17.079603539813597, 18.122573416351685, 19.920096803170864, 20.962636276932184, 21.985249048143267, 22.997820469067474, 24.057654442861313, 25.99499268280113, 27.058806305540152, 28.09010956920513, 29.96972787913031, 31.032827031864237, 32.04880764562688, 33.0853875033186, 34.96393998922604, 36.025311059505555, 37.03644585967713, 38.052455995534125, 39.073039607594005, 40.11260446886904, 41.91871489322426, 42.994960755784106, 44.05178581253146, 45.06887370281108, 46.1099625622393, 47.924972810037204, 49.00276669786005, 50.06358672309146, 51.099899181565924, 52.914766817241535, 53.990884232019525, 55.04786787312007, 56.067054699321446, 57.11153580272286, 58.91984014836533, 59.96332514599009, 60.98691188338568, 62.00276774115014, 63.066249550798226, 64.9457274263606, 65.97748899516857, 67.04187114339342, 68.98468834639742, 70.04821999348133, 71.06808681951603, 72.11176828808041, 73.91009253935013, 74.95346677550825, 75.9773962849482, 76.9957778116471, 78.01155725051353, 79.02703917704568, 80.04519599655009, 81.06827176634565, 82.11207945521903, 83.90715316116821, 84.95037150063925, 85.97231367483532, 86.98770638337416, 88.00036217799784, 89.00841341441797, 90.06621579171141, 92.00199862759973, 93.08191522090114, 94.96314780929582, 96.02473132306775, 97.03754837482717, 98.05864543758757, 99.09890078356688, 100.90357561796155, 101.97830421179003, 103.03250715494455, 104.04534132461097, 105.07992408865904, 106.95205770682753, 108.01355495476417, 109.02481586770264, 110.04289949454967, 111.07810010208455, 112.94829803343588, 114.00863937863039, 115.01795408264888, 116.03178732050812, 117.04812738227757, 118.08258010837847, 119.94817876860678, 121.00812970377406, 122.01586776213631, 123.02381230687833, 124.08368354977817, 125.9500212911396, 126.98372661079398], "d": [1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1]}, {"w": 0.0063432652204348915, "x": [0.0, 1.0061539965818986, 2.065330598986971, 3.928229427064902, 4.961521683549409, 5.976882523570488, 6.988560802750678, 7.997589451762608, 9.006610577726775, 10.013213764846515, 11.071677844621677, 12.941759818574237, 13.971861749595721, 15.0351220514775, 16.972078218532985, 18.03340206133471, 19.049658918660835, 20.089084012706117, 21.88605998712604, 22.960146572984875, 24.012650140580643, 25.021513120086045, 26.037423004745033, 27.059227034528696, 28.10226377297552, 29.898593323856534, 30.942724214263787, 31.965661940951655, 32.98315849577227, 33.99478048317504, 35.05588295847133, 36.92975237135014, 37.96002991248399, 39.023518698518814, 40.95746204818025, 42.017484137786276, 43.02979650263918, 44.052335673775715, 45.09525728287564, 46.893246569703436, 47.935298684938246, 48.956913237228925, 49.97214602373157, 50.983784552862154, 51.993993604663466, 53.00329761949403, 54.010002193080524, 55.06919735696399, 56.93938239257395, 57.97016569318496, 59.02769556741173, 60.103736828353235, 61.9094581305904, 62.950104618792565, 63.971144607838816, 64.98729303116228, 66.00128093688488, 67.01479383745479, 68.03064916120573, 69.05115464710944, 70.09081692029035, 71.88415694486508, 72.959189464358, 74.01215714923896, 75.02119240869656, 76.03775917421231, 77.06002909913107, 78.10254536276912, 79.89826163454747, 80.94220210091157, 81.964948268614, 82.97779451482893, 84.03235373809602, 85.1068335171349, 86.91287050513587, 87.94804523829056, 89.01452377875063, 90.95284545792725, 92.01359761613661, 93.02635952679164, 94.04906686435277, 95.09289627049196, 96.89357612501732, 97.93718298355311, 98.95952259937916, 99.97668650899406, 100.98739369424857, 102.04772792575234, 103.92766502321899, 105.00825603906011, 106.94812907370599, 108.00902599134895, 109.0224593115552, 110.04508119279136, 111.08865761673373, 112.88667278228972, 113.92896111044462, 114.95002398452604, 115.96488741935735, 116.97602693087691, 117.98215199188098, 119.03876600563112, 120.9678588622647, 122.02985167791913, 123.05884384078011, 124.92558499867863, 125.98413834064857, 126.99066436993932], "d": [1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1]}, {"w": 0.01683549359855492, "x": [0.0, 1.0575669579764473, 2.13333042546346, 3.9428653148614776, 4.983286993799475, 6.005071719600602, 7.018131117798806, 8.079931308516688, 9.96230974085438, 11.042963525566389, 12.980948770246435, 14.038366245359313, 15.04167333906699, 16.100728137917713, 17.96959449890165, 19.00579674867149, 20.026085105105018, 21.044125245567702, 22.063686515981242, 23.087578106002848, 24.131687439677123, 25.93172811532936, 26.975767832910623, 27.99869228467685, 29.011512798602237, 30.072726538751407, 32.01538105845424, 33.08351680812166, 34.12217159700586, 35.92779843033197, 36.97040964557952, 37.99235722730988, 39.00843127120658, 40.018212146531205, 41.07735816617003, 43.01374756269083, 44.0933295873665, 45.967421785044294, 47.025509331957075, 48.03196676884938, 49.04213440519806, 50.05348625978227, 51.067610351028115, 52.08723314221108, 53.12629631163153, 54.91697562634464, 55.991559456453764, 57.04435087306219, 58.053424655699885, 59.069750500920335, 60.09243926099248, 61.135341549130644, 62.92636478616403, 63.96871685461743, 64.99083302100509, 66.00579470042163, 67.01784029638272, 68.02425057976082, 69.08136815825252, 71.01045852762424, 72.07329455848006, 73.10285069244419, 74.97222475393994, 76.03236817780441, 77.04211452097908, 78.05601604743353, 79.07246611046472, 80.09530724247126, 81.13756457800316, 82.93436619911004, 83.97689191340885, 84.99859568440435, 86.0144050029857, 87.02342025942288, 88.08243156389013, 90.01975967117879, 91.08586211550691, 92.12134143420887, 93.93071040474968, 95.0056771816771, 96.06126403325737, 97.07838364345707, 98.1178409370521, 99.92593934138696, 101.00149470963161, 102.05779163498016, 103.07413796952873, 104.11437111496546, 105.91816425753883, 106.99331150170076, 108.04736837627847, 109.06091554293063, 110.09561529545803, 111.96754749631677, 113.02718374071375, 114.03281194700132, 115.09267869809987, 116.96499923904169, 118.00009475319413, 119.01791960905088, 120.03362431942176, 121.04995275146605, 122.06808815373037, 123.09255725726356, 124.13623030912463, 125.93761716917915, 126.98046502514045], "d": [1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.031084160038936937, "x": [0.0, 1.063362604435477, 2.0793283452671587, 3.1167753705835173, 5.000593863306792, 6.065879756519207, 7.084808331417967, 8.126029555964926, 9.935316315676836, 11.010249316166941, 12.064965056357073, 13.079024274867812, 14.114253435984754, 15.987712353636415, 17.049055577677592, 18.060562496035807, 19.07824097348868, 20.101239220569926, 21.144614616856604, 22.951441176087496, 23.99540195549388, 25.015327690694576, 26.078708125941393, 28.02458756790573, 29.105490065201902, 30.988179424083263, 32.049023767808244, 33.060355417291305, 34.0776689388284, 35.100195474294495, 36.14290749704468, 37.947511085590854, 38.99117812974727, 40.01050337048473, 41.07319776528922, 43.0155505095069, 44.07946230974861, 45.11186183733167, 46.993690739608894, 48.05689627528262, 49.07279960714879, 50.108921198133366, 51.98333722005221, 53.043443441118484, 54.05289503765444, 55.066568618753465, 56.08233506446874, 57.1039195449481, 58.14489588658618, 59.96070027355152, 61.04113314370166, 62.11962725299403, 63.93549771184157, 65.0080051938227, 66.0598553607132, 67.06839256173326, 68.08402202259296, 69.10586289481766, 70.14846999222318, 71.9450299974201, 72.98908569044951, 74.01273199317068, 75.03077017009456, 76.04278826477469, 77.10418494411967, 78.976709631969, 80.00719271813561, 81.07072694466524, 83.00545085806293, 84.06540262961383, 85.07787609688403, 86.10061681681732, 87.14326725222423, 88.94161878355577, 89.98327655277511, 91.00469000622913, 92.01988939845042, 93.03162800918939, 94.04222548450038, 95.04746284068057, 96.0979167931313, 97.17131691740539, 98.96986163045162, 100.00571059440828, 101.06627517863565, 102.14303484167205, 103.95850250793843, 104.99884526637732, 106.01576160916929, 107.07206223333733, 108.14809957465343, 109.95047617142207, 110.98934824898436, 112.00886440789404, 113.02357676425491, 114.03507817129888, 115.04641264749318, 116.05375519281033, 117.1124424214176, 118.98266806336751, 120.01331243312505, 121.07673609799488, 123.01284152124954, 124.07261338847233, 125.08572072957523, 126.12139333381971], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1]}, {"w": 0.004951830637784999, "x": [0.0, 1.0136402923640668, 2.0224281476004373, 3.082037518337612, 4.961613191227915, 6.042275680301991, 7.981554354280478, 9.042221310797387, 10.056461477033483, 11.092516120116827, 12.971395194280277, 14.03487081881798, 15.05026259416688, 16.074454889765004, 17.11897621760222, 18.92194392632423, 19.964674476596482, 20.986509605825805, 21.99917543756014, 23.059313816325695, 24.994505418752134, 26.057636234765287, 27.08826526558558, 28.961994697343837, 30.022022707650567, 31.03020126174269, 32.04359134433782, 33.05997866929065, 34.09484065911545, 35.963707013903864, 37.02431757223031, 38.03374522032009, 39.04758898627136, 40.06419290362847, 41.0869204909545, 42.13044228775228, 43.92712199039672, 44.97000652462004, 45.99269631714198, 47.00612576622405, 48.067053884368285, 50.00763769889441, 51.07396931146429, 52.10952030928916, 53.92285651868176, 54.99857948143611, 56.05667664592133, 57.087835634754796, 58.96678531926083, 60.02790140279251, 61.03855271403781, 62.054803327110086, 63.07535719030754, 64.11502175631848, 65.91714499031771, 66.99248591142315, 68.04697828536068, 69.06072664106802, 70.09597325027323, 71.97180417956034, 73.03437147336918, 74.0481060353225, 75.0699362546667, 76.11052533445826, 77.91661769060016, 78.9923632781443, 80.04826301736998, 81.0656517814299, 82.10547761545983, 83.91114070903402, 84.98682524340086, 86.04297029905906, 87.05982680702427, 88.09964270744413, 89.89912244170448, 90.97318540804525, 92.02565289161387, 93.03481499793456, 94.05111620245519, 95.08523186235678, 96.95036601402703, 98.01005254733649, 99.01808235274866, 100.02608804476445, 101.0855796441671, 102.95136559859297, 103.98609930156498, 105.00322832060148, 106.01676058050566, 107.02563104221399, 108.08591421502695, 109.96132100981423, 110.99265222680792, 112.05079414329269, 113.12747643729, 114.93097881178875, 115.97088630255912, 116.99195424639207, 118.0087907636025, 119.0235594427922, 120.03914392593867, 121.05719979714357, 122.07981230777715, 123.12361255243029, 124.91799009245251, 125.96163184458582, 126.98386060736767], "d": [1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.001752548081042116, "x": [0.0, 1.0231840460851056, 2.066575934158747, 3.866899782523024, 4.910617464897096, 5.935161543494996, 6.950608669771005, 8.013946601664252, 9.896847671610923, 10.928947023078571, 11.987043755691552, 13.06294836709858, 14.874075814900987, 15.909744819427955, 16.97629501324293, 18.917019903182172, 19.977747231688724, 20.991355966712216, 22.014237083128002, 23.05708689278071, 24.852326734172653, 25.894452678869087, 26.91560814714076, 27.931336625228273, 28.94283325815373, 29.952373642390736, 30.956725638520087, 32.00603163282609, 33.07745833952563, 34.87702496587964, 35.95178455412116, 37.0106419107114, 38.04522249221833, 39.8598599151277, 40.935367008083816, 41.992142136480986, 43.011227459782326, 44.05473274435418, 45.852759702263825, 46.89541745929175, 47.916906557808844, 48.932904550712024, 49.94510202724381, 50.956457724172004, 51.96406822590291, 53.02302660953846, 54.89362992585138, 55.92376045309636, 56.9870232533768, 58.92213973037987, 59.98191965867585, 60.99497710999187, 62.029748808566076, 63.8975659635763, 64.95787705311444, 65.96681249651043, 66.98088983975644, 67.99752320183562, 69.02003831891051, 70.06346605026167, 71.86116954708937, 72.9041428686141, 73.92105585429356, 74.9825208665726, 76.91388252379708, 77.97098594477404, 78.97728982178596, 79.98870573880566, 81.00396890364831, 82.02533885833024, 83.06826174269774, 84.86564653789665, 85.90899849137242, 86.93129331137037, 87.94398735187833, 89.00388309314276, 90.93859657668995, 92.00175602789813, 93.03179560667215, 94.90674500656057, 95.96744099432468, 96.97771775889585, 97.99348490299002, 99.01335553848963, 100.05307840627161, 101.8497357607983, 102.924155622617, 103.97693637424037, 104.98625690375789, 106.00272584607396, 107.0250389313171, 108.06802055216718, 109.86432332182872, 110.90690264907224, 111.9292135495023, 112.9420570299069, 114.00222051800408, 115.94004253230894, 117.00390682244326, 118.03514375249064, 119.91464575083876, 120.9774428785229, 121.99327543440225, 123.02954011770761, 124.90805094861365, 125.96976883834635, 126.98188361416922], "d": [1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1]}, {"w": 0.012184311119441847, "x": [0.0, 1.8212429420475609, 2.8981750284474406, 3.958249893081587, 4.993933643461126, 6.808609082362108, 7.883777933697411, 8.939958223916113, 9.956933975852666, 10.996602279590201, 12.800960629609238, 13.876096957164993, 14.930559279546344, 15.943503442712815, 16.96661312287278, 18.009802083696627, 19.81704473874668, 20.860642963412104, 21.880586976094936, 22.944173041060502, 24.890380655494862, 25.971307548212824, 27.854373950546865, 28.91524150069795, 29.926495342824957, 30.943970539842862, 31.966277753687283, 33.00879304226439, 34.81343382042057, 35.857195842715434, 36.876348709470385, 37.93904422187164, 39.881256721589054, 40.94525932518665, 41.97765549755999, 43.858959186195, 44.922293904166544, 45.93811777287846, 46.97400525381457, 48.84878161814199, 49.908914080161225, 50.9183547981525, 51.9318800581532, 52.94750950584014, 53.96872395537091, 55.009164655874535, 56.818534258691514, 57.89709181424972, 58.972074584576305, 60.8539724473435, 61.913519282862985, 62.92220808759807, 63.935744721869305, 64.95165945154461, 65.9737216971108, 67.01634492421826, 68.81423748082383, 69.85820868045909, 70.88174929783224, 71.89960464907628, 72.91144795199241, 73.97274105317128, 75.84528419451668, 76.87563627840835, 77.9392535900665, 79.87377941829665, 80.9337493511015, 81.946361482613, 82.96900404333941, 84.01182980565453, 85.81034384900612, 86.8523217247064, 87.87373457496928, 88.88917188339, 89.90119453709815, 90.91208875356074, 91.92200517688698, 92.92856599584276, 93.98785573580436, 95.85721013304843, 96.88814266259753, 97.94590850395123, 99.02147885134445, 100.83163568660207, 101.8715001276951, 102.88819568275561, 103.94415514465331, 105.0201788034709, 106.82325213270899, 107.86245560998555, 108.8816380908074, 109.89634480630991, 110.90796998193169, 111.91900216996235, 112.92665733412242, 113.98553398995642, 115.85640153714748, 116.8871544008156, 117.95107404121866, 119.88977286317811, 120.95155331833273, 121.96807174199854, 123.00872667762772, 124.82597556629115, 125.90317211815224, 126.96367316557229], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1]}, {"w": 0.01685906778336561, "x": [0.0, 1.9349791538266072, 2.999740261967432, 4.033220474502717, 5.826123982297895, 6.898807140173496, 7.948458026997897, 8.951510579747248, 9.958189457030397, 10.96592277582017, 11.974736610981711, 12.986087548343079, 14.000583900460459, 15.021922060953656, 16.064649759419552, 17.859841208192513, 18.90257749632287, 19.92054787638667, 20.982866518022934, 22.91533968173716, 23.97272237864069, 24.979574777816495, 25.993289827760638, 27.01185802137624, 28.05035450284502, 29.853677928826627, 30.92953325740085, 31.98586258853778, 33.002781390674485, 34.043163044044825, 35.851597591083646, 36.92797841317387, 37.986004453945384, 39.017551341269325, 40.900253891262835, 41.963625232043725, 42.978561406786994, 44.002519393332946, 45.04698934035644, 46.85076904972227, 47.89318932163784, 48.91525080571355, 49.92765566557658, 50.98751020885546, 52.923309797089594, 53.986679238019306, 55.01707949076146, 56.89204357363898, 57.95310095298603, 58.96338658738793, 59.97930722236537, 60.99982265056023, 62.039228162277034, 63.8366932439604, 64.91114185987712, 65.96406337392484, 66.973000533771, 67.98937673818945, 69.01145028709922, 70.05406582980416, 71.8551718030204, 72.89910379092198, 73.92289654227883, 74.93734414921366, 75.99949188811043, 77.88337783314552, 78.96423918473646, 80.89848318714267, 81.95601169121271, 82.9625068437788, 83.97483550335829, 84.99000642450713, 86.01175009958015, 87.0545450912804, 88.85262546377078, 89.89669405436484, 90.91952777113046, 91.9368702182775, 92.94830190383391, 94.00900123759075, 95.88475674524892, 96.91505869126006, 97.97907905348046, 99.91327771033689, 100.97323338300514, 101.98520333230833, 103.00759127933294, 104.05036053485064, 105.85226183368793, 106.89561630723173, 107.91776208368671, 108.93470681749031, 109.945359403539, 111.00582904892109, 112.88513508752816, 113.96604481672388, 115.90569527919607, 116.96672283180115, 117.97997304643837, 119.00269152632605, 120.04630787458984, 121.84519113287551, 122.88745077732904, 123.90873914629317, 124.92383186982494, 125.93549358349996, 126.9423899407407], "d": [2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0018028551450949672, "x": [0.0, 1.009866452555676, 2.016491951429936, 3.0753968573828954, 4.938077619267291, 5.971686009907047, 6.983554190855263, 8.042299715499032, 9.97472865876931, 11.034332629469398, 12.046109234329123, 13.067842176947797, 14.11040860874786, 15.905083954876735, 16.94765510005031, 17.969186719565478, 18.985532112822455, 19.997447336431105, 21.008516477243685, 22.01584472356567, 23.074546952409325, 24.943897012025854, 25.974380108921494, 27.037704593205138, 28.972464658020925, 30.0324130534576, 31.045244905037535, 32.07957496865014, 33.94749445044213, 35.00751406548537, 36.01645513463135, 37.03008342125668, 38.04638134714619, 39.068486128366025, 40.11199801586609, 41.90873480135735, 42.95300921339574, 43.975533335219076, 44.992974432915275, 46.004296589965335, 47.064982731148206, 48.9397162778115, 49.970351514249685, 51.03374094871979, 52.96949665951053, 54.028806042379095, 55.04111504241804, 56.075276895877124, 57.939807458540415, 58.99864896299497, 60.005064079211984, 61.01438211245156, 62.02455746279853, 63.03663821678814, 64.05258721004944, 65.07442118299385, 66.1176841564844, 67.90696781590448, 68.95088434790509, 69.97420296225853, 70.99200585483163, 72.00812627422322, 73.02374130430373, 74.04177925356026, 75.0652064345247, 76.1085512087168, 77.90228417423113, 78.94539142785499, 79.96738419394987, 80.97885673669664, 82.03806256616724, 83.97168914940298, 85.06711754455003, 86.94422458580969, 87.9735621077342, 89.0306034022459, 90.10639496976674, 91.91512732050946, 92.95487409537873, 93.97485745777297, 94.98980502345805, 96.00254642463248, 97.01033330087107, 98.07027180230611, 99.94309000961, 100.97412332688187, 102.03745759187912, 103.97597087169375, 105.03943358604374, 106.07020106567603, 107.94194141771321, 109.00118188652647, 110.008415373903, 111.0190841695122, 112.03022545043537, 113.04420762076278, 114.06342981248105, 115.10336219149, 116.9066553092219, 117.98330538255534, 119.04038344652376, 120.05930372703418, 121.10275896758948, 122.89824276921144, 123.94019811310488, 124.96193389809238, 125.97760022807392, 126.98936735254307], "d": [1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.013984961859708404, "x": [0.0, 1.0430522177623138, 2.067364683162223, 3.082604081206059, 4.145668089116186, 6.0229294775313384, 7.0587165957802, 8.076849445308653, 9.087518600150096, 10.148214246832822, 12.030586634290884, 13.111803347627715, 15.053994517201062, 16.114610531144457, 17.127865555862144, 18.16274531223134, 20.030971242563776, 21.091726969830493, 22.101758394214198, 23.116218934567094, 24.133284629409097, 25.15570375210379, 26.19909262023095, 27.995590600163073, 29.03945747335623, 30.06236019845772, 31.07517847049508, 32.13621495106237, 34.07970097429515, 35.1475496863618, 36.18620979438371, 37.990822806931995, 39.03359571489714, 40.0557275080154, 41.07193948118643, 42.08160224064048, 43.14070141496936, 45.077210795924344, 46.156834345522746, 48.03115015149095, 49.08918191818021, 50.09566266640647, 51.105833051302035, 52.11724537304238, 53.131458973873194, 54.151003129049435, 55.190306541803665, 56.980477973948524, 58.05525196566824, 59.10819184437465, 60.117650462334566, 61.134172576307954, 62.15715541986135, 63.20050673870838, 64.99092658911343, 66.0336013909572, 67.05582560355154, 68.0711740748889, 69.08361776194917, 70.09079118235272, 71.14857210928776, 73.08201067852764, 74.14784190610077, 75.18234247625095, 76.98144056756846, 78.05530936216269, 79.10823658811758, 80.11765087753504, 81.13397854167125, 82.15655888328078, 83.19871954218834, 84.99434399060138, 86.03681565104023, 87.05885922654808, 88.07486324808445, 89.08416928419776, 90.1433046763783, 92.08034607101393, 93.14615523934731, 94.18114479984766, 95.9899617916989, 97.06489356445019, 98.1205416991266, 99.13742316734984, 100.17710460511194, 101.98226220107377, 103.05713583475992, 104.1116700562021, 105.12446820472219, 106.1598604443305, 108.0325355246473, 109.09438834891418, 110.10608601395624, 111.12531005814898, 112.16132318668743, 114.0405678928374, 115.10343471064121, 116.11941895276559, 117.15539926891316, 119.02773553402848, 120.08720061755486, 121.09440437410069, 122.106041527844, 123.11912299732494, 124.1353718236049, 125.15865917661665, 126.20143731624074], "d": [1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.00046048316394255477, "x": [0.0, 1.064932329105096, 2.0835370039159495, 3.1245819589421346, 4.933258227268381, 6.008167285426427, 7.062911175382724, 8.076795777526343, 9.111862761614663, 10.986018492222145, 12.047375555293803, 13.058983517410756, 14.076609217133056, 15.099592589229045, 16.142855904905506, 17.949890493365647, 18.993732982933835, 20.013620547325125, 21.07695111223134, 23.022625324463974, 24.103528089179, 25.98597283493335, 27.046869770523504, 28.058121517278956, 29.075497649683676, 30.09794820420861, 31.1405317313987, 32.94512062055264, 33.98873279893517, 35.007907699142436, 36.070591347836064, 38.01277383869672, 39.07674825168608, 40.10912893140471, 41.9903471847633, 43.053666230126616, 44.06949909922465, 45.10537525209177, 46.980121490494476, 48.0401742898878, 49.049586067618954, 50.063128631433464, 51.07870262571962, 52.0998870984846, 53.14032491935765, 54.94969379606306, 56.02841106241853, 57.103418399165626, 58.98504293108653, 60.04457489722305, 61.05331580460554, 62.06677735600413, 63.08270990828462, 64.1048655630734, 65.14761721439197, 66.94522068598528, 67.98920420842364, 69.0126765866301, 70.03052312254296, 71.04234864510109, 72.10368621914495, 73.9760213494072, 75.00650035763616, 76.07008053652255, 78.00426918691704, 79.06428209922704, 80.07681736717444, 81.0994087711003, 82.14216679262131, 83.94079313643309, 84.98262511359187, 86.00414257423043, 87.0195003511253, 88.03145079785001, 89.04230971573651, 90.05220479590527, 91.05866198311331, 92.1178902797467, 93.98747477082757, 95.01837980855241, 96.07612979724811, 97.15167837074308, 98.96165352741411, 100.00151188922507, 101.01818000325765, 102.07413897722344, 103.15015520845947, 104.9530954791511, 105.99224303899157, 107.01151065256258, 108.02614935262758, 109.03774113371152, 110.04864356584757, 111.05604097456137, 112.11489176151277, 113.98546867892199, 115.01631685639717, 116.08018436418679, 118.01898143405408, 119.08047582863396, 120.09683966841959, 121.13713513950208, 122.94842165667062, 124.0244118809782, 125.08232433862204, 126.11448902820196], "d": [2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1]}, {"w": 0.00022470681529441282, "x": [0.0, 1.0509739561857763, 2.1087476541640924, 3.1738288145721425, 4.246602878248902, 5.325762428006328, 6.408666790073351, 7.491736473445649, 8.57165625737136, 9.646179253906482, 10.70985261268336, 11.800646296539732, 12.892420145496677, 13.959582002325556, 15.041044679974826, 16.1315105472241, 17.228667083913805, 18.32884951667208, 19.42703550420827, 20.519187984180324, 21.603102131080547, 22.673396019198297, 23.768138235161004, 24.863696877002127, 25.93565191330498, 27.021527224665377, 28.114814325114004, 29.21254837428685, 30.310776950957834, 31.40628335127957, 32.49756262461634, 33.58443812571714, 34.66883847892244, 35.75306289445787, 36.83902066542318, 37.92889566615944, 39.02204568666199, 40.117192081713824, 41.21158652564715, 42.3010260943684, 43.382662421428286, 44.44984577977072, 45.54151395690014, 46.63146144457265, 47.69269382358772, 48.76450417127198, 49.84174765160772, 50.92317271276794, 52.006115799850036, 53.08655192673764, 54.16106618249339, 55.227444306338185, 56.284952668361846, 57.33372565668246, 58.37543690768372, 59.41085195277167, 60.440812587917044, 61.46709500844158, 62.489791208718344, 63.510212096920604, 64.52875581431502, 65.54557469938803, 66.56110277017964, 67.57542412343138, 68.58533127886882, 69.64558255532671, 71.57338371947822, 72.63175230704795, 73.6379035789508, 74.64762078570382, 75.65674082106769, 76.66597939794515, 77.67543599289179, 78.68440768121496, 79.69328150224857, 80.70259733294388, 81.70778768772337, 82.76505420299956, 84.68873174258118, 85.74621702891044, 86.7516190133394, 87.76042426046288, 88.76937090760799, 89.77824055683804, 90.78753302510644, 91.7974053575312, 92.8039931582108, 93.86271166285026, 95.79189613436438, 96.8518131008452, 97.86104776030278, 98.87509530172687, 99.8899282305529, 100.90588579835178, 101.92377727712582, 102.94360774818837, 103.96572158328223, 104.99131206693477, 106.02030729468848, 107.05398348194322, 108.09297396373985, 109.1374203626445, 110.1881238421013, 111.24445431699814, 112.30520201091711, 113.36846526036213, 114.4316974555266, 115.4923347764505, 116.54895892244622, 117.6009999573879, 118.64818806885036, 119.69131335671364, 120.73105747726561, 121.76844696871785, 122.80420790106376, 123.83962230720874, 124.87558986542469, 125.91347591083687, 126.95467111416875], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.017115374277681963, "x": [0.0, 1.0575182727147634, 2.062718498826057, 3.0707538666224594, 4.07848911780845, 5.087283273728734, 6.097659624633078, 7.111007696051796, 8.130345325877997, 9.169470630722003, 10.960744723257028, 12.035285567920486, 13.087765368877708, 14.097087247445689, 15.113078383437555, 16.13503378788186, 17.17761638632961, 18.972384672117553, 20.016255887717087, 21.039404115418733, 22.05714103220587, 23.068833075941853, 24.129760347918758, 26.00466521659522, 27.034707560832228, 28.098156256662982, 30.0317274773265, 31.091977659755543, 32.104113766520044, 33.12660919931221, 34.169636858019096, 35.971212240503, 37.01413565853539, 38.036522897108, 39.05346297085136, 40.063989276909204, 41.124153873659054, 43.00389552346289, 44.084252574145815, 46.024815961426775, 47.08590715912344, 48.09919748738418, 49.12121838260124, 50.164720173229156, 51.96478909856158, 53.00754628571113, 54.029150599440655, 55.04421926549269, 56.056054772044675, 57.0633044530406, 58.120925120877004, 60.0559508898167, 61.13589279351059, 63.00938331990456, 64.06709559660538, 65.07355145270307, 66.08076528984766, 67.13955733111044, 69.01562686230528, 70.04573967950967, 71.10305476712423, 72.17952265177821, 73.98277346612231, 75.022928036473, 76.04449489306303, 77.06182110993622, 78.07694580508554, 79.09262358402226, 80.11115954494649, 81.13445999424006, 82.17862520956064, 83.969640291404, 85.01375446080179, 86.03714935511918, 87.0553811153341, 88.07136442659309, 89.08697676436877, 90.10523011266083, 91.12902142388722, 92.17249836824443, 93.96759474274455, 95.01071402178385, 96.0329927168193, 97.04479804739717, 98.10429580393519, 100.03799666112637, 101.13335752115864, 103.01171082946063, 104.04095305924035, 105.09801507287709, 106.17401369769372, 107.9813987788263, 109.02164610612415, 110.04192862091395, 111.0567853784736, 112.06954384916129, 113.07739165722468, 114.13686716323384, 116.01573397035497, 117.09001494343217, 118.16593548591406, 119.99277572946045, 121.07063182688948, 122.14857483142458, 123.9772655442359, 125.05320700705236, 126.12619938441641], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1]}, {"w": 0.01372164152343795, "x": [0.0, 1.0223836802495148, 2.0354039240451147, 3.0957783504804777, 5.037472569570051, 6.1038843863736005, 7.139642761615087, 8.953007608790907, 10.028521014712648, 11.086418066250806, 12.11787625685669, 13.996573787369117, 15.057543025883064, 16.068514813092097, 17.084479100442454, 18.104845966627064, 19.144691722442914, 20.950832275252505, 22.0270027292511, 23.083524442445295, 24.100599363416922, 25.1410119048675, 26.94979084522508, 28.02605394030085, 29.084460306946994, 30.116497314381203, 31.999737549323893, 33.06293593766508, 34.0780307098139, 35.1016129194243, 36.14580665728545, 37.95092120836344, 38.993437351065054, 40.01554720052419, 41.02874971940226, 42.08899062496295, 44.025401399962064, 45.08880980621798, 46.11918331514853, 47.993204718887114, 49.05403772536563, 50.06498750133797, 51.081239786837955, 52.10226790084083, 53.14277324839518, 54.95006944369811, 56.026061099277875, 57.08346987164423, 58.1137395786437, 59.98751160359512, 61.04779028317425, 62.056508425867705, 63.06940002131914, 64.08443741178233, 65.1041148319198, 66.14328726336215, 67.93057101720147, 69.00424833572038, 70.0548795573231, 71.06053622777046, 72.07000724921106, 73.08136733269802, 74.09660346097564, 75.1182857899242, 76.16098595374329, 77.95110625725209, 78.99364570798991, 80.01530070146302, 81.03076683633275, 82.0432943253733, 83.05011986794455, 84.1074461860291, 86.04116224146482, 87.12078346086267, 88.99245222018118, 90.05018316138661, 91.05562973841874, 92.06472964353124, 93.07492190958135, 94.08678420924151, 95.10244945315704, 96.12359470400446, 97.16555027450626, 98.96631441067642, 100.00566466996936, 101.07323326707996, 103.01387450162915, 104.07249400060984, 105.08198273854732, 106.09785172697916, 107.11935781290974, 108.16179271885241, 109.96179381782386, 111.0049706218113, 112.02421971355086, 113.08703668966024, 115.02796204161912, 116.0913134864995, 117.12226561065904, 118.99249443098705, 120.05283046261174, 121.06207006401213, 122.0757485563509, 123.0922296449, 124.11498968211212, 125.15850143498287, 126.95735927064479], "d": [1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.001394899288600338, "x": [0.0, 1.0136715383537271, 2.022480449165323, 3.0820906315743546, 4.961636801767494, 6.0423807902447875, 7.981590114080524, 9.042241374578243, 10.056496839642733, 11.092623955968262, 12.97158699088337, 14.034973107271908, 15.050227312401953, 16.074367137603772, 17.118889122402408, 18.92165192850783, 19.96435948549796, 20.986224789280477, 21.998848586251093, 23.058891313717076, 24.994011584158837, 26.05714552791237, 27.087765848433794, 28.961430395806893, 30.021426207736805, 31.029621423610397, 32.04297598806827, 33.059296962827894, 34.09418848976196, 35.962948159995946, 37.02350000385266, 38.03287791454016, 39.046675304189606, 40.06324808669415, 41.085958453643364, 42.12935860943489, 43.92601611757726, 44.96894205636974, 45.99159365750801, 47.00501071723598, 48.06592169117548, 50.00590545957802, 51.07202970726972, 52.10723764308905, 53.92038025820515, 54.99597059789616, 56.053962932943286, 57.0847275814697, 58.96210157139734, 60.02235763715833, 61.03132953426897, 62.04507991797015, 63.06192939539705, 64.09654480131562, 65.96834456315881, 67.0301919725558, 68.04210282140224, 69.06073305414948, 70.0963153835633, 71.9724134292585, 73.03510466812072, 74.04897444134234, 75.07088374592125, 76.11132177502758, 77.91725129196358, 78.9930533050702, 80.0489955222383, 81.06613733774167, 82.10594454502788, 83.91159713537057, 84.98747583811729, 86.0436170233557, 87.06043728298461, 88.10028252987651, 89.89942995347644, 90.97343470298465, 92.02595240483964, 93.03510648137868, 94.05136027487438, 95.0854991791341, 96.95066880439899, 98.01032631662014, 99.01835437076485, 100.02629903019721, 101.08579716083482, 102.95146127271282, 103.98624695627221, 105.0033933830269, 106.01693637186615, 107.02579831363326, 108.08607318057199, 109.96150988957375, 110.9929561912798, 112.05108022256609, 113.12774239242775, 114.93101843049372, 115.97097691983464, 116.99199925048343, 118.00883642360243, 119.023664796475, 120.0393050086027, 121.05726614627962, 122.07990815577267, 123.12372915646172, 124.91805934911528, 125.9616956580226, 126.98392609093207], "d": [1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.01604518632910598, "x": [0.0, 1.0090394786446524, 2.0155787826567857, 3.074032957675018, 4.944075128060873, 5.974224963185894, 7.037512720087237, 8.974438219785815, 10.035734880201087, 11.051990099307506, 12.091355937223359, 13.888470624410028, 14.96251617383132, 16.015011898384735, 17.023862186138928, 18.039797580316, 19.061566894640578, 20.104570750723816, 21.901254524688767, 22.94524229289812, 23.968223432947852, 24.985721735533346, 25.997314723690813, 27.05842398671394, 28.93239960938466, 29.962637092706863, 31.02615126846392, 32.96012952132182, 34.02013279518627, 35.03242113047851, 36.055032399035454, 37.097949979851954, 38.89596915848865, 39.938071643385335, 40.95969374373894, 41.974902888714915, 42.98664698859717, 43.996826022140915, 45.00609183653659, 46.012824193541455, 47.07206739575481, 48.94231236801052, 49.97313822111196, 51.03073077578502, 52.106823578106685, 53.91228439441621, 54.95294320689086, 55.97402167029582, 56.990157547642276, 58.0041371469241, 59.01761058755321, 60.03343865755195, 61.05401564150563, 62.09367210495702, 63.88700313155278, 64.96197333129821, 66.0149428592763, 67.02392035742511, 68.04047290501362, 69.06271295011095, 70.10524856770286, 71.90086297854866, 72.94489927827672, 73.96766086964334, 74.98058904234694, 76.0351796378655, 77.10969646739615, 78.91515326377306, 79.95053039629585, 81.0170498908085, 82.95574720566552, 84.01636145586701, 85.02900342427674, 86.05173026480198, 87.0953204057507, 88.89471327232268, 89.9378678529844, 90.95948803320515, 91.97557430560819, 92.98473874001058, 94.04336400819116, 95.98075878794174, 97.06132102110197, 98.94409824371131, 100.0065972091161, 101.02143291067658, 102.04497237943296, 103.08907262774298, 104.8891800716162, 105.93137970676122, 106.95256339915146, 107.96727887594588, 108.97840770733526, 109.98452598532326, 111.04094141482062, 112.970210260445, 114.03212219858088, 115.06129556284955, 116.92810464033856, 117.98665355659278, 118.99311515271852, 120.00246761749997, 121.0086137720541, 122.06786233316451, 123.93062306905311, 124.96394584891435, 125.97928362688454, 126.99099166018455], "d": [1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.004108580837005615, "x": [0.0, 1.7996265746620193, 2.8429290629249877, 3.861709574352343, 4.924474001196016, 6.861067867504509, 7.920804426196549, 8.933550049758022, 9.967808705401582, 11.837495803052668, 12.897709664818034, 13.90674842824836, 14.919660325010758, 15.935696307558839, 16.95709444550832, 17.99800026144096, 19.809291937883916, 20.888260926633357, 21.964240362742046, 23.859130368133638, 24.923557007061955, 25.942594385443197, 26.98330411525509, 28.796106618224908, 29.872081832410295, 30.93061971742508, 31.962874606492278, 33.8444833377645, 34.90737867210489, 35.92126645450663, 36.943538354319244, 37.98396892572738, 39.78554165143106, 40.86069675846534, 41.91534887674908, 42.92879660586688, 43.95211000491958, 44.995773172532, 46.80061471017101, 47.84382751691785, 48.86368520053272, 49.927619862234174, 51.87288978450183, 52.95364944350365, 54.83650306556657, 55.89719065865267, 56.908477744389224, 57.92545447874354, 58.94768646578457, 59.99015740619765, 61.793348331849565, 62.83575390578979, 63.85331886678122, 64.91450481922101, 66.84662422620235, 67.90302346453038, 68.90584535522959, 69.96385742664064, 71.82957046675891, 72.86338341033232, 73.88005585799166, 74.89328690411232, 75.90265294233318, 76.96296939461847, 78.84122302146808, 79.87222562530562, 80.93037960564092, 82.00670188591805, 83.80933740284937, 84.8489668279462, 85.87028715768172, 86.88710440732946, 87.90223141368656, 88.91759183208936, 89.93551198354749, 90.95853317878094, 92.0016929258736, 93.79594633391132, 94.83984284731567, 95.86254269820567, 96.87857262348997, 97.89239666387937, 98.90121727478994, 99.96077774302812, 101.83873341424251, 102.91916570533539, 104.85662785345536, 105.91540774174605, 106.92444419401832, 107.94157301612752, 108.97637547117915, 110.85153374188609, 111.91408899453442, 112.92821955886565, 113.95043973968, 114.99070163120727, 116.79913930352346, 117.87462012707594, 118.93073166549144, 119.94791918546835, 120.98720474731029, 122.79045910419562, 123.86573551373743, 124.9205819051851, 125.93335834666651, 126.95652927024462], "d": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.02851283093891414, "x": [0.0, 1.0684065486097611, 2.107293523212293, 3.912148359362024, 4.954780411970376, 5.976981727328642, 6.992945392319161, 8.002657840013025, 9.061388928031652, 10.998350370529483, 12.077964417040192, 13.952448388144385, 15.010464942711947, 16.016186471813047, 17.026452044374864, 18.037897747725125, 19.05208724299194, 20.072389291527895, 21.111296787269232, 22.905922497504946, 23.980530876034017, 25.03347723050607, 26.042581482328114, 27.0600743406916, 28.095527677041762, 29.968716074165087, 31.032041559478795, 32.047818619125565, 33.07245566952379, 34.11614515951612, 35.92214869550732, 36.96626353342488, 37.990464668318666, 39.005313189288145, 40.06831787627965, 41.95387571301604, 43.03498580511118, 44.97694465195324, 46.037704236261085, 47.052251174052834, 48.08760834276248, 49.961022530579726, 51.02226410682788, 52.032983146392496, 53.049178488597185, 54.0700262285297, 55.109227998679394, 56.91703675256374, 57.99321213726465, 59.050949056359286, 60.06979444650693, 61.11284351885869, 62.91564134076149, 63.958741899160316, 64.9774954164269, 66.04019883857805, 67.9769411831949, 69.0372849067487, 70.0501936721033, 71.07253782430055, 72.11592319377122, 73.91581992934059, 74.95888983085187, 75.98129723535584, 76.99484216424453, 78.05546484453522, 79.9967382315097, 81.06292848160747, 82.0981185986135, 83.90297569510307, 84.97654177908286, 86.028649873685, 87.03747019797773, 88.05397952449691, 89.08872951619853, 90.95843774736426, 92.01872755606084, 93.02787771851528, 94.04192222646326, 95.0580866494611, 96.08071043387305, 97.12425116410122, 98.92785390714499, 99.97087264199511, 100.98935360386197, 102.04631198372202, 103.12172577598338, 104.93601808396303, 105.97186671836181, 107.03873785239703, 108.98114652116475, 110.04359744995911, 111.06076238513842, 112.10009544757693, 113.90088687165347, 114.9754655480633, 116.02851730728801, 117.03762418316924, 118.05430954485787, 119.07641680330168, 120.11942103490665, 121.9163079948687, 122.95972972425125, 123.98263128907307, 124.99556557609984, 126.05705206301337], "d": [2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.0005291033923926688, "x": [0.0, 1.7999407107125838, 2.8433744533396093, 3.8679190854842376, 4.8834860135236156, 5.9466536945254935, 7.825264832750688, 8.861215011704942, 9.879667134238838, 10.890583083499267, 11.951312488543172, 13.831482313799919, 14.912081773774023, 16.849968788717266, 17.907273490564016, 18.91045963513661, 19.969612302438335, 21.838101198654055, 22.874255366885706, 23.894145144056097, 24.912173580297583, 25.931719888710063, 26.955631773006342, 27.99980941969653, 29.799546834665897, 30.843527720739623, 31.86649627403332, 32.87920778610889, 33.940279839781695, 35.88319440467507, 36.95116664323482, 37.98967069003289, 39.79549332457752, 40.838003106730575, 41.85994281540527, 42.87608613553124, 43.88578454213442, 44.94481140483849, 46.88147817635985, 47.96098189845673, 49.83498915495314, 50.8930861627632, 51.899510943757214, 52.90966706546837, 53.92107825839601, 54.93521649326041, 55.954778059774156, 56.99393050700813, 58.78418244967386, 59.858865507280306, 60.91170601657476, 61.92085047841135, 62.937128405609855, 63.959734897628024, 65.00285851799994, 66.79350742261153, 67.8359597209123, 68.85820030544767, 69.87321549350735, 70.88521876178812, 71.89159812173334, 72.94870777845422, 74.8778609898923, 75.94071722564698, 76.9701728415947, 78.83968570577021, 79.89973493830072, 80.90941384135347, 81.92338081202064, 82.93986400493819, 83.96264270476271, 85.00488865305958, 86.80126737415947, 87.84377017753248, 88.86556704972001, 89.88144620264288, 90.89041314003947, 91.94948056997966, 93.88640020186135, 94.95242191761638, 95.98771393136164, 97.79628878331835, 98.87127036748602, 99.92676449845439, 100.94351575128454, 101.98315933171672, 103.78828968714306, 104.86309434894817, 105.91738895711852, 106.92993150315877, 107.96469233654008, 109.83232107669625, 110.89165874494309, 111.89886472516865, 112.90665700290022, 113.96574380379391, 115.84052567326674, 116.87094168278354, 117.92910689489766, 119.00531306083467, 120.8135138648489, 121.85387118992828, 122.87549156218557, 123.89379097798732, 124.91142092431697, 125.93072587436711, 126.955992780281], "d": [1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.005723076634735131, "x": [0.0, 1.0582621265342391, 2.0642256606164757, 3.074486822981724, 4.086284559929086, 5.100584321778667, 6.120851188624287, 7.160165140870625, 8.957671604674802, 10.032813587576781, 11.086982769470517, 12.098297988387369, 13.119253239927051, 14.159659733687732, 15.964067346592769, 17.04076262114268, 18.098501843199244, 19.11815524319136, 20.161701491823784, 21.96879825288484, 23.01267978922403, 24.03671812176921, 25.051798520298632, 26.11514718123851, 28.000930913530354, 29.082170191547714, 31.024441375644084, 32.085080245477734, 33.09956054415319, 34.13516501879699, 36.00820997447121, 37.06942691778784, 38.08025104092432, 39.096460710532334, 40.117351952000334, 41.1566496496177, 42.96386886229907, 44.04019381182962, 45.09795593563748, 46.11674397725084, 47.16004654201399, 48.96202912093943, 50.00522429722648, 51.02403893722889, 52.086806694441286, 54.023215653017125, 55.08341411789845, 56.09606306868941, 57.11839949021771, 58.16160530241485, 59.9622348528552, 61.004647347147795, 62.02673315949344, 63.03962851577879, 64.0995422443291, 66.03687805483142, 67.10018490909819, 68.13090436248024, 70.00561725189182, 71.06657242404837, 72.07683059498446, 73.09277730133206, 74.11292752306173, 75.15248410861139, 76.95004692628491, 78.02466009151763, 79.07741060867204, 80.08655142312935, 81.10282537379844, 82.12500406930356, 83.1682420867941, 84.96456125561946, 86.00728941279601, 87.02967711896244, 88.04243634309738, 89.10290887667975, 91.04434864741606, 92.1108662370823, 93.14706315438951, 94.9588277208549, 96.03452194335865, 97.09232498715286, 98.12320227806691, 100.0005113065425, 101.06098309085307, 102.07075539175365, 103.08456264488633, 104.10121297674843, 105.12379098114722, 106.16698177724427, 107.96380284581164, 109.00719621341185, 110.03028279241718, 111.04349813725229, 112.10467226237104, 114.04715507776129, 115.1154811067032, 116.15434176833642, 117.95928386057462, 119.0020127343173, 120.02434132086483, 121.0401220547484, 122.04978789207317, 123.1084728389277, 125.04541343430334, 126.12506332868774], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1]}, {"w": 0.013155907634518378, "x": [0.0, 1.012184463572462, 2.021778866452694, 3.027420264295271, 4.08419095203383, 6.016008887672645, 7.095891906994948, 8.9741446839106, 10.034398824854089, 11.044972782998423, 12.062144172713408, 13.085023257038696, 14.128264767342621, 15.929688017573358, 16.97339602899876, 17.992835839244645, 19.056086620349628, 21.001740443770693, 22.068720078726507, 23.10579209303348, 24.91976509869912, 25.99585912408826, 27.05382462088464, 28.08494027609423, 29.960821792449437, 31.021026905941863, 32.03073402781379, 33.044651955490096, 34.060974143467185, 35.08335687208058, 36.12568190465017, 37.93178365672137, 38.97145931781676, 40.040139293065465, 41.98381751634569, 43.04462482079726, 44.05861295014415, 45.094303366073184, 46.97226369589329, 48.03552564536844, 49.05169164328998, 50.08805302558333, 51.96677670681649, 53.02835315453427, 54.04014186014202, 55.05839565949767, 56.09375143458733, 57.96548307945631, 59.02748372723789, 60.039125362526725, 61.05644373945983, 62.07890354138748, 63.12203702729258, 64.93046684497402, 65.96937807142886, 67.03065340907587, 68.10597313301983, 69.92167646165575, 70.99570165330894, 72.05231040515892, 73.08210310759647, 74.9543915441805, 76.0143980637295, 77.02265052209793, 78.03534286996049, 79.05033388325187, 80.07045439703963, 81.10991629086693, 82.89545223149926, 83.96946198094024, 85.02031785473304, 86.02606172960017, 87.03605598690736, 88.04790377947141, 89.06353681190299, 90.08473840125754, 91.12721050989711, 92.91727089316846, 93.96040688706323, 94.98202460667916, 95.99741359573666, 97.00978576371625, 98.01658011800532, 99.07389250801657, 101.00685499783724, 102.08647886966544, 103.95744529171758, 105.01539386699999, 106.02116970826248, 107.03032135081565, 108.04007248424644, 109.05120619837474, 110.06581243169634, 111.08554647507131, 112.12549431235732, 113.93259827211284, 115.01130084146244, 116.08633587377695, 117.970077152736, 119.03102506789311, 120.04184196372563, 121.05919877053493, 122.08177716492557, 123.12454836883045, 124.91912020896883, 125.96236441911849, 126.98437949149587], "d": [1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.010748781629254663, "x": [0.0, 1.013059460397394, 2.02396287838612, 3.031294720895408, 4.089995934501516, 5.962751248124552, 7.0425525638551605, 8.97843154665193, 10.036904445451233, 11.045456520557263, 12.061201269182684, 13.083079753148398, 14.125292753714671, 15.926009730601075, 16.969254740501412, 17.988165360341192, 19.050647379088904, 20.991653938002578, 22.055092574700918, 23.086358694903897, 24.959114782931376, 26.01901919697223, 27.02444469934789, 28.08479791334386, 29.956968259745846, 30.992375178299284, 32.01022941645512, 33.025501912313075, 34.04056444527531, 35.058537061009716, 36.09364342339001, 37.95950205359515, 39.019474568264734, 40.027963720950986, 41.039781355447744, 42.052740184901445, 43.06827739457082, 44.089731362285775, 45.13214195549868, 46.938161853571316, 47.976141635969405, 49.0373995489732, 50.11291196540572, 51.92944501935948, 53.00262457371724, 54.05745139408713, 55.07307505302865, 56.111872658135404, 57.91127129527804, 58.98593340366868, 60.0396894367293, 61.050965938146575, 62.0714621347917, 63.11177496706457, 64.91876551746601, 65.99518269001992, 67.05366486621297, 68.08547074721946, 69.96647157197508, 71.02935720667601, 72.04465229229989, 73.08060743990046, 74.953379850003, 76.0137312513935, 77.02239274546034, 78.03512947817025, 79.05039135078655, 80.07042708323794, 81.10975608887522, 82.89523113619572, 83.96933070002376, 85.02017085863463, 86.02615798894493, 87.03631229499433, 88.04808587928062, 89.06394664679473, 90.08526573907685, 91.1276934118477, 92.91720968179283, 93.96043960405238, 94.98269015062816, 95.99840623968146, 97.01154916934307, 98.0194869886262, 99.07770055782369, 101.01691628586568, 102.1003797317285, 103.90272724682563, 104.97444227024548, 106.02445333240169, 107.02927936606318, 108.03914523628723, 109.05080390377, 110.06629551925988, 111.08746228865202, 112.12948494745342, 113.92917305721444, 114.96814606535806, 116.03599962782006, 117.97507148302988, 119.03456527302214, 120.04401927854721, 121.06020315738894, 122.08233002134334, 123.12454435105533, 124.91836079726382, 125.96131775230604, 126.98386385703903], "d": [1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.046647694106231305, "x": [0.0, 1.0625571641618243, 2.077517405742082, 3.1135617110420326, 4.986769951557526, 6.04706813785334, 7.056289477630645, 8.069368880678853, 9.084131088850913, 10.1041161775402, 11.143480996048947, 12.92980903444058, 14.003637264493221, 15.054196169033391, 16.05959015525833, 17.069124103789374, 18.080775814321946, 19.096442731066595, 20.117326693320727, 21.159959074991956, 22.949657952912364, 23.992501895839432, 25.014231038717003, 26.02993032585944, 27.042194203497484, 28.049179937462668, 29.10654916123638, 31.03968455953168, 32.11904276231863, 33.990947807693836, 35.0489863766635, 36.055061207313734, 37.064887885884474, 38.07537223297837, 39.08709019427043, 40.103245946152654, 41.1247055842723, 42.1669286870885, 43.96820235153251, 45.00834563084254, 46.077298900761114, 48.026576545717816, 49.09026113692193, 50.10981375034367, 51.15340460242812, 52.95432384952704, 53.9970171993416, 55.015900507686524, 56.078652442535954, 58.015778711798674, 59.07612676049567, 60.08901921495916, 61.111396922137644, 62.154724074434476, 63.95213815956121, 64.99501285058419, 66.01713341197616, 67.03007921120263, 68.09013473537017, 70.02670314688552, 71.08972469557061, 72.12000974547253, 73.99203315227588, 75.0523571602018, 76.0610456912784, 77.07485542236465, 78.09120508251925, 79.12583537344901, 80.99546790005954, 82.05608573455233, 83.06510383499695, 84.07892667881265, 85.09564778134032, 86.11798496091916, 87.16138751997435, 88.95873346662077, 90.0017609984273, 91.02418853482843, 92.03745790522218, 93.09815054078135, 95.039121385262, 96.10544465292064, 97.14081243141565, 98.95526757474835, 100.03176872575543, 101.09220414640713, 102.12744013405653, 103.93878294763238, 105.01194437509763, 106.06406866907653, 107.07250643104992, 108.08818008384404, 109.12229055981027, 110.98864231571984, 112.04963774969833, 113.05941719316802, 114.07389608542816, 115.0908119072307, 116.11353908700956, 117.15664782631075, 118.95653533362893, 120.0001217890297, 121.01953440637607, 122.08273635466566, 124.02418436722326, 125.08842888920509, 126.12028538983002], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.010913894200004895, "x": [0.0, 1.0436427609949295, 2.0670146432306358, 3.080741770957318, 4.142147642471026, 6.08559981351746, 7.153892578264273, 8.192495424459876, 9.997104388766683, 11.040319434011844, 12.063652444052092, 13.081285468698317, 14.093526199967595, 15.155014133215174, 17.025182443820505, 18.058808189559507, 19.070630985691526, 20.129294196882768, 22.05671247270725, 23.113953434163587, 24.121278216518448, 25.135071772577007, 26.154483479709132, 27.19364729604843, 28.991807968049564, 30.066872914946863, 31.120656369233252, 32.13216022272438, 33.153540548593895, 34.19353260752943, 35.998989955593125, 37.07484822934431, 38.131871289063895, 39.15109471968022, 40.19479183540745, 42.00059852856939, 43.04403444683882, 44.06685770787896, 45.07961842633241, 46.14085955259298, 48.08233681012359, 49.16293758402669, 51.045059890289565, 52.10482360999632, 53.11517227277676, 54.13091320799451, 55.151085615852104, 56.19081595003662, 57.99430671450057, 59.06924949676413, 60.12307886940601, 61.13421039554248, 62.15451570870311, 63.19394938000781, 65.00049117167904, 66.0758815764599, 67.13203035745285, 68.14920903769683, 69.18943148396086, 70.99794978836378, 72.07458543899098, 73.1330488918632, 74.16478863206652, 76.04880551073892, 77.11175408272469, 78.12694407296394, 79.15119043916172, 80.19555360709933, 81.99740913732352, 83.04082206149162, 84.06321979423501, 85.07656334273977, 86.13733148045634, 88.07787613899329, 89.14385245844946, 90.17929608298762, 91.98417333149217, 93.05798192550965, 94.1102640528714, 95.1192444604205, 96.13564618225068, 97.17031893902885, 99.04003565101029, 100.1004110482569, 101.1096638015689, 102.12424190402714, 103.14047633535041, 104.16274958975247, 105.20639964735108, 107.00654846573904, 108.05000663300216, 109.06842733941339, 110.12503657307172, 111.19915483536657, 113.02631355443424, 114.10373345189262, 115.18164624907286, 117.00969573263458, 118.09466759166428, 120.03841786689281, 121.09795746990467, 122.1069812392088, 123.12063067756488, 124.137159012622, 125.15917662574351, 126.20199707656006], "d": [1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1]}, {"w": 0.004351732086234376, "x": [0.0, 1.01613006244001, 2.029171743581713, 3.040075012119525, 4.047433537347448, 5.106153107174213, 6.978897675418818, 8.058686836562925, 9.994524281659606, 11.05300187739512, 12.061557511548582, 13.0773093782472, 14.09919712167513, 15.141396798146143, 16.942149562991464, 17.9853918652148, 19.004287334858063, 20.06675732299577, 22.007793225468998, 23.0712220005671, 24.102486573867434, 25.97524775864088, 27.035143147871533, 28.040569658295333, 29.100917860844557, 30.97310046150405, 32.00848897834949, 33.02634393746013, 34.041612469962054, 35.05667712174535, 36.07466788629214, 37.10975296660851, 38.9756280444997, 40.035587374435615, 41.044083197336526, 42.05587815388296, 43.06883129265323, 44.08438202630599, 45.10582728795079, 46.14823503860317, 47.95422887062812, 48.99220773763754, 50.05346332933997, 51.12896802734807, 52.94545959360265, 54.01862566460094, 55.0734626509083, 56.08910273213613, 57.12791321048593, 58.92731406459629, 60.00196936658197, 61.055723600580215, 62.067006975948104, 63.08747935087547, 64.12778634075624, 65.93478126139573, 67.01120384937683, 68.06968612455283, 69.10147436060848, 70.98249500268986, 72.04537463995274, 73.06068140575539, 74.09663451289096, 75.9693901225167, 77.02974530393682, 78.03841385416908, 79.05115668980297, 80.06641455770503, 81.08644323912159, 82.12577011516571, 83.91130251198705, 84.98539723644429, 86.03622605884203, 87.0422113484712, 88.05234378905106, 89.06410662336211, 90.07995593550835, 91.10126815815218, 92.14372216568619, 93.9332465180046, 94.97647039838495, 95.99872619191913, 97.01443245712206, 98.02756495873636, 99.03550338122076, 100.09371164325962, 102.03295362954435, 103.11640183817876, 104.91878034534672, 105.99048661524918, 107.04049401301384, 108.04531745175687, 109.05517072580525, 110.0668302080899, 111.08233078408367, 112.10347103489603, 113.1454873904146, 114.94519492708658, 115.98417381278857, 117.05200648332683, 118.99114072877447, 120.05062845745634, 121.06007622420744, 122.07623850956053, 123.09838610512412, 124.14061179945509, 125.93449359917501, 126.97744174463203], "d": [1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0030210432781446668, "x": [0.0, 1.0094352311332029, 2.0263798190993096, 3.0480034920145735, 4.091151919030145, 5.883985222331434, 6.927666721691237, 7.9503032029044, 8.963333673835509, 10.024273011794707, 11.965393731231446, 13.031994689730732, 14.06740370788144, 15.885515554404105, 16.962537032226766, 18.036598462231453, 19.91580299695416, 20.973318875357883, 21.975092523373764, 23.031553652495813, 24.96203089583729, 26.02404221471307, 27.04185523187115, 28.08440180222849, 29.881521366562943, 30.924756150557535, 31.94773151975316, 32.96561731922536, 33.98147615593727, 34.99698728326814, 36.015283906772936, 37.038174505156555, 38.08123330071805, 39.87288044216781, 40.91595824754848, 41.938046953598175, 42.953851262270625, 43.966521369108754, 44.97368338839793, 46.03101768754208, 47.96377785991123, 49.04338157993498, 50.916206842416784, 51.97468311766981, 52.981730096179554, 53.99222762656475, 55.00375805910157, 56.017866784923164, 57.03758599419128, 58.07624390103609, 59.866758207420176, 60.94117754222261, 61.99454936428951, 63.0042362130613, 64.02104642941417, 65.04352495445066, 66.08674942703512, 67.88491778807243, 68.9287333602622, 69.95236155104817, 70.96719508995322, 72.02993652593865, 73.91703917333881, 74.99134903615813, 76.06689947479356, 77.88834050376182, 78.96395122384124, 80.03705423580469, 81.91416393518102, 82.9712232221645, 83.97269050578107, 85.02878112801152, 86.95921616880885, 88.02100288043052, 89.03889064218437, 90.08127593249861, 91.87832953841973, 92.92122546534178, 93.94399340382816, 94.961950285081, 95.97795389056462, 96.99337675657263, 98.01147624586454, 99.0342751629446, 100.07737033606834, 101.8684466843967, 102.91118107542844, 103.93279431294332, 104.94808792219283, 105.96050589261121, 106.9673191450017, 108.02482978479371, 109.95899108879155, 111.0387885089099, 112.90690128696849, 113.96415068655101, 114.96829965737223, 115.97531401340247, 116.98145934303639, 117.9876646634953, 118.9950245409894, 120.00283104453192, 121.01276573046835, 122.02568536031866, 123.04354600751087, 124.08201503094054, 125.87221420643282, 126.94719470834319], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.0029756321318416285, "x": [0.0, 1.0426239717426808, 2.0653635752250246, 3.077938743219538, 4.137724920601489, 6.0752484688028225, 7.139065752946802, 8.170376131038473, 10.049847177759986, 11.112979325439486, 12.128880812934286, 13.165410388279568, 15.04413587904433, 16.105548683085832, 17.116768883187227, 18.132778895518605, 19.153206251936147, 20.192869579085322, 21.99931541339958, 23.075568566476885, 24.132439253352405, 25.149595247757848, 26.190755031642368, 28.005832412340204, 29.08370021260418, 30.14448873090395, 31.180786316329197, 32.99553634599175, 34.071594842656175, 35.12868249552087, 36.14800591373499, 37.192479360365375, 39.001124432556004, 40.04438824386652, 41.06804032028444, 42.0839198620411, 43.1474392826172, 45.027173769251576, 46.058904093190286, 47.12325136524844, 49.06612690257758, 50.12981688701348, 51.149706984816824, 52.193416621358764, 53.992163788881264, 55.03571008692101, 56.05963848854349, 57.07810918879618, 58.09395366650658, 59.109259782266015, 60.12753129528446, 61.15057474363073, 62.19423270257592, 63.99042918259242, 65.03412731151457, 66.05664061636723, 67.07289817230333, 68.08679398295736, 69.09666732186261, 70.1564781221428, 72.03440131011831, 73.11456250036456, 75.05368878686907, 76.11409920300108, 77.1256728304694, 78.14637143958, 79.18650036064093, 80.99310729262729, 82.06881181932631, 83.124688021034, 84.1413229919934, 85.18096813028201, 86.9881910335359, 88.06392956277983, 89.1195883370241, 90.13628930352272, 91.17597075512936, 92.97491650068737, 94.04912663375599, 95.10161309573323, 96.11065615019885, 97.12688806980752, 98.16089042974515, 100.02634820053633, 101.08618598724696, 102.09407743656776, 103.10207635966164, 104.16183669198888, 106.02865817483655, 107.0624726914251, 108.07913624649962, 109.09227885685313, 110.10073383377372, 111.16013305204743, 113.04194142521747, 114.12258056075248, 116.06677740416545, 117.13072917371339, 118.16219944257281, 120.03653636492356, 121.09660690796173, 122.10629735212964, 123.12018025350505, 124.13676774346233, 125.15943664348997, 126.2021909753609], "d": [1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1]}, {"w": 0.012789088649214088, "x": [0.0, 1.0130357172467241, 2.023941653014441, 3.0312777585895234, 4.089959247391336, 5.962776935415806, 7.0425706449052505, 8.978466047200017, 10.036933188235851, 11.045464678345864, 12.061219390352548, 13.083079902498966, 14.125290170292224, 15.926018397371823, 16.96927833897014, 17.98817818226303, 19.050652540761277, 20.991718921618308, 22.055118766409, 23.0863845833947, 24.95915215703008, 26.01905283861619, 27.02449344443227, 28.08485330508787, 29.95707712275577, 30.992460696535908, 32.01031086514763, 33.02559587671043, 34.040653062054744, 35.058663649200525, 36.09375805304951, 37.95965837221098, 39.019600481063826, 40.028093699518834, 41.039894882739226, 42.052832379974674, 43.068362185676, 44.089812656569045, 45.13220792885649, 46.93823822929988, 47.97620821478996, 49.037446460572845, 50.11296845420588, 51.92949519076198, 53.002649014583604, 54.057471937339365, 55.073113427254235, 56.111895779841205, 57.91131433811511, 58.98598547994291, 60.039733864438034, 61.05101384596052, 62.071495278298684, 63.111795502319666, 64.91883522408595, 65.9952506182184, 67.05369613832494, 68.08548242697965, 69.96646986742707, 71.02937200924696, 72.0446433807929, 73.08058264809982, 74.95342851517745, 76.01375700545023, 77.02242085858063, 78.03515892881319, 79.05040167326598, 80.07044478934291, 81.10978239951436, 82.89530913474151, 83.96940404799443, 85.0202120664641, 86.02619909257221, 87.03634004060274, 88.04808598572117, 89.06394428139367, 90.08524859385341, 91.12765337087394, 92.91719527108175, 93.96042388573495, 94.98268218485661, 95.99839221212645, 97.01151527059001, 98.01944930500959, 99.07764902437097, 101.01691955407706, 102.10036636049941, 103.9027457128351, 104.97445282834023, 106.02445221619858, 107.02928825179505, 108.03913123391372, 109.05078632210491, 110.06628265221273, 111.08745410902813, 112.12948730866654, 113.92914442304398, 114.9680971821243, 116.03591418935791, 117.97503740853666, 119.03451721050152, 120.0439785546923, 121.06016600675724, 122.08229442267827, 123.1244979933791, 124.91835160282406, 125.96131569844052, 126.98386557875955], "d": [1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.011520766731464082, "x": [0.0, 1.076852991903134, 2.135095395816907, 3.1668886708657067, 5.0492188735224905, 6.112417949567186, 7.127419534369539, 8.15135033513702, 9.195420312695772, 10.998876879367934, 12.041230689303639, 13.063667647154631, 14.076144074252298, 15.136112142894001, 17.071258693749662, 18.1346666549062, 19.16534935940127, 21.041186376366955, 22.102268995529144, 23.112602473692398, 24.12830072745102, 25.148817415427818, 26.188469468173857, 27.98711209999049, 29.061411989311186, 30.114050716989336, 31.122719268826216, 32.13910166216606, 33.16101742570025, 34.203457235525605, 36.009381606166286, 37.04869954483973, 38.117087426999944, 40.060454232172845, 41.12193852377842, 42.13616054996465, 43.17268786246701, 45.053726649521245, 46.11869245145886, 47.13777503563554, 48.179878394147046, 49.99078850382226, 51.066038847483235, 52.12015808853669, 53.13369820363176, 54.168499101531516, 56.03999249263875, 57.10152650074768, 58.11333456144273, 59.13123825347769, 60.15439408167149, 61.19737650818362, 63.00442285509522, 64.04823528615441, 65.06815238659308, 66.13171367106197, 68.07713713842155, 69.15840981766438, 71.04179165124317, 72.10237993494418, 73.11345043770238, 74.13059145851803, 75.15321370460119, 76.1959873201403, 78.00120539009032, 79.04445654097725, 80.06353408076419, 81.12601146091396, 83.06798919852189, 84.13223122127907, 85.16500366041181, 87.0460842662813, 88.10908533453026, 89.12414766486322, 90.16063920991154, 92.03538507001251, 93.09578377505674, 94.10568208464802, 95.11947544360333, 96.13595422803913, 97.15897880597984, 98.20231031872072, 99.99963768496949, 101.04278213691188, 102.06505230131457, 103.07768039729696, 104.13818690704744, 106.07497938842843, 107.13854547560878, 108.16924784282611, 110.04822795691166, 111.11121320442851, 112.12682485731044, 113.16307746959387, 115.03948304968625, 116.09994395089835, 117.10945800465268, 118.12307613627435, 119.13975928572411, 120.17477997621096, 122.04975316684951, 123.11266417563735, 124.12720985148513, 125.14930589363718, 126.19029923798006], "d": [1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.00611174491092264, "x": [0.0, 1.0551061070045147, 2.98535441018927, 4.046796497754836, 5.065168158073041, 6.107790684934928, 7.903539379810514, 8.946136298146529, 9.969432692134466, 10.987451239807406, 12.003398008684837, 13.019127925046524, 14.037168613375272, 15.060220391978643, 16.103111678664895, 17.893719011649424, 18.936890070436064, 19.959512555514472, 20.974823130020198, 21.98690910342312, 22.993654183202263, 24.050969609587817, 25.98021645731011, 27.042877674628375, 28.07217662583864, 29.941497316272706, 31.00147518276034, 32.01103475773795, 33.025020375885035, 34.04156416966145, 35.06442309569532, 36.10709001537831, 37.90199183455062, 38.94491641273331, 39.9669934839208, 40.9826228493585, 41.992237827539945, 43.0511576699361, 44.989380753903575, 46.05462409912229, 47.09007167718382, 48.893884895427675, 49.96873714348439, 51.02321094501576, 52.03719287629885, 53.07319413924846, 54.956424195481205, 56.02254910241868, 57.04402336093276, 58.08863053458385, 59.894743587446285, 60.93823862627539, 61.960810402567205, 62.977472822417404, 63.99202635881035, 65.00106418934209, 66.06181937816417, 67.9344594164221, 68.96642796179835, 70.02990201139214, 71.9702476316556, 73.03289758029162, 74.06289817611999, 75.94561844781487, 77.04158980420185, 78.98241676286943, 80.06210541537033, 81.93989551235136, 82.9993455503543, 84.00833559438436, 85.02216760868762, 86.03881724622715, 87.061699016113, 88.10555007921111, 89.89721721783306, 90.94118732365438, 91.9644608252415, 92.98292728941061, 93.99868202055465, 95.01462121811606, 96.03354581558806, 97.05693136731621, 98.10083638376803, 99.88977757881916, 100.9340376551862, 101.95744058786299, 102.97596960585909, 103.99185580501216, 105.00755435411696, 106.02622910165498, 107.04944104504345, 108.09274006842385, 109.88733304919566, 110.92995045522926, 111.95100196632612, 112.96193472249996, 114.0201624845829, 115.94412636888481, 116.99781623729463, 117.99632897149321, 119.05043918476807, 120.97662501624971, 122.03822407717159, 123.06691826139719, 124.93430710708144, 125.99173587793881, 126.99636992334554], "d": [1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1]}, {"w": 0.0023603845151274785, "x": [0.0, 1.022551808688856, 2.0655356195220844, 3.8631720121240694, 4.906254348762692, 5.929170112749957, 6.942371155966437, 8.002770232159206, 9.944511009449222, 11.011019260043664, 12.046952485534948, 13.859951288894745, 14.935611533278516, 15.993445479112921, 17.02473866623177, 18.904997206725604, 19.96581131049025, 20.976647355661296, 21.992314856180204, 23.0124603589841, 24.05226687213742, 25.858957754014774, 26.93514127914324, 27.991705615336866, 29.00890624473481, 30.049729908183625, 31.85956092789301, 32.93612761753927, 33.99440474398713, 35.026327000678904, 36.90783629436545, 37.97105752843291, 38.98626608771006, 40.01051674751785, 41.05530419754431, 42.86326184027873, 43.90686183295515, 44.93052396858266, 45.94632107339873, 47.00961191418277, 48.88929602062411, 49.92112363159531, 50.98563538846813, 52.92803561262662, 53.99161668106866, 55.01132333030384, 56.055108765316106, 57.853786184899654, 58.89718735594561, 59.9210089939922, 60.939534182361015, 61.95540348841926, 62.97075421761828, 63.98893655794706, 65.01202841114507, 66.05567779868795, 67.85140934753426, 68.8952104677322, 69.91770278849891, 70.933896062314, 71.94781648583593, 72.95761361854989, 74.01737566475025, 75.89535318521885, 76.97540213480974, 78.91419343897833, 79.97435173336827, 80.98581431333403, 82.00631282873002, 83.04617859823652, 84.85256205652077, 85.92812099025923, 86.98399899296561, 88.00038742491088, 89.03974658068772, 90.84367249297708, 91.91846028800494, 92.97236190691414, 93.98561111812822, 95.02022843024534, 96.88976167278787, 97.94999925640766, 98.95924653168545, 99.97295260867499, 100.98944314022896, 102.0236801889965, 103.88957016217606, 104.9495635058442, 105.957552173505, 106.96539577672881, 108.02523341617993, 109.89150474778945, 110.9253134953339, 111.94177473915767, 112.95482821068474, 113.96315489094583, 115.02240816717524, 116.90457224861741, 117.98529671783767, 119.92954069669949, 120.99346086562345, 122.02478111580744, 123.89921478228172, 124.95950648309689, 125.96923294044242, 126.9832392395056], "d": [1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1]}, {"w": 0.006178588287954556, "x": [0.0, 1.8008208319055814, 2.844003114119561, 3.8683781506320165, 4.883797982830696, 5.946867430579181, 7.824133577541705, 8.85992727496333, 9.878236552962465, 10.889150110945899, 11.949886262126954, 13.83206925686517, 14.913296492834148, 16.85560288881344, 17.916264692509554, 18.92949281151603, 19.964372402807722, 21.832710503121792, 22.893494613864455, 23.903579357208404, 24.918061878060165, 25.935097443325038, 26.95761020571142, 28.000989426200064, 29.797608251299042, 30.841501691111322, 31.864404820540337, 32.87718881662895, 33.93823213244837, 35.8818859882358, 36.949790535415985, 37.98843612927445, 39.792683422103984, 40.835473638614, 41.85763744761836, 42.87385778958337, 43.88358069230774, 44.94277634655038, 46.87902521852241, 47.95870887818536, 49.83300728464655, 50.89106845873504, 51.89757801965563, 52.90773428541852, 53.91914520811768, 54.93340230269764, 55.95299050253569, 56.99231939447058, 58.78250320093638, 59.857272368011806, 60.91016224946153, 61.91958962428254, 62.93610988604224, 63.95908931270168, 65.00234917806479, 66.79300389156236, 67.83553112474856, 68.85771589391443, 69.87308316128777, 70.88550214070818, 71.89265162996699, 72.95042198040443, 74.88422495841674, 75.94998520330917, 76.98439234716466, 78.78347723358516, 79.85734871918638, 80.91027511418106, 81.91964663224584, 82.93594268638063, 83.95855568184477, 85.00074968859008, 86.79641805958987, 87.83886082629904, 88.86083356592964, 89.87679592072575, 90.8860595312487, 91.94518638057754, 93.88238880528877, 94.94813640301885, 95.983058863379, 97.79209522104486, 98.86704143132268, 99.92268732156387, 100.9395777895045, 101.97908159284734, 103.78335993200906, 104.85811350095672, 105.91272902147271, 106.92565647873877, 107.96094383008415, 109.83378545594627, 110.89543965123046, 111.90677500049544, 112.9252701233357, 113.96027658324765, 115.8332190942597, 116.89284554856295, 117.8986695201298, 118.95874370997956, 120.83013244045355, 121.86479769930925, 122.88223534998043, 123.8978484999817, 124.91371826247766, 125.93185799470467, 126.95640399541097], "d": [1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.005862234334217344, "x": [0.0, 1.073599850284766, 2.123880105001957, 3.128560880923175, 4.13458165987626, 5.193028211464862, 7.065177886742929, 8.096253165799286, 9.154385112017906, 10.23072180250265, 12.033282950206837, 13.073246868120272, 14.094433081915483, 15.111545796820227, 16.126337808234755, 17.141271164330323, 18.159281845614352, 19.181675236739377, 20.224925928046975, 22.019987055541918, 23.06371775536925, 24.08572816110783, 25.101191558058535, 26.114297500125026, 27.1230739723629, 28.18264488179308, 30.060599919649935, 31.14082459287721, 33.07707998067399, 34.13578993745132, 35.14501522764361, 36.161757934268614, 37.196364402467324, 39.06801427019571, 40.129708176317735, 41.141737771727904, 42.15982102640895, 43.18187674902774, 44.22466107235543, 46.02966119256615, 47.069158352762216, 48.13723202788028, 50.07698488544992, 51.13572162490424, 52.14489803588592, 53.16095704081563, 54.18274629155399, 55.225600564955286, 57.02389766191672, 58.06726544738526, 59.08660489545585, 60.14960058778258, 62.09253757531379, 63.15682308739424, 64.18871437846964, 66.06738583307602, 67.13024959825846, 68.14531419022539, 69.18112321835244, 71.05523773768104, 72.11576058665614, 73.12514219690317, 74.13841885843544, 75.15304600808706, 76.17290690224644, 77.21232177232822, 78.99905657175566, 80.07285523195058, 81.12334215156471, 82.12846606225575, 83.13780356622952, 84.14961328091928, 85.16530045950442, 86.1863554493227, 87.22898938280338, 89.01835632817577, 90.06142482314114, 91.08351690284715, 92.09912862198722, 93.11177517621529, 94.11869898029457, 95.17596871901306, 97.10927671076062, 98.1887522415893, 100.06146755396026, 101.11919005122729, 102.12527464961153, 103.1355655243574, 104.14691642059309, 105.16105978935067, 106.18075087188566, 107.21990488426562, 109.0163589216715, 110.09129559136078, 111.14585461740526, 112.15931939474007, 113.19398795802469, 115.06497869990518, 116.12645947970256, 117.13738082254027, 118.15336754276895, 119.17408974819098, 120.21387286722228, 122.01887042644337, 123.0949667822736, 124.15095493791503, 125.16753339070728, 126.2071712236512], "d": [1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.007487634402731561, "x": [0.0, 1.0391708119926168, 2.0816504245291827, 3.128304896464087, 4.180254932323473, 5.23889514160109, 6.304680493232369, 7.377503723497407, 8.456185498661597, 9.537939086007091, 10.61966127873769, 11.698072076059768, 12.77131140874895, 13.833579897194657, 14.923901994067059, 16.015061462608706, 17.08105250384203, 18.161376633618985, 19.250562446108912, 20.346604462058398, 21.44546240731188, 22.542531460168117, 23.633813756743127, 24.716979939357355, 25.78653502641046, 26.880705880205625, 27.97500390565576, 29.045100087267492, 30.12846352367002, 31.219193109601118, 32.314643374353224, 33.41118736273474, 34.50540672059423, 35.595607871791195, 36.681630564604966, 37.76451185684715, 38.84591031061009, 39.928406063024255, 41.013631885149934, 42.10247871155945, 43.194330383825964, 44.287097934817645, 45.377720126617334, 46.46281087079475, 47.54018670125351, 48.60378986428698, 49.69328336810795, 50.78149066035579, 51.840191138479064, 52.90944876671106, 53.9836994264465, 55.06167913158078, 56.14099159039467, 57.217899376435355, 58.28944135374125, 59.3535453369044, 60.40951893135957, 61.45733659119525, 62.49854411189556, 63.53377054218199, 64.56380088577865, 65.59027016568686, 66.61325959513776, 67.63398843114577, 68.65274431828104, 69.66969396796325, 70.68537905691095, 71.69979578912222, 72.70971406779324, 73.76996479024783, 75.6978225992315, 76.75623337800228, 77.76251860966663, 78.77241954287388, 79.78176493614458, 80.7911967651193, 81.80071960269292, 82.80993198087307, 83.81891147667565, 84.8282940421079, 85.83357956170359, 86.89091815099634, 88.81443404949793, 89.87213472377024, 90.87768919894715, 91.88663479118459, 92.89578941120742, 93.90492717774453, 94.91451743230031, 95.92468828452172, 96.93162062231184, 97.99060341562507, 99.92050136014608, 100.98073558962926, 101.99052410279813, 103.00509459025582, 104.02053897627219, 105.03731620284789, 106.056310155798, 107.07752754732826, 108.10150699945535, 109.1293712255465, 110.1612189543312, 111.1983288740679, 112.24117790999448, 113.28993564048413, 114.34496638071357, 115.40528856057433, 116.46895842215942, 117.53359648271405, 118.59669106332566, 119.6560970722279, 120.71075617052018, 121.76087949717878, 122.80645765354302, 123.84843999264687, 124.88776003305519, 125.9252887874838, 126.9624152054296], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0027728987789210954, "x": [0.0, 1.0240252441086315, 2.068274151156888, 3.8657358778871425, 4.90943638416403, 5.9326602828089285, 6.950625501441805, 7.966357279630059, 8.98208045840249, 9.99894035195298, 11.019515800574936, 12.059519346669534, 13.845586690620774, 14.91958528412967, 15.969282338564355, 16.972524452661215, 17.980080379804892, 18.984569141296017, 20.041777154129342, 21.982370755548807, 23.06896034099001, 24.881042792613382, 25.92220060358331, 26.94301679793885, 27.958587543509307, 28.97054956799211, 29.976861870865363, 31.028647966944757, 32.10162828490507, 33.9004999979621, 34.93591378543265, 36.00243919435245, 37.94408146767229, 39.00632740502822, 40.02295034638529, 41.062290313886926, 42.861906964018246, 43.936131211020644, 44.98941671210958, 45.9985260559081, 47.01492063264859, 48.03759716991591, 49.08071046015294, 50.87710008672019, 51.92087950620054, 52.943883387269636, 53.95672619091769, 55.011265550543946, 56.086187138126675, 57.886637472795556, 58.925462332275615, 59.94192940349016, 61.003434998290516, 62.93854708096713, 63.99837605755122, 65.01091001638578, 66.03311720618291, 67.07601094476743, 68.87514622455329, 69.91765788357563, 70.93997687981647, 71.95266834221862, 73.01238770338352, 74.94939447514386, 76.01271663008075, 77.04349954321533, 78.91694859537283, 79.97794713222336, 80.98840393537445, 82.00448812308213, 83.02481862926011, 84.06474643056858, 85.8618650465514, 86.93637100750303, 87.98919573972486, 88.99839865677636, 90.01495438524177, 91.03758390125554, 92.08131523666162, 93.88110254596144, 94.92475202483287, 95.94808661808828, 96.9631136202851, 98.02604278999289, 99.91304151262179, 100.9875649643411, 102.06336419337589, 103.88386654285073, 104.95879082024375, 106.01845017214748, 107.05307678303407, 108.8613891944119, 109.93520302225023, 110.98751864826869, 111.99611499362074, 113.01278637588956, 114.04767087940654, 115.92274667545058, 116.98566363956579, 118.00031386287166, 119.02306318477038, 120.06466617038703, 121.87778474318031, 122.95623366649778, 124.0320246557731, 125.92145130996616, 126.9849230758084], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1]}, {"w": 0.0029292424486044486, "x": [0.0, 1.9375796505176577, 3.0016275884097476, 4.033120261549543, 5.91343274333328, 6.976372142454714, 7.992212178203676, 9.028834229002092, 10.907757763421705, 11.969233092980486, 12.980463243681335, 13.996323006303854, 15.016842290211036, 16.056616381187343, 17.86258499403981, 18.938897776188867, 19.995876971809913, 21.012962416645774, 22.054000445683926, 23.869581477470625, 24.947458484985308, 26.008141054345213, 27.044529932770136, 28.859315481607627, 29.935551322836762, 30.992595482865724, 32.01184736308258, 33.05609792920186, 34.86519603369689, 35.90851061386392, 36.932022903562284, 37.94794361998821, 39.01155845867568, 40.89113269895253, 41.922978963894266, 42.98748627782804, 44.9297002687269, 45.99336353500739, 47.013165192172515, 48.05682238391221, 49.855603198390426, 50.89875258370164, 51.92265125782555, 52.94109612052319, 53.95692489238418, 54.972457388279736, 55.99049338136578, 57.01352772485449, 58.05720939440254, 59.85245120181422, 60.895659887233734, 61.91769748149017, 62.9329434030018, 63.94563840200058, 64.95370305466353, 66.01150316922894, 67.94762642701522, 69.02769028792461, 70.9078078564601, 71.9694777047531, 72.98240779822905, 74.0037818556495, 75.04422545307332, 76.84901555397454, 77.92371338914815, 78.97787212758031, 79.99044042495483, 81.02454425915855, 82.89234632098626, 83.9518360192049, 84.9594194198342, 85.96753750622952, 87.0272223115772, 88.89385054248896, 89.92788091459309, 90.94490757291219, 91.95879074089781, 92.96751521796078, 94.02808181997207, 95.89720594632588, 96.93244032976014, 97.9454799669841, 98.99988448869966, 100.07524046413131, 101.87666569896763, 102.91581281263693, 103.93636085632517, 104.95214877640753, 105.96241340216594, 107.0229678690234, 108.90734678729612, 109.98867090527114, 111.93683924298695, 113.00383923120208, 114.04020481900277, 115.84590636528088, 116.91964356365338, 117.97282984608508, 118.982289195325, 119.99888827181198, 121.02162495339705, 122.06442436757504, 123.86144756506528, 124.90421451334238, 125.92720254861176, 126.93989967108716], "d": [2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.001161011267727019, "x": [0.0, 1.8827115347710965, 2.9458221468432737, 3.9607279149230266, 4.984543173232079, 6.028541790319929, 7.8319635664153004, 8.874319428463659, 9.896683202049998, 10.909130802807692, 11.969084027969119, 13.90417555707073, 14.967615331973018, 15.998316909072699, 17.874004915077, 18.935121509014035, 19.94548010623624, 20.961260372198605, 21.981819456467473, 23.02147196274948, 24.819997973823153, 25.894360267008445, 26.947010369843163, 27.955683960638275, 28.971986114207127, 29.993687677712355, 31.036184705360416, 32.84140318773432, 33.881028819164925, 34.94928656925349, 36.89260947927822, 37.95371503644426, 38.96759445196046, 40.00347994870561, 41.880549160687046, 42.94383177129993, 43.95963915060911, 44.9970351822291, 46.875033321221466, 47.937000018022715, 48.94866074180055, 49.96726803953271, 51.00244446832959, 52.87441024892512, 53.93599747214914, 54.94799703631259, 55.9660789628061, 56.98915168431235, 58.03222810642481, 59.83859319576203, 60.88232624458469, 61.90187983298098, 62.96536964713505, 64.9107628236154, 65.99223395271646, 67.8758313879495, 68.93643253283798, 69.9475030537579, 70.96468463801911, 71.98722424922977, 73.03006589888328, 74.8352251673989, 75.8786169444537, 76.89775039120909, 77.96033325619453, 79.90241266034407, 80.9665804923078, 81.99929169037641, 83.88046819848222, 84.94357791793604, 85.95869007023978, 86.9952332949246, 88.87020221009682, 89.93084892061636, 90.94083143633613, 91.95490702265849, 92.9716145678913, 93.99452822940026, 95.03796440233663, 96.83540842862197, 97.87893245156106, 98.90156014335044, 99.91493145264619, 100.97618735856565, 102.91711722351285, 103.98337769956531, 105.01861577011395, 106.83111013229055, 107.9067623815446, 108.96432522513048, 109.99538505760935, 111.87346314089605, 112.93354625651698, 113.94274345567518, 114.95617994425619, 115.97271557049686, 117.00786079371106, 118.88295965954222, 119.94582514812522, 120.96027761577086, 121.98273255706, 123.02373418251062, 124.83325601406277, 125.90994790035478, 126.96816333006878], "d": [1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1]}, {"w": 6.325169381420267e-05, "x": [0.0, 1.0615224825187946, 2.077904029519584, 3.118158399447543, 4.930645907416987, 6.00681041995792, 7.064825988971277, 8.096918598554474, 9.982666880546288, 11.047657933300217, 12.066575899292106, 13.107794404616712, 14.920216528249787, 15.995893497100276, 17.052400182062346, 18.0697920096467, 19.109751218791118, 20.913953113320044, 21.988957267911633, 23.04345500872424, 24.05640954691949, 25.07927256587565, 26.12247197319154, 27.929482332179564, 28.97341188803254, 29.99340399183706, 31.05693254505523, 33.003176776198146, 34.08418776616504, 35.967380540466586, 37.02822108201086, 38.0394350028726, 39.056900878600935, 40.07916520149984, 41.12178819095509, 42.92664043874965, 43.97035502184291, 44.98959029745561, 46.05236119090729, 47.99461793732155, 49.05852501255272, 50.090793672920995, 51.971890619402025, 53.035195324658105, 54.05098808913249, 55.08696285516375, 56.96175151518409, 58.02179723636001, 59.03123502914805, 60.04477214615094, 61.06039488390265, 62.08161325532692, 63.122092292760044, 64.93152212944955, 66.01021903999275, 67.08521109219085, 68.9671192575481, 70.02660770878563, 71.0352921269567, 72.04874448868595, 73.06467511359135, 74.0867601936754, 75.12941911647881, 76.92718532468868, 77.97130957468372, 78.99488560602802, 80.01287077665653, 81.02475793224424, 82.08614164063387, 83.95825131028298, 84.9889370300312, 86.05258965219888, 87.98753754099731, 89.04742275152856, 90.05996029949344, 91.08270552350389, 92.12532724125742, 93.92335586138195, 94.96515048827642, 95.986456018081, 97.00168989661245, 98.01344437890191, 99.02405802887759, 100.0293365047939, 101.07978632359399, 102.15328709452992, 103.95180700549716, 104.9877131167647, 106.04833226260719, 107.12507443576062, 108.94075898490568, 109.98106700460187, 110.99800306248785, 112.05429756007584, 113.13034781169605, 114.93317416839629, 115.97224404225588, 116.99167296390053, 118.00655662439466, 119.01823047059573, 120.029509907532, 121.03701681847227, 122.09593885144481, 123.96629762266481, 124.99725416010438, 126.06105713752767], "d": [2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2]}, {"w": 0.007793030924856606, "x": [0.0, 1.0769189280912315, 2.1366974982647737, 3.1722236501486196, 4.98288916615273, 6.057219714755594, 7.111684450707185, 8.125246810491006, 9.160059211336547, 11.033884730471634, 12.095411990991703, 13.107097319944359, 14.12474610673546, 15.148019057534407, 16.191335043858235, 17.998673659992463, 19.04225171304397, 20.06214281893148, 21.125481646282847, 23.071389140418102, 24.152262746166976, 26.034619167506488, 27.09557207739994, 28.10690267076785, 29.12430986122928, 30.146787779317286, 31.189343320096537, 32.99395104209221, 34.037644094626856, 35.05678941168944, 36.119451175804315, 38.061801839267396, 39.12578389276098, 40.158189104205896, 42.039565286956645, 43.10290059367526, 44.11876474872868, 45.15461706184733, 47.02955665506547, 48.08959610350403, 49.09901916725917, 50.11253384381742, 51.128154336018646, 52.1493805735441, 53.189786669635566, 54.99920705423285, 56.07782506118698, 57.15281088081904, 59.034453238667844, 60.093996236865664, 61.102711354499625, 62.11623326031148, 63.13214379006569, 64.15429045858978, 65.19703285638643, 66.99475821719909, 68.03870117075, 69.06220544480475, 70.08009423830849, 71.09195026866296, 72.15329163145378, 74.02565848765711, 75.05599787069164, 76.1196160774998, 78.05398113858037, 79.11396896088044, 80.12656015179722, 81.1492011350465, 82.19194697758275, 83.99044352043694, 85.0323668206039, 86.053877788969, 87.06925075056594, 88.08118615151739, 89.09203188341567, 90.10193367482664, 91.10844471804253, 92.1676956721508, 94.03718969742312, 95.06811186133835, 96.1258089626237, 97.20137419137642, 99.01148947861107, 100.05129239955104, 101.06797376575845, 102.1239035812627, 103.19985180170724, 105.00291671516123, 106.04211250203588, 107.06134303723087, 108.07601744532506, 109.08763053068078, 110.09861307363977, 111.10624278240566, 112.1650727769679, 114.03601055474029, 115.0666702778397, 116.13060622967025, 118.06942219787531, 119.13121513445908, 120.14776541891987, 121.18846384123754, 123.00488448354443, 124.0819684857373, 125.14232882327738, 126.17876905735655], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1]}, {"w": 0.00643438936564566, "x": [0.0, 1.0403793312404632, 2.0795066272961775, 3.1184325326276867, 4.158403173610905, 5.200181080363722, 6.2446282066259595, 7.293070766571758, 8.346265899942196, 9.404543501267309, 10.46850002608923, 11.537528581848251, 12.610193146048152, 13.684613691826344, 14.75832356452091, 15.829273827052026, 16.895738934258983, 17.95661000438358, 19.006164143046707, 20.086234348181407, 21.163242032585963, 22.204317405025577, 23.251454590718527, 24.299206874538545, 25.347447878244918, 26.39579290748776, 27.444190835567746, 28.49245475368789, 29.540392258858535, 30.5876055357012, 31.634205646024885, 32.680162985000614, 33.72548324165969, 34.77006433834345, 35.81416479967735, 36.852721378805796, 37.928081872109274, 39.0069136453713, 40.055151155141345, 41.11503913451415, 42.18076157718791, 43.25102172132392, 44.32373813710878, 45.396688731269805, 46.467483687076694, 47.53433018349542, 48.59644820579941, 49.653243488340784, 50.70539964443295, 51.75374100138382, 52.7989343059468, 53.84219176212425, 54.8845272120766, 55.92719374411748, 56.97102833920947, 58.01705060418256, 59.066028401434274, 60.11864407609545, 61.17502635611241, 62.234563252560136, 63.296500945360584, 64.35897839724043, 65.41983239842787, 66.4771646159322, 67.52991204429115, 68.5771185608345, 69.61870579335897, 70.65542491081703, 71.68724169453726, 72.71545149628871, 73.74022121094572, 74.76204739317501, 75.78177279209692, 76.79953253382419, 77.81236309286427, 78.87467964424006, 80.80744513665478, 81.86747557731734, 82.87595893538841, 83.88795480234923, 84.89913172511008, 85.91014425431443, 86.92116880615373, 87.93170529711549, 88.9419396167394, 89.9525330470691, 90.95900982136601, 92.0173717821242, 93.94358326012915, 95.0023367928214, 96.00929880870886, 97.01975171300224, 98.03045502201539, 99.04122009417598, 100.05225963775234, 101.06386744530809, 102.07223100577298, 103.13236997337697, 105.06504372192295, 106.12690535272391, 107.13895791968957, 108.15628598576305, 109.17504967065194, 110.19585411296752, 111.21958894202577, 112.24632307311492, 113.27675449075258, 114.31195681268898, 115.35187041211033, 116.39746980987135, 117.44887077367328, 118.50537459498288, 119.56620097402804, 120.62935299431602, 121.69237251590918, 122.75303755598102, 123.81033532184802, 124.86337563160433, 125.91222391813363, 126.95767722940825], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0010490673080532796, "x": [0.0, 1.0088474228310587, 2.06851615250261, 3.948095157989996, 5.028767497054168, 6.968093641726606, 8.028804606706514, 9.043029533537949, 10.079104220080401, 11.95814707617991, 13.021694822769172, 14.037084146212171, 15.061315226659739, 16.105828606766845, 17.909772482779992, 18.952371723976757, 19.974300830409696, 20.987059967858627, 22.047092305723954, 23.982671544039363, 25.045843687357877, 26.076843892698612, 27.95205436013992, 29.012980777877825, 30.022798299300877, 31.038692560800893, 32.05877159129449, 33.09876875565479, 34.89600318295145, 35.97068981111014, 37.023416354143876, 38.03263685781211, 39.04904848966924, 40.07159613735355, 41.11503240046337, 42.910585353678925, 43.953497009850324, 44.97641947956028, 45.98986764193853, 47.05096393469282, 48.99160443996118, 50.05819929202128, 51.09384927832872, 52.9074933704628, 53.983082249719764, 55.04120446466981, 56.07242544361354, 57.95168554862255, 59.0128135066648, 60.023530464693316, 61.03974348277089, 62.06031546584377, 63.100030604363305, 64.90225466772097, 65.97760059898535, 67.03212524083426, 68.04583900647651, 69.08117006717606, 70.95695211382524, 72.0196091313114, 73.03336407837524, 74.05520376205212, 75.09580079565977, 76.9020271705351, 77.97776380607385, 79.03369834176108, 80.05102597936215, 81.09083285015257, 82.89676704384867, 83.97247888893301, 85.0286235935925, 86.0455511286648, 87.08544136917783, 88.8847461961843, 89.95894329997081, 91.01137519024864, 92.02052885793317, 93.03686766483874, 94.07098308667108, 95.93604841853893, 96.99579237372313, 98.00381670619923, 99.0118260306362, 100.0713360019245, 101.93721388783322, 102.97191541837965, 103.98905442027078, 105.00261525564105, 106.01151395973817, 107.07178709408441, 108.94720654664296, 109.97841382095595, 111.03657516044052, 112.11333966447461, 113.9169126155932, 114.9569045903395, 115.97797786610188, 116.99483659240222, 118.00957571244945, 119.02517092868578, 120.04335035225806, 121.06599125439644, 122.1098361395721, 123.90426703536032, 124.94793935291236, 125.970218826679, 126.98637881895294], "d": [1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.04289305505168833, "x": [0.0, 1.9370588798034838, 2.996786078158648, 4.009648722898901, 5.044096809077272, 6.913404476831243, 7.973675478000035, 8.982626385251224, 9.995712354198213, 11.011841019440173, 12.033493279781897, 13.074796893933232, 14.892010413170949, 15.97237462547135, 17.05148822133389, 18.885117261066576, 19.960788778819534, 21.02079379434429, 22.055998298392797, 23.871129688408796, 24.946605403482952, 26.004861142372096, 27.036888500631367, 28.91836816487363, 29.981069324783228, 30.99494670857915, 32.01717912784629, 33.057415715286126, 34.85974430407214, 35.93488405118241, 36.98962337078374, 38.0029089532466, 39.02615095395624, 40.0697406461834, 41.87500850038445, 42.91811241247227, 43.9378946450669, 45.001728286423585, 46.9469638925367, 48.027885233343795, 49.91109440116096, 50.971931815001746, 51.9831169536703, 53.000076281034666, 54.02239134338979, 55.06479457050515, 56.868812390206045, 57.91154413472217, 58.929851081952776, 59.991803075420115, 61.928974170788756, 62.98889441307778, 64.0020378688962, 65.03557262111941, 66.90188240235098, 67.96063787406892, 68.96703722559636, 69.97637889931652, 70.98306133554695, 72.04197525994763, 73.91658026842306, 74.94719186729982, 76.00510989306218, 77.08135013364783, 78.88439183591257, 79.92416599319739, 80.9456195989634, 81.96227064109391, 82.97733183189497, 83.99248968572803, 85.01015487072411, 86.03310049978099, 87.07614289849674, 88.87082412761183, 89.91471704046256, 90.93730291443694, 91.9532710470539, 92.96717153942008, 93.97588643893816, 95.03547538137468, 96.91336266255384, 97.99377327952261, 99.9313878203353, 100.99013958167129, 101.99914664796513, 103.01631309113084, 104.05121227844096, 105.9263819584441, 106.98894968015561, 108.0031288377918, 109.02539415483416, 110.0656482254192, 111.87405117473445, 112.94963269064388, 114.00577767922023, 115.02289038449378, 116.062199202537, 117.86535324910034, 118.94056632213298, 119.99550290915715, 121.0083616122625, 122.03151463594104, 123.07512223134731, 124.87502073999723, 125.91829121337176, 126.93714117837818], "d": [2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.008317952189948583, "x": [0.0, 1.0134727315239906, 2.0364152408136116, 3.080093002838854, 4.874702405452027, 5.918526124231931, 6.94154006989008, 7.959645672908084, 8.975321329919543, 9.990951970491695, 11.007967567285954, 12.02849764659744, 13.068448346450166, 14.853711728478165, 15.927833467729341, 16.97756349184528, 17.98094046011408, 18.988573960387182, 19.99301724596181, 21.050242671064055, 22.990939126244047, 24.077499947267135, 25.88938850341796, 26.930521685053023, 27.951125832269998, 28.966636766104184, 29.978651733437204, 30.98489264930033, 32.036531633816494, 33.1095770470858, 34.908236475216334, 35.94373619160225, 37.01028844376848, 38.95187593395882, 40.014171086961426, 41.03081464234244, 42.07015275351944, 43.87006776347852, 44.94437652966378, 45.99758995263408, 47.006667602826134, 48.02314450165979, 49.04571493631502, 50.08866041983702, 51.88533460000418, 52.92897454259633, 53.951960353644175, 54.964821843938985, 56.01944203629992, 57.094346665599396, 58.89449861646767, 59.93330311551442, 60.949733197852275, 62.01115021747534, 63.94616244619625, 65.00603312408485, 66.01864325752311, 67.04087582848935, 68.0836868204509, 69.88291417363747, 70.92524200626036, 71.94755161886765, 72.96032837502817, 74.02000188016513, 75.95699641073203, 77.02024715758705, 78.05102705359923, 79.92440955914367, 80.98536331986098, 81.99577680576186, 83.01176037835141, 84.03185291465464, 85.07180386700453, 86.86834052436853, 87.94281930988313, 88.99551020115582, 90.00453628664972, 91.02103204994351, 92.0435594782694, 93.08728010710989, 94.88457754020587, 95.9271424250291, 96.9491316804553, 97.96191405911308, 99.02241792213867, 100.95951490832513, 102.02363078154217, 103.05494368352417, 104.93776405119218, 106.00223376952793, 107.02154576429756, 108.06200323159658, 109.86945089767771, 110.94357842821293, 111.99644236822253, 113.005395680332, 114.02232434172807, 115.05756224131765, 116.93290327465579, 117.99637966942149, 119.01191620867145, 120.03605275342127, 121.07988543550356, 122.88749789413451, 123.92676982918994, 124.99522259571492, 126.93833762692793], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.0025985327185932385, "x": [0.0, 1.0179771272668552, 2.040926528266837, 3.0847696391444175, 4.886002407690719, 5.928657778408213, 6.950938484418064, 7.963505089942785, 9.023249642162174, 10.958621458289866, 12.02217448663657, 13.05306129336549, 14.92810337236387, 15.988614137057006, 16.998660841378566, 18.014274753051247, 19.034280889401916, 20.074432793574747, 21.87034463738797, 22.944569132183403, 23.997350781479884, 25.006580617223996, 26.023003945043875, 27.045563915689772, 28.088838712727252, 29.885499781373902, 30.92824767392082, 31.950471140185034, 32.96320454758166, 34.023651997602265, 35.9607721194518, 37.02461835424383, 38.05569555813187, 39.93555675310757, 40.99836959909878, 42.01402548674522, 43.05005924523077, 44.92663138075758, 45.98720275716874, 46.996532001513515, 48.010456962621234, 49.02746195129907, 50.06239270584603, 51.937254839033535, 53.00029911425666, 54.01497086237049, 55.03768034259338, 56.07930509912382, 57.89193311937617, 58.969774434826064, 60.03091848638152, 61.06742807860852, 62.89092492985088, 63.96849750573603, 65.03076954919243, 66.0697848819118, 67.87759357380597, 68.91990981493423, 69.94116961942171, 70.95624474818197, 71.9683023373867, 72.97860337804005, 73.98384991590787, 75.03444344686801, 76.10735243264824, 77.90952033312311, 78.94513604611538, 80.00569091479129, 81.08298507527155, 82.89902967649842, 83.94006482373842, 84.96186191958692, 85.97538643735645, 87.03752388007035, 88.92382675191989, 89.99888166215308, 91.07651337390698, 92.89969288174532, 93.93700456618227, 94.9981179141996, 96.07461317592686, 97.89522941991241, 98.9321073124498, 99.99869919068247, 101.939078760344, 102.9993637791058, 104.0128772377921, 105.0470458003822, 106.91758435488728, 107.97796186661911, 108.98800007395566, 110.0021424404684, 111.01897990880306, 112.04134188144498, 113.08458372611904, 114.88101952106965, 115.92434659831245, 116.94579100857858, 117.9615037096003, 118.97008784657837, 120.02817135573285, 121.96064978562652, 123.02332949963552, 124.05389784990888, 125.92737367227451, 126.98863297154261], "d": [1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1]}, {"w": 7.814014275910772e-05, "x": [0.0, 1.0385153178640565, 2.075870854201687, 3.113308174559313, 4.151981383406063, 5.193611128081694, 6.238991751310708, 7.289867289684485, 8.347666474305848, 9.413004994278081, 10.486555427229588, 11.567226393840688, 12.652119987527184, 13.737266828674619, 14.818653047015772, 15.893925557030427, 16.957592600349034, 18.04795863930634, 19.13880980656326, 20.204161465711955, 21.283418160165592, 22.37165020984642, 23.4666857567647, 24.564456713568703, 25.660010098072785, 26.748987290453126, 27.829270189586758, 28.8950540515754, 29.98614656609366, 31.076565024606353, 32.139795537361415, 33.21520705987025, 34.29648793192325, 35.38195200964208, 36.467774058278856, 37.550098264957775, 38.62561279559596, 39.69293590205988, 40.75238159429653, 41.804593774372165, 42.851273457690105, 43.89381756457054, 44.93287762969375, 45.97038868334941, 47.00773223831494, 48.04539575008177, 49.0849693813885, 50.12747231857912, 51.173415843368666, 52.2232573906051, 53.27707944634781, 54.33432382049859, 55.3936936743958, 56.45302634943772, 57.510198796257185, 58.56370037807191, 59.612120566341986, 60.65499996928194, 61.692899404251406, 62.72597642180427, 63.75460631357692, 64.77996353800489, 65.80186457142435, 66.82161664673403, 67.83928850800704, 68.85512445133841, 69.86986177390608, 70.88333233004576, 71.8924924234231, 72.95211722042393, 74.87916565205983, 75.93704812446917, 76.94266342496775, 77.95160550516194, 78.95992748071181, 79.96805949705205, 80.97637532020111, 81.9843278530741, 82.99195589239828, 84.00031245138297, 85.00417679614651, 86.06048504249851, 87.98209322805988, 89.03908715667576, 90.044010335713, 91.05217514472787, 92.06098082477222, 93.06992160208493, 94.07974112090912, 95.0906789518705, 96.09915186911267, 97.16012792456621, 99.04244041566432, 100.12526236796317, 102.06738731119033, 103.1281714261345, 104.1381062688348, 105.1520966014103, 106.166207430711, 107.1808309286847, 108.19684141051233, 109.21396688107228, 110.23280404975519, 111.2542200366665, 112.27789310292546, 113.30535303736228, 114.33712452939646, 115.37328116055373, 116.41540295724924, 117.46334638085207, 118.51679829282926, 119.57525725921298, 120.63667937944129, 121.69851358155962, 122.75868804531615, 123.81528733330533, 124.86750883817824, 125.91552603528272, 126.9593613795182], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.012798950920718982, "x": [0.0, 1.0078319017517046, 2.016681774808414, 3.027003657978116, 4.040597987945313, 5.060090531965867, 6.0992071761106645, 7.890493270905746, 8.96502003695284, 10.017494924255603, 11.026863424351307, 12.042876431429274, 13.064797952313448, 14.107402623601473, 15.90240312647144, 16.94635378447319, 17.96955199282933, 18.98736678627139, 19.999156338521153, 21.060164625237505, 22.93457072303481, 23.964789924170976, 25.028242888239966, 26.962110332094856, 28.022257510951714, 29.034247114903938, 30.056868779400915, 31.099727580332527, 32.89981902714116, 33.942330767689725, 34.96402986351648, 35.979883275669856, 36.98887928924053, 38.04738643246776, 39.98469460119071, 41.065060925148195, 42.948540698255755, 44.01124875972722, 45.02593976502773, 46.04888888450945, 47.09288172998493, 48.895241155413174, 49.93791326049012, 50.9596078843852, 51.974551075842356, 52.98642952008773, 53.99365477366504, 55.05112411118121, 56.98635134212987, 58.066218715100575, 59.94033020587987, 60.9979337269654, 62.004307276168085, 63.01143949931551, 64.07027608168339, 65.94635103689001, 66.97643582193285, 68.0337779232524, 69.11029885276504, 70.91332942169376, 71.95339707947342, 72.97498263522202, 73.99225061653055, 75.00736588452689, 76.023015732811, 77.04145183816476, 78.06480420864469, 79.10897373440092, 80.89992300723064, 81.94391051884264, 82.96728191037343, 83.98544259176235, 85.00149416743608, 86.01705509831329, 87.03524491781633, 88.0589988862056, 89.10234985219057, 90.89743757595197, 91.94067473722816, 92.9630037525272, 93.97482562140641, 95.03422950372554, 96.96768889282967, 98.06294975393543, 99.94130045351652, 100.9703182681837, 102.02718116258009, 103.10323828621813, 104.90968132367021, 105.94934398817331, 106.96887009408213, 107.98275940101074, 108.9940741672443, 109.99994711237954, 111.0573319194096, 112.99125669433529, 114.05763997096993, 115.09361298621262, 116.91716191539263, 117.99655127132964, 119.07521967433844, 120.90652927575383, 121.98263249082481, 123.05557438594386, 124.9291224223358, 125.98677223627779, 126.99207050088174], "d": [1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1]}, {"w": 5.79880383478283e-05, "x": [0.0, 1.8115908429994652, 2.8470981244610356, 3.913606442239697, 5.854348243066586, 6.915016518058763, 7.928628807268394, 8.951575205919111, 9.994313366077693, 11.789965439693892, 12.832100648514592, 13.853622504130582, 14.869676149323082, 15.88196924483936, 16.892416954426462, 17.902259824069105, 18.9086240504849, 19.96769131306612, 21.834525134532512, 22.86423453210813, 23.92028008890485, 24.99360425148115, 26.805800026271097, 27.87933042346546, 28.935042515836464, 29.953182462247398, 30.99630308066162, 32.793295291278355, 33.83590234055935, 34.85723631217225, 35.87296523587216, 36.884964043984034, 37.89617654403359, 38.90366100573578, 39.96249309958537, 41.83297313301322, 42.86317328953573, 43.92651350297124, 45.861790787418244, 46.92149768923758, 47.934583185564954, 48.969331802616786, 50.83707576055708, 51.897300653313735, 52.90629911588865, 53.92026656155525, 54.93687005843761, 55.95935878537552, 57.00278611183888, 58.80032192680712, 59.84339020104698, 60.86026216832048, 61.92168629338676, 63.853011606948876, 64.91039283056467, 65.91683553901075, 66.92846406714987, 67.9438663247021, 68.9650945247282, 70.00818257895361, 71.8055131098701, 72.8492928960838, 73.87208748648486, 74.88542887178109, 75.94599196660923, 77.88527041526287, 78.95114497852319, 79.98584492152183, 81.79266093479617, 82.86688254895844, 83.92007672082038, 84.93111870256755, 85.95072457148459, 86.99015426397199, 88.78611434882762, 89.86048406254365, 90.91318392054671, 91.92267366757729, 92.93913462400019, 93.9615265887596, 95.00457891443058, 96.80213135488259, 97.84440574652494, 98.86673561647922, 99.87967382591752, 100.93967973832231, 102.87740168835073, 103.94131861920329, 104.97262296367454, 106.85203823748688, 107.91483577376577, 108.9306809172892, 109.96699919797025, 111.84536464321098, 112.90708197723839, 113.91926038167358, 114.93729668983988, 115.96051389199077, 117.00387950309357, 118.80430841110548, 119.84805213164518, 120.87253164779911, 121.8879940537873, 122.95137905334936, 124.83408366818409, 125.86611186115664, 126.92420002529335], "d": [1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2]}, {"w": 0.0058414229934594325, "x": [0.0, 1.0245344031687162, 2.039974477297936, 3.1033843579077884, 4.986189032145111, 6.018244299869634, 7.076364242642491, 8.152233978151644, 9.963422423182175, 10.999028218564174, 12.065631973738045, 14.00641623996611, 15.06711380735694, 16.08070922939947, 17.103537471207602, 18.146091186747853, 19.940976641585987, 20.983033902240816, 22.004351280409036, 23.019963296317528, 24.031351456352503, 25.040885516349277, 26.04498533153909, 27.094202725793266, 28.16536553513497, 29.95968550178704, 31.033307192930355, 32.08962396268253, 33.119808395145654, 35.000735149896634, 36.06355316375963, 37.078429265891444, 38.102572179722884, 39.146399309212704, 40.94393960768323, 41.98683201203967, 43.00846688377916, 44.02453079704484, 45.036588338804115, 46.04797871141841, 47.055393735427465, 48.11430128413627, 49.98432579649362, 51.014613074440895, 52.077951832642825, 54.01323697850522, 55.07295525836104, 56.0859374849875, 57.12066135036804, 58.98811179718253, 60.04835322989081, 61.05729288978429, 62.071287131776934, 63.08782763313738, 64.11030304993712, 65.15366400443146, 66.95117688582556, 67.99415799191111, 69.01099346002283, 70.07242133485792, 72.00365044595668, 73.0607568780434, 74.06706451940741, 75.07846086421272, 76.09371860529416, 77.11504498730825, 78.15795621903679, 79.95536631715974, 80.99863006902743, 82.02080696537789, 83.03340638637765, 84.09323782519157, 86.02784976176805, 87.0909871035651, 88.12103723423171, 89.99582871284366, 91.05660140178823, 92.06692354447911, 93.0826790520018, 94.10255277580495, 95.14228206495103, 96.93889362346826, 98.01334902944807, 99.06615695161561, 100.07548799121595, 101.09193538325665, 102.11422582094643, 103.15726155875635, 104.95341401861499, 105.99597993146791, 107.01830268531144, 108.0311152970096, 109.09119413901264, 111.02913074759013, 112.0929547945914, 113.12417905265072, 115.00365316376283, 116.06646761944042, 117.08234920527808, 118.11866434358889, 119.99708485929511, 121.0588456166664, 122.07100401629765, 123.08917609852143, 124.11239172064462, 125.15580048531675, 126.95620641854572], "d": [1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1]}, {"w": 0.005686242939774376, "x": [0.0, 1.076981222241816, 2.13710381467171, 3.1728377780870956, 4.987580528797078, 6.06277417558482, 7.118989863723074, 8.136093454798559, 9.175807530071118, 10.97996063370751, 12.055133770016207, 13.109626771161214, 14.122553779094535, 15.145695832227393, 16.188938483985417, 17.99615406860297, 19.039866593268467, 20.059866794927604, 21.12345493571289, 23.069793316349678, 24.15076959233426, 26.033926901552267, 27.09482292422015, 28.106100049921277, 29.123585066598913, 30.14589141312413, 31.188488342554496, 32.99328517304881, 34.03707237893873, 35.05630332717704, 36.11903961913102, 38.061449349480846, 39.12537843748473, 40.15769233416975, 42.03895162822135, 43.10224439803704, 44.11806710965425, 45.15396470059673, 47.02884675967093, 48.08892554597728, 49.09839268372854, 50.111910877890246, 51.12758494637732, 52.148835022297924, 53.189305908697165, 54.99875249297029, 56.07736937137548, 57.15233695282465, 59.034256506173094, 60.0937525549769, 61.10241950604364, 62.11590942393678, 63.131825713491885, 64.15388617363519, 65.1965269457129, 66.99446220421612, 68.0385123183503, 69.06210522191152, 70.08006696283144, 71.0919744893589, 72.15332704486188, 74.02554179216499, 75.0561092145323, 76.11979424133861, 78.0549062989771, 79.11479402252013, 80.12738183954771, 81.15014290028462, 82.19280667360738, 83.99073648603795, 85.03260841136013, 86.05389600200655, 87.06912883424758, 88.0808658559217, 89.09149933770966, 90.09678651389966, 91.14726074379489, 92.22082158904426, 94.01926285045094, 95.05514870265849, 96.1157127437796, 97.19250446753, 99.00828373287044, 100.04859047484925, 101.0655274363181, 102.1217967047557, 103.19781273146621, 105.00078659824531, 106.03988832645146, 107.05928108753706, 108.07415633170744, 109.08585216857841, 110.09719419908943, 111.10495292806073, 112.16386114299921, 114.03455320503411, 115.06536278172095, 116.12926348909858, 118.06815421547198, 119.12995564407423, 120.14652974816694, 121.187188372687, 123.00471200740708, 124.08196407082276, 125.14243498480613, 126.17879239660319], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1]}, {"w": 0.0008823164409856823, "x": [0.0, 1.9407165208865136, 3.0013661619293983, 4.014982904036333, 5.037962091990023, 6.080724437971241, 7.876511831130169, 8.918644824371254, 9.940232218785939, 10.956335332371, 11.968604809516272, 12.97909446006215, 13.988972727540144, 14.995328237711352, 16.054389738703733, 17.921334076812734, 18.95107270901813, 20.00713203040395, 21.08042643165254, 22.892725133267614, 23.96626612506698, 25.02204476469026, 26.04029628961911, 27.08357587679552, 28.879467594579022, 29.92218931219688, 30.94348211476719, 31.959373325127732, 32.97151345208371, 33.9826719090969, 34.99015863890705, 36.048925599905566, 37.91834878632167, 38.9478187876078, 40.01043421961664, 41.940918297799456, 42.99725857665513, 44.000117047766295, 45.05913294589969, 46.92641126316444, 47.96181302806026, 48.98073802446907, 49.998330122782264, 51.01732904865037, 52.041326958268414, 53.08560451895801, 54.88614495361643, 55.929269378772126, 56.9461110705976, 58.00746849388741, 59.93859582078987, 60.995918190049856, 62.00246197098584, 63.0141371272577, 64.02971129312523, 65.05119061466718, 66.09436008669718, 67.89151274272915, 68.93531944564411, 69.9581807211305, 70.97159091101057, 72.03223545862015, 73.97143000323071, 75.03729482460719, 76.07196974446458, 77.8790492993651, 78.95325535321746, 80.00641293914008, 81.01750796093386, 82.03708190057672, 83.07643544368293, 84.87259980550985, 85.94694496769176, 86.99958860440427, 88.00905348082087, 89.02551342329835, 90.04796774154738, 91.0911243523774, 92.88829591394918, 93.93059918178076, 94.9529782910353, 95.96592197026808, 97.02592308295799, 98.96398735536168, 100.02781279123434, 101.05898408089493, 102.93832232446303, 104.00111415289658, 105.01693597173497, 106.05331425961603, 107.93156168613253, 108.99330762471416, 110.00550566594893, 111.02352131351424, 112.04667544552734, 113.09004213020428, 114.8904973880294, 115.93422082785088, 116.9587267707328, 117.97418498232618, 119.03750804575716, 120.92043561628995, 121.95234679980375, 123.01035481653736, 124.08616372998152, 125.89792421870887, 126.93344553147362], "d": [2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1]}, {"w": 0.0006287574153452925, "x": [0.0, 1.0767359528930198, 2.1350645443610587, 3.166978620790014, 5.049554001083663, 6.112757492221457, 7.127803510985271, 8.151729904908766, 9.195817189031194, 10.999227251501344, 12.041685083388723, 13.064017875654208, 14.076522784634435, 15.136490414713816, 17.071782884111702, 18.13523978780079, 19.16601885518596, 21.042186219663332, 22.103275603007905, 23.113589716114213, 24.1293005079202, 25.14989859705583, 26.189640140291154, 27.989081209037998, 29.063347386698144, 30.11609714829558, 31.124884684372354, 32.141098648336275, 33.16331980467872, 34.206000649254314, 36.01197523917064, 37.05152031458454, 38.12025397378031, 40.066595786228966, 41.12970368724699, 42.14711995574517, 43.18814025748653, 45.002488551166216, 46.079640680886634, 47.1400679057882, 48.176795919732584, 49.990353298703916, 51.065176576701816, 52.11907823244556, 53.13228241127308, 54.16685623323707, 56.03843879562935, 57.10003665880454, 58.11198556063919, 59.129977611343776, 60.153423940728835, 61.19636873891634, 63.00390363263088, 64.04737167038178, 65.06720425578006, 66.13073376229545, 68.0765264910588, 69.1577977542004, 71.04108545121585, 72.1017988232312, 73.11303209498239, 74.1302005576505, 75.15286513226965, 76.19561087176389, 78.00099384601639, 79.04442215920227, 80.0634909909794, 81.12597850823397, 83.06830725419877, 84.13259948201342, 85.16535857211454, 87.04680072923213, 88.10992527483869, 89.12526532896332, 90.1617031398317, 92.0371582926466, 93.09762985836358, 94.10765828522466, 95.12164100508839, 96.13826325245645, 97.16137809463376, 98.20474703883777, 100.00461961345549, 101.04868173154185, 102.072280502527, 103.08711377208837, 104.14999765754696, 106.03670680927664, 107.11091635618912, 108.18641775555015, 110.00246419216471, 111.07644497091007, 112.13324954500425, 113.16356699156499, 115.03987788680278, 116.10000770529416, 117.10903313944969, 118.12247129231972, 119.13901144258921, 120.17390524470963, 122.04975150219475, 123.112600441691, 124.12714835063431, 125.14933450602973, 126.19031113052777], "d": [1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.02336267109983786, "x": [0.0, 1.0227259002254712, 2.0395782492479877, 3.053343729856082, 4.066758173088393, 5.080659458038724, 6.09740026575806, 7.131041363015371, 8.992702405239973, 10.051240317009418, 11.053122280015534, 12.108502963720515, 14.036663559779402, 15.095717660923656, 16.10700947297839, 17.12835980131113, 18.17098558797383, 19.965839005645446, 21.008299968127808, 22.029956311510475, 23.046349111228146, 24.058246225765362, 25.065052605532284, 26.116309697721697, 27.1890879853438, 28.987402862221064, 30.02282262819167, 31.089048166072097, 33.02779081294288, 34.08843795777662, 35.101931076830446, 36.13638053021692, 38.005518349981074, 39.065767718652594, 40.075103261894135, 41.08861725585906, 42.105236836896815, 43.127323213622965, 44.17058431105477, 45.9691130936824, 47.01342335009663, 48.036077613640195, 49.04885266059174, 50.10334779947697, 51.17774853561618, 52.98388654599043, 54.019560132158254, 55.08623123376503, 57.02969130669505, 58.09158283565893, 59.108308538208526, 60.14793248165191, 61.93951214471506, 63.01311757479956, 64.06389510772617, 65.06883926838849, 66.07913778907027, 67.09121104544703, 68.10705042073823, 69.12915377976124, 70.17248758909699, 71.96154451705027, 73.00535080412806, 74.02900903809804, 75.04694297951681, 76.06327007195281, 77.07928464021343, 78.09746320388986, 79.12109250216461, 80.16477130790304, 81.95809050828545, 83.00128389192832, 84.02342832872942, 85.03512047370006, 86.09436706249578, 88.02799596017289, 89.12347182524817, 91.00061281712753, 92.03007294488489, 93.08716211208971, 94.16299478747494, 95.97195547294879, 97.01163093874574, 98.03167601552751, 99.04676492566556, 100.05948736147015, 101.06735367519299, 102.12729746170213, 104.00042336821971, 105.03144637960318, 106.09485002589619, 108.03332667057991, 109.09687003857074, 110.1276509261002, 111.99947001133202, 113.058782014681, 114.06608237536967, 115.07666228854394, 116.08772298998946, 117.10180432091184, 118.1212677387592, 119.16146221059626, 120.96521430742811, 122.0418575929092, 123.09884174603206, 124.11790212536246, 125.16147202687756, 126.95752925837243], "d": [1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.007759952024927687, "x": [0.0, 1.015930002957499, 2.02546762302268, 3.0842940168473283, 5.020950739369531, 6.100545589148507, 7.974997555605671, 9.03321000826004, 10.03924826560885, 11.049264528107862, 12.060858177905203, 13.074956691667197, 14.095058047221343, 15.134343208210206, 16.93160850423006, 18.006511151341716, 19.0603820299979, 20.071611328604245, 21.092302190448184, 22.13250542870688, 23.93713197034194, 25.013196744865184, 26.070667066705663, 27.089831591087997, 28.13295718798252, 29.940102902343884, 30.983881903154227, 32.007631197829475, 33.02191240980135, 34.08455964767822, 35.968206970723, 37.048776621959256, 38.9859659113951, 40.043090605740076, 41.046837696670295, 42.10598023568312, 43.97568559579585, 45.01057787988709, 46.02841181811258, 47.04019042350829, 48.10232120671965, 49.973161933006274, 51.00863325920729, 52.025957277629104, 53.04150362852787, 54.05598084747886, 55.0720255108788, 56.09372082951767, 57.13330787753978, 58.93003896800714, 60.004719364626524, 61.05725983899062, 62.06629979553869, 63.083497751896545, 64.1182894017951, 65.9933921020877, 67.05670664121568, 68.0724040982064, 69.09618688027103, 70.13981428113996, 71.94169067658751, 72.98541248134045, 74.00855660052504, 75.02196266892659, 76.08284492117097, 78.02491334480833, 79.10617370557031, 80.99149939044807, 82.0538377021739, 83.06869721755925, 84.10425806161342, 85.97678804577721, 87.03809386558413, 88.04823316348799, 89.06253811857668, 90.07964956324714, 91.1017229585084, 92.14488249467503, 93.94114022677226, 94.9849140357238, 96.0077231399902, 97.02111608742744, 98.08247875434003, 100.02576694025471, 101.09432717605259, 102.13362208936493, 103.93602083256157, 104.97820112242168, 105.99971005633267, 107.01548481468157, 108.02475611321819, 109.08371383331024, 111.01815692912481, 112.08042565485121, 113.0981724740466, 114.14097486429154, 115.93953134588294, 116.98275470820461, 118.00571435887957, 119.01872005396535, 120.08020100414565, 122.0237933103356, 123.09220761851934, 124.1310057903687, 125.93521325141346, 126.97779277911998], "d": [1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1]}, {"w": 0.007004203547923829, "x": [0.0, 1.0433902647865876, 2.0677641229016333, 3.08308013485903, 4.146332966594236, 6.023138342066209, 7.058940284189073, 8.077095209444165, 9.087829076366813, 10.148515468580817, 12.030829810876135, 13.112080784603911, 15.054442263206864, 16.11509322465689, 17.128360157776935, 18.163277504826986, 20.03162390454647, 21.092333909586465, 22.102331026537055, 23.116853413532166, 24.13388916844349, 25.15631148156686, 26.19967524199238, 27.99630095554911, 29.040148720448318, 30.06304918721403, 31.07576525311148, 32.13678786477942, 34.08047953129181, 35.14832539848119, 36.18693089164508, 37.99158624359826, 39.03430250848579, 40.056419909537176, 41.0727645486731, 42.082392213022935, 43.141487866550705, 45.07809359190895, 46.15772931131419, 48.03220834810973, 49.09021797258846, 50.0966635726072, 51.10682411087994, 52.11827004774236, 53.13251300412946, 54.15200195039665, 55.191341603378575, 56.98159635736978, 58.05632276081417, 59.109263417868405, 60.1187776308985, 61.135219723837565, 62.15823198440439, 63.20163901506394, 64.99220252913963, 66.03492594012437, 67.0571796732028, 68.07251786174731, 69.08491261352802, 70.09211277836798, 71.14995397568225, 73.08350309429572, 74.14932179220236, 75.18381204002232, 76.9831059078885, 78.05698731713427, 79.10987919593363, 80.11931980984969, 81.13568241217683, 82.15822843881365, 83.20041135610883, 84.99639218507741, 86.03883018430692, 87.06090177914675, 88.07692207835079, 89.08625863877604, 90.14549310611305, 92.08265343213881, 93.1484383065311, 94.18345050674033, 95.9926509120984, 97.06777123328348, 98.12338259883738, 99.14038490445488, 100.18030922715674, 101.98483957381097, 103.05977872003592, 104.11431422787672, 105.12739162780284, 106.16292367823593, 108.0379113360384, 109.10080363012572, 110.11456096219571, 111.13703815059581, 112.1775848320094, 113.98789624643567, 115.06363100331, 116.1218720857174, 117.15291303054454, 119.02761682951027, 120.08678502750757, 121.09373551666513, 122.10518158711419, 123.11816252656776, 124.13452809867591, 125.15773660144981, 126.20064462586376], "d": [1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.00019543628596838675, "x": [0.0, 1.017712260432684, 2.036586142293381, 3.056662765849413, 4.078159323663492, 5.101657485216732, 6.12723994525765, 7.155409820983236, 8.18673871635641, 9.221084250699137, 10.259179810798898, 11.301020742442743, 12.345992757978486, 13.393902607394576, 14.44336580986833, 15.492883706062027, 16.541119009084074, 17.586776905508287, 18.628734100911544, 19.66718236676529, 20.701708342926946, 21.732467656673013, 22.760294301104235, 23.785188857830466, 24.807559973229335, 25.828032463399243, 26.8465918828915, 27.863617403410455, 28.8795118516783, 29.89411500690541, 30.907572935360445, 31.920655617797593, 32.92919589228271, 33.98856721175624, 35.91603934615572, 36.97475696051258, 37.981882803760456, 38.99228355391942, 40.00269077809283, 41.01292537527275, 42.023430462932104, 43.033942584401515, 44.04430911440145, 45.054816533761006, 46.06530226846264, 47.07267815259455, 48.13158069953372, 50.05936396852242, 51.11875893148982, 52.12724694985805, 53.14021536030816, 54.153550195428686, 55.16783882746001, 56.18309095821265, 57.199316253893336, 58.216553752629814, 59.23512439219662, 60.25466951301522, 61.27563499162722, 62.29810057577342, 63.32176229996145, 64.34731812630498, 65.37450037654824, 66.40321055117577, 67.4338718353783, 68.46587421253719, 69.49912753828168, 70.53352406150137, 71.5684266344783, 72.60345057522186, 73.63836547103574, 74.67282074485435, 75.70643347263507, 76.73906382256482, 77.7704150026854, 78.80069542348996, 79.82975631174745, 80.85773132453092, 81.88477888916971, 82.91103972246353, 83.93660858479308, 84.96157171789672, 85.98642670400685, 87.01119798018043, 88.0358762012186, 89.0607274407649, 90.08625509110891, 91.11219136420709, 92.13887469333991, 93.16656829307367, 94.19521374369067, 95.2249594529723, 96.25592082304841, 97.28806029678559, 98.32129044424413, 99.35539733265144, 100.39011984634008, 101.42525248928165, 102.46053368050482, 103.49529298296967, 104.52940328894819, 105.56252074697643, 106.59409604956707, 107.62444315118545, 108.65331663396906, 109.6802800718268, 110.7061934597783, 111.73052085113748, 112.7533041720923, 113.77507166349372, 114.79551438339631, 115.81494974032456, 116.83335439709606, 117.85080683302343, 118.86739401712826, 119.88356103412843, 120.89544491082083, 121.95748852680313, 123.89286240421363, 124.9550234579967, 125.96712273275985, 126.98336063135339], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1]}, {"w": 0.0020752682309606147, "x": [0.0, 1.8829297085621488, 2.9147800725828383, 3.9728649056006353, 5.04875824832215, 6.860412047901758, 7.895970020676327, 8.962621613821703, 10.903334849920622, 11.964063671930168, 12.977653072765127, 14.000511400624017, 15.043010755891508, 16.837846950177685, 17.879983864667526, 18.901292516063087, 19.916902602519652, 20.928365939093627, 21.937903266085314, 22.941990267806936, 23.991218853530512, 25.06238111556292, 26.8568488345908, 27.9304931089918, 28.98672445560215, 30.016884826877327, 31.8980085128152, 32.96081535040016, 33.97565527814028, 34.99984893613406, 36.04373097899932, 37.840959735610056, 38.88399352050726, 39.90557101658956, 40.92163292319641, 41.93371909653029, 42.94508940959432, 43.952459692242485, 45.01133086539861, 46.88143766278377, 47.91170460298758, 48.97503931223782, 50.910447955445946, 51.97013702332917, 52.983121253586475, 54.01786197459854, 55.8852897311908, 56.945568614954375, 57.954586202113965, 58.968519362000976, 59.98511918660955, 61.00769771314496, 62.05110362545594, 63.84876229145044, 64.89171060371926, 65.90851084397073, 66.96990037133294, 68.9013244764675, 69.95840436415865, 70.96471819168303, 71.97609858089365, 72.99136478851679, 74.01268247362049, 75.05561348578577, 76.85300969856775, 77.89636561317268, 78.91861987550419, 79.93118919248236, 80.99109219813435, 82.92584655960376, 83.98898746880172, 85.01906098326356, 86.8938429301199, 87.95472214713325, 88.96507718968948, 89.98092671739171, 91.00078768989705, 92.04055793999672, 93.83767362078588, 94.91231138256745, 95.96505842149288, 96.97446213055862, 97.99101867053363, 99.01316540801741, 100.05626307601099, 101.85211175653394, 102.89507837237673, 103.91767450225649, 104.93108678963392, 105.99180425914452, 107.93387774800162, 109.0003475310612, 110.03609640930016, 111.8482984182517, 112.9238097924119, 113.98183330420692, 115.01313827713021, 116.89366950849741, 117.9551361314428, 118.96705207242734, 119.98504933078941, 121.00817110416, 122.05173526003057, 123.85261970702891, 124.89635275194998, 125.92088920124354, 126.93657947354528], "d": [2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0006326572413994109, "x": [0.0, 1.7912808853831377, 2.8352552826069894, 3.8581616402916796, 4.8747384408362535, 5.889487704242328, 6.898925249841748, 7.959339111222128, 9.834027241958779, 10.86588402509684, 11.92325357825918, 12.998946336131487, 14.807513262565077, 15.847620401709552, 16.868495721709678, 17.880561179816652, 18.941145389451126, 20.882050981952204, 21.963338483711702, 23.847764683892084, 24.910376687558713, 25.925188878906678, 26.960456011082513, 28.83360776042271, 29.89466297907599, 30.90444172944022, 31.919126607004614, 32.93635112633717, 33.95840089539615, 35.00185378135549, 36.798321318775386, 37.8423932010001, 38.86550673750779, 39.8790255096144, 40.94052154166537, 42.883555301530635, 43.95153133401025, 44.98995681548102, 46.79284190188205, 47.835379385001225, 48.857249349577906, 49.868596984962174, 50.921739835692016, 51.99439386797904, 53.79938038546024, 54.87241081280838, 55.92827319371862, 56.958082197396664, 58.83243709768373, 59.89332874455366, 60.90382454074055, 61.919978987070884, 62.94018761009051, 63.979940254236176, 65.77757117024287, 66.8526538757443, 67.90650572709866, 68.91805049986525, 69.93911262127881, 70.97975112134604, 72.78958284514593, 73.8670947735562, 74.94142533659009, 76.81905932151832, 77.87745313620361, 78.88274295904694, 79.89100969319452, 80.89936825922592, 81.90795247283229, 82.91864864534182, 83.93185362015971, 84.95032180418492, 85.98876452648383, 87.78175797215185, 88.85604307903877, 89.90899447519321, 90.91837438480708, 91.93461489446895, 92.95653704901058, 93.99999558524698, 95.79521357244194, 96.83858495582375, 97.8605856121237, 98.87306637568639, 99.93370546139786, 101.87121009412603, 102.93494488992697, 103.96622358507408, 105.85113867946829, 106.91724099799109, 107.95030149708512, 109.8271273908405, 110.88546853794108, 111.888072217981, 112.94516222915519, 114.87783702597258, 115.93981390440193, 116.95776630170272, 118.00015740671691, 119.79787435299647, 120.84077584802539, 121.86380673479448, 122.88180173967636, 123.89808151765196, 124.91372880123306, 125.9318920147391, 126.95605060900573], "d": [1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.00046139849837985807, "x": [0.0, 1.0138616593678778, 2.0306569920966715, 3.0643308522233053, 4.926081016975406, 5.98450504874824, 6.986240943702751, 8.041555428290073, 9.969557785085494, 11.028618589117583, 12.039931409968048, 13.061358932855292, 14.104051398489208, 15.898554410876342, 16.940997954131035, 17.9626468365229, 18.979011604973195, 19.99084205241005, 20.997573309331592, 22.048776487873756, 23.12159592743229, 24.91976768724354, 25.95525635756549, 27.02143537385047, 28.96004178575096, 30.020686812645497, 31.034150667417634, 32.06860311347199, 33.93757898858968, 34.99786852756928, 36.007204303521284, 37.020764439007685, 38.037441527870996, 39.0595975733826, 40.10294511485545, 41.9006074676142, 42.94475450578817, 43.96722262426789, 44.98005867683001, 46.03439019026719, 47.108576753474495, 48.91431738073975, 49.9498009037858, 51.016052038425556, 52.956198818938255, 54.01612077939031, 55.02909769876233, 56.063363563123296, 57.928116190821605, 58.987127181135364, 59.99373084781082, 61.0030087925264, 62.013387471843316, 63.02560568266178, 64.04153533575892, 65.0636735159274, 66.10703218368725, 67.89645282094821, 68.94035192411353, 69.9638158962966, 70.98165128608566, 71.99791732517906, 73.01359201922439, 74.03166211920023, 75.05522779730349, 76.09865487640299, 77.89251375071967, 78.93564481936632, 79.9577275485958, 80.96933765833283, 82.02857352237503, 83.9622039330374, 85.05765933112137, 86.93459581369211, 87.96401027684686, 89.02111075155847, 90.09690418318635, 91.90564639870102, 92.94537137343931, 93.96545363336968, 94.98045636467847, 95.99319376832486, 97.00106580991299, 98.06100886216181, 99.93395254061146, 100.96495804027447, 102.02832914425609, 103.96698955540037, 105.03051087396062, 106.0612740131182, 107.93304265893852, 108.99230812872086, 109.99957305486443, 111.01018445297342, 112.02128652726142, 113.03526390739191, 114.05477022741961, 115.09501548263265, 116.89861574257814, 117.97524630151041, 119.03223128168231, 120.05122638056609, 121.0947739898697, 122.89084623355049, 123.93328583853624, 124.95599068610895, 125.97288600349776, 126.98660260330044], "d": [1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.011832957135812235, "x": [0.0, 1.0597891570215354, 2.072895449842285, 3.108515903819812, 4.987793061886556, 6.05130966749403, 7.0674555548508335, 8.104767723255696, 9.988919297531488, 11.054214081637403, 12.073411785506325, 13.114811839875879, 14.9278361694003, 16.003666232983672, 17.060066098320192, 18.077459922114826, 19.11755290804907, 20.920915480306327, 21.99592580443681, 23.050312324898155, 24.06339888989416, 25.08629370372803, 26.12946531332853, 27.93614501518091, 28.98010545254059, 30.000076803995313, 31.063675413978572, 33.00975867754201, 34.090777901290586, 35.974034012895864, 37.03486085111612, 38.04610150401585, 39.063501131905156, 40.08582548048873, 41.12850948895214, 42.93317013897017, 43.97687426768491, 44.99608794975975, 46.05885597828314, 48.001002823077414, 49.06488688796601, 50.097209516421415, 51.97815025043756, 53.04144093175751, 54.057219806921374, 55.093227392101554, 56.96789594504656, 58.02800201764126, 59.0375115972671, 60.050933362657084, 61.066600665150574, 62.08781900228611, 63.12823510886275, 64.9377360402746, 66.01645418976113, 67.09139478883155, 68.9732860678644, 70.03275371078065, 71.04140757692466, 72.05481350826292, 73.07077949465668, 74.09283314447441, 75.13547326086378, 76.9332580372654, 77.9773192353668, 79.00081990378003, 80.0188855916215, 81.03069509962553, 82.09200003333518, 83.96412370176803, 84.99475526283945, 86.05841218533645, 87.99345162742557, 89.05331830563969, 90.06573487185489, 91.08845152386179, 92.1310436073219, 93.92898970409219, 94.97077682134527, 95.99204068221458, 97.0072249077746, 98.01902188656207, 99.0295956186236, 100.0348305734806, 101.08531548081152, 102.15878130743621, 103.9569642778147, 104.99284941197557, 106.05342905835863, 107.13018569592393, 108.94558333965487, 109.98595033197961, 111.00286828095314, 112.05919606406216, 113.13524176365586, 114.9376734827328, 115.97650888074834, 116.99594762431187, 118.01068312635118, 119.02221087828335, 120.03356633080485, 121.04089312849011, 122.0996394967714, 123.96973409477309, 125.00056215415103, 126.06398733014555], "d": [2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2]}, {"w": 0.001271832309761156, "x": [0.0, 1.0136138620743238, 2.022490538271321, 3.0822660325517965, 4.9616146269424455, 6.042277102596247, 7.9815509790826225, 9.042284875845937, 10.056547854134976, 11.092618854587881, 12.971779289409907, 14.03524224041922, 15.050668922477481, 16.074982502576663, 17.11960888317518, 18.923241014306488, 19.965908646681356, 20.987928196301286, 22.000709428094087, 23.06067324549031, 24.996515852131356, 26.05971949962197, 27.09071897453755, 28.965986918037963, 30.026971006747036, 31.036868541703196, 32.05278445888003, 33.07289079493609, 34.11286887140906, 35.91039260248368, 36.985053491199494, 38.037784564126554, 39.04702579893109, 40.063509623041185, 41.08605460713675, 42.129486506539415, 43.9250604763996, 44.968069935512915, 45.991088006240204, 47.00456250589182, 48.06558100190506, 50.006328748732464, 51.07303612753721, 52.10873772503969, 53.922878555351346, 54.99844583748417, 56.056541347435065, 57.087672753608096, 58.967163850871096, 60.02835450243414, 61.0390851602993, 62.05525254955479, 63.07585215533175, 64.11565790018257, 65.91807444238017, 66.99341395451941, 68.0479921869498, 69.0617660056928, 70.09721257670056, 71.97323756706092, 73.03601787136348, 74.04986271746328, 75.07178000389885, 76.11238367355887, 77.9189579778278, 78.99480299149367, 80.05091750340395, 81.06828884470502, 82.10814459868958, 83.91479269028522, 84.99079338532094, 86.04732880477245, 87.06451139950379, 88.10481343030992, 89.90561102307655, 90.98060445142926, 92.03453540464642, 93.04634761354524, 94.066974471231, 95.10698772158592, 96.91080743453853, 97.98701995774914, 99.04320610761948, 100.06007688234239, 101.09977094222121, 102.89339627402823, 103.96733285831687, 105.01797036474572, 106.02298342535946, 107.02908049968175, 108.08760786684185, 109.95929575718027, 110.99018670742268, 112.04838277463935, 113.12521966924109, 114.92992592627697, 115.9698407598121, 116.99104637629361, 118.00810698089073, 119.02288887163813, 120.03843722756355, 121.05651554181361, 122.0790026584942, 123.12272739292905, 124.91794735731364, 125.96163756376912, 126.9838669273974], "d": [1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.01478996137870074, "x": [0.0, 1.022439282083884, 2.034959691808549, 3.094766389562486, 5.030114013931573, 6.0936497726091154, 7.124576935851523, 8.999303583085156, 10.060063958748612, 11.070229862356431, 12.08605358857328, 13.106265574451728, 14.146307932200942, 15.942979139528186, 17.017382472601398, 18.070216810623364, 19.07960723671612, 20.09609210726287, 21.11875512643205, 22.162194780371237, 23.96111463125988, 25.004972731220132, 26.0285078846722, 27.04337557365133, 28.10626966949077, 29.993186777037728, 31.06761482810085, 32.1433498366962, 33.95965387108559, 35.03347189577962, 36.090390887001284, 37.120496143875016, 38.997037288542096, 40.05709265942286, 41.06587790019793, 42.079522329797506, 43.09612511558722, 44.13115279010287, 46.00651094241785, 47.06957568174926, 48.083902629770996, 49.10658946383939, 50.14789148174787, 51.956721105274575, 53.03329896029643, 54.09211804750821, 55.12469311625327, 57.01237485587997, 58.078258725242094, 59.09959362115498, 60.14416881901994, 61.94838300027615, 62.99129936515445, 64.01312154845866, 65.02853351723185, 66.04083862024589, 67.05121464538048, 68.06101363511331, 69.06723272081597, 70.12588105544071, 71.99865363940906, 73.02967411454468, 74.08767052934334, 75.16357708060794, 76.97532484227747, 78.01593185846463, 79.03754197932115, 80.0507120206775, 81.11297560457353, 82.99942489395586, 84.07470806800151, 85.15231213951479, 86.97515757083451, 88.01212647636517, 89.07343707761302, 90.15015085229102, 91.97144394351388, 93.00837437354977, 94.07530161101397, 96.01882761480499, 97.08092142348515, 98.09787690543526, 99.13700880383747, 100.93636435555382, 102.0106341772116, 103.06395858502486, 104.07351679450461, 105.09007055532295, 106.11233564376393, 107.15556644400014, 108.95085132069316, 109.99446878262323, 111.0162887683683, 112.03188473944533, 113.04068026453069, 114.0988186234136, 116.03199497528496, 117.09457765319972, 118.12504867710933, 119.99826591345752, 121.05960853624983, 122.07098132379704, 123.08888478289005, 124.11204743447944, 125.15598774857735, 126.95728551367189], "d": [1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1]}, {"w": 0.0009631310573673005, "x": [0.0, 1.8628513035973278, 2.896112408420176, 3.9115081877346056, 4.923205124666784, 5.9322733116556705, 6.941339646083172, 7.947926273905822, 9.006457195998207, 10.87670067664107, 11.906767341560741, 12.970030500536145, 14.906496852453031, 15.967946417498489, 16.98420101569687, 18.02356201757515, 19.82160546103998, 20.89575646473189, 21.948447914541894, 22.957334611598764, 23.97347302093826, 24.995313764166664, 26.038320853828264, 27.834211292177756, 28.87820522819938, 29.900962146200822, 30.913761700100228, 31.968142328963843, 33.042725626253876, 34.84776838147926, 35.882870889104346, 36.94917981070266, 38.887567949805124, 39.94829803910323, 40.96131296196087, 41.98421117534983, 43.02758549031289, 44.82549419953129, 45.867638850792616, 46.88916341589226, 47.904589130740476, 48.916409819229436, 49.926687705325165, 50.9362857338058, 51.94308875692147, 53.00230534385125, 54.87238901553625, 55.90324645014917, 56.9607694775374, 58.03691657954117, 59.84275457855635, 60.883486122298685, 61.904564268082765, 62.92081185429643, 63.934840202064, 64.94843309742528, 65.96427890591387, 66.98485835578708, 68.02461562125293, 69.81793117204808, 70.89297802420126, 71.94594694773404, 72.95497422900428, 73.97151487635662, 74.99377411468525, 76.03622817365874, 77.83216661620088, 78.87607180985685, 79.89881550446331, 80.91169263854296, 81.96629507684797, 83.04076714721336, 84.84689414660309, 85.88204570680543, 86.94841802012984, 88.88687088239665, 89.94762020242408, 90.96042150834401, 91.98316477108173, 93.02704531704316, 94.82780595010912, 95.87143725050115, 96.89376115079735, 97.91092053425707, 98.92162311664644, 99.98199633539974, 101.86184934210326, 102.94244943887568, 104.88244479967925, 105.94331170170432, 106.95686455191262, 107.97945071113617, 109.02296841450423, 110.82108893677469, 111.86334680318285, 112.88443047472241, 113.89931466636469, 114.91048321630338, 115.91657865187159, 116.97311154373267, 118.90225366198707, 119.96427972678572, 120.99329313924221, 122.86004463888858, 123.91861342638985, 124.92522639902177, 125.93456749559311, 126.94073331456495], "d": [2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.008824012039714075, "x": [0.0, 1.0592600339652407, 2.9413532050815054, 4.021985394464186, 5.966113768606521, 7.030073860216829, 8.061453953727026, 9.935749636405237, 10.995967709967378, 12.005720990593064, 13.019703766820157, 14.036390115487116, 15.059019778155772, 16.10215236647993, 17.89943921790215, 18.942458810721618, 19.965302954891424, 20.978481079744586, 22.038912689291596, 23.98041473192866, 25.046929235448594, 26.08285374594933, 27.89580137176272, 28.971478714148866, 30.02945513834317, 31.060872786789542, 32.94111600965755, 34.00193782561698, 35.0127239885798, 36.02834498749949, 37.04862442852809, 38.08846326209069, 39.89487442918889, 40.971057510990654, 42.027555013761024, 43.04467209447639, 44.08539689298975, 45.895239521287216, 46.971734731427205, 48.030009404574535, 49.06193748545624, 50.943432113869605, 52.006760923524624, 53.02194352455574, 54.04609628569592, 55.09093055158617, 56.89892355703583, 57.94263901779333, 58.96629310254108, 59.9821731965128, 61.04545598115868, 62.92505517366908, 63.95691415423732, 65.02146727417659, 66.96370883541394, 68.0271988579313, 69.046911271304, 70.09074445726706, 71.88905328572504, 72.93230903078904, 73.95617744460549, 74.97463218530314, 75.99042080750114, 77.0059778418981, 78.02408759338887, 79.04717530110264, 80.09105015220007, 81.8859218721698, 82.92925866510305, 83.9511821857648, 84.9665165776603, 85.97921980015207, 86.98729004506319, 88.0450450906445, 89.98092871732199, 91.0608074517306, 92.94184692056663, 94.00347254753515, 95.01628781716425, 96.03741221279542, 97.0777190975852, 98.88219440347612, 99.9568876732411, 101.01113351234085, 102.02399265566592, 103.05845405286787, 104.93108620582615, 105.9924469244074, 107.00366142973948, 108.02176164275663, 109.05689048107863, 110.92683541402425, 111.98720904972126, 112.99655321361112, 114.0103997897434, 115.02678728624261, 116.06123415615984, 117.92670629508471, 118.98673023243796, 119.99447624239016, 121.00236656935226, 122.06223713365644, 123.92865672135672, 124.96240629037298, 125.97882144083303, 126.99175404060018], "d": [1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.012499887326986934, "x": [0.0, 1.0136956117720122, 2.0304306401993015, 3.064150203185558, 4.926370350175999, 5.9845829485239, 6.9862391151085665, 8.041524934698542, 9.968863502088732, 11.027704216125837, 12.03869370588819, 13.060040487013465, 14.102337245256205, 15.897374868795016, 16.93979835014155, 17.96143335297201, 18.977843819365017, 19.98961456685426, 21.000613361997026, 22.00776351676395, 23.066278012543947, 24.935663566397828, 25.966207954532614, 27.029533414609613, 28.96423110046689, 30.024108025546955, 31.036969176500865, 32.07128196789441, 33.93919804090446, 34.99919573560395, 36.008094385156, 37.02172031550697, 38.038043783092114, 39.06010205235386, 40.103630301380015, 41.900467185270415, 42.94473327932683, 43.96730103938812, 44.984766905647646, 45.99614602092561, 47.05686852018422, 48.93139334306492, 49.96210740978139, 51.02555857473856, 52.96137751719799, 54.020691658440704, 55.03307283331655, 56.067235567300685, 57.93165408634281, 58.99052595478239, 59.99691376100144, 61.00623250113245, 62.016442626521794, 63.028506733529966, 64.04443644006456, 65.06629532441424, 66.10961356475957, 67.89880699925043, 68.94272545196577, 69.9660723031319, 70.98385664694077, 71.9999273497455, 73.01558365272528, 74.03360907942375, 75.0570045554409, 76.10028200690532, 77.8940520473326, 78.93714963767977, 79.95928037509839, 80.97082064764797, 82.03002166830333, 83.96374394322896, 85.05914994531149, 86.93605343839222, 87.96550044816284, 89.02259200351223, 90.0983738556407, 91.9069448448438, 92.94671696210095, 93.96673858557739, 94.98170866955809, 95.99440850191426, 97.00219011553502, 98.06216272391217, 99.93488627330605, 100.96597343579893, 102.02932335618996, 103.96788724784892, 105.03130414676, 106.06200814695688, 107.93387914269188, 108.99307496116039, 110.00024902872413, 111.010810439894, 112.02189103279679, 113.03587047918191, 114.05528550121485, 115.09541112421402, 116.8989134760747, 117.97542652698046, 119.03243734738594, 120.05143546899308, 121.09486355636514, 122.89114822060911, 123.9334623305417, 124.95607395151161, 125.97303656186122, 126.98666242131478], "d": [1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.021656808771837028, "x": [0.0, 1.042706425548186, 2.0654507675765528, 3.0781119812632616, 4.138019498414226, 6.0754292602120845, 7.139192507616621, 8.170543140383261, 10.050299460919252, 11.113392288523782, 12.129252058238208, 13.165854375451906, 15.044521172956232, 16.106013489163153, 17.117190542785554, 18.133086696511505, 19.15356575303795, 20.19327475843895, 21.99916275266739, 23.075496977784237, 24.13243714596081, 25.14953672212691, 26.190509327990576, 28.0059996423148, 29.08379071822471, 30.144471399124164, 31.1808532522478, 32.99552289787487, 34.07171938314432, 35.128741799269385, 36.14794728030543, 37.192271857820884, 39.001164711772525, 40.044481434913656, 41.06799748939803, 42.08393710743838, 43.147526751885394, 45.027139069702706, 46.05899004101962, 47.1233745516639, 49.06567080066102, 50.12930227370554, 51.149091714307566, 52.19274015472875, 53.9914137697308, 55.03462782788713, 56.05856582992664, 57.07701252945751, 58.09282413308544, 59.10833702231547, 60.12641370612351, 61.14943458454551, 62.19313242338996, 63.98838431717429, 65.0315526220478, 66.05349844360825, 67.06881551322162, 68.08143514545566, 69.0894019713975, 70.14717571867095, 72.08324101907758, 73.16332086610531, 75.04364605901166, 76.10529327102444, 77.11812507801918, 78.13947326145178, 79.17987313896222, 80.98465528932171, 82.0593439572237, 83.11345654464769, 84.12597082328672, 85.16011995132055, 87.0277613085078, 88.08727972258392, 89.09481024334089, 90.10290511565346, 91.16253848965154, 93.02908954729398, 94.06311870738006, 95.08010471661167, 96.09385559324393, 97.10254749537334, 98.16302206022823, 100.03226170800411, 101.06744340236231, 102.0803709161477, 103.13453861490096, 104.20990968037029, 106.01105430688429, 107.05037140904444, 108.07077504849119, 109.0863983637516, 110.09657355950863, 111.15683784714084, 113.04010517842296, 114.12090825307867, 116.06501774129593, 117.12932168810651, 118.16100562868213, 120.03582211002977, 121.09581005609795, 122.10582994002704, 123.11983548245497, 124.13655751853246, 125.15943469498822, 126.20231173468652], "d": [1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1]}, {"w": 0.00028501091340464054, "x": [0.0, 1.042479493744855, 2.065212189602259, 3.082073158219616, 4.095821959836486, 5.109225626046285, 6.1231162503187795, 7.139859602208739, 8.17350526706485, 10.035164024041576, 11.093712841696666, 12.09559119621994, 13.150974069484095, 15.079071179389267, 16.138133552072453, 17.149422559470498, 18.170770902112956, 19.213412655453038, 21.00822872490738, 22.05070105249623, 23.072345633954292, 24.08874650780537, 25.100626894391166, 26.107423581796866, 27.158681311441924, 28.231472460948066, 30.029779436862977, 31.065202352254577, 32.13143547343142, 34.070156618844564, 35.13082499995289, 36.14432852976154, 37.17880055502232, 39.04795956118914, 40.10820749839422, 41.11755739879069, 42.13105256588689, 43.14767532284698, 44.16977114391122, 45.21303672461871, 47.0115902555561, 48.05590324677369, 49.07855228598654, 50.091334960559784, 51.14582368830606, 52.220233151847445, 54.02640243169195, 55.06206859871573, 56.12875667937733, 58.07220346365595, 59.13410514156148, 60.1508318469634, 61.19044061471575, 62.982038596820885, 64.05564623945696, 65.10643802376883, 66.11138472802669, 67.1216863107802, 68.13376490743272, 69.14959164541101, 70.17168451111549, 71.2150333303903, 73.00412244738183, 74.04793974495033, 75.07159670337342, 76.08952335117809, 77.10584434072926, 78.12184056114785, 79.14002219532694, 80.16365931462096, 81.20734126968284, 83.0006906103268, 84.04389904730384, 85.06603557255137, 86.07773828664638, 87.13698562917423, 89.07062471169228, 90.16612374832714, 92.04324524553154, 93.0726899820646, 94.12977809604253, 95.20562809482402, 97.01449666326405, 98.05418796824277, 99.07423418668479, 100.08931677198444, 101.10206254775586, 102.1099308937961, 103.16989254099285, 105.04295004415329, 106.07395969052433, 107.13736508205571, 109.07583468725957, 110.13939491230784, 111.17018540761804, 113.04196785389703, 114.10128824870323, 115.1085810576494, 116.1191684418915, 117.13022404332655, 118.14431322176536, 119.16378864431023, 120.20398116610522, 122.00771794380651, 123.08436561632571, 124.14134575413729, 125.1604026810678, 126.203963285589], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.012126176230047012, "x": [0.0, 1.0428210928962862, 2.0645972995758153, 3.0763605982840474, 4.135655952804616, 6.070029494430947, 7.165537347496051, 9.044012073752974, 10.07376163681875, 11.131170707692853, 12.207284756207768, 14.01406534447591, 15.054356314562174, 16.07496107290985, 17.090148360717734, 18.103501183294934, 19.11169496121279, 20.17156612422603, 22.043952400153326, 23.07551767198394, 24.13892847229821, 26.078847025948843, 27.14228334307983, 28.173253768730735, 30.06086000132997, 31.159305943029352, 33.041005144722355, 34.075581290474446, 35.09302654345979, 36.10413767846544, 37.16592479144815, 39.04409893102381, 40.075426483868384, 41.13275460623364, 42.20910627777604, 44.01596769456717, 45.05584625639501, 46.07546352485944, 47.09023204436614, 48.10262182866759, 49.11039647542131, 50.16999170571711, 52.04886703436621, 53.12963121270099, 55.068910259468474, 56.12953554741261, 57.142701452318065, 58.1771405015913, 60.04717706574031, 61.10794459006164, 62.117433560795, 63.131549389775714, 64.14825766697331, 65.17023404797975, 66.21338714589223, 68.00954313516843, 69.05328803186997, 70.07633436678722, 71.08928606244842, 72.15051070665073, 74.09279214500827, 75.16074752618746, 76.19972055997685, 78.00373961768246, 79.0466392437077, 80.06893999389072, 81.08502962170418, 82.09459079127222, 83.15337236219912, 85.0897170819344, 86.1696399249, 88.04371703573675, 89.1019481285821, 90.10840602371819, 91.11887533038102, 92.13048842225412, 93.1448511088026, 94.16519763855736, 95.20514398301866, 97.00044750963812, 98.0756260535975, 99.12984922231772, 100.14181486254473, 101.16251050877372, 102.20313253834199, 104.00879973216013, 105.08588513193507, 106.14371933401655, 107.16348345698641, 108.2072720867219, 110.01223443991876, 111.05752430207737, 112.08390253379386, 113.10619845688053, 114.1289580229987, 115.15501118463618, 116.20099002876819, 117.99763239587676, 119.04256253547784, 120.06622392841892, 121.08481185818542, 122.10074544059925, 123.11606358816213, 124.1348223826188, 125.15877196862039, 126.202609858523], "d": [1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.020727538720007398, "x": [0.0, 1.0062756997846438, 2.017832455297894, 3.0333329740222887, 4.055085104963447, 5.097908942441903, 6.893392280597093, 7.936647749909569, 8.959053313670394, 9.972089954964721, 11.032312203716097, 12.966054069014488, 14.027204445434386, 15.0432342284883, 16.082501879960937, 17.87942690284682, 18.95368982433927, 20.006340491744886, 21.015295676324566, 22.031893033937624, 23.054538751470087, 24.097374272692313, 25.902172049642562, 26.94205089763972, 28.010936943776798, 29.958456736215943, 31.020676839089788, 32.03785531013646, 33.07853026963286, 34.887242318223976, 35.96325784336665, 37.02130922081333, 38.05242308018859, 39.93182775287269, 40.993434992654244, 42.00492710038992, 43.02261849678433, 44.05837441087993, 45.92814695284993, 46.99027709575522, 48.001931334960155, 49.02041112665888, 50.04411192852373, 51.087308860384, 52.88326063454146, 53.926324595998, 54.94843006218506, 55.96358947816614, 56.9752250806091, 57.98428847241605, 58.988822609955164, 60.0450140619396, 61.97154542694647, 63.031951508186864, 64.04702787637233, 65.0855741524892, 66.8871485389635, 67.96146920362673, 69.01479873851514, 70.02572769352223, 71.04530985860238, 72.08420687551657, 73.87688935687083, 74.95136819946757, 76.00468025663638, 77.01407117414416, 78.03031872310204, 79.05305324772947, 80.09600793914092, 81.89365405727992, 82.93615740147773, 83.95862051201999, 84.97113408340451, 86.03144509807396, 87.96808877015329, 89.03211068966377, 90.06329129004958, 91.94285362517866, 93.00568638119746, 94.02151725190949, 95.05803884160909, 96.93584135956847, 97.9969872491227, 99.00785415720833, 100.02382852212848, 101.04402240719203, 102.08355552375461, 103.89029655083925, 104.9665931786573, 106.02300000319687, 107.04004408219372, 108.08032974156271, 109.88868257474013, 110.96523377359105, 112.02346888078655, 113.05478050992053, 114.93600440216632, 115.99937557080013, 117.01462990695266, 118.03859354402293, 119.08308793048585, 120.884573456267, 121.92654803997678, 122.94782002656764, 123.9593866459259, 125.01831871681038, 126.9432090029986], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.013890570294606556, "x": [0.0, 1.006135428438267, 2.0647960385102992, 3.9365150040113206, 4.967622968426834, 6.0257750243877615, 7.102177073931158, 8.904877732166767, 9.94479106416206, 10.966027208356973, 11.983192432361252, 12.997987624312957, 14.012934151404048, 15.030923657097258, 16.053343321471953, 17.096523196003943, 18.891629065821316, 19.935358328146016, 20.957462291693453, 21.97293229153771, 22.98601983367573, 23.9948086199152, 25.054399704986526, 26.932449393062317, 28.0127120138167, 29.948798578556033, 31.007534986201414, 32.016792733980004, 33.03355425097108, 34.068117270449505, 35.93985118443142, 37.00150913631758, 38.01346932135116, 39.03162757557177, 40.05363621646007, 41.09638769860638, 42.901349918363074, 43.940847713838295, 45.00888616438306, 46.94873633672659, 48.007462030312105, 49.01667080290338, 50.03274880119297, 51.05458225160353, 52.097385895095634, 53.89567492979721, 54.93903163566499, 55.95834473504593, 57.02130851827597, 58.96413194955575, 60.02851808694019, 61.06053090823804, 62.93930388631314, 64.00224008479627, 65.01739490806766, 66.05322860612435, 67.9273249481312, 68.98792933620987, 69.99732213028808, 71.01061618025639, 72.02525089322701, 73.04514439849818, 74.08457389511263, 75.87139675342611, 76.94517644369684, 77.99573301978756, 79.00092974321862, 80.01026619758663, 81.02215321027307, 82.03787979233148, 83.05902141337238, 84.1016819414441, 85.89125198181682, 86.93436707631635, 87.95658190997118, 88.97220592788636, 89.9849166782465, 90.99184273042383, 92.04914279628647, 93.98260226589223, 95.06232086675362, 96.93546495580789, 97.99333781285365, 98.99938093266343, 100.00983647205011, 101.02136617189917, 102.03554999972349, 103.0555772275497, 104.09488659312343, 105.89525020541748, 106.97098394816862, 108.02733569460014, 109.04433212021577, 110.08401561022718, 111.8851977140822, 112.96044125148858, 114.0141587454981, 115.02533554702089, 116.04576635811326, 117.08530498198996, 118.88938539363622, 119.9654163716075, 121.0213740234093, 122.03809683354253, 123.0776152589211, 124.87103381188034, 125.94465116757048, 126.99520620971805], "d": [1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1]}, {"w": 0.03809485993251175, "x": [0.0, 1.8764048314289634, 2.9367809970476597, 3.945356408739712, 4.957706597046391, 5.972934343115877, 6.993489746126581, 8.033027631433558, 9.824483693581508, 10.898726237156296, 11.95074412129827, 12.95846281183543, 13.971668905712324, 14.987764134625797, 16.009009650239037, 17.051017633302482, 18.85576020390068, 19.89412176652839, 20.95545624783099, 22.031599941164565, 23.848545474720176, 24.92232663395475, 25.97740853061514, 26.993664987454846, 28.0329262383577, 29.833248335596938, 30.90792891817787, 31.962638410436995, 32.97626123403801, 33.99964301154119, 35.04336926447635, 36.849391978171425, 37.892966988700415, 38.91304959672379, 39.977290179009884, 41.92291568112783, 43.003842519575585, 44.887315400217254, 45.948065680663085, 46.9602916691094, 47.97772361476928, 49.00047779544906, 50.04374047990315, 51.855393742091486, 52.899744404220606, 53.92113890065969, 54.98689327559735, 56.870258619385396, 57.90650083436154, 58.92141510881045, 59.98253408720741, 61.92519109268752, 63.00642941973017, 64.8922496922096, 65.95531625627189, 66.97049901885015, 68.00634837466876, 69.87945370302317, 70.94086945435897, 71.95100037607415, 72.96562273376054, 73.98301332745812, 75.00544790631045, 76.04917327899985, 77.8477259777514, 78.89167658605021, 79.91448800052184, 80.92843835714267, 81.98995769884013, 83.93290146037738, 85.00091789317905, 86.03972353438769, 87.84489337990559, 88.88743491728849, 89.90952210636229, 90.92119969110921, 91.97438576560542, 93.04722119252801, 94.85420574828443, 95.92770020047291, 96.98366532540474, 98.01336649993752, 99.88757020610936, 100.94863645211953, 101.95936063993304, 102.97573472863718, 103.99645110934168, 105.03656416612992, 106.83662210431574, 107.91193954617256, 108.96589331546481, 109.97761794084207, 110.99834135879921, 112.03815093348062, 113.84324926171084, 114.91942774126588, 115.97554910195421, 116.99278179381521, 118.0335386031931, 119.8478816814999, 120.92532589065586, 121.98594504486678, 123.02205095783634, 124.83589023451448, 125.91156211143836, 126.96903619889808], "d": [1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1]}, {"w": 0.007323157595690494, "x": [0.0, 1.024275717009195, 2.0397015462903196, 3.102523674648, 4.980801810501947, 6.016487205694566, 7.03484897023183, 8.045713249356467, 9.10637052846402, 10.986645351160076, 12.067270554964075, 14.004877961447376, 15.062145933723272, 16.065231858257203, 17.124379380251803, 18.992672668175018, 20.028809513882248, 21.048757876881268, 22.0666936378774, 23.086159894408773, 24.110094731512223, 25.154272923883738, 26.953939277556717, 27.997856457900493, 29.02079042589987, 30.033535420588414, 31.094686998679627, 33.03741813384564, 34.105419322564885, 35.14397991812472, 36.94948243070611, 37.99213217072808, 39.014132422632926, 40.03020234439867, 41.03990451147148, 42.09904481439157, 44.035492941342206, 45.11504281371835, 46.98899613442183, 48.047062035995204, 49.053550824062015, 50.063711687190796, 51.07508608061603, 52.089178261011284, 53.108775465747556, 54.14798774093936, 55.938199107178924, 57.012906178638886, 58.06566658581474, 59.07467973077645, 60.09101302605969, 61.11368369918887, 62.15662410216316, 63.94750906591273, 64.98983749453244, 66.01192092426838, 67.02689242446732, 68.0389398751732, 69.04532593539994, 70.10237495842054, 72.03157018854142, 73.09436908078078, 74.12381945506019, 75.99322304192081, 77.0532464263625, 78.06295211127345, 79.07688639759844, 80.0932899736319, 81.11609269506474, 82.158404633694, 83.95485790651112, 84.99729456938644, 86.01904926070951, 87.03494274495849, 88.04392546705999, 89.10294032456832, 91.0396261391458, 92.105524018619, 93.14068238136232, 94.94979340413026, 96.02469609245588, 97.08026122462302, 98.09705080373553, 99.13641192200744, 100.94076233402541, 102.01549637153276, 103.07002255395204, 104.08287610179721, 105.11813914173284, 106.99096597505887, 108.05256771879647, 109.06388520301886, 110.08232955120678, 111.11734782010639, 112.99012173273375, 114.0497749867374, 115.05558447852137, 116.11562812857562, 117.98685592640314, 119.0215304283087, 120.03896973629993, 121.05458013682845, 122.07036324295187, 123.08840786291981, 124.11288524242954, 125.15645785935375, 126.95704288474214], "d": [1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0008647645651607833, "x": [0.0, 1.7998510653735147, 2.8433071778394914, 3.8623484721792685, 4.92522259648754, 6.861906586918388, 7.921556625223808, 8.934373870160035, 9.968880278299102, 11.838632317055295, 12.898815504579831, 13.908174185415954, 14.921653933457462, 15.938567185307406, 16.961517386030927, 18.004385430251123, 19.811156554254474, 20.850686405579598, 21.919380693966357, 23.866378317714116, 24.92927573983178, 25.94676011049176, 26.987066235455625, 28.801964675931607, 29.8788970908456, 30.939645706706106, 31.97591985121267, 33.78836113332565, 34.86316220779258, 35.917358141671215, 36.93101667072887, 37.9659557473799, 39.837535201905474, 40.89890736401678, 41.91061948349156, 42.92862259700973, 43.9521780148867, 44.995706583962786, 46.80135325138593, 47.8446365405702, 48.86469673742725, 49.92840695088866, 51.873373881416946, 52.954130171714006, 54.83662547580411, 55.89749254590925, 56.90878168492651, 57.925651400481875, 58.9482069992798, 59.99061590022304, 61.794448521082984, 62.83711179174824, 63.85541159359161, 64.9172922639838, 66.85424604021257, 67.9142095525909, 68.92745702304637, 69.96094471577292, 71.82714584716891, 72.88590221463465, 73.89221426090691, 74.90147371515774, 75.90825969819853, 76.96708281122683, 78.84154674880222, 79.87225860516027, 80.93025713944473, 82.00641449643709, 83.80955621356834, 84.84946644076325, 85.87086957179815, 86.8874467149368, 87.90245504590176, 88.91766055996078, 89.93530305933886, 90.95815431505451, 92.00126957014567, 93.79611411391528, 94.83986813454241, 95.86247385066763, 96.87846645285302, 97.89230905341206, 98.90110745276297, 99.96063736941862, 101.83844082670416, 102.91893303553555, 104.85653455196855, 105.91531366450236, 106.92432151545744, 107.94160152879124, 108.97624263034002, 110.85151296049612, 111.91413715046096, 112.92831531709865, 113.95049283776088, 114.9908542926634, 116.79872939522058, 117.87435118655239, 118.93058055097266, 119.94777004936302, 120.98705652010356, 122.79028289034727, 123.86550671527655, 124.92045661915557, 125.93336316514275, 126.95648945592495], "d": [1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.00013965924680197752, "x": [0.0, 1.0165468526732735, 2.0392091942470074, 3.0820350732688424, 4.879737963550091, 5.922401698312682, 6.945081844175671, 7.957637245149343, 9.01737848553006, 10.954838394977655, 12.018692230928608, 13.050034752991813, 14.929386194222067, 15.992479524826107, 17.008397038409385, 18.04492212686118, 19.92356456562888, 20.984759434657168, 21.99590447860208, 23.01175994502814, 24.031991624588223, 25.071789959074387, 26.878352251362383, 27.954629370576203, 29.011223479887327, 30.028176105432397, 31.068912047677664, 32.87873361630615, 33.95549339726037, 35.0137574686365, 36.04564869639068, 37.92683489217263, 38.990150989361666, 40.005389288264816, 41.029781503501894, 42.07458195008209, 43.882677739139474, 44.926134202361006, 45.949911260297924, 46.96580742928718, 48.02918567865176, 49.90879088981389, 50.94059452035039, 52.0050350313086, 53.94731751467048, 55.010985720862315, 56.030700278009256, 57.074520914321454, 58.87309972119844, 59.91660700620668, 60.94045165716196, 61.95891985351497, 62.97469378862653, 63.99003727585795, 65.00825434767376, 66.03124206413761, 67.0749001006727, 68.87101943692207, 69.91465900130076, 70.93719992470524, 71.95335128232362, 72.96723072799563, 73.97710580705608, 75.0368376226356, 76.91477213175835, 77.99491974194424, 79.93392755128346, 80.99433350047337, 82.00589238220564, 83.02667337324333, 84.06682796844885, 85.8730943182591, 86.94880689740006, 88.00470607656058, 89.02131269154467, 90.0609202224256, 91.86824175614937, 92.94386728182208, 93.9995854445828, 95.01632041489596, 96.05598794578587, 97.85497648885467, 98.92920730248436, 99.98163719083924, 100.9906792098533, 102.00691776952794, 103.04093549048036, 104.90617010251364, 105.96605851251401, 106.97393147498433, 107.98191336643447, 109.04164669894035, 110.90848458485713, 111.94227868849126, 112.95905313333802, 113.9721444993951, 114.9805344551319, 116.0399263641437, 117.92170587993645, 119.00239616880847, 120.94676908976193, 122.01071130099952, 123.04209296246327, 124.9163439810889, 125.97644793121673, 126.98612595787787], "d": [1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1]}, {"w": 0.0071784308888049085, "x": [0.0, 1.879464864475704, 2.960260175907675, 4.899508884424977, 5.960159966493689, 6.974490336466898, 8.010737049841053, 9.88966022684738, 10.953058201951455, 11.968382028032956, 12.99255748529564, 14.037121769460041, 15.839512491654165, 16.88250794049283, 17.904584314732517, 18.91727390150346, 19.977318115567627, 21.91270030393845, 22.975796586990747, 24.00626091019931, 25.88027493265366, 26.940208539275428, 27.948405303241213, 28.96175580569327, 29.978061439930404, 31.012945138724167, 32.88194684199391, 33.9424094222942, 34.95178095730131, 35.96561627449022, 36.98219802004073, 38.00494527007127, 39.048318636479365, 40.845285885124085, 41.888229324433745, 42.910909581710904, 43.92441179290874, 44.985421813318496, 46.925560847223146, 47.99167698997254, 49.02684647069321, 50.84021490825098, 51.91596603872073, 52.97383330702415, 54.00450416134036, 55.88177516062609, 56.942195735229696, 57.951370790957014, 58.96519266442418, 59.98239301833683, 61.017230162016624, 62.89167970432241, 63.954676235333814, 64.96888360529063, 65.99097821413689, 67.03134822708229, 68.83903212740066, 69.91491125235764, 70.97097595145516, 71.98792605614994, 73.02799320954597, 74.83424346780512, 75.9098675062019, 76.96568978922626, 77.98271166378761, 79.0226307988356, 80.8292813779129, 81.9051258763671, 82.96120077441441, 83.97837547346107, 85.01815732825362, 86.81617331151125, 87.88997946579929, 88.94259368585904, 89.95196218622822, 90.96853607285304, 92.00336719398268, 93.87345569880772, 94.93501950114023, 95.9467120177778, 96.9647446001878, 97.9994871621395, 99.86510449007532, 100.92473750804712, 101.9318157062965, 102.94165269370346, 103.94793109800206, 105.00684111312027, 106.87885642288182, 107.91003987989431, 108.9680261965637, 110.04460786632747, 111.84853042074734, 112.88867441061814, 113.90974422382081, 114.92649528663542, 115.94136660037086, 116.95689321041928, 117.97461790655287, 118.99715969835961, 120.04098877308314, 121.83573666931703, 122.87936411253075, 123.90171734050708, 124.91772653430588, 125.93146769524458, 126.94035864696946], "d": [2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.03145773829058883, "x": [0.0, 1.0244205864230587, 2.0397898488046287, 3.1030971772587805, 4.992918200472542, 6.068519563165166, 7.1464836321265155, 8.955746464504198, 9.99647976952844, 11.018113634351366, 12.030033644022886, 13.084366631972724, 14.159132406536806, 15.958306767910141, 16.997094302431332, 18.012291058895727, 19.072752673293717, 21.003706729050638, 22.06141463042134, 23.06913321445663, 24.083120664378846, 25.10249064389481, 26.14178461046147, 27.93979822046027, 29.015029764325146, 30.068928312081933, 31.08043868493016, 32.10210565716988, 33.14226614531687, 34.94775475457632, 36.02354835499218, 37.080586661938455, 38.09988762814359, 39.143767136535445, 40.94928818846089, 41.992858210048176, 43.01559576813139, 44.02835496254465, 45.08956913222813, 47.031179771320815, 48.11171080447065, 49.993616053476906, 51.05348954439198, 52.06397846674726, 53.07975994844005, 54.09993789751507, 55.13957140101823, 56.943413545298384, 58.0183832228602, 59.072214334809836, 60.083352708399076, 61.10358150412846, 62.14292775345478, 63.94963025202356, 65.02508010982105, 66.0812981628587, 67.09853260455887, 68.13865684836814, 69.94743675114525, 71.0240422543174, 72.08256668001998, 73.11428201621288, 74.99778955884481, 76.06066864424993, 77.07569278301081, 78.1000836508538, 79.14445837515285, 80.94631993726676, 81.98927375204487, 83.01130711370051, 84.0239247727554, 85.08406397963287, 87.01996460194937, 88.08320353031532, 89.11381417424852, 90.98735859856482, 92.04744897612714, 93.05641685652189, 94.07012214084786, 95.08678719219436, 96.12175521520832, 97.99183718404078, 99.05240496196274, 100.06178210322041, 101.07622812081438, 102.09256947934404, 103.11469447502678, 104.1583125056344, 105.95771358955024, 107.00118914697545, 108.01965918097044, 109.07628292243561, 110.15047547621519, 111.97775141830515, 113.05526754007454, 114.13312257684458, 115.96177787346346, 117.04663301303049, 118.99066940231168, 120.05016567961714, 121.05930868171123, 122.07310687267189, 123.08955059050156, 124.11162684975737, 125.1544349542091, 126.95556049111883], "d": [1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.00013755641286098197, "x": [0.0, 1.0415524495669122, 2.080811311477211, 3.1186077304923607, 4.156234995096656, 5.194748514260591, 6.235873498289303, 7.2804702877294245, 8.330066097213992, 9.386260175957995, 10.44959216155661, 11.52088304544979, 12.59939777570593, 13.682663710288358, 14.766745466058458, 15.847867637620043, 16.923081233316246, 17.986283706922013, 19.07631270572474, 20.166094272869213, 21.22892423060672, 22.304833289290663, 23.38880882849368, 24.479850344255023, 25.575144288313634, 26.670683183928325, 27.761991234392674, 28.846310522314155, 29.9223777022941, 30.985339997802697, 32.07522651819538, 33.16521834724362, 34.22837498931006, 35.30339441056131, 36.38449213120815, 37.468692693726375, 38.55253044701424, 39.63196649582344, 40.70447660156643, 41.7692354925634, 42.82663811617486, 43.87775425774326, 44.92410619770091, 45.96657186004039, 47.00660236817031, 48.04595805459749, 49.085280267116126, 50.12576236710467, 51.16894691539237, 52.215219988552846, 53.26499653411028, 54.31856955332959, 55.375367523464995, 56.434263767674835, 57.49321724397396, 58.55025811931124, 59.60388476450008, 60.6526785682631, 61.69606675670923, 62.734555049901005, 63.768230209161196, 64.79747398195894, 65.82334541785032, 66.84572856857118, 67.86594089294884, 68.88395549629257, 69.90007449764327, 70.91506237498112, 71.92873796368072, 72.93810968307747, 73.99784403006018, 75.92518200878814, 76.98322991565585, 77.98910698259915, 78.9982462689207, 80.00673631558257, 81.01499074021, 82.02348821354754, 83.03154856792214, 84.03921786424401, 85.04760997392667, 86.05165774795339, 87.1079888280871, 89.02978910936463, 90.08680083938118, 91.09178731836113, 92.09998632156227, 93.10890139450548, 94.11789933344016, 95.12775229536223, 96.13872940880091, 97.1472754249792, 98.20830320022887, 100.09047339452732, 101.17323306303457, 103.11518985697694, 104.17592365055954, 105.18584410121711, 106.19967398285179, 107.21370507013373, 108.22825243175554, 109.24411393689473, 110.26096253032611, 111.27945950426364, 112.30040817684389, 113.32347219743949, 114.35007811932776, 115.38080160896357, 116.41577847427584, 117.45648996638532, 118.50293731203217, 119.5548877005603, 120.61210373317134, 121.67273628024883, 122.73440507937869, 123.79499157555686, 124.85253395851375, 125.90589159277646, 126.95502642682793], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.002286709110361739, "x": [0.0, 1.9394096436763926, 3.000063189886902, 4.014329035467483, 5.050193820696572, 6.929700847527704, 7.993079549006217, 9.008269608880983, 10.032409214966547, 11.076891809229387, 12.880412463994562, 13.92299825722481, 14.944992510291813, 15.957561051046092, 17.017378082829456, 18.952819331676427, 20.016019230771928, 21.046911207712558, 22.92182619103808, 23.98270625087914, 24.992678669491447, 26.008594230909583, 27.028774488190503, 28.06855360267701, 29.865689305326462, 30.940261701160626, 31.993065902937396, 33.00234373707175, 34.018721781559314, 35.041290855518405, 36.08459690564251, 37.882712828586854, 38.926291698416634, 39.95023123683759, 40.9651562119434, 42.02794439011557, 43.913999105863674, 44.988346507519736, 46.063838102396645, 47.8802861572877, 48.95393601558385, 50.01103809760032, 51.041010033835555, 52.916608806412775, 53.97681639564242, 54.98565279883807, 55.99932310356198, 57.01610055828816, 58.05048666019658, 59.92236141799273, 60.98395867667384, 61.99585176681951, 63.01412498687719, 64.04949923384767, 65.92551307984493, 66.98795058773231, 68.00174531223998, 69.02333360452377, 70.0632915784046, 71.86512746390868, 72.94003565553236, 73.9943303531353, 75.007707160382, 76.04265996596828, 77.91531112424795, 78.97680107131221, 79.98844015581143, 81.00660310093896, 82.04155065125559, 83.90771910963981, 84.96688565110487, 85.97375560042903, 86.98393603626766, 87.99064082742707, 89.04996643691283, 90.91637586568793, 91.95138440912936, 92.96937850476935, 93.98073507943793, 95.04225783982821, 96.91149693077006, 97.94633157026415, 98.96313839831788, 99.97185332062344, 101.02385614702294, 102.09760647163651, 103.90418811072911, 104.93995701048077, 106.00085757098083, 107.07858093102118, 108.88779367696353, 109.92809809140394, 110.94915422965121, 111.96597032277333, 112.98068783651851, 113.9964252583257, 115.01459023839448, 116.0370997385182, 117.08108179934442, 118.87547418629916, 119.91954141608244, 120.94191851375626, 121.95803270465679, 122.97171434497454, 123.98056850517008, 125.04027783225682, 126.91929594049184], "d": [2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1]}, {"w": 0.0010020368781850338, "x": [0.0, 1.8212108876579125, 2.898156695847154, 3.958237389882917, 4.993949023343416, 6.808588223600985, 7.883756915826646, 8.93997031126352, 9.956960443591777, 10.99666481191623, 12.800967259271783, 13.876128113787615, 14.930584662866831, 15.943544967293509, 16.966673504329133, 18.009860614840935, 19.81706512036181, 20.86065438023296, 21.880595076616853, 22.94418583433783, 24.890405402673604, 25.971357916460683, 27.854432597716286, 28.91530240419746, 29.926558632338363, 30.9440561670811, 31.966355987390155, 33.00888378459151, 34.81357219814082, 35.85733643444988, 36.87646024045772, 37.93918836064956, 39.88143005782464, 40.945427202030025, 41.97777758498405, 43.859067983007115, 44.92240934199758, 45.93819487678841, 46.974093198411914, 48.84888742120899, 49.909003774108456, 50.9184338373742, 51.93194477741294, 52.94757324678439, 53.968782351322844, 55.009209896004236, 56.81857261563963, 57.897108235664604, 58.97210482616503, 60.85393348387168, 61.913496882556764, 62.92219177325603, 63.93576927594674, 64.9516909661339, 65.97374005270875, 67.0163368704297, 68.81427625014464, 69.85824002662636, 70.88179349568733, 71.89968796331837, 72.91154679272921, 73.97286234171878, 75.84534522817914, 76.87568948171557, 77.93931884254872, 79.87381936991254, 80.93379292781472, 81.9464021356067, 82.9690514414873, 84.01186487481287, 85.81036621209923, 86.85234741109922, 87.87375662314527, 88.88919848930787, 89.90120949394117, 90.91210696612212, 91.9220268016298, 92.92857924164754, 93.98785688831133, 95.85719126231801, 96.88814594112594, 97.9459047293074, 99.02148602657533, 100.83159394358833, 101.87146193767677, 102.88817104148627, 103.94416623047282, 105.02018945710734, 106.82321956859205, 107.86242943981091, 108.88162048181374, 109.89632627033231, 110.9079585729342, 111.91901860583405, 112.92667571576781, 113.98556106748308, 115.85636200689825, 116.887091016611, 117.95099080697774, 119.88972016134046, 120.95152530711368, 121.96803172632147, 123.00867421571502, 124.82592775075229, 125.90314291068796, 126.96365244855254], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1]}, {"w": 0.015366256570742821, "x": [0.0, 1.0434366127054462, 2.067982647320723, 3.0835403939009907, 4.1466953626980105, 6.025313466445682, 7.06126204480067, 8.079702604768709, 9.090611660250477, 10.151340080916047, 12.031572375180485, 13.112187111986621, 15.05002941303757, 16.107347747260082, 17.110502398576607, 18.169679150676423, 20.038161872098872, 21.07433796406872, 22.09422965209737, 23.11224919474874, 24.131803381538838, 25.155715249954152, 26.199892345684653, 27.999678531078796, 29.043652783216757, 30.06662156933202, 31.079321143718147, 32.140401338725404, 34.08327334220982, 35.15123479901652, 36.18970326774088, 37.995613752769046, 39.03809618985637, 40.06001581824782, 41.0761648815336, 42.08583056761278, 43.14485764184959, 45.08150540243696, 46.16103821458366, 48.035072479111925, 49.09316080692319, 50.09958422898392, 51.10973806630148, 52.12114314195409, 53.135267077035515, 54.15482524563982, 55.19394468307591, 56.98430030557576, 58.058972748327925, 59.11180066787758, 60.120932323448585, 61.13719298035073, 62.159765487613335, 63.202897594902744, 64.99361997048926, 66.03607901804484, 67.0582977830605, 68.07330279082814, 69.08532175463027, 70.09169602603252, 71.14880731968574, 73.07795049452405, 74.14078869141646, 75.17023608775159, 77.03977325864206, 78.09982126980431, 79.10948400522709, 80.12344453035, 81.13992922582348, 82.162701642357, 83.20496879634656, 85.00138267272139, 86.04389332319542, 87.06565845837656, 88.08154397671235, 89.09051958398003, 90.14959141620402, 92.08651238727417, 93.15252227826983, 94.18775542802187, 95.99635425935324, 97.0713499697624, 98.12684474281856, 99.1435762476251, 100.18320908081807, 101.98842164734354, 103.06323193429172, 104.11750921139883, 105.13003173342854, 106.1648033480841, 108.03239524248826, 109.09174309119855, 110.09895385668335, 111.1067658534573, 112.1658590080262, 114.04060544601721, 115.07100448935415, 116.12912370383664, 117.20533593068627, 119.01357195709808, 120.05393838328472, 121.0755552787032, 122.09385128982876, 123.11147910605845, 124.1307843876113, 125.15601869848862, 126.2000125075159], "d": [1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.008017741866183125, "x": [0.0, 1.0601479383729693, 2.0959013028575835, 3.9106345524427457, 4.985884545931588, 6.0421515243678865, 7.059303841204052, 8.099038143553956, 9.903278032670466, 10.97841716938514, 12.03292155814974, 13.045872882698296, 14.069063900000948, 15.112330622842101, 16.919690831608886, 17.963266213897, 18.983173531596957, 20.046743091917712, 21.993140681045872, 23.074141400654316, 24.957562268823644, 26.018440366504873, 27.02963169490637, 28.047126791929816, 29.069416085947662, 30.112050898741096, 31.91693697897601, 32.96071373119724, 33.97995186254563, 35.04276485935218, 36.98511320793038, 38.04907909980382, 39.08134458716252, 40.96258295034725, 42.02592183079364, 43.04175398603444, 44.07770540768313, 45.952663491482184, 47.01283342466411, 48.02236475413981, 49.03604491193109, 50.05183363455583, 51.07322590825893, 52.11383314992393, 53.92300954937385, 55.00156000555759, 56.07644746061895, 57.958970570439206, 59.018558292456, 60.0274737939044, 61.04100479518524, 62.057154516576006, 63.079216769496306, 64.12179111763541, 65.91917939092755, 66.96307718068518, 67.98649068115078, 68.99973066178232, 70.05430004173328, 71.12916341170742, 72.93223366789123, 73.96773892727983, 75.03431063590699, 76.97398240343212, 78.03458894381635, 79.04788365624903, 80.07101220039151, 81.11411967432936, 82.91201584637156, 83.95400750513052, 84.97522452083814, 85.99068428270009, 87.00260778182873, 88.01333166994033, 89.01895359297129, 90.06952740598008, 91.14312884580673, 92.94134610468195, 93.97732169978062, 95.0378928986118, 96.1147842653681, 97.93068706055179, 98.97106236935831, 99.98804389041878, 101.04438536649182, 102.12039878974868, 103.92341476963341, 104.96258330570949, 105.98203525603488, 106.99689621527214, 108.00865224214112, 109.02005887633517, 110.02784289489342, 111.0867806897826, 112.95752383302435, 113.98832855724997, 115.05229647648063, 116.99110661034224, 118.05292367409584, 119.0694958618618, 120.11020981588808, 121.92778274299405, 123.00509500528895, 124.0656129763907, 125.10184841038183, 126.92303533885058], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.005384001379208084, "x": [0.0, 1.788858625874272, 2.8279187333403755, 3.8436508482416825, 4.904412494038351, 6.84038633298611, 7.900514708901777, 8.912618397641538, 9.93475087097082, 10.977378503373364, 12.772046350288358, 13.814538370469815, 14.8363003777232, 15.852826437854926, 16.864842709502135, 17.87622525297853, 18.8836659375378, 19.942413287000235, 21.811615722131467, 22.84216150223555, 23.905463483910808, 25.840401344804615, 26.900348137501815, 27.913228920414447, 28.94754861358505, 30.815601186579954, 31.875695589763446, 32.88464346933855, 33.898323523728315, 34.914666727532975, 35.936730630383636, 36.980282625784525, 38.777191497091486, 39.82144874168809, 40.843975418541326, 41.86145499540298, 42.87281534079977, 43.93358317571029, 45.80815985935965, 46.83878584821337, 47.90217880385218, 49.83803039430316, 50.897371318389325, 51.909805935074026, 52.94410466325908, 54.80859580226231, 55.86742614978017, 56.8738248098522, 57.88315771141284, 58.89335467964849, 59.905446599772645, 60.92136718937737, 61.943238090832594, 62.98655152339363, 64.77579256506542, 65.81969561851278, 66.8430803621792, 67.86088621376372, 68.8769943711366, 69.892599272099, 70.91065712825338, 71.93406134403955, 72.97727784429779, 74.7711928692657, 75.81430843690666, 76.83637166125642, 77.84791760521796, 78.90712114066984, 80.84093047544351, 81.93639665883575, 83.81336228734419, 84.84275986321497, 85.89981272625093, 86.97564394350233, 88.78455998747216, 89.82430072571901, 90.84432889903847, 91.85936767765654, 92.87212262774652, 93.87995239301219, 94.93996626258199, 96.81276475678457, 97.84379454548524, 98.90715546065609, 100.84580112858532, 101.90926857945408, 102.93997753943067, 104.8118577395848, 105.87119015808747, 106.87848445208054, 107.88921076984934, 108.90035987284706, 109.91421517315807, 110.93355323329058, 111.97352139787819, 113.77760412935251, 114.85414052366467, 115.91123563457964, 116.93029795345396, 117.973645250605, 119.76874602894014, 120.81065784362367, 121.83234937612059, 122.84791882201887, 123.85953747840252, 124.87011610462406, 125.87564875254127, 126.92648260264235], "d": [1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.01592565742482162, "x": [0.0, 1.9301447193672254, 2.991625220090269, 4.009986509853068, 5.0525576609056415, 6.8482640045234, 7.890854092770381, 8.914110069322684, 9.93215377714687, 10.948192068805922, 11.963935372758664, 12.982008181612596, 14.005049471503375, 15.047954753866083, 16.838670490616703, 17.88185794405696, 18.90442743445667, 19.91978906971776, 20.931923385394697, 21.938664128911512, 22.996031629700187, 24.925376176754888, 25.98802938175618, 27.017368705132387, 28.886599453298462, 29.94665872952965, 30.95623358254442, 31.97027608185294, 32.98680064569845, 34.00965336718211, 35.052295846433765, 36.848029188900725, 37.89078830228074, 38.912910879526834, 39.9285836521537, 40.93801227172145, 41.99698333331516, 43.935127837431985, 45.000641463059054, 46.036220519124186, 47.8435857194134, 48.91915565566203, 49.97524798357728, 50.99237370574985, 52.032836985736786, 53.85003627831884, 54.928096927205345, 55.99037991234861, 57.029528720342824, 58.83911961514426, 59.88198274294836, 60.904126746999054, 61.92048278758178, 62.93483421614095, 63.943887780432696, 65.00449974719108, 66.87771580940228, 67.90975476909004, 68.97347216222163, 70.91380686203135, 71.97655840221326, 73.00643060713493, 74.88911796752197, 75.98507982788455, 77.92608291572905, 79.00584799159324, 80.88369028136674, 81.94318169302774, 82.95218291976445, 83.96605278560632, 84.98268906463178, 86.00557121121462, 87.04935032948573, 88.84118375100073, 89.88513913835529, 90.90849522701593, 91.9269783584713, 92.94272255944438, 93.95868812660882, 94.97762937234164, 96.0010667593522, 97.0449749585339, 98.83379636274232, 99.87814708652947, 100.90166447092527, 101.92027394753174, 102.93621704068644, 103.95192523898973, 104.97067274556373, 105.99394635852137, 107.0372276725874, 108.83198796801919, 109.874495233479, 110.89553547447161, 111.90650525453277, 112.96472819949014, 114.88863921974232, 115.94237530128868, 116.94087901441954, 117.99497393181167, 119.92125469519623, 120.98288994044731, 122.01153600231657, 123.87903734607238, 124.93649222530829, 125.94113880234752, 126.9448171826577], "d": [2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1]}, {"w": 0.0013747963388735334, "x": [0.0, 1.013185129876022, 2.0482752478655386, 3.920890143650577, 4.983129244216375, 5.994777387926035, 7.012448781407474, 8.036423572438563, 9.079559597844415, 10.883341021383693, 11.926777094429923, 12.949999070896853, 13.96663447752452, 14.977661750931782, 16.038112200938134, 17.987173603006468, 19.93885543045488, 21.00054039555176, 22.014436045564345, 23.037445254660593, 24.080339283934222, 25.88711767440075, 26.930771459712894, 27.950156910325187, 29.013911178406495, 30.959211580807647, 32.02609214465902, 33.062349972123286, 34.87808501870043, 35.95353206528285, 37.01176349968949, 38.04261173051183, 39.91916731560639, 40.978897649888445, 41.98853694604638, 43.002225907228244, 44.01875323481699, 45.041448839283994, 46.083579208470276, 47.887402160421935, 48.9264516896944, 49.99397936585404, 51.930873451088985, 52.98870498884262, 53.99572606581562, 55.00805599622668, 56.02332210307715, 57.04498832226097, 58.08744706944253, 59.883622639854536, 60.92738455084288, 61.95069370895126, 62.968160682394846, 63.97958634233841, 65.04027087726857, 66.91930019630426, 67.99265596134732, 69.06888617835493, 70.88299063269685, 71.95740642550832, 73.01329294199388, 74.03189468813976, 75.07479087187501, 76.87583710006916, 77.91737952896061, 78.93883681240919, 79.95356207629783, 80.9656280260167, 81.97631731989341, 82.98595013339632, 83.99254238638288, 85.05166925574875, 86.9216427916443, 87.95250248471466, 89.01013925867927, 90.086178719307, 91.89501357101884, 92.93564185511602, 93.95727273810513, 94.9745309204055, 95.99106798930566, 97.00967135955432, 98.04526231103797, 99.91249819704682, 100.97232977318072, 101.97899099922788, 102.98880815863129, 103.99572740124299, 105.05408096657004, 106.92525484811038, 107.95617700399073, 109.02028896506225, 110.9597918027237, 112.02123630000736, 113.03760643312877, 114.07844035130894, 115.89347965621012, 116.97057097457602, 118.03096415157981, 119.06719108320276, 120.88824388843248, 121.96516904577962, 123.02500799705636, 124.06030414169982, 125.87109589951244, 126.94550957718842], "d": [1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2]}, {"w": 0.002988061035116935, "x": [0.0, 1.0161165219547024, 2.0297625061129576, 3.0386959613260096, 4.098477003513979, 5.977857238612328, 7.058606468498277, 8.9978573799319, 10.05862032088437, 11.072924911693166, 12.109100303777236, 13.98825558243937, 15.051729612689643, 16.067150970662226, 17.09142941477427, 18.136016394951433, 19.93958943623241, 20.982408020411285, 22.00453478617552, 23.01734547803549, 24.077319018210904, 26.01327112673373, 27.07649193315528, 28.10745676926481, 29.982904864333907, 31.04386214589283, 32.05374951687871, 33.06964833410159, 34.089751379943834, 35.129719011964966, 36.92727595900492, 38.0019069387206, 39.05468851996193, 40.06399250312855, 41.08046793600399, 42.10308225466785, 43.146532790599146, 44.942408043340514, 45.98547211007971, 47.00849582833812, 48.02201417552754, 49.083164349726985, 51.02401777081223, 52.09069368590097, 53.12638693070026, 54.940861495446676, 56.01662267876614, 57.07464938458109, 58.105800480708474, 59.98496976138365, 61.04639242834007, 62.05734661644191, 63.07361482252916, 64.09456789983311, 65.13452419223941, 66.94070079371838, 68.01684401063729, 69.07315224847713, 70.09030570714712, 71.13057480597578, 72.93844420661617, 74.0143268633688, 75.07034185964777, 76.08729877850872, 77.12757671287886, 78.93414207236762, 80.0098411691181, 81.06587395768084, 82.08315939664907, 83.12318108450832, 84.930000953845, 86.00595220123077, 87.06245748139942, 88.0798816479729, 89.12021276281271, 90.92098857935254, 91.9958037728328, 93.04975602260696, 94.06162233197686, 95.08229477950972, 96.12239288393239, 97.92635330889682, 99.00251401529862, 100.05873564652263, 101.07565536023871, 102.11537766273416, 103.9089691365216, 104.98294862225046, 106.03358037627245, 107.03865330361062, 108.04470981611499, 109.10320522394201, 110.97504341240031, 112.00596473189752, 113.06417642204717, 114.1410185766385, 115.94577958336772, 116.98572813163628, 118.00686676604708, 119.02394933918336, 120.0388201068344, 121.05442875804943, 122.07252564037775, 123.09497287494318, 124.13873572976442, 125.93392160921834, 126.97761219308217], "d": [1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.003458071271224643, "x": [0.0, 1.013235503573244, 2.048363038617334, 3.921243764003428, 4.983417809545782, 5.995149305358702, 7.012825349460365, 8.036712291167408, 9.079907987423224, 10.884011224162476, 11.927401521603258, 12.950642680099428, 13.967293051387552, 14.97843623488314, 16.039059786689318, 17.98794735610143, 19.939478427673176, 21.001160287917262, 22.01506559630377, 23.038372531759816, 24.08140507730495, 25.888542182591117, 26.932103610285168, 27.951640460671896, 29.015552472666506, 30.96113479166843, 32.02801182083323, 33.06452434803402, 34.885111843567124, 35.96165188045449, 37.02243213994721, 38.05785411787521, 39.864950385692566, 40.93833146349436, 41.991352089974676, 43.00059959669246, 44.01705109302756, 45.0397258917555, 46.08193026084948, 47.885071106281714, 48.924279168446105, 49.99203876090983, 51.929346033136724, 52.98725926917576, 53.99438498328665, 55.00695338350217, 56.02222990877732, 57.04396379100763, 58.08668004077106, 59.8826576665512, 60.92647765330171, 61.949829038242065, 62.9674737188829, 63.978988454738946, 65.03971779990985, 66.91892953468093, 67.9923131126636, 69.06850728914627, 70.88254757825834, 71.95699765373682, 73.01289302287653, 74.03150608144114, 75.07436837926268, 76.87576281842811, 77.91725889947229, 78.9386466123135, 79.95328840871628, 80.96507053301566, 81.9755854841829, 82.9851586382242, 83.99160369233766, 85.05068031554339, 86.92127174263105, 87.95223335685549, 89.00982696028512, 90.08574699709357, 91.89169806011999, 92.93128851321185, 93.95129455312895, 94.96623192971784, 95.9791239107777, 96.98783145743488, 98.04823360390817, 99.9155502403701, 100.95064372435704, 101.9673868296967, 102.98100283801291, 103.99046382879021, 105.0501332228182, 106.92497244410664, 107.95608952368401, 109.02037994005977, 110.95987828255761, 112.02139984837002, 113.03768726982752, 114.0784280060886, 115.89343597356226, 116.97063397631022, 118.03116567370668, 119.06736976792348, 120.88810382831966, 121.96503491646803, 123.02480020708816, 124.06005032138647, 125.8710830159707, 126.94552577295421], "d": [1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2]}, {"w": 0.005155975869787287, "x": [0.0, 1.0136629804312804, 2.0750108211078575, 4.018453166880023, 5.08674573797536, 6.1253151232526655, 7.930014445290649, 8.973198564905585, 9.99663209389897, 11.014203403571663, 12.026363451531084, 13.08782278982785, 14.957998709797124, 15.991655379832174, 17.003522674261696, 18.062238917341666, 19.98949249156676, 21.04675034958673, 22.0540940942242, 23.06792035260218, 24.087354541260485, 25.126538529627407, 26.924677925705303, 27.99981378595911, 29.05353936592526, 30.064982887952354, 31.086387789452914, 32.12634562569592, 33.931592964022954, 35.007456826731634, 36.064442883882606, 37.083674663641744, 38.12740542219724, 39.93299950046689, 40.97635872580489, 41.99916743598102, 43.01186127678614, 44.073029551453196, 46.01385250607617, 47.09450242308895, 48.97637523569076, 50.036273884408196, 51.046548265349024, 52.062145509404104, 53.08231924644477, 54.12174690421787, 55.92338852148512, 56.99778085161327, 58.050447716388334, 59.05932206367581, 60.07618247619134, 61.11085200507704, 62.986833556856915, 64.04908363442193, 65.06289460795136, 66.08489576131169, 67.12533068323592, 68.93344969460237, 70.0102429110586, 71.06883512253836, 72.10072988734737, 73.9847613613865, 75.04749409464388, 76.06255339452395, 77.08676951370744, 78.13081503148783, 79.93202538617258, 80.97531146950064, 81.99784426774279, 83.01111953535059, 84.07181913010776, 86.01202444645807, 87.07797337928945, 88.11333321576582, 89.918052876678, 90.9918415302688, 92.04410058666734, 93.05304407539188, 94.06944736187522, 95.10405938333106, 96.97367047614718, 98.0340741347457, 99.04335008276605, 100.0578488800198, 101.07407475122214, 102.09636895553285, 103.1400200789266, 104.94008494533526, 105.9835344767012, 107.00194380540795, 108.0586021672956, 109.13273689341815, 110.95961547085388, 112.03704372400935, 113.11499207597598, 114.94280775119866, 116.02780084895075, 117.97140103280611, 119.03102209911941, 120.04009292681032, 121.05371517503042, 122.07026513665517, 123.09231406976468, 124.1351842196327, 125.9330322836502, 126.97666790565619], "d": [1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0022799315106227565, "x": [0.0, 1.0167365243879858, 2.0504629832251458, 3.9123644163403526, 4.97092138517955, 5.972838366905647, 7.028246465881864, 8.956596248827125, 10.015643223558202, 11.026986493249504, 12.048316736761393, 13.090955070760792, 14.886069143067244, 15.928792026112534, 16.950445567537116, 17.96697529793486, 18.97902481190747, 19.985761448074093, 21.037160983056093, 22.110140117545228, 23.9087123135553, 24.944288326087822, 26.01092081963529, 27.95279210582105, 29.015337585576386, 30.032445745740944, 31.072015368601765, 32.86986418221682, 33.94418129599951, 34.996925290816556, 36.00589434964538, 37.02239672117913, 38.044336702769776, 39.08752196563063, 40.88520306897655, 41.92955688308966, 42.952437857509906, 43.96524354845717, 45.01991140451123, 46.09437820501451, 47.90131283521944, 48.93681570285575, 50.00339193079581, 51.94664593166864, 53.00859766956482, 54.025390511705496, 55.06500571982847, 56.85717782069105, 57.93084326536615, 58.981586840448955, 59.98657582397172, 60.99695689666243, 62.00905654397484, 63.02493229752738, 64.04702492286708, 65.09040715423812, 66.87959798564981, 67.92336879014402, 68.94700457130307, 69.96502134561716, 70.9813418509201, 71.99733522032368, 73.01551844130198, 74.03916295499886, 75.08285155326125, 76.87626087729828, 77.91939159398837, 78.94154980892546, 79.95331974394117, 81.01259551756777, 82.94624086210256, 84.04176251968026, 85.91897131197096, 86.94843701614056, 88.00564328725257, 89.08147167919536, 90.8905326249145, 91.93019321770095, 92.95024330044856, 93.96531702111291, 94.97810485125935, 95.98597291589108, 97.04592330556999, 98.91912003824048, 99.95015652587959, 101.01351389126233, 102.95209132128988, 104.0156628253738, 105.04643939342867, 106.91840798390707, 107.97762052465933, 108.98494773975334, 109.99559316048645, 111.00666875414012, 112.02073180247362, 113.04023826902406, 114.08045705607327, 115.88397042213744, 116.96064264532147, 118.01773258510441, 119.03684024378191, 120.08047471345739, 121.87668448582608, 122.91918302114651, 123.94194428258918, 124.95885169241761, 125.9725627787072, 126.98604171510331], "d": [1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.019670497984644687, "x": [0.0, 1.8003295367722905, 2.8441445420684612, 3.8686621008161324, 4.884148527491749, 5.947550957339325, 7.830282175641574, 8.862320345487017, 9.920473920335944, 10.996279935473401, 12.807556820940924, 13.843046199728457, 14.909566907774778, 16.85018144476932, 17.910907638551496, 18.924566735926856, 19.947407102877353, 20.990162032646918, 22.78566316839322, 23.8278553428872, 24.849398009139744, 25.865475953203237, 26.877713633406373, 27.88815686574235, 28.898037400425856, 29.904403826634177, 30.963468968276675, 32.830259476399014, 33.85989597335002, 34.91590411769293, 35.98918693584111, 37.80136631458735, 38.87484708084084, 39.930661245500126, 40.948799830713995, 41.99189447028247, 43.788826922058654, 44.8313861633576, 45.85274081620577, 46.868483955079924, 47.880528469664796, 48.8917297485538, 49.89911681118004, 50.957945432488216, 52.82839593206957, 53.85855712928512, 54.92188054456068, 56.85705649926157, 57.91680182541942, 58.92982481393763, 59.96451950938396, 61.83224086065684, 62.89247401623138, 63.9014231410117, 64.91541399448326, 65.93200002419846, 66.9545238383545, 67.9979869369654, 69.795351208457, 70.83837635883458, 71.85525926921801, 72.91665856237093, 74.84785118788673, 75.90500266075398, 76.91136301616139, 77.92283567366032, 78.93802812034768, 79.95934287955458, 81.00234280452509, 82.79964769620004, 83.84296748222857, 84.86542982386133, 85.87807427012537, 86.93795572747754, 88.87278876566602, 89.93585674367273, 90.96578563047417, 92.84069774266045, 93.90139891356131, 94.91165060717312, 95.92750358548155, 96.94736472423712, 97.98699477587195, 99.78382548399358, 100.85824112635254, 101.91092885632133, 102.9202421421561, 103.9367133479281, 104.95891202626275, 106.00187636524545, 107.798349836577, 108.84076316281758, 109.86317316836893, 110.87605444204675, 111.93623720892845, 113.87394799877205, 114.93783029005274, 115.96902585689213, 117.84824599404787, 118.91109894564732, 119.92690858749226, 120.96320094101578, 122.84154302738737, 123.90327112629551, 124.9154217896472, 125.93348229823668, 126.9566363661254], "d": [1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.00447347890358526, "x": [0.0, 1.0544968601868563, 2.0677121014211517, 3.1028524653603413, 4.975749410708909, 6.037920080381554, 7.049653567937515, 8.067331529307928, 9.091210368073387, 10.134418616576216, 11.938538866572802, 12.981928305096266, 14.005166576659589, 15.021799048884185, 16.03294759182887, 17.093571649427656, 19.042505359719346, 20.99398967130187, 22.05567282167754, 23.069584185195414, 24.092908276041264, 25.13593002590692, 26.942986577040827, 27.986566448354797, 29.00611043756025, 30.069992371632658, 32.01556761555465, 33.08247648822478, 34.11900794939747, 35.939578877834556, 37.01613036681399, 38.076929913670334, 39.112337774731856, 40.919475937762925, 41.992881292253585, 43.04589921174304, 44.05514771064851, 45.07158332135173, 46.094241155120535, 47.13644120656851, 48.939646058751464, 49.97885784392306, 51.04663291611213, 52.98396115170946, 54.04186264319048, 55.0489760889693, 56.061539035697315, 57.076815717533634, 58.098563187033946, 59.14127222409467, 60.937246623591534, 61.98105628762007, 63.00443681737319, 64.0220930526575, 65.03361326638398, 66.09435989501638, 67.97354730995933, 69.04691836876374, 70.12311934618631, 71.93715909620481, 73.01160967419318, 74.06750060085434, 75.08611396195545, 76.12897746987056, 77.93036281111527, 78.97187052738795, 79.99324481163755, 81.00787803676015, 82.01965469028075, 83.03016710560932, 84.03974254046851, 85.04620069485642, 86.10526963050751, 87.97586800346022, 89.00682819717827, 90.06444100681887, 91.14034481168846, 92.94622928073453, 93.98582385130783, 95.00584110780692, 96.02076517812924, 97.033655360814, 98.04235096922523, 99.1027459925073, 100.97005692682882, 102.00514915497811, 103.02190287110196, 104.03551909990756, 105.04499499892616, 106.10466516086034, 107.97948498642712, 109.010618075817, 110.07491433422521, 112.01437855856128, 113.07589369223906, 114.09216964336224, 115.13291837941587, 116.94789925709135, 118.02510443733152, 119.0856502404951, 120.12188949567921, 121.94259076411376, 123.0195066030524, 124.07928535997092, 125.11457111915159, 126.92556469346624], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.0017074556003274545, "x": [0.0, 1.054481665917493, 2.067656149130598, 3.1027578112847514, 4.975525467316942, 6.037708784326662, 7.049389772507318, 8.06708389135174, 9.091004651512323, 10.1341876480379, 11.938182182107766, 12.981586394613863, 14.004821718542216, 15.021439073914964, 16.032494764831977, 17.09303554457596, 19.04217493432751, 20.993669858746024, 22.055357656501556, 23.06930403147566, 24.0925785677619, 25.135461503085434, 26.942754639845866, 27.986260984210375, 29.005820633322156, 30.069713052153226, 32.01518947850307, 33.08212853707004, 34.11870726356825, 35.939201716245464, 37.015780226508994, 38.07661907036084, 39.11202507378821, 40.91918017335649, 41.99257522112674, 43.045557851294745, 44.05475440069333, 45.07119999464117, 46.09376296319152, 47.13583924419158, 48.93937367523795, 49.97851415056964, 51.04627272820366, 52.98354970989226, 54.04140125660606, 55.04846386282439, 56.06110164843271, 57.076455752143204, 58.09821446609057, 59.14092857549685, 60.93686178473725, 61.98069762275836, 63.00411292455854, 64.02173290169638, 65.03324042299735, 66.09403442610768, 67.9731140161815, 69.04650708126103, 70.12272465950322, 71.93681990127271, 73.01126135603738, 74.06712116985766, 75.08578542479559, 76.12870525809967, 77.92984895710951, 78.97135065970826, 79.99277724989871, 81.00750871908684, 82.01957098440278, 83.03028712262339, 84.03993026272074, 85.04654309288858, 86.10558878318636, 87.97575468834336, 89.00663240322925, 90.06427683267206, 91.14026368632508, 92.94917008455423, 93.98973421102181, 95.01133434459035, 96.02869630078561, 97.04520221143052, 98.06380252386475, 99.09942358519606, 100.96672780595641, 102.0265423533529, 103.03326080791891, 104.04307459855636, 105.04997612760484, 106.1083331949184, 107.97965083663745, 109.01053739576496, 110.07468719971858, 112.01426329831817, 113.07567880445929, 114.09206113064162, 115.13298971294704, 116.94797862313354, 118.02508147543627, 119.08546287263509, 120.12164946965841, 121.94268002002332, 123.01959055895543, 124.0793756946314, 125.11462826376113, 126.92558082502929], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.006400039837154676, "x": [0.0, 1.0566492423072191, 2.9881427089681973, 4.068061557199245, 5.946509305591599, 7.006819874332539, 8.017379311877885, 9.034603271317229, 10.057397848609536, 11.100624942739026, 12.902180263079662, 13.945919188628878, 14.96532074588852, 16.028599696855125, 17.97428111438771, 19.04121044799383, 20.078191845881058, 21.892177794594133, 22.968248838731817, 24.026229517930066, 25.057347380028332, 26.933336395725117, 27.993564832618528, 29.003213385699894, 30.017146497954432, 31.033540001567445, 32.05600220576461, 33.09837479579838, 34.904638547034985, 35.94428853756165, 37.01295744310003, 38.9566823861761, 40.01741917168266, 41.031345474265834, 42.06705401365385, 43.94490315970735, 45.008134606328895, 46.0243268125528, 47.06067746598902, 48.939303407773835, 50.000885982044714, 51.01267808594495, 52.030877969646895, 53.06625906823919, 54.937967044061615, 55.99991486433147, 57.01151615651209, 58.02885016260443, 59.051141416674106, 60.094269546863096, 61.90274182250872, 62.94165052566153, 64.00291467687947, 65.07824603341945, 66.89377378126908, 67.96781687983679, 69.02449755718926, 70.05429389895124, 71.9265972873152, 72.9866158624509, 73.99488135636884, 75.00759962169325, 76.0226192602425, 77.04267494161166, 78.08216782942591, 79.86775223001767, 80.94183165277978, 81.99266109722485, 82.99844374166452, 84.00843288969196, 85.02028247273653, 86.03589676590711, 87.05707472687064, 88.09966526502811, 89.88959393079894, 90.93269482916484, 91.95432378540819, 92.96973117883019, 93.98216172490717, 94.98915851890455, 96.04643416912155, 97.97966416380658, 99.059093173496, 100.92998043624041, 101.98789572136191, 102.9938768779438, 104.00316566919601, 105.01334287051517, 106.02517092184758, 107.04075768528718, 108.06192461763352, 109.10410912207402, 110.90437864595634, 111.94354717768091, 113.01117431651244, 114.95008698877156, 116.00926552946643, 117.01846748715718, 118.03468520079211, 119.05653647312563, 120.0988525886676, 121.8920868140812, 122.9351118858151, 123.95717814366381, 124.97269939721481, 125.9847694598719, 126.99448347929943], "d": [1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.004521764928402098, "x": [0.0, 1.0160224566508167, 2.025638913431938, 3.084502455341722, 5.0212490868834285, 6.100752059883825, 7.97519216946844, 9.03338931062375, 10.039348057543659, 11.04933335220067, 12.061067229250622, 13.075010907545263, 14.095103342690988, 15.13451417658956, 16.93171268873024, 18.006588810220148, 19.060521030421555, 20.07177648910486, 21.092500999372845, 22.132694583251403, 23.93746178265075, 25.013420876051025, 26.071038686859467, 27.09036143180344, 28.133609064065034, 29.940579819895323, 30.98452091404896, 32.0083672738504, 33.022725808247074, 34.08558079796162, 35.96986655853719, 37.050714817365346, 38.987866470452005, 40.04486305378992, 41.0484241754967, 42.10751650378696, 43.97639397668755, 45.01081782332614, 46.02357713861148, 47.07782145458964, 48.15352618065151, 49.9556132044604, 50.99635332885377, 52.017529923285196, 53.03552328033974, 54.05198833602385, 55.06941892142748, 56.09201193175818, 57.13219519281673, 58.93211127656265, 60.0076309334441, 61.061755738242105, 62.07312456093261, 63.094224993581825, 64.13431668371929, 65.94083454971883, 67.01716452308403, 68.0746735022675, 69.09370883213747, 70.13695901511655, 71.94189054067515, 72.98613510740704, 74.01015029868334, 75.02498190062767, 76.0877077729327, 77.97453517676887, 79.05579088802097, 80.99734219345497, 82.0580144456862, 83.07138240040847, 84.10605434211945, 85.9755212807279, 87.03666330673362, 88.04675160411495, 89.0609185592168, 90.0780799515787, 91.10008208301622, 92.1430812745978, 93.93989053806068, 94.98364192711638, 96.00653804516509, 97.01975560578134, 98.08113237230653, 100.02460089397155, 101.0931981532483, 102.13224877325565, 103.9345995065733, 104.97680997419756, 105.9984090784336, 107.01420164549403, 108.02348725759543, 109.08236093156368, 111.01668024605812, 112.07904575980562, 113.09682753537334, 114.1395604866001, 115.93864545475473, 116.98193235332165, 118.00495000812417, 119.01798207448235, 120.07947112725489, 122.02343481886888, 123.09174994686005, 124.13048873398243, 125.93519201896197, 126.9777100412288], "d": [1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1]}, {"w": 1.902849300118469e-05, "x": [0.0, 1.0631775649203654, 2.0782069007239605, 3.102078483348335, 4.14614872703607, 5.949626282103403, 6.992008902432991, 8.014401570940402, 9.02687242517379, 10.086799997990223, 12.022028082900189, 13.085426427964943, 14.11618436193373, 15.991986101456451, 17.053107663470467, 18.06350461848341, 19.07928172858878, 20.09985416018692, 21.139598163778643, 22.93810219813315, 24.01246380146985, 25.065143087976452, 26.07384696626947, 27.09022545265826, 28.112190644750275, 29.154680210240066, 30.96040739270077, 31.999880650384135, 33.068250251874026, 35.01167011684978, 36.07313575708783, 37.08732750062193, 38.12381567170946, 40.00487162194214, 41.06983310770186, 42.08891238829661, 43.13102633775279, 44.94193906419326, 46.0172452149518, 47.071392194626206, 48.084977728579226, 49.119795336738875, 50.99137748142026, 52.05280211555008, 53.06462971083135, 54.082579282813654, 55.105719322594915, 56.14866386581524, 57.955629932325905, 58.99941788229439, 60.01927679236632, 61.082816562740824, 63.02843009229915, 64.10973406953265, 65.99312791222334, 67.05373558837525, 68.06484918991677, 69.08203305312831, 70.10461066865604, 71.14740157872062, 72.95260531474807, 73.9959842026559, 75.01510303430805, 76.07764239559845, 78.01970411271024, 79.08393898611793, 80.11669160298685, 81.99795324847165, 83.06102225918906, 84.07606555940154, 85.112599311434, 86.98748084529441, 88.04812400373505, 89.05809384429139, 90.07207698422526, 91.08875691140587, 92.1116890848918, 93.15513716506436, 94.95244913090949, 95.99602666008545, 97.01861436863521, 98.03189191345645, 99.09306653619997, 101.03414304623561, 102.10042403945353, 103.1357264752876, 104.94818962676781, 106.02384984047866, 107.08147535251388, 108.11256345357569, 109.9906275049386, 111.05074956897903, 112.0599492358346, 113.07336121107738, 114.08992240359457, 115.12507665357718, 117.00016284423675, 118.06303675236151, 119.07753059861646, 120.09986227212167, 121.14086618291017, 122.95059357215564, 124.02727955695474, 125.085550903567, 126.11739830417486], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1]}, {"w": 0.005745793659960076, "x": [0.0, 1.0426091723090913, 2.0653595650361893, 3.0779435508710704, 4.137746593283452, 6.0752399557086845, 7.139059666477549, 8.17036943019212, 10.04984457156839, 11.11297280184913, 12.12887769716243, 13.165420644443348, 15.044158549365273, 16.105576291221098, 17.11676936404503, 18.13279891858976, 19.15321681902307, 20.19289498013751, 21.999339343082504, 23.07561141436547, 24.132486771938098, 25.14964331415294, 26.190790329913387, 28.00581714592577, 29.083701227581237, 30.14451849096306, 31.180840881025564, 32.99556281175109, 34.07164743903926, 35.12872646881146, 36.14808094840573, 37.19257485406888, 39.0011168642371, 40.04438937285008, 41.06805626929946, 42.08392364647967, 43.14744421562667, 45.02711828378129, 46.058844138664696, 47.1231972835511, 49.06603367608501, 50.129739086509865, 51.149636211196466, 52.19334477924988, 53.99206636084827, 55.03561372518876, 56.05953895984901, 57.07802534333031, 58.09385456854822, 59.1091673800623, 60.12742772423466, 61.15046936837762, 62.19414219661145, 63.99026927621855, 65.03397723414837, 66.0565211227902, 67.07277150972835, 68.0866781951429, 69.09654732842827, 70.15634761401516, 72.03430259052936, 73.11446999277813, 75.05356850546471, 76.11397396733743, 77.12555341463417, 78.14625783172391, 79.18638932068617, 80.99293771245428, 82.06865504208399, 83.12453971876374, 84.14120734231466, 85.18086125042083, 86.98805824693001, 88.0637993653752, 89.11948502556899, 90.1362009107375, 91.17589016773465, 92.97479571565775, 94.04901431207803, 95.10149945783148, 96.11054682088798, 97.12677197329454, 98.16079355551759, 100.02615673512294, 101.08600944504742, 102.09390292793552, 103.10189247114289, 104.16166127868314, 106.02846117179882, 107.06232285821584, 108.07899007159723, 109.09212596243152, 110.10060430948442, 111.16002585150123, 113.04179566125639, 114.12245166152466, 116.06667987239875, 117.13064210595248, 118.1621216898605, 120.03643827689719, 121.09652841189437, 122.10622574422902, 123.12012544214134, 124.13671742086878, 125.15944059032279, 126.20221637746003], "d": [1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1]}, {"w": 1.1066699335236532e-05, "x": [0.0, 1.0165555245787021, 2.0392379347320135, 3.0819586114853057, 4.879690250944268, 5.92240503052775, 6.9450793921379645, 7.957631537587052, 9.017374816799817, 10.95428830372078, 12.017933133035436, 13.048971069908577, 14.928230822435463, 15.991156611671832, 17.00698940625293, 18.04310975271476, 19.920214266158933, 20.98055085397988, 21.990059830456808, 23.00350981072998, 24.02018758499622, 25.055142289952197, 26.930261182215716, 27.993389437732514, 29.00803485864918, 30.029968087035506, 31.071036930723228, 32.880943729043665, 33.957879988858735, 35.016281033010834, 36.04834091155172, 37.92962995552281, 38.99276975514477, 40.007919082135636, 41.03230444332582, 42.07682338682242, 43.884404976653045, 44.927748171082165, 45.95168730307164, 46.96755341684, 48.03087676319796, 49.91009056159072, 50.94188271538174, 52.00625619932837, 53.948570330868066, 55.012187900481166, 56.03187968856959, 57.075652543920505, 58.87428945744354, 59.91782236141525, 60.941592941637914, 61.960074485817216, 62.97586413281468, 63.99114683614507, 65.0093669003216, 66.03236558608906, 67.07602349834863, 68.87198117310362, 69.9156667188495, 70.93821111355302, 71.95446045394178, 72.96834405624104, 73.97815563478119, 75.03786462978557, 76.91579753907422, 77.9959043122751, 79.93495449660881, 80.99537667611438, 82.00682261581618, 83.02763216231867, 84.06779613118145, 85.87388288506116, 86.94957557510318, 88.00548217540752, 89.02203368491335, 90.06161817080537, 91.868906828254, 92.94451109944534, 94.00021731602031, 95.01699133826715, 96.0566212636179, 97.85554431928888, 98.92980440125172, 99.98222919583498, 100.99121819730547, 102.00754314929722, 103.04152468336542, 104.90648442615557, 105.96638054548244, 106.97418923980757, 107.98213036591198, 109.04184824116815, 110.90876507535963, 111.94248262306976, 112.95924831376053, 113.9723079649862, 114.98071007739695, 116.0400913863282, 117.92172321338715, 119.00236272726589, 120.94681839635263, 122.0107674190631, 123.04221084544596, 124.91643090532907, 125.97648160121192, 126.98615292680762], "d": [1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1]}, {"w": 0.007705431628549829, "x": [0.0, 1.0437924520646324, 2.0683130543693355, 3.08379765064839, 4.14718228533335, 6.029881693870276, 7.0619100132715875, 8.12005285203714, 9.195864699288364, 11.007180981009803, 12.042678187809777, 13.109208388773485, 15.049852713881608, 16.110569181516, 17.1242257433142, 18.14706562200996, 19.18978914946757, 20.985404919272998, 22.02758127903674, 23.049110343629454, 24.065185038727947, 25.077445365630695, 26.087890670002686, 27.097766318744725, 28.104145629907094, 29.163210391238696, 31.03003435854621, 32.05968550213259, 33.11570652503263, 34.18898819114282, 36.001098613384514, 37.07457101072955, 38.13038106113039, 39.14852605813575, 40.19164079522335, 41.988562140019376, 43.0311098933396, 44.05244528115824, 45.06819156313574, 46.08024054355557, 47.09145298098996, 48.09883164093749, 49.15765851592006, 51.028098590791686, 52.05824425145591, 53.12157289027144, 55.05677504187725, 56.11652018071167, 57.12955845732044, 58.16426732664598, 60.031927976160404, 61.092167678957885, 62.101151535961264, 63.1151423574508, 64.13173726537131, 65.1542756472554, 66.19772321540059, 67.99508909876896, 69.03810733249884, 70.05498852527784, 71.11638427507492, 73.04758049984221, 74.10469738342286, 75.11103911704129, 76.12250625553828, 77.13771371720546, 78.15903678964018, 79.20201999528234, 80.99928662209247, 82.04260922916635, 83.06508885964922, 84.07773390949068, 85.13761315030415, 87.07248106527882, 88.1355483864208, 89.16547559789414, 91.0403780336777, 92.10107733609749, 93.11135750411411, 94.1272223176456, 95.14709850358821, 96.18672588749449, 97.98353445564169, 99.0579388319471, 100.11062326763509, 101.11995910361709, 102.13644731363648, 103.15863842301961, 104.2015838758697, 105.9980559917675, 107.040474226096, 108.06289409479196, 109.0757791224753, 110.13594489535518, 112.07367119186763, 113.13756511719939, 114.16873794178059, 116.04793296501144, 117.11079358906811, 118.12659832245838, 119.16287327548633, 121.0411654673529, 122.10289667406174, 123.1150633116195, 124.13314334653556, 125.15630235597938, 126.19966972762242], "d": [1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.000603486257153461, "x": [0.0, 1.8791982923508068, 2.9598827614829597, 4.899054644919653, 5.959835372763211, 6.974127811728105, 8.010082007789785, 9.889225517758918, 10.952655933434146, 11.968060908280998, 12.99238438304017, 14.03704428363547, 15.840445605896102, 16.883115142589496, 17.905086768354185, 18.917809148166754, 19.977733181632736, 21.91357416938104, 22.97677072041435, 24.007738081228975, 25.883000082601615, 26.943936067540545, 27.953929779032343, 28.969814144558732, 29.989837917674382, 31.02975676365816, 32.827094905507536, 33.90178710095988, 34.95453418947501, 35.96386777548633, 36.98037701206538, 38.00284454006739, 39.04627859601392, 40.841717928129576, 41.88468811464467, 42.90764666315525, 43.921043352249214, 44.98201835232602, 46.92278135988309, 47.98945896854485, 49.02518628723852, 50.83916598157482, 51.91469319747079, 52.972765005995086, 54.00384183794888, 55.88327265674315, 56.944366648108975, 57.95505986016769, 58.97116036318586, 59.9917712662398, 61.03153599515079, 62.83337340650815, 63.90852146032557, 64.96311064698823, 65.97677374092733, 67.01200071949168, 68.88829665303925, 69.95097928950163, 70.96484828207865, 71.98651451517613, 73.0270161427711, 74.83003249645375, 75.90513401254367, 76.95956449269187, 77.97358602854247, 79.0086789400073, 80.88409592070425, 81.94691840904278, 82.96135553076512, 83.98343486798753, 85.02402949072001, 86.82467495953868, 87.89983429779073, 88.95388876757994, 89.96584498765255, 90.98640841874597, 92.02657620033315, 93.83010078426456, 94.9063310221276, 95.96229601943045, 96.9791082241614, 98.01884303951068, 99.81250778518252, 100.88633287064971, 101.936894171224, 102.94183134413204, 103.94778917376331, 105.00629522444692, 106.87781664972832, 107.90862336313887, 108.96674256362598, 110.0435557251002, 111.84813120397384, 112.88800855076296, 113.90920370903835, 114.92617639622365, 115.94094682919221, 116.95651010587385, 117.97449037810489, 118.99694325923542, 120.04066048645471, 121.83574591268238, 122.87938442361246, 123.90160593865062, 124.9177206173439, 125.9314136348727, 126.94028534708649], "d": [2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.002063761137161597, "x": [0.0, 1.8825660979868215, 2.945781490162008, 3.9609361470283666, 4.985002551138231, 6.029162090706619, 7.8322625365954845, 8.874676913533298, 9.897026314505185, 10.909509288820871, 11.969454867292947, 13.904947804991847, 14.968372751552641, 15.999208673887873, 17.875262087885634, 18.936368740561928, 19.94681738201247, 20.962527041972127, 21.9830668748267, 23.022816152838985, 24.822153249011624, 25.896381517690106, 26.949180183723854, 27.958075180694717, 28.9743470834803, 29.99645335550839, 31.039167256491005, 32.84529017583824, 33.88498865211863, 34.95380389059159, 36.899816389599536, 37.963030487368414, 38.98050121805773, 40.02155245231581, 41.83640676937044, 42.91363083033539, 43.97396826287668, 45.010607424748855, 46.824127148351096, 47.89893014548765, 48.95279162166601, 49.9660591884031, 51.000544998175116, 52.87209317987436, 53.933650944488, 54.94558923851062, 55.96358283436895, 56.98700716873586, 58.029975949571124, 59.837243617592584, 60.88080047198321, 61.90069138037607, 62.964216738680435, 64.90991720751137, 65.99118067648507, 67.87478413334706, 68.93541321018714, 69.94635052283306, 70.96336338115219, 71.98591398903773, 73.02845020405243, 74.83470344431598, 75.87792901485447, 76.89700160329726, 77.9594176350283, 79.90105608409405, 80.96470941794024, 81.9964672325494, 83.87152973882593, 84.93133236804731, 85.93631206910796, 86.9967560999531, 88.87130343867082, 89.90746824694729, 90.92752629611425, 91.94514244279236, 92.9643172967997, 93.98888230507185, 95.03325215776901, 96.83425104372733, 97.87783348090633, 98.90048579736157, 99.9137831677102, 100.97506272362091, 102.91553516836856, 103.98197286002913, 105.01726325730093, 106.83093350228255, 107.90652732099257, 108.96413093057238, 109.99508488516021, 111.87293808592173, 112.93310461072743, 113.94236132977669, 114.95574321054048, 115.97232793641827, 117.00737709449444, 118.88287596716425, 119.94574659810115, 120.96018624477033, 121.98254057873584, 123.02361300490557, 124.83297254291823, 125.90973905344215, 126.9681226500465], "d": [1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1]}, {"w": 0.011781699285460601, "x": [0.0, 1.0114937669904966, 2.0296187631148848, 3.052675839416179, 4.096483210094303, 5.898047072820772, 6.940792880385545, 7.963143758650679, 8.975794103537213, 10.035681905788708, 11.971069688447184, 13.03458682754922, 14.065540299198691, 15.940624807179656, 17.001232500541107, 18.01124412952903, 19.026896031667242, 20.046943097531894, 21.087051034466242, 22.88338483047634, 23.95767809248229, 25.010393208575447, 26.01964727603051, 27.036102866677215, 28.058714270573994, 29.102165272094304, 30.898926970034555, 31.941626469996322, 32.96381581282736, 33.9765104183441, 35.03707351221102, 36.97465639991917, 38.0387423585413, 39.07011645655757, 40.95005024352068, 42.01307254640259, 43.028814909292464, 44.06525183502021, 45.94341996725505, 47.004857327800664, 48.01576439241753, 49.03215331164395, 50.052757033229504, 51.09259067610723, 52.89841450108221, 53.974677334911824, 55.0313002720827, 56.049110104282484, 57.09052163648619, 58.90353108200324, 59.981280297059136, 61.042317292860155, 62.07866810041665, 63.90228506204993, 64.98010562888311, 66.04231921083036, 67.08121697265463, 68.88985790207538, 69.93219718219099, 70.95362084914828, 71.96858032969435, 72.98063595823123, 73.99102567161252, 74.99637475334126, 76.04702111285293, 77.11997266391151, 78.92256811137146, 79.95826213817027, 81.01889482848712, 82.0962073673427, 83.91256779855439, 84.95361290230879, 85.97545871301833, 86.98902066547723, 88.0512196519464, 89.93793613827125, 91.01317962636949, 92.09076686567192, 93.91434471602939, 94.95153656079393, 96.01277659189677, 97.08950332739697, 98.91038678580078, 99.94750715451893, 101.01453469641311, 102.95806732628228, 104.02026411210376, 105.03738372560541, 106.07653972419834, 107.87629074807178, 108.95055201823024, 110.00381154442196, 111.01344729708285, 112.03015788386763, 113.05238342364314, 114.0955107688595, 115.8913134736337, 116.93468061824488, 117.95637871882958, 118.9721822921955, 119.98104896166768, 121.0392137877087, 122.9723275774981, 124.03496519838566, 125.06542138636883, 126.93875770980962], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2]}, {"w": 0.005218184710774067, "x": [0.0, 1.0509511477254028, 2.1087209197178467, 3.1738205153437464, 4.246631677887871, 5.325836425880334, 6.408807073156123, 7.491927783982364, 8.571864147864664, 9.646409710309243, 10.710102714703078, 11.800895975617468, 12.89266479460967, 13.959851663074629, 15.041337150869744, 16.13184299819597, 17.22904818451871, 18.329278935184654, 19.427506443793153, 20.51967217360445, 21.603577762953943, 22.673872811995306, 23.768602907316442, 24.86415573368488, 25.936108264717628, 27.02198626497313, 28.115292721360206, 29.213065524226373, 30.311329033644732, 31.406861987177788, 32.49816101330133, 33.58504659197144, 34.66944558402781, 35.75366037203575, 36.83961037198698, 37.92950358160699, 39.02266718392338, 40.11783720265679, 41.21226274939463, 42.30173990515291, 43.3833910413308, 44.4505945487538, 45.54226707349822, 46.63220990324733, 47.69342794968611, 48.76520407972819, 49.8424034593734, 50.92379059129508, 52.00670391973425, 53.087113666248975, 54.16161798008189, 55.2279919696506, 56.28548615214858, 57.3342577044741, 58.375965405530515, 59.41137703443369, 60.44133800066126, 61.46760861949702, 62.49030759090213, 63.51073296486882, 64.52926814483884, 65.5460826070176, 66.56161462832699, 67.57592490376777, 68.58584732176132, 69.64608313658636, 71.57391417710802, 72.6322667715299, 73.63842130657746, 74.64812319418601, 75.65723298072047, 76.6664678124829, 77.6759061366468, 78.6848763329258, 79.69375398993832, 80.70305809258613, 81.7082556301521, 82.76551085184917, 84.68920517385823, 85.74666749005041, 86.75207612103637, 87.76087132648621, 88.76980091618456, 89.77866034233605, 90.78794071355506, 91.79781528921872, 92.80441824574234, 93.8631273221872, 95.79235078555786, 96.85226753866742, 97.86152631121601, 98.87557825921932, 99.89044009397428, 100.90641506493122, 101.9243272399352, 102.94420255674265, 103.96636795808458, 104.99202488435023, 106.02111373039078, 107.05489842190151, 108.09401974865371, 109.13860450785886, 110.18944148025956, 111.24589789802818, 112.30671751024595, 113.36998053295984, 114.43315422439628, 115.49366709537604, 116.5501208835825, 117.60199570484471, 118.6490180274086, 119.69199534956807, 120.73160204233514, 121.76887289513445, 122.80453026820511, 123.8398574783618, 124.87574251573879, 125.91356579812849, 126.95471081622021], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.004128852177243389, "x": [0.0, 1.0051988312578461, 2.0132562758294004, 3.020993364681245, 4.0297719080510985, 5.040156235350896, 6.053514608850929, 7.072877010698588, 8.111999371036678, 9.90329907315374, 10.977827189702552, 12.03028949842031, 13.039615633994536, 14.055612813065842, 15.07757474840621, 16.120130716955575, 17.914959258261547, 18.95880844608159, 19.981933451995346, 20.999683768904738, 22.011397081409626, 23.072309597305352, 24.947236387458773, 25.97726397931966, 27.04070701437827, 28.974307775478582, 30.034548916202972, 31.046683328725955, 32.06917122894979, 33.11219153351917, 34.91371582812694, 35.95662500777099, 36.97901761657548, 37.995973138344425, 39.00650734330388, 40.06665126342582, 41.94639947135454, 43.02671654191615, 44.96732147146765, 46.02840896063099, 47.04169189616364, 48.0637184366788, 49.10721936963198, 50.90726040858973, 51.95004130686733, 52.97165220189941, 53.98673413419032, 54.99856239605538, 56.00580879164069, 57.063425715869215, 58.99847039418281, 60.078394805985724, 61.951918998592255, 63.0096192610871, 64.01608741046938, 65.0233050085673, 66.08208677876041, 67.9581410689116, 68.98824604224217, 70.04556248646138, 71.122024364043, 72.92530965759784, 73.96545024058247, 74.98702933806993, 76.00434998175116, 77.01946106602962, 78.03514093235813, 79.05368900734382, 80.07699457104486, 81.1211568667268, 82.91218992000276, 83.95628747474737, 84.97969375692244, 85.9979308157294, 87.01391366542911, 88.02952646126589, 89.04777999762429, 90.07157567562558, 91.11506401911014, 92.91014934980218, 93.95326757974252, 94.97555853917962, 95.98735399040204, 97.04682291717829, 98.98057880281338, 100.07590987412436, 101.95426642780474, 102.98350326284756, 104.0405538103271, 105.11652631626214, 106.92389871406421, 107.96412034242056, 108.98440264395133, 109.99926435848917, 111.01202300964493, 112.01986783664117, 113.07931687707895, 114.95823700981275, 116.03250728403093, 117.1084028494889, 118.93524909671645, 120.01306654267589, 121.09099067327455, 122.9197131683527, 123.99563628359013, 125.06861662619639, 126.94250241599543], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 2]}, {"w": 0.0022745667240875204, "x": [0.0, 1.0337621805954094, 2.896128323128843, 3.954465395665063, 4.9563123815181, 6.01167287060568, 7.939337739275242, 8.998157194161912, 10.009196479927391, 11.03044760668752, 12.072712574620548, 13.868277346265799, 14.9109912358613, 15.932622742942954, 16.94918489601227, 17.96115368591453, 18.97214266340474, 19.97951894667812, 21.03817851778362, 22.908001664007628, 23.938687576474816, 25.002474590826658, 26.940493481830362, 28.002275427008495, 29.018823730702326, 30.05830549808675, 31.8547777138063, 32.928818273213324, 33.98125611181085, 34.990301204431695, 36.00646141629724, 37.02830651904549, 38.071663144136004, 39.868579841657684, 40.91305350124165, 41.93604677024347, 42.9535098791293, 43.965340697324905, 45.02635367426353, 46.90184559897689, 47.932657155478495, 48.99644911990942, 50.93547687662313, 51.99680508569289, 53.012987023085536, 54.05251124124394, 55.84438135413308, 56.917890332705326, 57.96847019074932, 58.973480575907466, 59.98366734826999, 60.995616222863404, 62.011493759763006, 63.03331619320541, 64.07664740810722, 65.86558625797497, 66.90939222530304, 67.9329235805994, 68.95086473446663, 69.96700163827032, 70.98297208828987, 72.00110660848681, 73.02459287946546, 74.06816357179017, 75.86143970228142, 76.90454913315969, 77.92676326893044, 78.93846040489039, 79.99768283337208, 81.93144251008927, 83.02691167338743, 84.90406095775441, 85.93357319423218, 86.99079294094963, 88.0665903656709, 89.87536961677891, 90.91505424640661, 91.93504912192314, 92.95009471072541, 93.96285874178976, 94.97062069105375, 96.03057727549859, 97.90354560691797, 98.93463605240447, 99.99796665300119, 101.93647829056192, 102.99996525707337, 104.03068803882678, 105.9027636496542, 106.96189491398215, 107.96912069328323, 108.97971609026999, 109.99076141366325, 111.0048238636659, 112.0242542119285, 113.06437479706848, 114.8677367566104, 115.9443063035935, 117.00142121115395, 118.02054173492303, 119.06405145648253, 120.86044747400216, 121.902835474557, 122.92552789724168, 123.94247987279905, 124.95611076138829, 125.96951722498696, 126.9833016417371], "d": [1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 1.3786421384973205e-05, "x": [0.0, 1.00960076346091, 2.0684744784655202, 4.005108248275893, 5.084655574050908, 6.959176021780174, 8.017405930011726, 9.023403581768127, 10.033432733537113, 11.045132890284156, 12.059109805768315, 13.079250717611727, 14.118680415696833, 15.91594208610324, 16.990866008590185, 18.04476137677024, 19.055995968522407, 20.076680505230634, 21.116903182709713, 22.921747261367873, 23.99781784597015, 25.05536459502345, 26.07459718964049, 27.117791666016462, 28.924770062130396, 29.968741035418354, 30.992624980846045, 32.007051435554786, 33.06993088486661, 34.954001051707664, 36.03480471033846, 37.97196445868518, 39.028922500182354, 40.032430449869075, 41.091460343246474, 42.96044434066673, 43.99485573497362, 45.00767183396723, 46.061884183429356, 47.13759517462441, 48.93960722416895, 49.98034018352035, 51.00154133243057, 52.01952183164738, 53.03588851397106, 54.05332796051854, 55.07587868404284, 56.11610604657951, 57.91610789991196, 58.99159114268982, 60.04549350100644, 61.05680929967199, 62.07775126786164, 63.11761276601468, 64.92465312221968, 66.00095135523517, 67.05853661546541, 68.07744934324938, 69.12077579961648, 70.92357995728014, 71.96725609212574, 72.99032581892628, 74.0037501883369, 75.06486840773074, 77.00734365913945, 78.08863366878278, 79.97455218350981, 81.03686610823436, 82.05172812456647, 83.08741124853753, 84.95953540536902, 86.0208837001592, 87.03104848487088, 88.04543109654547, 89.06257135949325, 90.08468832823404, 91.12789805508721, 92.92421151447802, 93.9679929987373, 94.99085097429757, 96.00428469244117, 97.06567746892479, 99.00912048352657, 100.07767056552352, 101.11674317783505, 102.9191843726844, 103.96132595331589, 104.98287174854372, 105.99865302293317, 107.0079411937334, 108.0668476755371, 110.001224402999, 111.06352006711927, 112.08130149976469, 113.12409456253079, 114.92295842316823, 115.96625652361796, 116.98923698449876, 118.00224907571558, 119.06369911280979, 121.00762526270728, 122.07600300560281, 123.11479159698055, 124.91918079361504, 125.96170852827265, 126.9840241446405], "d": [1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1]}, {"w": 0.01128183103921981, "x": [0.0, 1.7916158426790443, 2.835698927994284, 3.8587760416746164, 4.87532932268578, 5.890181958623415, 6.8996629852283595, 7.959940739049507, 9.834762552955373, 10.86655180847332, 11.924137290877592, 12.999790755749924, 14.810524980833133, 15.851196740852748, 16.873017154458076, 17.886549377375857, 18.94877634093417, 20.834254729585524, 21.91548972264484, 23.85547304256841, 24.916442863365667, 25.92977933450857, 26.964070451286467, 28.834534917889226, 29.89534768214152, 30.904975618497364, 31.91934228881826, 32.93663247999549, 33.95852382511811, 35.00169898054386, 36.79873515533995, 37.84276250732161, 38.865897948141736, 39.879252199123016, 40.940704808815504, 42.88378346590229, 43.95183415161334, 44.990319126468, 46.79306029586659, 47.83568384015478, 48.8576096141863, 49.868946844768104, 50.92210826365397, 51.99480703031314, 53.79974373241811, 54.87285282747681, 55.92866483493653, 56.95833788173386, 58.83272737095607, 59.89357688801712, 60.90400689517863, 61.9201348718141, 62.940451231099004, 63.98017623668345, 65.7775369452122, 66.85267215958176, 67.9065910229072, 68.9182212183498, 69.93932537340604, 70.97985328290771, 72.78971577896829, 73.86713030709983, 74.94144771217252, 76.81945222648322, 77.87787130512804, 78.88325005089187, 79.89152311077765, 80.89990545907192, 81.90859649017638, 82.91935249828947, 83.93259978577944, 84.95105013302222, 85.98949276905472, 87.78296331092605, 88.85737059800408, 89.91030968090418, 90.91974827775968, 91.93611366342637, 92.9578370464015, 94.0012943380263, 95.79603771245269, 96.83992713467964, 97.86225726397585, 98.87532593224753, 99.93653091432404, 101.87791642845076, 102.94414114642396, 103.97957501722499, 105.79804264787398, 106.8751954140658, 107.94955514186398, 109.8295398882079, 110.88691920955362, 111.88877409922422, 112.9454869607098, 114.87716517350508, 115.93919891028987, 116.9569738544747, 117.9995099299, 119.797839760846, 120.84097955031417, 121.86399307620083, 122.88193220336471, 123.89828202489791, 124.91383642143684, 125.93193559566865, 126.95612753544586], "d": [1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.015183582797574098, "x": [0.0, 1.8014885229858566, 2.8441900141996292, 3.866525976035694, 4.879107035760517, 5.938946614712074, 7.874152657725537, 8.937670284739346, 9.968608850260313, 11.843474228552925, 12.904095736749262, 13.914174045084275, 14.929801235794097, 15.949762600163146, 16.989904368941925, 18.785957951451234, 19.860315604956607, 20.91308235853043, 21.922291957925328, 22.938729982926517, 23.96140643612559, 25.00475062518897, 26.801267498552367, 27.844069072376815, 28.866323060884437, 29.879005505913376, 30.939560123152102, 32.876438195331005, 33.94030699727563, 34.9713813501207, 36.85107694696791, 37.91399218425555, 38.92968552810132, 39.96565235992525, 41.84239988834384, 42.903008320488276, 43.91228261421725, 44.926249773959604, 45.94322129098534, 46.9781290282022, 48.85295282761327, 49.916058098991016, 50.93056296762011, 51.95327734627819, 52.994928642134816, 54.80831702289985, 55.88606563929649, 56.94726050438846, 57.983863777842636, 59.80661362566157, 60.884219386838524, 61.94632102313111, 62.98544077148934, 64.79323395963765, 65.83558472279826, 66.85693111642439, 67.8721507971354, 68.88435648996423, 69.89480275693978, 70.90452168001086, 71.91093994368065, 72.96969059096612, 74.84288875236574, 75.87382839513202, 76.931752473349, 78.00789515074787, 79.81911643262397, 80.85974908670187, 81.88146676352571, 82.89471881366126, 83.95692002473913, 85.84347660093798, 86.91886119436833, 87.99635546716502, 89.81923114996304, 90.85608777853298, 91.9172741825588, 92.99393013882992, 94.81522869977695, 95.85220095530399, 96.91920144924967, 98.86258595377609, 99.92472987718794, 100.94177254138835, 101.98094701078865, 103.78033964223009, 104.8546247366186, 105.90793686523753, 106.91752724140298, 107.9342114466984, 108.956521227477, 109.99970251967858, 111.79526164884216, 112.83863987141376, 113.8603407684078, 114.87608757796093, 115.8849252701248, 116.94305239196649, 118.87617840607328, 119.93879908530249, 120.96928981549557, 122.84236957289318, 123.90368123420194, 124.91506609696638, 125.93304914639745, 126.95620433872342], "d": [1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1]}, {"w": 3.845406156131593e-06, "x": [0.0, 1.0776196969554621, 2.1570918250386724, 3.2370368041727122, 4.316649003245093, 5.393840906772573, 6.466018821377749, 7.5313141514333, 8.58880316754082, 9.63890696770789, 10.68179063695433, 11.718716610443439, 12.750567472800366, 13.778214943566644, 14.802453880769862, 15.824279511376183, 16.840009649926312, 17.90432695853354, 19.842052427926387, 20.904247999625333, 21.915474359710036, 22.92965896647205, 23.943605052975556, 24.95704142004232, 25.9703877838052, 26.983509828721434, 27.996290225900385, 29.009170694608883, 30.021923295101363, 31.031128215052885, 32.091456160515435, 34.02365254505793, 35.08463945966539, 36.09513873484272, 37.110251551914985, 38.12574434472906, 39.14221333260273, 40.15976113873752, 41.178551569166274, 42.198857292014665, 43.22093713764526, 44.24536281442435, 45.273025011200396, 46.30456194858866, 47.340724281078344, 48.38304978852756, 49.43230156670176, 50.48925743016457, 51.554473140688216, 52.62738585818307, 53.70573802764433, 54.786428847606636, 55.866048202142835, 56.941530061982405, 58.01204771229248, 59.071405681285654, 60.15957594239203, 61.24890604441456, 62.31166997928131, 63.38776146984158, 64.47182772563126, 65.5621476989761, 66.65582846679276, 67.74898229885396, 68.83821026230083, 69.9212528217696, 70.99725142077783, 72.0656915538166, 73.1212248968874, 74.20551267095468, 75.2871531905535, 76.33486609503267, 77.38938887805679, 78.44465803371541, 79.49999856266335, 80.55476875870943, 81.60832937694389, 82.6605270284981, 83.71111922236973, 84.75999752285804, 85.80737015075886, 86.85329621828028, 87.89853759030058, 88.93771630432747, 90.0138371044795, 91.09415250385834, 92.14574762981641, 93.2117734735152, 94.28683493687765, 95.37052535461794, 96.46158433660915, 97.55656917323655, 98.65140276195437, 99.74213343284644, 100.82678114078463, 101.90440565713438, 102.9703618990829, 104.06317995115114, 105.15739587309326, 106.2286466479884, 107.31539343376133, 108.4108566839751, 109.5119696881823, 110.61392541833935, 111.71163463920804, 112.80238096046932, 113.88468149889533, 114.95343880036363, 116.04751237777246, 117.14233383816413, 118.21350776092417, 119.2983004742463, 120.39021441019982, 121.48592324837082, 122.58137197518683, 123.67321364612377, 124.76031290660887, 125.84259755031285, 126.9220355570433], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.00019093478733146497, "x": [0.0, 1.0195528427215372, 2.040681495085685, 3.0633253515667533, 4.087924124360443, 5.115090901510879, 6.144755770009887, 7.177910291738408, 8.214811160642792, 9.255439702085516, 10.30039400631599, 11.348791253708011, 12.399736932430207, 13.451919146370338, 14.50353546678929, 15.5529154198971, 16.5993112103303, 17.641641857138797, 18.67967597714901, 19.71403202729979, 20.744621843645206, 21.771838947302555, 22.79642114221145, 23.818481192786887, 24.838492374029748, 25.85694564548302, 26.87381699588967, 27.889307059073914, 28.90420017505021, 29.914308866591895, 30.974737784528312, 32.9047551981735, 33.964273943152094, 34.972372967778625, 35.98374441353361, 36.9950898300663, 38.006232344144735, 39.01766615919505, 40.02905206785128, 41.04026245912726, 42.05164139770033, 43.0629255164053, 44.07106648494969, 45.13057669544263, 47.05993414575781, 48.12025350968841, 49.13008218907048, 50.14457312372913, 51.15974903417393, 52.17615830805097, 53.19400317590078, 54.21333273441026, 55.234415172193074, 56.25779566115339, 57.28319877062119, 58.31168418747833, 59.34371311826116, 60.3793983899448, 61.420138965821636, 62.46607045263189, 63.51721010392764, 64.57394390416232, 65.635374456039, 66.6997870167945, 67.76591250423779, 68.83194551731387, 69.89601435064614, 70.95747765819767, 72.01564081551678, 73.06531432503434, 74.14742954321682, 75.23045866469126, 76.28318651784905, 77.34594491342004, 78.4127039254201, 79.48168413285568, 80.55112140638178, 81.61914665931367, 82.68413368654774, 83.7450050956067, 84.80135388299043, 85.85346493228921, 86.90214394038244, 87.94739408851285, 88.99006848747794, 90.03112794995916, 91.070911786042, 92.10990635772326, 93.14885001573924, 94.18782483946086, 95.22687077837406, 96.2660485295005, 97.3051786346771, 98.34426297618796, 99.38304685533824, 100.4209756101954, 101.45803237292108, 102.49375332910535, 103.52769288564201, 104.5601677445169, 105.59092922494189, 106.61962908842655, 107.64709817256478, 108.67281725596145, 109.69684594122712, 110.71974394662954, 111.74121381222662, 112.76155175797838, 113.78075132513595, 114.79887264211631, 115.81599372972184, 116.83257028952828, 117.844722586331, 118.90694787705516, 120.84182298000245, 121.90374995963037, 122.91540212579037, 123.93104193637764, 124.9469036714934, 125.96367296313343, 126.98139498739384], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1]}, {"w": 0.002401447513588523, "x": [0.0, 1.0430724213052815, 2.0674220671120427, 3.082682790890722, 4.145760249736732, 6.022924320324521, 7.058705648037778, 8.07683639107408, 9.087517812645865, 10.148233655899118, 12.03059115223021, 13.111803273434132, 15.05401141528836, 16.114611666828058, 17.12787484458187, 18.162737540573584, 20.030990089976182, 21.091740067205873, 22.101799018477266, 23.11626851043171, 24.133310592397514, 25.15574657589856, 26.199125746892133, 27.995620388419386, 29.039512650989643, 30.062434198421542, 31.0752395469505, 32.13627531810768, 34.07982828695529, 35.14766173841891, 36.18631454034735, 37.990809186944716, 39.03357635158941, 40.05574607849898, 41.07198783036642, 42.08164359775235, 43.14074288972476, 45.077224843130885, 46.15683760859232, 48.031136903221466, 49.08917537749814, 50.095669446468406, 51.10583484483881, 52.117265569912426, 53.131470502586694, 54.151029450556344, 55.190348396855036, 56.9804906552647, 58.055257227423695, 59.108189328859396, 60.117640605759505, 61.13417285362323, 62.15716435399121, 63.20051700489155, 64.99089598299334, 66.03355148825354, 67.0557964672164, 68.07113253454764, 69.08354386390927, 70.09071260519694, 71.1484686733976, 73.08197274322389, 74.14782180413019, 75.18233779188735, 76.98132302380706, 78.05519576586371, 79.10814419020247, 80.11756019105903, 81.13389863618264, 82.15649021019816, 83.19862893898033, 84.99429468792567, 86.03673983666799, 87.0587814130769, 88.0747859292111, 89.08410429696559, 90.14323230722952, 92.08034634216706, 93.1461613550025, 94.18116400942932, 95.98987108141914, 97.06480742493302, 98.12046175322216, 99.13738690772071, 100.17711086228806, 101.98222442685142, 103.05709815028186, 104.1116401790861, 105.12445511861557, 106.15983706226064, 108.03245371312033, 109.09431456613285, 110.10602665273554, 111.12528074000363, 112.16129642945506, 114.04053379438992, 115.10340486491891, 116.1193935600803, 117.15534469009326, 119.02770959255426, 120.08719855068856, 121.09441213399892, 122.10604311664792, 123.11914265265003, 124.1353899957511, 125.1586662685897, 126.2014350398728], "d": [1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0038919981293855043, "x": [0.0, 1.0779987391783992, 2.1556562691703847, 3.2351772805263805, 4.315190762933261, 5.394869486906514, 6.472117577280923, 7.544335612993122, 8.609655908829227, 9.667153743972955, 10.717254358093248, 11.760127015197114, 12.79703916826761, 13.828868858244832, 14.85649745102348, 15.880717505312028, 16.90252507810451, 17.918248008158894, 18.98255341577598, 20.92028513591476, 21.982472010707692, 22.993699614983974, 24.007881136303787, 25.02182870398553, 26.035261369125976, 27.04860193920922, 28.061717337373725, 29.07449132487783, 30.087367069751913, 31.1001123890656, 32.109316843392044, 33.16963601327402, 35.10185464966094, 36.16283674388343, 37.1733418194055, 38.18845356837226, 39.20394843502684, 40.22041876122787, 41.23796444612671, 42.25675004992371, 43.27705078970677, 44.299127193835744, 45.32355054571696, 46.35121554044393, 47.382757841205375, 48.41893484260088, 49.46128038893848, 50.510560986634864, 51.5675556778957, 52.632822797921584, 53.70579812648753, 54.784216069458175, 55.86497819305524, 56.94465761783305, 58.020192403437626, 59.09075234098967, 60.150157498261635, 61.238355227390855, 62.32771263629456, 63.39051866233461, 64.4666460809334, 65.55074905051751, 66.64110021477481, 67.73480253248212, 68.82797581152703, 69.91722413605201, 71.00031123128971, 72.07634981727924, 73.14484517960649, 74.2004352313583, 75.28475656708606, 76.36642346573808, 77.41416452259836, 78.46867970513534, 79.5239090122677, 80.57917554741528, 81.63383923200445, 82.68726703157327, 83.73931377757448, 84.7897478586519, 85.83846252360114, 86.8856807443144, 87.93146229293637, 88.97657663070858, 90.01565928989724, 91.09171735546882, 92.17197983399697, 93.22352124723811, 94.28949319161774, 95.3645080069518, 96.44816716077162, 97.53920973322292, 98.63418422005523, 99.72901914471709, 100.81975270869353, 101.90440535153614, 102.98202870911456, 104.04798838533283, 105.14080403460835, 106.23502552630303, 107.30628319425385, 108.39303233253712, 109.4884916334553, 110.58960834285942, 111.69157520659328, 112.78929052374497, 113.88005421623237, 114.96236847689748, 116.03114098539285, 117.12522387901227, 118.22005665217512, 119.29124897185172, 120.37606598535751, 121.46801367987766, 122.56375624948714, 123.65923680653505, 124.75110724998483, 125.8382300739763, 126.92054184341403], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0017485504536871013, "x": [0.0, 1.0767318959318144, 2.135067198304471, 3.1669900098985044, 5.049533243717453, 6.112741083124769, 7.127797608384429, 8.151723115004526, 9.19581502070574, 10.99921836649, 12.04165281084667, 13.063980388476583, 14.076493531946435, 15.136452478322395, 17.07178449661236, 18.13523049356647, 19.166006383583223, 21.042108331408606, 22.10319682348529, 23.11354238906513, 24.129259001545776, 25.149861045790274, 26.189626503180087, 27.988965318660522, 29.063242440671, 30.116009410178265, 31.124807378274504, 32.14103103997448, 33.163271886623576, 34.20594140607516, 36.011866672085276, 37.05143547633603, 38.120171995125936, 40.066473727236044, 41.12960453921795, 42.14702234761559, 43.18804367049098, 45.00240143027207, 46.07957203853794, 47.13999949051151, 48.176713966731036, 49.99021546141037, 51.065056867661774, 52.11897748910428, 53.132191810606805, 54.166790255121356, 56.03835506426709, 57.09994054052362, 58.11191077539092, 59.12990837770002, 60.153346654300314, 61.196307707730135, 63.003778113854416, 64.04727650676607, 65.06712644520898, 66.1306727603224, 68.07647479150806, 69.15775176260344, 71.04098671834788, 72.10170838626293, 73.11295573362061, 74.13012829392265, 75.15278763216836, 76.19553892075425, 78.00085213339004, 79.044304031421, 80.06339323575273, 81.12588091189134, 83.06826517256442, 84.13257600876241, 85.16533296280149, 87.04679728344348, 88.10991726760534, 89.12527013399989, 90.16172233830537, 92.03710574107315, 93.09759092342102, 94.10763046198127, 95.12160695423843, 96.13825140408925, 97.16136660972953, 98.20472623714791, 100.00459091875005, 101.04865969574412, 102.07224570082172, 103.08709313562306, 104.14997336383553, 106.03665108333709, 107.11085924642445, 108.186370981386, 110.002443461167, 111.07642923510144, 112.13325479394595, 113.16358130572829, 115.03987510412014, 116.10001778158814, 117.10904625767871, 118.1225009607576, 119.13905209688238, 120.17393927633047, 122.04978945945624, 123.1126344849315, 124.12718943836343, 125.14938220632783, 126.19038073339931], "d": [1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.005208092477087265, "x": [0.0, 1.0155026086730332, 2.07883806912888, 3.9617608121432015, 4.993896186675093, 6.0520925344801375, 7.127948999677333, 8.938868725265294, 9.974610950456112, 11.041198698648886, 12.9824491950196, 14.043080330004361, 15.056717704380596, 16.079674636301565, 17.122288141148445, 18.91718723358592, 19.95925796831285, 20.98066974618962, 21.996549107950297, 23.008520395173353, 24.01874038442998, 25.0240130508637, 26.074359344192217, 27.147708855442172, 28.943076161937945, 29.977821155311474, 31.036741985295862, 32.11136794018391, 33.92926673587506, 35.0031030995983, 36.059063421766375, 37.077527951554465, 38.12061320401113, 39.91754407087424, 40.960015999858015, 41.9815877078847, 42.99751721072398, 44.00965957855968, 45.021184701643584, 46.02869307646688, 47.0875634566934, 48.957871422666464, 49.98810217850493, 51.05141739941174, 52.98681440412622, 54.04656963083151, 55.05966835178331, 56.09437320535605, 57.9622819033354, 59.022580807135284, 60.031543540591805, 61.0455810049746, 62.06224276479811, 63.08473232232968, 64.12822272823945, 65.92586429858956, 66.96889994745844, 67.98579858184512, 69.04722852222324, 70.97865420074666, 72.03576112801491, 73.042059938127, 74.05349242105281, 75.06869845346979, 76.09005392908819, 77.13300858888493, 78.93059904903222, 79.9739312277232, 80.99629822757683, 82.00900694458747, 83.06888288164906, 85.0037523058354, 86.06682883585384, 87.09680926178218, 88.97169537377398, 90.03240031033263, 91.04267792073321, 92.05849513392818, 93.07834916852674, 94.11805821806298, 95.9148222401895, 96.98922846244776, 98.04196307680931, 99.05130315989709, 100.06778213426817, 101.09012542148697, 102.13308348616566, 103.92944619216277, 104.97189055960722, 105.99425946448535, 107.00717248097853, 108.06734256317232, 110.00520221425093, 111.06904006939865, 112.1002582239134, 113.97951670861904, 115.0423828364929, 116.05822898934134, 117.09449989372432, 118.97295744552324, 120.0346530958033, 121.04678886896782, 122.06491000497874, 123.08803623613174, 124.13141646127717, 125.93163246081689, 126.97543892799487], "d": [1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0007137587159625927, "x": [0.0, 1.043438646067687, 2.062484491492948, 3.1253554269935533, 5.062039256713654, 6.1216727211735735, 7.134489058666311, 8.168979962975948, 10.038738622498594, 11.098904832506612, 12.10826594861501, 13.121736876411784, 14.13864493208084, 15.161610696761297, 16.204476112406436, 18.01120142526797, 19.050739705022323, 20.11941850990466, 22.066452365848015, 23.129336569934818, 24.146840295586056, 25.18716111854901, 27.001989458083486, 28.078903402184167, 29.13965848309482, 30.175944453514045, 31.98839181648235, 33.06317994410323, 34.11738284196625, 35.13102839732159, 36.16595393282604, 38.03758397907005, 39.09893673725853, 40.1106564687744, 41.12864049876376, 42.152188196059015, 43.19570975114031, 45.001348210988695, 46.04461633814696, 47.06467142136104, 48.12835479001589, 50.0733805848387, 51.15411049013872, 53.03664388579055, 54.097507135259505, 55.1088121949004, 56.12567330574565, 57.14822247348355, 58.190633742558866, 59.99447929711494, 61.037125304011575, 62.055424888941886, 63.11728682098409, 65.05428226401351, 66.11423477458953, 67.12747286037036, 68.16095001962643, 70.02720290935785, 71.08595283840602, 72.09226482482991, 73.1015088061126, 74.10830669084375, 75.1671373337353, 77.04165087766715, 78.07234704141243, 79.13032705069294, 80.20647974383947, 82.00964965518419, 83.04957725701396, 84.07098505519656, 85.08755982802481, 86.10256821800532, 87.11777290218825, 88.13542198187031, 89.15828023771896, 90.20141703324155, 91.99626977084098, 93.04000896350131, 94.0626079124512, 95.07860441217854, 96.09244093232655, 97.10125129273112, 98.16077529014257, 100.0385870211722, 101.11906497826486, 103.05668681001629, 104.11546236297748, 105.12448152775117, 106.14175049601576, 107.17640071849881, 109.05168952954692, 110.11430400935318, 111.12846677035111, 112.15065151499026, 113.19100575442091, 114.99894731597352, 116.07456335365063, 117.1307821048882, 118.14796536792747, 119.1872449481165, 120.99050896620926, 122.06572162539582, 123.1206622991931, 124.13355259126298, 125.15667586044282, 126.20017026868305], "d": [1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.0004038099931144195, "x": [0.0, 1.0412565750538751, 2.0866536088097587, 3.1377147828421377, 4.1955865261536704, 5.26076485760465, 6.333620021053446, 7.412823361722745, 8.49573731752523, 9.578765152122104, 10.658601344847662, 11.733053351885784, 12.796669751331779, 13.887434314282158, 14.97919411347892, 16.046354664319363, 17.127824525213278, 18.218305644397173, 19.315479290214565, 20.415667812601043, 21.513847500811814, 22.605969161146675, 23.689845818973872, 24.76011802802699, 25.854843344020196, 26.950382641694237, 28.022307869527275, 29.10815121788203, 30.201410311574982, 31.299129864903346, 32.39734695102766, 33.49284626646798, 34.584115410239995, 35.67098049350566, 36.755360625631916, 37.839553458603376, 38.92547336891506, 40.015306214606454, 41.10840158125322, 42.20349798075328, 43.297849060962115, 44.38725891596785, 45.46886674971684, 46.53603781495811, 47.62770045791339, 48.71762978470287, 49.77880834140466, 50.8505295446792, 51.92766138147918, 53.0089772947927, 54.09182097691323, 55.17219329891248, 56.246695363668294, 57.313095384501345, 58.37063869001662, 59.419470372767215, 60.4612394075821, 61.496709483711776, 62.5267279309167, 63.55305243131398, 64.57579823641571, 65.5962603809852, 66.6148356103654, 67.63167957031105, 68.64723609177729, 69.66157089233043, 70.67150681626185, 71.73176753938898, 73.6596108061624, 74.71798770238544, 75.72415922625923, 76.73388461855502, 77.74301679446916, 78.752266684499, 79.76173496394864, 80.7707190931364, 81.7796136130867, 82.78893681192066, 83.79414813167396, 84.85142414203787, 86.77512838548579, 87.83261245858841, 88.83803674847604, 89.84684852627389, 90.85580087713224, 91.86467652960711, 92.87397737664001, 93.88386454724105, 94.89047853037027, 95.94920681165469, 97.87841920841764, 98.93835510291855, 99.94762084094943, 100.961687827411, 101.976561241072, 102.99254896856652, 104.01047745484259, 105.03035536269658, 106.05252422983118, 107.07817692333242, 108.10725240282416, 109.14101106080642, 110.18009101326153, 111.22462148241637, 112.2753899641095, 113.33176562024724, 114.39250592018307, 115.45570292147215, 116.51883475445472, 117.57934395419873, 118.63582242873706, 119.68773801405584, 120.73481990167198, 121.77786868723037, 122.81755698090535, 123.85491558930407, 124.89066394064042, 125.92608800025113, 126.96207256558854], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.00048529318959703396, "x": [0.0, 1.0345520948508067, 2.9039154792764363, 3.964137844999473, 4.9730754972860876, 5.9861409760262365, 7.002321496376101, 8.02422681551321, 9.065499702864058, 10.883073405320303, 11.963296682282952, 13.042529202122276, 14.876418681346633, 15.952369574008342, 17.012479079108676, 18.04805039244834, 19.868243244325885, 20.94482148676505, 22.00560456707975, 23.042065035804058, 24.857633355175118, 25.93315451753056, 26.989072923983873, 28.00623843488385, 29.04611562935854, 30.848481711759423, 31.923445063841886, 32.97806580375704, 33.99122520433579, 35.014561037015866, 36.0580135719993, 37.86398539009776, 38.90712888568236, 39.927223108319716, 40.991078773430814, 42.936577922218056, 44.01731056507282, 45.90033372177062, 46.96118093655638, 47.972451475263505, 48.98940903543134, 50.01178234300323, 51.05411814265871, 52.85820377577152, 53.90088310367084, 54.91919291082825, 55.98109264377034, 57.918234504766794, 58.97819783219252, 59.99133000493593, 61.02480591428051, 62.89122227160104, 63.94997224054804, 64.95639634421694, 65.96574581158147, 66.97245749966747, 68.03136707324451, 69.90583248464843, 70.93647479326918, 71.99444577198008, 73.07069693465091, 74.87389526504813, 75.91372312843404, 76.9351895672091, 77.95179107316058, 78.9668012234482, 79.98210022997534, 80.99973668372293, 82.02267089323328, 83.06577549782885, 84.86051653242936, 85.90438865968399, 86.92703877034128, 87.94300077434536, 88.95687551512546, 89.96559828153546, 91.02519424284337, 92.90313965409892, 93.98357259412973, 95.92131706984829, 96.9800405348312, 97.98904093128948, 99.00624962110489, 100.04105207822396, 101.91646914215022, 102.979028632172, 103.99317314582933, 105.01547771076386, 106.05573032115439, 107.8639227275629, 108.93950787415731, 109.99572596786957, 111.01285099002592, 112.05220319552627, 113.8553813301921, 114.93059761904185, 115.98555563154956, 116.99844515906393, 118.0215449005967, 119.06516636587234, 120.86509073843813, 121.90845801482595, 122.92735230229165, 123.99026312596483, 125.92742848129964, 126.98712701364857], "d": [1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1]}, {"w": 0.0002489562815894911, "x": [0.0, 1.021146852758058, 2.0437999547906, 3.068420928522162, 4.095602703805104, 5.1252926706933835, 6.15847272933394, 7.195403217547368, 8.236065139880667, 9.28105602699619, 10.329491410760316, 11.380476565110495, 12.432697354065658, 13.484345362296184, 14.533751091072276, 15.580166463291087, 16.622509501940115, 17.66055335760094, 18.694914638326694, 19.725509627130226, 20.752726931152147, 21.77731617010357, 22.799377026576774, 23.819393123215644, 24.837851302135086, 25.854728229408458, 26.870222107960483, 27.885119864577028, 28.895238724785173, 29.955669737897892, 31.88571600416448, 32.94522649234062, 33.953329957104614, 34.964696449888486, 35.97604420414581, 36.987184253331534, 37.998619978938294, 39.01000617426273, 40.021213541344544, 41.03259401873809, 42.043876437088365, 43.05201698027875, 44.1115205895194, 46.040895584186515, 47.101205171388976, 48.11103123281135, 49.12550911053658, 50.14067737692995, 51.157072649477975, 52.174897955879686, 53.194207026172556, 54.215260837040994, 55.238605307102105, 56.263962612306024, 57.292389361237575, 58.324348055022035, 59.35995699270653, 60.40060613894674, 61.44643770407067, 62.497483305250036, 63.55413492963641, 64.6155121941969, 65.67990386118107, 66.7460559862419, 67.81215059360072, 68.8763049453272, 69.93786195954317, 70.99611512987812, 72.04587163747019, 73.12803642469677, 74.21112237292773, 75.26393049950597, 76.32677795102268, 77.3936405807827, 78.46274175252452, 79.53231137335885, 80.60047668831571, 81.66560048448014, 82.72659374279186, 83.7830492805133, 84.83525547465065, 85.88401422041228, 86.92932957003936, 87.97206016853195, 89.01315088940311, 90.05295176620484, 91.09195027612027, 92.13087312017944, 93.16980814938798, 94.20879750643493, 95.24789090167835, 96.28691982608485, 97.32588058574918, 98.36453494918918, 99.40232248969576, 100.4392358930213, 101.47481599963247, 102.50862380831296, 103.54097829668582, 104.57163383853971, 105.60024751464513, 106.62764489461786, 107.65330158808436, 108.67728334202792, 109.70014440329535, 110.72158724299912, 111.74190615985883, 112.7610945208518, 113.77920807240203, 114.79632899554971, 115.81289688296066, 116.82505936574296, 117.88727701548855, 119.82218383801593, 120.88411418212041, 121.89577830867687, 122.91142865197617, 123.9272979393455, 124.94407829320608, 125.96181707338144, 126.98043356678728], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 1.7087286052486437e-05, "x": [0.0, 1.042771989243604, 2.0652027719776163, 3.077772860719805, 4.137686415598273, 6.072929339930804, 7.1365141485996855, 8.167465881785335, 10.042194822683847, 11.102942279404385, 12.113067403596114, 13.128820149453274, 14.14902186409481, 15.189145332258283, 16.985813065796677, 18.06020517032267, 19.1130496827997, 20.122461830988826, 21.138985703572413, 22.161703533290066, 23.205091763913035, 25.004110249370267, 26.047926309959745, 27.071518413338403, 28.08638739245155, 29.149334877734276, 31.036287759955215, 32.110693689073, 33.18639402094268, 35.00296325444321, 36.07683086989802, 37.1337180375808, 38.16384614230981, 40.04047017891614, 41.10075264843117, 42.10957778073345, 43.12336776842855, 44.140136361518095, 45.17503574596149, 47.05055046708987, 48.113601550280436, 49.1281437232589, 50.15091689221742, 51.19256744711427, 53.00617950378302, 54.083790777034196, 55.144984939723884, 56.181698673957115, 58.00462263461217, 59.082204965161324, 60.14432999909291, 61.18340756691029, 62.99122366638034, 64.03350505943975, 65.05489341681216, 66.07003756456615, 67.08219819097337, 68.09264422402889, 69.10237758756642, 70.10874886340372, 71.16745079718714, 73.04085919316474, 74.07178904775215, 75.12974831448717, 76.2058157608636, 78.01711794238963, 79.0577567717705, 80.07938220380842, 81.09260256646198, 82.15485212888743, 84.04127202606256, 85.11660457991289, 86.19425245123341, 88.0172271564788, 89.05414850323453, 90.11545342268975, 91.19209933348303, 93.01347906779677, 94.0503865502248, 95.11737725731028, 97.06083099539116, 98.12294559486153, 99.13988338788933, 100.17904060314427, 101.97833787452744, 103.05255032559108, 104.10589420726801, 105.11553772273835, 106.13213683814855, 107.15443751471646, 108.1976429692104, 109.99303412792382, 111.036594073773, 112.05837416599977, 113.07409795868907, 114.08285534192763, 115.1409850530806, 117.07423610076319, 118.13683155671536, 119.16728007883174, 121.04062926983897, 122.10198407614314, 123.1133916035451, 124.13134592346903, 125.15456372660131, 126.19844951295454], "d": [1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1]}]}

==> anc/law/law128.log <==
N = 128: start with 1416 columns, p = 0.71646393  [5 s]
round 0: p = 0.703295384  (1+p)/2 = 0.851647692  added 378, best reduced cost -1.09e+01, columns 768  [kernel 0.4 s, LP 0.0 s, total 5 s]
round 1: p = 0.693038113  (1+p)/2 = 0.846519056  added 384, best reduced cost -1.36e+01, columns 1152  [kernel 0.4 s, LP 0.1 s, total 6 s]
round 2: p = 0.687727647  (1+p)/2 = 0.843863824  added 385, best reduced cost -1.68e+01, columns 768  [kernel 0.4 s, LP 0.0 s, total 7 s]
round 3: p = 0.686631171  (1+p)/2 = 0.843315586  added 392, best reduced cost -5.77e+00, columns 1160  [kernel 0.4 s, LP 0.0 s, total 7 s]
round 4: p = 0.686214568  (1+p)/2 = 0.843107284  added 390, best reduced cost -2.52e+00, columns 768  [kernel 0.4 s, LP 0.0 s, total 8 s]
round 5: p = 0.685559652  (1+p)/2 = 0.842779826  added 393, best reduced cost -1.97e+00, columns 1161  [kernel 0.4 s, LP 0.0 s, total 8 s]
round 6: p = 0.685147121  (1+p)/2 = 0.842573561  added 392, best reduced cost -1.52e+00, columns 768  [kernel 0.4 s, LP 0.0 s, total 9 s]
round 7: p = 0.684771018  (1+p)/2 = 0.842385509  added 394, best reduced cost -1.15e+00, columns 1162  [kernel 0.4 s, LP 0.0 s, total 9 s]
round 8: p = 0.684449637  (1+p)/2 = 0.842224819  added 389, best reduced cost -7.32e-01, columns 768  [kernel 0.4 s, LP 0.0 s, total 10 s]
round 9: p = 0.684223400  (1+p)/2 = 0.842111700  added 393, best reduced cost -1.75e+00, columns 1161  [kernel 0.4 s, LP 0.0 s, total 10 s]
round 10: p = 0.683958997  (1+p)/2 = 0.841979499  added 394, best reduced cost -6.93e-01, columns 768  [kernel 0.4 s, LP 0.0 s, total 11 s]
round 11: p = 0.683860686  (1+p)/2 = 0.841930343  added 391, best reduced cost -3.85e-01, columns 1159  [kernel 0.4 s, LP 0.0 s, total 12 s]
round 12: p = 0.683591634  (1+p)/2 = 0.841795817  added 388, best reduced cost -3.10e-01, columns 768  [kernel 0.3 s, LP 0.0 s, total 12 s]
round 13: p = 0.683375658  (1+p)/2 = 0.841687829  added 390, best reduced cost -3.23e-01, columns 1158  [kernel 0.4 s, LP 0.0 s, total 13 s]
round 14: p = 0.683302248  (1+p)/2 = 0.841651124  added 389, best reduced cost -2.63e-01, columns 768  [kernel 0.3 s, LP 0.0 s, total 13 s]
round 15: p = 0.683128030  (1+p)/2 = 0.841564015  added 390, best reduced cost -2.19e-01, columns 1158  [kernel 0.3 s, LP 0.0 s, total 14 s]
round 16: p = 0.682980912  (1+p)/2 = 0.841490456  added 390, best reduced cost -3.54e-01, columns 768  [kernel 0.3 s, LP 0.0 s, total 14 s]
round 17: p = 0.682784945  (1+p)/2 = 0.841392472  added 383, best reduced cost -1.02e-01, columns 1151  [kernel 0.3 s, LP 0.0 s, total 15 s]
round 18: p = 0.682732861  (1+p)/2 = 0.841366431  added 387, best reduced cost -2.15e-01, columns 768  [kernel 0.3 s, LP 0.0 s, total 15 s]
round 19: p = 0.682705689  (1+p)/2 = 0.841352845  added 384, best reduced cost -1.70e-01, columns 1152  [kernel 0.3 s, LP 0.0 s, total 16 s]
round 20: p = 0.682554501  (1+p)/2 = 0.841277250  added 384, best reduced cost -7.27e-02, columns 768  [kernel 0.3 s, LP 0.0 s, total 16 s]
round 21: p = 0.682541119  (1+p)/2 = 0.841270560  added 388, best reduced cost -1.45e-01, columns 1156  [kernel 0.3 s, LP 0.0 s, total 16 s]
round 22: p = 0.682449744  (1+p)/2 = 0.841224872  added 381, best reduced cost -7.26e-02, columns 768  [kernel 0.2 s, LP 0.0 s, total 17 s]
round 23: p = 0.682414980  (1+p)/2 = 0.841207490  added 381, best reduced cost -4.36e-02, columns 1149  [kernel 0.2 s, LP 0.1 s, total 17 s]
round 24: p = 0.682348729  (1+p)/2 = 0.841174365  added 377, best reduced cost -3.05e-02, columns 768  [kernel 0.2 s, LP 0.0 s, total 18 s]
round 25: p = 0.682293002  (1+p)/2 = 0.841146501  added 377, best reduced cost -4.86e-02, columns 1145  [kernel 0.2 s, LP 0.1 s, total 18 s]
round 26: p = 0.682244242  (1+p)/2 = 0.841122121  added 376, best reduced cost -2.61e-02, columns 768  [kernel 0.1 s, LP 0.0 s, total 18 s]
round 27: p = 0.682217469  (1+p)/2 = 0.841108735  added 382, best reduced cost -3.71e-02, columns 1150  [kernel 0.2 s, LP 0.1 s, total 19 s]
round 28: p = 0.682181221  (1+p)/2 = 0.841090610  added 381, best reduced cost -7.43e-03, columns 768  [kernel 0.1 s, LP 0.0 s, total 19 s]
round 29: p = 0.682152949  (1+p)/2 = 0.841076474  added 380, best reduced cost -1.38e-02, columns 1148  [kernel 0.1 s, LP 0.1 s, total 19 s]
round 30: p = 0.682118096  (1+p)/2 = 0.841059048  added 380, best reduced cost -1.22e-02, columns 768  [kernel 0.1 s, LP 0.0 s, total 20 s]
round 31: p = 0.682093818  (1+p)/2 = 0.841046909  added 380, best reduced cost -1.20e-02, columns 1148  [kernel 0.1 s, LP 0.1 s, total 20 s]
round 32: p = 0.682077435  (1+p)/2 = 0.841038717  added 371, best reduced cost -4.37e-03, columns 768  [kernel 0.1 s, LP 0.0 s, total 20 s]
round 33: p = 0.682055027  (1+p)/2 = 0.841027514  added 376, best reduced cost -7.96e-03, columns 1144  [kernel 0.1 s, LP 0.1 s, total 21 s]
round 34: p = 0.682027090  (1+p)/2 = 0.841013545  added 371, best reduced cost -1.06e-03, columns 768  [kernel 0.1 s, LP 0.1 s, total 21 s]
round 35: p = 0.682006749  (1+p)/2 = 0.841003374  added 367, best reduced cost -6.16e-03, columns 1135  [kernel 0.1 s, LP 0.1 s, total 22 s]
round 36: p = 0.681993801  (1+p)/2 = 0.840996900  added 361, best reduced cost -2.02e-03, columns 768  [kernel 0.1 s, LP 0.1 s, total 22 s]
round 37: p = 0.681969417  (1+p)/2 = 0.840984708  added 343, best reduced cost -6.19e-04, columns 1111  [kernel 0.1 s, LP 0.1 s, total 22 s]
round 38: p = 0.681944845  (1+p)/2 = 0.840972422  added 345, best reduced cost -8.22e-04, columns 768  [kernel 0.1 s, LP 0.1 s, total 23 s]
round 39: p = 0.681934539  (1+p)/2 = 0.840967270  added 345, best reduced cost -4.92e-04, columns 1113  [kernel 0.1 s, LP 0.1 s, total 23 s]
round 40: p = 0.681917968  (1+p)/2 = 0.840958984  added 295, best reduced cost -2.09e-04, columns 768  [kernel 0.1 s, LP 0.1 s, total 23 s]
round 41: p = 0.681907282  (1+p)/2 = 0.840953641  added 310, best reduced cost -2.34e-04, columns 1078  [kernel 0.1 s, LP 0.1 s, total 24 s]
round 42: p = 0.681900750  (1+p)/2 = 0.840950375  added 290, best reduced cost -1.52e-04, columns 768  [kernel 0.1 s, LP 0.1 s, total 24 s]
round 43: p = 0.681892982  (1+p)/2 = 0.840946491  added 260, best reduced cost -1.34e-04, columns 1028  [kernel 0.1 s, LP 0.1 s, total 25 s]
round 44: p = 0.681887422  (1+p)/2 = 0.840943711  added 236, best reduced cost -7.78e-05, columns 1264  [kernel 0.1 s, LP 0.1 s, total 25 s]
round 45: p = 0.681880430  (1+p)/2 = 0.840940215  added 205, best reduced cost -6.80e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 25 s]
round 46: p = 0.681876692  (1+p)/2 = 0.840938346  added 209, best reduced cost -7.84e-05, columns 977  [kernel 0.1 s, LP 0.1 s, total 26 s]
round 47: p = 0.681874451  (1+p)/2 = 0.840937225  added 194, best reduced cost -6.91e-05, columns 1171  [kernel 0.1 s, LP 0.1 s, total 26 s]
round 48: p = 0.681870381  (1+p)/2 = 0.840935191  added 157, best reduced cost -2.75e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 26 s]
round 49: p = 0.681868227  (1+p)/2 = 0.840934114  added 163, best reduced cost -4.47e-05, columns 931  [kernel 0.1 s, LP 0.1 s, total 27 s]
round 50: p = 0.681866589  (1+p)/2 = 0.840933294  added 161, best reduced cost -3.05e-05, columns 1092  [kernel 0.1 s, LP 0.1 s, total 27 s]
round 51: p = 0.681864722  (1+p)/2 = 0.840932361  added 161, best reduced cost -2.95e-05, columns 1253  [kernel 0.1 s, LP 0.1 s, total 28 s]
round 52: p = 0.681863363  (1+p)/2 = 0.840931681  added 142, best reduced cost -1.67e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 28 s]
round 53: p = 0.681862814  (1+p)/2 = 0.840931407  added 138, best reduced cost -1.39e-05, columns 906  [kernel 0.1 s, LP 0.1 s, total 28 s]
round 54: p = 0.681861815  (1+p)/2 = 0.840930907  added 129, best reduced cost -1.98e-05, columns 1035  [kernel 0.1 s, LP 0.1 s, total 29 s]
round 55: p = 0.681861263  (1+p)/2 = 0.840930631  added 133, best reduced cost -2.62e-05, columns 1168  [kernel 0.1 s, LP 0.1 s, total 29 s]
round 56: p = 0.681861022  (1+p)/2 = 0.840930511  added 134, best reduced cost -1.36e-05, columns 768  [kernel 0.1 s, LP 0.0 s, total 29 s]
round 57: p = 0.681860506  (1+p)/2 = 0.840930253  added 133, best reduced cost -1.52e-05, columns 901  [kernel 0.1 s, LP 0.1 s, total 30 s]
round 58: p = 0.681860157  (1+p)/2 = 0.840930079  added 138, best reduced cost -1.01e-05, columns 1039  [kernel 0.1 s, LP 0.1 s, total 30 s]
round 59: p = 0.681859831  (1+p)/2 = 0.840929915  added 129, best reduced cost -1.10e-05, columns 1168  [kernel 0.1 s, LP 0.1 s, total 30 s]
round 60: p = 0.681859409  (1+p)/2 = 0.840929704  added 125, best reduced cost -1.60e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 31 s]
round 61: p = 0.681858949  (1+p)/2 = 0.840929474  added 125, best reduced cost -1.24e-05, columns 893  [kernel 0.1 s, LP 0.1 s, total 31 s]
round 62: p = 0.681858627  (1+p)/2 = 0.840929313  added 127, best reduced cost -1.96e-05, columns 1020  [kernel 0.1 s, LP 0.1 s, total 32 s]
round 63: p = 0.681858322  (1+p)/2 = 0.840929161  added 127, best reduced cost -8.78e-06, columns 1147  [kernel 0.1 s, LP 0.1 s, total 32 s]
round 64: p = 0.681857719  (1+p)/2 = 0.840928860  added 127, best reduced cost -4.57e-05, columns 1274  [kernel 0.1 s, LP 0.1 s, total 32 s]
round 65: p = 0.681857416  (1+p)/2 = 0.840928708  added 124, best reduced cost -2.23e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 33 s]
round 66: p = 0.681857186  (1+p)/2 = 0.840928593  added 120, best reduced cost -1.89e-05, columns 888  [kernel 0.1 s, LP 0.1 s, total 33 s]
round 67: p = 0.681856796  (1+p)/2 = 0.840928398  added 123, best reduced cost -1.45e-05, columns 1011  [kernel 0.1 s, LP 0.1 s, total 33 s]
round 68: p = 0.681856413  (1+p)/2 = 0.840928207  added 122, best reduced cost -3.34e-05, columns 1133  [kernel 0.1 s, LP 0.1 s, total 34 s]
round 69: p = 0.681855975  (1+p)/2 = 0.840927987  added 123, best reduced cost -1.74e-05, columns 1256  [kernel 0.1 s, LP 0.1 s, total 34 s]
round 70: p = 0.681855709  (1+p)/2 = 0.840927855  added 119, best reduced cost -1.34e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 34 s]
round 71: p = 0.681855308  (1+p)/2 = 0.840927654  added 124, best reduced cost -1.90e-05, columns 892  [kernel 0.1 s, LP 0.1 s, total 35 s]
round 72: p = 0.681854993  (1+p)/2 = 0.840927496  added 122, best reduced cost -1.20e-05, columns 1014  [kernel 0.1 s, LP 0.1 s, total 35 s]
round 73: p = 0.681854698  (1+p)/2 = 0.840927349  added 119, best reduced cost -9.45e-06, columns 1133  [kernel 0.1 s, LP 0.1 s, total 36 s]
round 74: p = 0.681854423  (1+p)/2 = 0.840927211  added 112, best reduced cost -1.40e-05, columns 1245  [kernel 0.1 s, LP 0.1 s, total 36 s]
round 75: p = 0.681854290  (1+p)/2 = 0.840927145  added 125, best reduced cost -8.13e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 36 s]
round 76: p = 0.681854038  (1+p)/2 = 0.840927019  added 121, best reduced cost -9.19e-06, columns 889  [kernel 0.1 s, LP 0.1 s, total 37 s]
round 77: p = 0.681853776  (1+p)/2 = 0.840926888  added 117, best reduced cost -9.06e-06, columns 1006  [kernel 0.1 s, LP 0.1 s, total 37 s]
round 78: p = 0.681853492  (1+p)/2 = 0.840926746  added 116, best reduced cost -7.18e-06, columns 1122  [kernel 0.1 s, LP 0.1 s, total 37 s]
round 79: p = 0.681853229  (1+p)/2 = 0.840926614  added 126, best reduced cost -7.46e-06, columns 1248  [kernel 0.1 s, LP 0.1 s, total 38 s]
round 80: p = 0.681853103  (1+p)/2 = 0.840926552  added 119, best reduced cost -4.65e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 38 s]
round 81: p = 0.681852944  (1+p)/2 = 0.840926472  added 118, best reduced cost -5.63e-06, columns 886  [kernel 0.1 s, LP 0.1 s, total 38 s]
round 82: p = 0.681852812  (1+p)/2 = 0.840926406  added 117, best reduced cost -7.85e-06, columns 1003  [kernel 0.1 s, LP 0.1 s, total 39 s]
round 83: p = 0.681852627  (1+p)/2 = 0.840926313  added 112, best reduced cost -8.73e-06, columns 1115  [kernel 0.1 s, LP 0.1 s, total 39 s]
round 84: p = 0.681852552  (1+p)/2 = 0.840926276  added 111, best reduced cost -4.44e-06, columns 1226  [kernel 0.1 s, LP 0.1 s, total 39 s]
round 85: p = 0.681852452  (1+p)/2 = 0.840926226  added 112, best reduced cost -6.86e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 40 s]
round 86: p = 0.681852374  (1+p)/2 = 0.840926187  added 111, best reduced cost -1.37e-05, columns 879  [kernel 0.1 s, LP 0.1 s, total 40 s]
round 87: p = 0.681852283  (1+p)/2 = 0.840926142  added 110, best reduced cost -7.49e-06, columns 989  [kernel 0.1 s, LP 0.1 s, total 40 s]
round 88: p = 0.681852145  (1+p)/2 = 0.840926073  added 117, best reduced cost -6.61e-06, columns 1106  [kernel 0.1 s, LP 0.1 s, total 41 s]
round 89: p = 0.681852014  (1+p)/2 = 0.840926007  added 110, best reduced cost -5.60e-06, columns 1216  [kernel 0.1 s, LP 0.1 s, total 41 s]
round 90: p = 0.681851943  (1+p)/2 = 0.840925972  added 112, best reduced cost -9.89e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 42 s]
round 91: p = 0.681851839  (1+p)/2 = 0.840925920  added 110, best reduced cost -2.27e-06, columns 878  [kernel 0.1 s, LP 0.1 s, total 42 s]
round 92: p = 0.681851733  (1+p)/2 = 0.840925866  added 104, best reduced cost -1.64e-05, columns 982  [kernel 0.1 s, LP 0.1 s, total 42 s]
round 93: p = 0.681851525  (1+p)/2 = 0.840925763  added 110, best reduced cost -3.59e-05, columns 1092  [kernel 0.1 s, LP 0.1 s, total 43 s]
round 94: p = 0.681851393  (1+p)/2 = 0.840925697  added 116, best reduced cost -3.06e-05, columns 1208  [kernel 0.1 s, LP 0.1 s, total 43 s]
round 95: p = 0.681851277  (1+p)/2 = 0.840925639  added 119, best reduced cost -9.96e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 43 s]
round 96: p = 0.681850984  (1+p)/2 = 0.840925492  added 114, best reduced cost -2.11e-05, columns 882  [kernel 0.1 s, LP 0.1 s, total 44 s]
round 97: p = 0.681850772  (1+p)/2 = 0.840925386  added 116, best reduced cost -1.22e-05, columns 998  [kernel 0.1 s, LP 0.1 s, total 44 s]
round 98: p = 0.681850632  (1+p)/2 = 0.840925316  added 107, best reduced cost -7.04e-06, columns 1105  [kernel 0.1 s, LP 0.1 s, total 44 s]
round 99: p = 0.681850442  (1+p)/2 = 0.840925221  added 113, best reduced cost -8.67e-06, columns 1218  [kernel 0.1 s, LP 0.1 s, total 45 s]
round 100: p = 0.681850206  (1+p)/2 = 0.840925103  added 111, best reduced cost -1.91e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 45 s]
round 101: p = 0.681850087  (1+p)/2 = 0.840925043  added 120, best reduced cost -1.11e-05, columns 888  [kernel 0.1 s, LP 0.1 s, total 45 s]
round 102: p = 0.681849958  (1+p)/2 = 0.840924979  added 116, best reduced cost -9.16e-06, columns 1004  [kernel 0.1 s, LP 0.1 s, total 46 s]
round 103: p = 0.681849880  (1+p)/2 = 0.840924940  added 109, best reduced cost -4.84e-06, columns 1113  [kernel 0.1 s, LP 0.1 s, total 46 s]
round 104: p = 0.681849767  (1+p)/2 = 0.840924883  added 113, best reduced cost -1.01e-05, columns 1226  [kernel 0.1 s, LP 0.1 s, total 47 s]
round 105: p = 0.681849659  (1+p)/2 = 0.840924829  added 106, best reduced cost -2.48e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 47 s]
round 106: p = 0.681849587  (1+p)/2 = 0.840924793  added 104, best reduced cost -6.19e-06, columns 872  [kernel 0.1 s, LP 0.1 s, total 47 s]
round 107: p = 0.681849531  (1+p)/2 = 0.840924765  added 106, best reduced cost -5.40e-06, columns 978  [kernel 0.1 s, LP 0.1 s, total 48 s]
round 108: p = 0.681849444  (1+p)/2 = 0.840924722  added 113, best reduced cost -3.99e-06, columns 1091  [kernel 0.1 s, LP 0.1 s, total 48 s]
round 109: p = 0.681849282  (1+p)/2 = 0.840924641  added 112, best reduced cost -7.77e-06, columns 1203  [kernel 0.1 s, LP 0.1 s, total 48 s]
round 110: p = 0.681849193  (1+p)/2 = 0.840924596  added 116, best reduced cost -4.60e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 49 s]
round 111: p = 0.681849110  (1+p)/2 = 0.840924555  added 124, best reduced cost -5.27e-06, columns 892  [kernel 0.1 s, LP 0.1 s, total 49 s]
round 112: p = 0.681848971  (1+p)/2 = 0.840924485  added 100, best reduced cost -1.06e-05, columns 992  [kernel 0.1 s, LP 0.1 s, total 49 s]
round 113: p = 0.681848890  (1+p)/2 = 0.840924445  added 112, best reduced cost -5.10e-06, columns 1104  [kernel 0.1 s, LP 0.1 s, total 50 s]
round 114: p = 0.681848805  (1+p)/2 = 0.840924402  added 103, best reduced cost -4.98e-06, columns 1207  [kernel 0.1 s, LP 0.1 s, total 50 s]
round 115: p = 0.681848756  (1+p)/2 = 0.840924378  added 115, best reduced cost -4.87e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 50 s]
round 116: p = 0.681848715  (1+p)/2 = 0.840924357  added 110, best reduced cost -4.55e-06, columns 878  [kernel 0.1 s, LP 0.1 s, total 51 s]
round 117: p = 0.681848633  (1+p)/2 = 0.840924317  added 108, best reduced cost -6.55e-06, columns 986  [kernel 0.1 s, LP 0.1 s, total 51 s]
round 118: p = 0.681848576  (1+p)/2 = 0.840924288  added 109, best reduced cost -5.82e-06, columns 1095  [kernel 0.1 s, LP 0.1 s, total 51 s]
round 119: p = 0.681848479  (1+p)/2 = 0.840924239  added 109, best reduced cost -3.95e-06, columns 1204  [kernel 0.1 s, LP 0.1 s, total 52 s]
round 120: p = 0.681848389  (1+p)/2 = 0.840924195  added 101, best reduced cost -6.27e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 52 s]
round 121: p = 0.681848311  (1+p)/2 = 0.840924155  added 96, best reduced cost -6.96e-06, columns 864  [kernel 0.1 s, LP 0.1 s, total 52 s]
round 122: p = 0.681848244  (1+p)/2 = 0.840924122  added 104, best reduced cost -4.01e-06, columns 968  [kernel 0.1 s, LP 0.1 s, total 53 s]
round 123: p = 0.681848195  (1+p)/2 = 0.840924097  added 103, best reduced cost -2.23e-06, columns 1071  [kernel 0.1 s, LP 0.1 s, total 53 s]
round 124: p = 0.681848162  (1+p)/2 = 0.840924081  added 99, best reduced cost -2.02e-06, columns 1170  [kernel 0.1 s, LP 0.1 s, total 54 s]
round 125: p = 0.681848117  (1+p)/2 = 0.840924059  added 99, best reduced cost -2.76e-06, columns 1269  [kernel 0.1 s, LP 0.1 s, total 54 s]
round 126: p = 0.681848082  (1+p)/2 = 0.840924041  added 102, best reduced cost -3.62e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 54 s]
round 127: p = 0.681848032  (1+p)/2 = 0.840924016  added 102, best reduced cost -1.14e-05, columns 870  [kernel 0.1 s, LP 0.1 s, total 55 s]
round 128: p = 0.681847970  (1+p)/2 = 0.840923985  added 105, best reduced cost -2.79e-06, columns 975  [kernel 0.1 s, LP 0.1 s, total 55 s]
round 129: p = 0.681847927  (1+p)/2 = 0.840923964  added 105, best reduced cost -4.00e-06, columns 1080  [kernel 0.1 s, LP 0.1 s, total 55 s]
round 130: p = 0.681847842  (1+p)/2 = 0.840923921  added 104, best reduced cost -7.31e-06, columns 1184  [kernel 0.1 s, LP 0.1 s, total 56 s]
round 131: p = 0.681847794  (1+p)/2 = 0.840923897  added 113, best reduced cost -3.68e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 56 s]
round 132: p = 0.681847707  (1+p)/2 = 0.840923853  added 98, best reduced cost -4.66e-06, columns 866  [kernel 0.1 s, LP 0.1 s, total 56 s]
round 133: p = 0.681847670  (1+p)/2 = 0.840923835  added 104, best reduced cost -5.62e-06, columns 970  [kernel 0.1 s, LP 0.1 s, total 57 s]
round 134: p = 0.681847585  (1+p)/2 = 0.840923793  added 112, best reduced cost -7.36e-06, columns 1082  [kernel 0.1 s, LP 0.1 s, total 57 s]
round 135: p = 0.681847526  (1+p)/2 = 0.840923763  added 118, best reduced cost -3.75e-06, columns 1200  [kernel 0.1 s, LP 0.1 s, total 57 s]
round 136: p = 0.681847467  (1+p)/2 = 0.840923733  added 101, best reduced cost -2.95e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 58 s]
round 137: p = 0.681847402  (1+p)/2 = 0.840923701  added 102, best reduced cost -7.06e-06, columns 870  [kernel 0.1 s, LP 0.1 s, total 58 s]
round 138: p = 0.681847349  (1+p)/2 = 0.840923675  added 105, best reduced cost -4.92e-06, columns 975  [kernel 0.1 s, LP 0.1 s, total 58 s]
round 139: p = 0.681847302  (1+p)/2 = 0.840923651  added 98, best reduced cost -3.28e-06, columns 1073  [kernel 0.1 s, LP 0.1 s, total 59 s]
round 140: p = 0.681847238  (1+p)/2 = 0.840923619  added 106, best reduced cost -1.08e-05, columns 1179  [kernel 0.1 s, LP 0.1 s, total 59 s]
round 141: p = 0.681847215  (1+p)/2 = 0.840923607  added 103, best reduced cost -2.09e-06, columns 768  [kernel 0.2 s, LP 0.0 s, total 60 s]
round 142: p = 0.681847190  (1+p)/2 = 0.840923595  added 100, best reduced cost -2.54e-06, columns 868  [kernel 0.1 s, LP 0.1 s, total 60 s]
round 143: p = 0.681847156  (1+p)/2 = 0.840923578  added 100, best reduced cost -3.22e-06, columns 968  [kernel 0.1 s, LP 0.1 s, total 60 s]
round 144: p = 0.681847062  (1+p)/2 = 0.840923531  added 101, best reduced cost -1.11e-05, columns 1069  [kernel 0.1 s, LP 0.1 s, total 61 s]
round 145: p = 0.681847012  (1+p)/2 = 0.840923506  added 113, best reduced cost -4.26e-06, columns 1182  [kernel 0.1 s, LP 0.1 s, total 61 s]
round 146: p = 0.681846969  (1+p)/2 = 0.840923484  added 100, best reduced cost -4.34e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 61 s]
round 147: p = 0.681846914  (1+p)/2 = 0.840923457  added 100, best reduced cost -3.07e-06, columns 868  [kernel 0.1 s, LP 0.1 s, total 62 s]
round 148: p = 0.681846889  (1+p)/2 = 0.840923444  added 101, best reduced cost -2.11e-06, columns 969  [kernel 0.1 s, LP 0.1 s, total 62 s]
round 149: p = 0.681846845  (1+p)/2 = 0.840923422  added 105, best reduced cost -4.32e-06, columns 1074  [kernel 0.1 s, LP 0.1 s, total 62 s]
round 150: p = 0.681846814  (1+p)/2 = 0.840923407  added 96, best reduced cost -4.42e-06, columns 1170  [kernel 0.1 s, LP 0.1 s, total 63 s]
round 151: p = 0.681846737  (1+p)/2 = 0.840923368  added 98, best reduced cost -8.49e-06, columns 1268  [kernel 0.1 s, LP 0.1 s, total 63 s]
round 152: p = 0.681846698  (1+p)/2 = 0.840923349  added 104, best reduced cost -6.54e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 64 s]
round 153: p = 0.681846540  (1+p)/2 = 0.840923270  added 101, best reduced cost -1.43e-05, columns 869  [kernel 0.1 s, LP 0.1 s, total 64 s]
round 154: p = 0.681846507  (1+p)/2 = 0.840923253  added 120, best reduced cost -7.11e-06, columns 989  [kernel 0.1 s, LP 0.1 s, total 64 s]
round 155: p = 0.681846389  (1+p)/2 = 0.840923195  added 108, best reduced cost -4.05e-06, columns 1097  [kernel 0.2 s, LP 0.1 s, total 65 s]
round 156: p = 0.681846349  (1+p)/2 = 0.840923175  added 105, best reduced cost -4.53e-06, columns 1202  [kernel 0.1 s, LP 0.1 s, total 65 s]
round 157: p = 0.681846216  (1+p)/2 = 0.840923108  added 111, best reduced cost -1.02e-05, columns 768  [kernel 0.2 s, LP 0.1 s, total 65 s]
round 158: p = 0.681846141  (1+p)/2 = 0.840923071  added 121, best reduced cost -5.22e-06, columns 889  [kernel 0.1 s, LP 0.1 s, total 66 s]
round 159: p = 0.681846077  (1+p)/2 = 0.840923039  added 113, best reduced cost -2.72e-06, columns 1002  [kernel 0.1 s, LP 0.1 s, total 66 s]
round 160: p = 0.681846032  (1+p)/2 = 0.840923016  added 107, best reduced cost -4.96e-06, columns 1109  [kernel 0.1 s, LP 0.1 s, total 67 s]
round 161: p = 0.681845987  (1+p)/2 = 0.840922993  added 103, best reduced cost -6.07e-06, columns 1212  [kernel 0.1 s, LP 0.1 s, total 67 s]
round 162: p = 0.681845921  (1+p)/2 = 0.840922960  added 115, best reduced cost -6.11e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 67 s]
round 163: p = 0.681845843  (1+p)/2 = 0.840922921  added 103, best reduced cost -4.45e-06, columns 871  [kernel 0.1 s, LP 0.1 s, total 68 s]
round 164: p = 0.681845793  (1+p)/2 = 0.840922896  added 112, best reduced cost -7.13e-06, columns 983  [kernel 0.1 s, LP 0.1 s, total 68 s]
round 165: p = 0.681845739  (1+p)/2 = 0.840922870  added 115, best reduced cost -3.29e-06, columns 1098  [kernel 0.1 s, LP 0.1 s, total 68 s]
round 166: p = 0.681845686  (1+p)/2 = 0.840922843  added 108, best reduced cost -4.18e-06, columns 1206  [kernel 0.1 s, LP 0.1 s, total 69 s]
round 167: p = 0.681845651  (1+p)/2 = 0.840922825  added 103, best reduced cost -6.89e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 69 s]
round 168: p = 0.681845613  (1+p)/2 = 0.840922806  added 104, best reduced cost -5.00e-06, columns 872  [kernel 0.1 s, LP 0.1 s, total 69 s]
round 169: p = 0.681845551  (1+p)/2 = 0.840922775  added 107, best reduced cost -4.64e-06, columns 979  [kernel 0.1 s, LP 0.1 s, total 70 s]
round 170: p = 0.681845489  (1+p)/2 = 0.840922744  added 109, best reduced cost -4.62e-06, columns 1088  [kernel 0.1 s, LP 0.1 s, total 70 s]
round 171: p = 0.681845356  (1+p)/2 = 0.840922678  added 111, best reduced cost -1.28e-05, columns 1199  [kernel 0.1 s, LP 0.1 s, total 70 s]
round 172: p = 0.681845304  (1+p)/2 = 0.840922652  added 109, best reduced cost -1.79e-05, columns 768  [kernel 0.1 s, LP 0.1 s, total 71 s]
round 173: p = 0.681845254  (1+p)/2 = 0.840922627  added 95, best reduced cost -5.81e-06, columns 863  [kernel 0.1 s, LP 0.1 s, total 71 s]
round 174: p = 0.681845147  (1+p)/2 = 0.840922574  added 107, best reduced cost -8.19e-06, columns 970  [kernel 0.1 s, LP 0.1 s, total 72 s]
round 175: p = 0.681845088  (1+p)/2 = 0.840922544  added 103, best reduced cost -5.18e-06, columns 1073  [kernel 0.1 s, LP 0.1 s, total 72 s]
round 176: p = 0.681844989  (1+p)/2 = 0.840922495  added 107, best reduced cost -4.95e-06, columns 1180  [kernel 0.1 s, LP 0.1 s, total 72 s]
round 177: p = 0.681844936  (1+p)/2 = 0.840922468  added 108, best reduced cost -1.08e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 73 s]
round 178: p = 0.681844881  (1+p)/2 = 0.840922440  added 115, best reduced cost -2.42e-06, columns 883  [kernel 0.1 s, LP 0.1 s, total 73 s]
round 179: p = 0.681844841  (1+p)/2 = 0.840922420  added 96, best reduced cost -4.38e-06, columns 979  [kernel 0.1 s, LP 0.1 s, total 73 s]
round 180: p = 0.681844805  (1+p)/2 = 0.840922402  added 97, best reduced cost -3.94e-06, columns 1076  [kernel 0.1 s, LP 0.1 s, total 74 s]
round 181: p = 0.681844742  (1+p)/2 = 0.840922371  added 105, best reduced cost -6.77e-06, columns 1181  [kernel 0.1 s, LP 0.1 s, total 74 s]
round 182: p = 0.681844719  (1+p)/2 = 0.840922360  added 100, best reduced cost -6.01e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 74 s]
round 183: p = 0.681844706  (1+p)/2 = 0.840922353  added 92, best reduced cost -1.54e-06, columns 860  [kernel 0.1 s, LP 0.1 s, total 75 s]
round 184: p = 0.681844689  (1+p)/2 = 0.840922344  added 89, best reduced cost -4.19e-06, columns 949  [kernel 0.1 s, LP 0.1 s, total 75 s]
round 185: p = 0.681844673  (1+p)/2 = 0.840922337  added 76, best reduced cost -2.97e-06, columns 1025  [kernel 0.1 s, LP 0.1 s, total 75 s]
round 186: p = 0.681844618  (1+p)/2 = 0.840922309  added 91, best reduced cost -4.52e-06, columns 1116  [kernel 0.1 s, LP 0.1 s, total 76 s]
round 187: p = 0.681844576  (1+p)/2 = 0.840922288  added 100, best reduced cost -4.94e-06, columns 1216  [kernel 0.1 s, LP 0.1 s, total 76 s]
round 188: p = 0.681844541  (1+p)/2 = 0.840922271  added 95, best reduced cost -3.69e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 77 s]
round 189: p = 0.681844511  (1+p)/2 = 0.840922255  added 88, best reduced cost -2.87e-06, columns 856  [kernel 0.1 s, LP 0.1 s, total 77 s]
round 190: p = 0.681844488  (1+p)/2 = 0.840922244  added 84, best reduced cost -2.64e-06, columns 940  [kernel 0.1 s, LP 0.1 s, total 77 s]
round 191: p = 0.681844464  (1+p)/2 = 0.840922232  added 90, best reduced cost -2.65e-06, columns 1030  [kernel 0.1 s, LP 0.1 s, total 78 s]
round 192: p = 0.681844421  (1+p)/2 = 0.840922211  added 94, best reduced cost -4.70e-06, columns 1124  [kernel 0.1 s, LP 0.1 s, total 78 s]
round 193: p = 0.681844377  (1+p)/2 = 0.840922188  added 100, best reduced cost -4.08e-06, columns 1224  [kernel 0.1 s, LP 0.1 s, total 78 s]
round 194: p = 0.681844337  (1+p)/2 = 0.840922168  added 99, best reduced cost -3.45e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 79 s]
round 195: p = 0.681844310  (1+p)/2 = 0.840922155  added 95, best reduced cost -2.66e-06, columns 863  [kernel 0.1 s, LP 0.1 s, total 79 s]
round 196: p = 0.681844275  (1+p)/2 = 0.840922138  added 98, best reduced cost -1.84e-06, columns 961  [kernel 0.1 s, LP 0.1 s, total 79 s]
round 197: p = 0.681844256  (1+p)/2 = 0.840922128  added 96, best reduced cost -2.46e-06, columns 1057  [kernel 0.1 s, LP 0.1 s, total 80 s]
round 198: p = 0.681844230  (1+p)/2 = 0.840922115  added 88, best reduced cost -3.74e-06, columns 1145  [kernel 0.1 s, LP 0.1 s, total 80 s]
round 199: p = 0.681844194  (1+p)/2 = 0.840922097  added 80, best reduced cost -2.34e-06, columns 1225  [kernel 0.1 s, LP 0.1 s, total 80 s]
round 200: p = 0.681844157  (1+p)/2 = 0.840922079  added 90, best reduced cost -7.42e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 81 s]
round 201: p = 0.681844127  (1+p)/2 = 0.840922063  added 103, best reduced cost -6.35e-06, columns 871  [kernel 0.1 s, LP 0.1 s, total 81 s]
round 202: p = 0.681844099  (1+p)/2 = 0.840922049  added 98, best reduced cost -3.46e-06, columns 969  [kernel 0.1 s, LP 0.1 s, total 81 s]
round 203: p = 0.681844074  (1+p)/2 = 0.840922037  added 99, best reduced cost -1.76e-06, columns 1068  [kernel 0.1 s, LP 0.1 s, total 82 s]
round 204: p = 0.681844053  (1+p)/2 = 0.840922026  added 95, best reduced cost -2.24e-06, columns 1163  [kernel 0.1 s, LP 0.1 s, total 82 s]
round 205: p = 0.681844000  (1+p)/2 = 0.840922000  added 97, best reduced cost -6.98e-06, columns 1260  [kernel 0.1 s, LP 0.1 s, total 83 s]
round 206: p = 0.681843977  (1+p)/2 = 0.840921988  added 99, best reduced cost -4.08e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 83 s]
round 207: p = 0.681843951  (1+p)/2 = 0.840921975  added 87, best reduced cost -1.49e-06, columns 855  [kernel 0.1 s, LP 0.1 s, total 83 s]
round 208: p = 0.681843927  (1+p)/2 = 0.840921963  added 94, best reduced cost -2.95e-06, columns 949  [kernel 0.1 s, LP 0.1 s, total 84 s]
round 209: p = 0.681843890  (1+p)/2 = 0.840921945  added 92, best reduced cost -2.93e-06, columns 1041  [kernel 0.1 s, LP 0.1 s, total 84 s]
round 210: p = 0.681843860  (1+p)/2 = 0.840921930  added 103, best reduced cost -2.61e-06, columns 1144  [kernel 0.1 s, LP 0.1 s, total 84 s]
round 211: p = 0.681843836  (1+p)/2 = 0.840921918  added 92, best reduced cost -1.53e-06, columns 1236  [kernel 0.1 s, LP 0.1 s, total 85 s]
round 212: p = 0.681843821  (1+p)/2 = 0.840921910  added 94, best reduced cost -1.69e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 85 s]
round 213: p = 0.681843780  (1+p)/2 = 0.840921890  added 86, best reduced cost -9.49e-06, columns 854  [kernel 0.1 s, LP 0.1 s, total 85 s]
round 214: p = 0.681843772  (1+p)/2 = 0.840921886  added 87, best reduced cost -2.60e-06, columns 941  [kernel 0.1 s, LP 0.0 s, total 86 s]
round 215: p = 0.681843748  (1+p)/2 = 0.840921874  added 80, best reduced cost -2.55e-06, columns 1021  [kernel 0.1 s, LP 0.1 s, total 86 s]
round 216: p = 0.681843733  (1+p)/2 = 0.840921867  added 80, best reduced cost -3.75e-06, columns 1101  [kernel 0.1 s, LP 0.1 s, total 86 s]
round 217: p = 0.681843711  (1+p)/2 = 0.840921855  added 91, best reduced cost -2.47e-06, columns 1192  [kernel 0.1 s, LP 0.1 s, total 87 s]
round 218: p = 0.681843697  (1+p)/2 = 0.840921848  added 99, best reduced cost -2.57e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 87 s]
round 219: p = 0.681843663  (1+p)/2 = 0.840921832  added 96, best reduced cost -3.76e-06, columns 864  [kernel 0.1 s, LP 0.1 s, total 87 s]
round 220: p = 0.681843645  (1+p)/2 = 0.840921823  added 96, best reduced cost -1.72e-06, columns 960  [kernel 0.1 s, LP 0.1 s, total 88 s]
round 221: p = 0.681843626  (1+p)/2 = 0.840921813  added 88, best reduced cost -5.56e-06, columns 1048  [kernel 0.1 s, LP 0.1 s, total 88 s]
round 222: p = 0.681843593  (1+p)/2 = 0.840921797  added 84, best reduced cost -3.16e-06, columns 1132  [kernel 0.1 s, LP 0.1 s, total 89 s]
round 223: p = 0.681843547  (1+p)/2 = 0.840921773  added 96, best reduced cost -3.59e-06, columns 1228  [kernel 0.1 s, LP 0.1 s, total 89 s]
round 224: p = 0.681843527  (1+p)/2 = 0.840921764  added 97, best reduced cost -1.73e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 89 s]
round 225: p = 0.681843511  (1+p)/2 = 0.840921756  added 93, best reduced cost -3.25e-06, columns 861  [kernel 0.1 s, LP 0.1 s, total 90 s]
round 226: p = 0.681843480  (1+p)/2 = 0.840921740  added 89, best reduced cost -4.06e-06, columns 950  [kernel 0.1 s, LP 0.1 s, total 90 s]
round 227: p = 0.681843465  (1+p)/2 = 0.840921733  added 90, best reduced cost -2.49e-06, columns 1040  [kernel 0.1 s, LP 0.1 s, total 90 s]
round 228: p = 0.681843448  (1+p)/2 = 0.840921724  added 88, best reduced cost -2.46e-06, columns 1128  [kernel 0.1 s, LP 0.1 s, total 91 s]
round 229: p = 0.681843422  (1+p)/2 = 0.840921711  added 93, best reduced cost -5.95e-06, columns 1221  [kernel 0.1 s, LP 0.1 s, total 91 s]
round 230: p = 0.681843399  (1+p)/2 = 0.840921699  added 86, best reduced cost -1.17e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 91 s]
round 231: p = 0.681843393  (1+p)/2 = 0.840921696  added 96, best reduced cost -7.26e-07, columns 864  [kernel 0.1 s, LP 0.1 s, total 92 s]
round 232: p = 0.681843385  (1+p)/2 = 0.840921692  added 81, best reduced cost -1.54e-06, columns 945  [kernel 0.1 s, LP 0.1 s, total 92 s]
round 233: p = 0.681843370  (1+p)/2 = 0.840921685  added 86, best reduced cost -1.62e-06, columns 1031  [kernel 0.1 s, LP 0.1 s, total 92 s]
round 234: p = 0.681843344  (1+p)/2 = 0.840921672  added 88, best reduced cost -1.60e-06, columns 1119  [kernel 0.1 s, LP 0.1 s, total 93 s]
round 235: p = 0.681843326  (1+p)/2 = 0.840921663  added 76, best reduced cost -2.29e-06, columns 1195  [kernel 0.1 s, LP 0.1 s, total 93 s]
round 236: p = 0.681843318  (1+p)/2 = 0.840921659  added 92, best reduced cost -2.34e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 94 s]
round 237: p = 0.681843303  (1+p)/2 = 0.840921651  added 77, best reduced cost -1.38e-06, columns 845  [kernel 0.1 s, LP 0.1 s, total 94 s]
round 238: p = 0.681843280  (1+p)/2 = 0.840921640  added 69, best reduced cost -2.81e-06, columns 914  [kernel 0.1 s, LP 0.1 s, total 94 s]
round 239: p = 0.681843268  (1+p)/2 = 0.840921634  added 87, best reduced cost -1.05e-06, columns 1001  [kernel 0.1 s, LP 0.1 s, total 95 s]
round 240: p = 0.681843255  (1+p)/2 = 0.840921628  added 74, best reduced cost -1.54e-06, columns 1075  [kernel 0.1 s, LP 0.1 s, total 95 s]
round 241: p = 0.681843244  (1+p)/2 = 0.840921622  added 85, best reduced cost -2.40e-06, columns 1160  [kernel 0.1 s, LP 0.1 s, total 95 s]
round 242: p = 0.681843220  (1+p)/2 = 0.840921610  added 78, best reduced cost -1.83e-06, columns 1238  [kernel 0.1 s, LP 0.1 s, total 96 s]
round 243: p = 0.681843207  (1+p)/2 = 0.840921603  added 91, best reduced cost -5.09e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 96 s]
round 244: p = 0.681843198  (1+p)/2 = 0.840921599  added 86, best reduced cost -2.37e-06, columns 854  [kernel 0.1 s, LP 0.1 s, total 96 s]
round 245: p = 0.681843189  (1+p)/2 = 0.840921594  added 73, best reduced cost -6.12e-07, columns 927  [kernel 0.1 s, LP 0.1 s, total 97 s]
round 246: p = 0.681843182  (1+p)/2 = 0.840921591  added 80, best reduced cost -3.26e-07, columns 1007  [kernel 0.1 s, LP 0.1 s, total 97 s]
round 247: p = 0.681843178  (1+p)/2 = 0.840921589  added 62, best reduced cost -4.20e-07, columns 1069  [kernel 0.1 s, LP 0.1 s, total 97 s]
round 248: p = 0.681843169  (1+p)/2 = 0.840921585  added 67, best reduced cost -1.12e-06, columns 1136  [kernel 0.1 s, LP 0.1 s, total 98 s]
round 249: p = 0.681843165  (1+p)/2 = 0.840921583  added 74, best reduced cost -6.93e-07, columns 1210  [kernel 0.1 s, LP 0.1 s, total 98 s]
round 250: p = 0.681843158  (1+p)/2 = 0.840921579  added 62, best reduced cost -1.97e-06, columns 1272  [kernel 0.1 s, LP 0.1 s, total 98 s]
round 251: p = 0.681843145  (1+p)/2 = 0.840921572  added 74, best reduced cost -2.89e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 99 s]
round 252: p = 0.681843137  (1+p)/2 = 0.840921569  added 83, best reduced cost -1.21e-06, columns 851  [kernel 0.1 s, LP 0.1 s, total 99 s]
round 253: p = 0.681843128  (1+p)/2 = 0.840921564  added 68, best reduced cost -3.66e-07, columns 919  [kernel 0.1 s, LP 0.1 s, total 99 s]
round 254: p = 0.681843124  (1+p)/2 = 0.840921562  added 67, best reduced cost -9.03e-08, columns 986  [kernel 0.1 s, LP 0.1 s, total 100 s]
round 255: p = 0.681843113  (1+p)/2 = 0.840921557  added 62, best reduced cost -2.56e-06, columns 1048  [kernel 0.1 s, LP 0.1 s, total 100 s]
round 256: p = 0.681843092  (1+p)/2 = 0.840921546  added 79, best reduced cost -2.70e-06, columns 1127  [kernel 0.1 s, LP 0.1 s, total 101 s]
round 257: p = 0.681843086  (1+p)/2 = 0.840921543  added 95, best reduced cost -2.68e-06, columns 1222  [kernel 0.1 s, LP 0.1 s, total 101 s]
round 258: p = 0.681843077  (1+p)/2 = 0.840921538  added 78, best reduced cost -8.43e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 101 s]
round 259: p = 0.681843071  (1+p)/2 = 0.840921535  added 85, best reduced cost -1.50e-06, columns 853  [kernel 0.1 s, LP 0.1 s, total 102 s]
round 260: p = 0.681843062  (1+p)/2 = 0.840921531  added 70, best reduced cost -9.14e-07, columns 923  [kernel 0.1 s, LP 0.1 s, total 102 s]
round 261: p = 0.681843054  (1+p)/2 = 0.840921527  added 70, best reduced cost -1.46e-06, columns 993  [kernel 0.1 s, LP 0.1 s, total 102 s]
round 262: p = 0.681843048  (1+p)/2 = 0.840921524  added 80, best reduced cost -1.26e-06, columns 1073  [kernel 0.1 s, LP 0.1 s, total 103 s]
round 263: p = 0.681843040  (1+p)/2 = 0.840921520  added 73, best reduced cost -2.37e-06, columns 1146  [kernel 0.1 s, LP 0.1 s, total 103 s]
round 264: p = 0.681843034  (1+p)/2 = 0.840921517  added 73, best reduced cost -1.50e-06, columns 1219  [kernel 0.1 s, LP 0.1 s, total 103 s]
round 265: p = 0.681843027  (1+p)/2 = 0.840921513  added 74, best reduced cost -1.34e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 104 s]
round 266: p = 0.681843012  (1+p)/2 = 0.840921506  added 89, best reduced cost -1.89e-06, columns 857  [kernel 0.1 s, LP 0.1 s, total 104 s]
round 267: p = 0.681843004  (1+p)/2 = 0.840921502  added 81, best reduced cost -1.04e-06, columns 938  [kernel 0.2 s, LP 0.1 s, total 104 s]
round 268: p = 0.681842986  (1+p)/2 = 0.840921493  added 72, best reduced cost -2.32e-06, columns 1010  [kernel 0.1 s, LP 0.1 s, total 105 s]
round 269: p = 0.681842975  (1+p)/2 = 0.840921487  added 89, best reduced cost -2.19e-06, columns 1099  [kernel 0.1 s, LP 0.1 s, total 105 s]
round 270: p = 0.681842956  (1+p)/2 = 0.840921478  added 74, best reduced cost -2.03e-06, columns 1173  [kernel 0.1 s, LP 0.1 s, total 105 s]
round 271: p = 0.681842948  (1+p)/2 = 0.840921474  added 81, best reduced cost -7.40e-07, columns 1254  [kernel 0.1 s, LP 0.1 s, total 106 s]
round 272: p = 0.681842939  (1+p)/2 = 0.840921470  added 57, best reduced cost -5.06e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 106 s]
round 273: p = 0.681842926  (1+p)/2 = 0.840921463  added 72, best reduced cost -1.60e-06, columns 840  [kernel 0.1 s, LP 0.1 s, total 106 s]
round 274: p = 0.681842923  (1+p)/2 = 0.840921462  added 73, best reduced cost -3.40e-07, columns 913  [kernel 0.1 s, LP 0.0 s, total 107 s]
round 275: p = 0.681842911  (1+p)/2 = 0.840921456  added 64, best reduced cost -6.98e-06, columns 977  [kernel 0.1 s, LP 0.1 s, total 107 s]
round 276: p = 0.681842902  (1+p)/2 = 0.840921451  added 95, best reduced cost -2.15e-06, columns 1072  [kernel 0.1 s, LP 0.1 s, total 107 s]
round 277: p = 0.681842891  (1+p)/2 = 0.840921446  added 86, best reduced cost -1.82e-06, columns 1158  [kernel 0.1 s, LP 0.1 s, total 108 s]
round 278: p = 0.681842880  (1+p)/2 = 0.840921440  added 74, best reduced cost -1.28e-07, columns 1232  [kernel 0.2 s, LP 0.1 s, total 108 s]
round 279: p = 0.681842876  (1+p)/2 = 0.840921438  added 82, best reduced cost -4.64e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 109 s]
round 280: p = 0.681842867  (1+p)/2 = 0.840921433  added 70, best reduced cost -1.12e-06, columns 838  [kernel 0.1 s, LP 0.1 s, total 109 s]
round 281: p = 0.681842858  (1+p)/2 = 0.840921429  added 68, best reduced cost -1.32e-06, columns 906  [kernel 0.1 s, LP 0.1 s, total 109 s]
round 282: p = 0.681842844  (1+p)/2 = 0.840921422  added 77, best reduced cost -1.70e-06, columns 983  [kernel 0.1 s, LP 0.1 s, total 110 s]
round 283: p = 0.681842830  (1+p)/2 = 0.840921415  added 91, best reduced cost -2.70e-06, columns 1074  [kernel 0.1 s, LP 0.1 s, total 110 s]
round 284: p = 0.681842818  (1+p)/2 = 0.840921409  added 80, best reduced cost -7.10e-07, columns 1154  [kernel 0.1 s, LP 0.1 s, total 110 s]
round 285: p = 0.681842808  (1+p)/2 = 0.840921404  added 84, best reduced cost -1.62e-07, columns 1238  [kernel 0.1 s, LP 0.1 s, total 111 s]
round 286: p = 0.681842804  (1+p)/2 = 0.840921402  added 72, best reduced cost -1.40e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 111 s]
round 287: p = 0.681842798  (1+p)/2 = 0.840921399  added 73, best reduced cost -1.14e-06, columns 841  [kernel 0.1 s, LP 0.0 s, total 111 s]
round 288: p = 0.681842793  (1+p)/2 = 0.840921397  added 65, best reduced cost -4.56e-07, columns 906  [kernel 0.1 s, LP 0.0 s, total 112 s]
round 289: p = 0.681842784  (1+p)/2 = 0.840921392  added 65, best reduced cost -2.86e-06, columns 971  [kernel 0.1 s, LP 0.1 s, total 112 s]
round 290: p = 0.681842779  (1+p)/2 = 0.840921389  added 74, best reduced cost -1.11e-06, columns 1045  [kernel 0.1 s, LP 0.1 s, total 112 s]
round 291: p = 0.681842775  (1+p)/2 = 0.840921388  added 66, best reduced cost -7.76e-08, columns 1111  [kernel 0.1 s, LP 0.1 s, total 113 s]
round 292: p = 0.681842771  (1+p)/2 = 0.840921386  added 60, best reduced cost -4.79e-08, columns 1171  [kernel 0.1 s, LP 0.1 s, total 113 s]
round 293: p = 0.681842768  (1+p)/2 = 0.840921384  added 56, best reduced cost -3.62e-08, columns 1227  [kernel 0.1 s, LP 0.1 s, total 113 s]
round 294: p = 0.681842766  (1+p)/2 = 0.840921383  added 47, best reduced cost -7.58e-07, columns 1274  [kernel 0.1 s, LP 0.1 s, total 114 s]
round 295: p = 0.681842763  (1+p)/2 = 0.840921382  added 51, best reduced cost -1.14e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 114 s]
round 296: p = 0.681842760  (1+p)/2 = 0.840921380  added 53, best reduced cost -8.17e-07, columns 821  [kernel 0.1 s, LP 0.0 s, total 114 s]
round 297: p = 0.681842757  (1+p)/2 = 0.840921378  added 69, best reduced cost -9.77e-07, columns 890  [kernel 0.1 s, LP 0.1 s, total 115 s]
round 298: p = 0.681842744  (1+p)/2 = 0.840921372  added 59, best reduced cost -2.59e-06, columns 949  [kernel 0.1 s, LP 0.1 s, total 115 s]
round 299: p = 0.681842738  (1+p)/2 = 0.840921369  added 82, best reduced cost -1.28e-06, columns 1031  [kernel 0.1 s, LP 0.1 s, total 115 s]
round 300: p = 0.681842733  (1+p)/2 = 0.840921367  added 69, best reduced cost -1.55e-07, columns 1100  [kernel 0.1 s, LP 0.1 s, total 116 s]
round 301: p = 0.681842707  (1+p)/2 = 0.840921354  added 62, best reduced cost -2.13e-06, columns 1162  [kernel 0.1 s, LP 0.1 s, total 116 s]
round 302: p = 0.681842700  (1+p)/2 = 0.840921350  added 81, best reduced cost -4.42e-07, columns 1243  [kernel 0.1 s, LP 0.1 s, total 116 s]
round 303: p = 0.681842691  (1+p)/2 = 0.840921345  added 66, best reduced cost -8.09e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 117 s]
round 304: p = 0.681842685  (1+p)/2 = 0.840921342  added 67, best reduced cost -1.77e-06, columns 835  [kernel 0.1 s, LP 0.0 s, total 117 s]
round 305: p = 0.681842680  (1+p)/2 = 0.840921340  added 65, best reduced cost -3.35e-07, columns 900  [kernel 0.1 s, LP 0.1 s, total 117 s]
round 306: p = 0.681842670  (1+p)/2 = 0.840921335  added 65, best reduced cost -1.25e-06, columns 965  [kernel 0.1 s, LP 0.1 s, total 118 s]
round 307: p = 0.681842667  (1+p)/2 = 0.840921333  added 56, best reduced cost -8.95e-07, columns 1021  [kernel 0.1 s, LP 0.0 s, total 118 s]
round 308: p = 0.681842663  (1+p)/2 = 0.840921332  added 70, best reduced cost -5.66e-07, columns 1091  [kernel 0.1 s, LP 0.0 s, total 118 s]
round 309: p = 0.681842660  (1+p)/2 = 0.840921330  added 63, best reduced cost -5.09e-08, columns 1154  [kernel 0.1 s, LP 0.1 s, total 119 s]
round 310: p = 0.681842582  (1+p)/2 = 0.840921291  added 52, best reduced cost -1.46e-05, columns 1206  [kernel 0.1 s, LP 0.1 s, total 119 s]
round 311: p = 0.681842531  (1+p)/2 = 0.840921266  added 115, best reduced cost -8.95e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 120 s]
round 312: p = 0.681842506  (1+p)/2 = 0.840921253  added 112, best reduced cost -2.44e-06, columns 880  [kernel 0.1 s, LP 0.1 s, total 120 s]
round 313: p = 0.681842482  (1+p)/2 = 0.840921241  added 97, best reduced cost -1.00e-06, columns 977  [kernel 0.1 s, LP 0.1 s, total 120 s]
round 314: p = 0.681842431  (1+p)/2 = 0.840921215  added 100, best reduced cost -2.35e-06, columns 1077  [kernel 0.1 s, LP 0.1 s, total 121 s]
round 315: p = 0.681842420  (1+p)/2 = 0.840921210  added 100, best reduced cost -1.72e-06, columns 1177  [kernel 0.1 s, LP 0.0 s, total 121 s]
round 316: p = 0.681842394  (1+p)/2 = 0.840921197  added 85, best reduced cost -2.49e-06, columns 1262  [kernel 0.1 s, LP 0.1 s, total 121 s]
round 317: p = 0.681842383  (1+p)/2 = 0.840921192  added 102, best reduced cost -2.54e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 122 s]
round 318: p = 0.681842375  (1+p)/2 = 0.840921187  added 88, best reduced cost -1.81e-07, columns 856  [kernel 0.1 s, LP 0.1 s, total 122 s]
round 319: p = 0.681842359  (1+p)/2 = 0.840921180  added 81, best reduced cost -2.13e-06, columns 937  [kernel 0.1 s, LP 0.1 s, total 122 s]
round 320: p = 0.681842347  (1+p)/2 = 0.840921173  added 82, best reduced cost -3.42e-07, columns 1019  [kernel 0.1 s, LP 0.1 s, total 123 s]
round 321: p = 0.681842326  (1+p)/2 = 0.840921163  added 83, best reduced cost -3.19e-06, columns 1102  [kernel 0.1 s, LP 0.1 s, total 123 s]
round 322: p = 0.681842318  (1+p)/2 = 0.840921159  added 91, best reduced cost -1.14e-06, columns 1193  [kernel 0.1 s, LP 0.1 s, total 123 s]
round 323: p = 0.681842301  (1+p)/2 = 0.840921150  added 74, best reduced cost -3.00e-06, columns 1267  [kernel 0.1 s, LP 0.1 s, total 124 s]
round 324: p = 0.681842277  (1+p)/2 = 0.840921138  added 86, best reduced cost -3.02e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 124 s]
round 325: p = 0.681842269  (1+p)/2 = 0.840921135  added 83, best reduced cost -1.48e-06, columns 851  [kernel 0.1 s, LP 0.1 s, total 124 s]
round 326: p = 0.681842257  (1+p)/2 = 0.840921128  added 77, best reduced cost -2.61e-06, columns 928  [kernel 0.1 s, LP 0.1 s, total 125 s]
round 327: p = 0.681842246  (1+p)/2 = 0.840921123  added 87, best reduced cost -1.34e-06, columns 1015  [kernel 0.1 s, LP 0.1 s, total 125 s]
round 328: p = 0.681842234  (1+p)/2 = 0.840921117  added 76, best reduced cost -1.11e-06, columns 1091  [kernel 0.1 s, LP 0.1 s, total 125 s]
round 329: p = 0.681842228  (1+p)/2 = 0.840921114  added 72, best reduced cost -1.34e-06, columns 1163  [kernel 0.1 s, LP 0.1 s, total 126 s]
round 330: p = 0.681842211  (1+p)/2 = 0.840921105  added 72, best reduced cost -1.51e-06, columns 1235  [kernel 0.1 s, LP 0.1 s, total 126 s]
round 331: p = 0.681842198  (1+p)/2 = 0.840921099  added 80, best reduced cost -3.18e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 127 s]
round 332: p = 0.681842188  (1+p)/2 = 0.840921094  added 93, best reduced cost -1.86e-06, columns 861  [kernel 0.1 s, LP 0.0 s, total 127 s]
round 333: p = 0.681842181  (1+p)/2 = 0.840921091  added 91, best reduced cost -2.52e-06, columns 952  [kernel 0.1 s, LP 0.0 s, total 127 s]
round 334: p = 0.681842166  (1+p)/2 = 0.840921083  added 76, best reduced cost -8.93e-07, columns 1028  [kernel 0.1 s, LP 0.1 s, total 128 s]
round 335: p = 0.681842160  (1+p)/2 = 0.840921080  added 72, best reduced cost -6.41e-07, columns 1100  [kernel 0.1 s, LP 0.1 s, total 128 s]
round 336: p = 0.681842153  (1+p)/2 = 0.840921077  added 71, best reduced cost -9.59e-08, columns 1171  [kernel 0.1 s, LP 0.1 s, total 128 s]
round 337: p = 0.681842145  (1+p)/2 = 0.840921073  added 66, best reduced cost -1.20e-06, columns 1237  [kernel 0.1 s, LP 0.1 s, total 129 s]
round 338: p = 0.681842132  (1+p)/2 = 0.840921066  added 65, best reduced cost -2.27e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 129 s]
round 339: p = 0.681842124  (1+p)/2 = 0.840921062  added 96, best reduced cost -1.49e-06, columns 864  [kernel 0.1 s, LP 0.0 s, total 129 s]
round 340: p = 0.681842061  (1+p)/2 = 0.840921031  added 74, best reduced cost -5.63e-06, columns 938  [kernel 0.1 s, LP 0.1 s, total 130 s]
round 341: p = 0.681842055  (1+p)/2 = 0.840921028  added 101, best reduced cost -3.71e-06, columns 1039  [kernel 0.1 s, LP 0.1 s, total 130 s]
round 342: p = 0.681842033  (1+p)/2 = 0.840921016  added 84, best reduced cost -9.70e-07, columns 1123  [kernel 0.1 s, LP 0.1 s, total 130 s]
round 343: p = 0.681842029  (1+p)/2 = 0.840921014  added 77, best reduced cost -5.00e-07, columns 1200  [kernel 0.1 s, LP 0.1 s, total 131 s]
round 344: p = 0.681842022  (1+p)/2 = 0.840921011  added 62, best reduced cost -1.27e-06, columns 1262  [kernel 0.1 s, LP 0.1 s, total 131 s]
round 345: p = 0.681842014  (1+p)/2 = 0.840921007  added 71, best reduced cost -2.76e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 131 s]
round 346: p = 0.681842003  (1+p)/2 = 0.840921001  added 74, best reduced cost -4.12e-06, columns 842  [kernel 0.1 s, LP 0.1 s, total 132 s]
round 347: p = 0.681841990  (1+p)/2 = 0.840920995  added 94, best reduced cost -1.34e-06, columns 936  [kernel 0.1 s, LP 0.1 s, total 132 s]
round 348: p = 0.681841978  (1+p)/2 = 0.840920989  added 85, best reduced cost -2.20e-06, columns 1021  [kernel 0.1 s, LP 0.1 s, total 133 s]
round 349: p = 0.681841959  (1+p)/2 = 0.840920980  added 73, best reduced cost -2.47e-06, columns 1094  [kernel 0.1 s, LP 0.1 s, total 133 s]
round 350: p = 0.681841935  (1+p)/2 = 0.840920967  added 94, best reduced cost -1.98e-06, columns 1188  [kernel 0.1 s, LP 0.1 s, total 133 s]
round 351: p = 0.681841921  (1+p)/2 = 0.840920960  added 91, best reduced cost -3.86e-06, columns 1279  [kernel 0.1 s, LP 0.1 s, total 134 s]
round 352: p = 0.681841905  (1+p)/2 = 0.840920952  added 79, best reduced cost -2.18e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 134 s]
round 353: p = 0.681841898  (1+p)/2 = 0.840920949  added 86, best reduced cost -3.94e-07, columns 854  [kernel 0.1 s, LP 0.1 s, total 134 s]
round 354: p = 0.681841885  (1+p)/2 = 0.840920942  added 84, best reduced cost -1.32e-06, columns 938  [kernel 0.1 s, LP 0.1 s, total 135 s]
round 355: p = 0.681841852  (1+p)/2 = 0.840920926  added 83, best reduced cost -7.49e-06, columns 1021  [kernel 0.1 s, LP 0.1 s, total 135 s]
round 356: p = 0.681841824  (1+p)/2 = 0.840920912  added 99, best reduced cost -6.88e-06, columns 1120  [kernel 0.1 s, LP 0.1 s, total 135 s]
round 357: p = 0.681841807  (1+p)/2 = 0.840920904  added 98, best reduced cost -2.74e-06, columns 1218  [kernel 0.1 s, LP 0.1 s, total 136 s]
round 358: p = 0.681841791  (1+p)/2 = 0.840920896  added 94, best reduced cost -1.05e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 136 s]
round 359: p = 0.681841772  (1+p)/2 = 0.840920886  added 86, best reduced cost -6.50e-06, columns 854  [kernel 0.1 s, LP 0.1 s, total 137 s]
round 360: p = 0.681841759  (1+p)/2 = 0.840920880  added 76, best reduced cost -6.77e-07, columns 930  [kernel 0.1 s, LP 0.1 s, total 137 s]
round 361: p = 0.681841748  (1+p)/2 = 0.840920874  added 83, best reduced cost -1.53e-06, columns 1013  [kernel 0.1 s, LP 0.1 s, total 137 s]
round 362: p = 0.681841738  (1+p)/2 = 0.840920869  added 73, best reduced cost -1.52e-06, columns 1086  [kernel 0.1 s, LP 0.1 s, total 138 s]
round 363: p = 0.681841727  (1+p)/2 = 0.840920864  added 84, best reduced cost -7.78e-07, columns 1170  [kernel 0.1 s, LP 0.1 s, total 138 s]
round 364: p = 0.681841715  (1+p)/2 = 0.840920857  added 80, best reduced cost -2.39e-06, columns 1250  [kernel 0.1 s, LP 0.1 s, total 138 s]
round 365: p = 0.681841708  (1+p)/2 = 0.840920854  added 77, best reduced cost -1.76e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 139 s]
round 366: p = 0.681841702  (1+p)/2 = 0.840920851  added 67, best reduced cost -6.12e-07, columns 835  [kernel 0.1 s, LP 0.0 s, total 139 s]
round 367: p = 0.681841694  (1+p)/2 = 0.840920847  added 73, best reduced cost -1.21e-06, columns 908  [kernel 0.1 s, LP 0.1 s, total 139 s]
round 368: p = 0.681841688  (1+p)/2 = 0.840920844  added 71, best reduced cost -1.06e-06, columns 979  [kernel 0.1 s, LP 0.1 s, total 140 s]
round 369: p = 0.681841683  (1+p)/2 = 0.840920841  added 55, best reduced cost -2.82e-07, columns 1034  [kernel 0.1 s, LP 0.1 s, total 140 s]
round 370: p = 0.681841677  (1+p)/2 = 0.840920838  added 60, best reduced cost -1.22e-06, columns 1094  [kernel 0.1 s, LP 0.1 s, total 140 s]
round 371: p = 0.681841670  (1+p)/2 = 0.840920835  added 75, best reduced cost -2.15e-06, columns 1169  [kernel 0.1 s, LP 0.1 s, total 141 s]
round 372: p = 0.681841657  (1+p)/2 = 0.840920828  added 75, best reduced cost -1.87e-06, columns 1244  [kernel 0.1 s, LP 0.1 s, total 141 s]
round 373: p = 0.681841642  (1+p)/2 = 0.840920821  added 83, best reduced cost -1.93e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 141 s]
round 374: p = 0.681841638  (1+p)/2 = 0.840920819  added 79, best reduced cost -1.97e-06, columns 847  [kernel 0.1 s, LP 0.0 s, total 142 s]
round 375: p = 0.681841628  (1+p)/2 = 0.840920814  added 70, best reduced cost -6.91e-07, columns 917  [kernel 0.1 s, LP 0.1 s, total 142 s]
round 376: p = 0.681841624  (1+p)/2 = 0.840920812  added 65, best reduced cost -1.94e-07, columns 982  [kernel 0.1 s, LP 0.1 s, total 143 s]
round 377: p = 0.681841619  (1+p)/2 = 0.840920810  added 67, best reduced cost -9.09e-07, columns 1049  [kernel 0.1 s, LP 0.1 s, total 143 s]
round 378: p = 0.681841611  (1+p)/2 = 0.840920805  added 71, best reduced cost -1.66e-06, columns 1120  [kernel 0.1 s, LP 0.1 s, total 143 s]
round 379: p = 0.681841603  (1+p)/2 = 0.840920801  added 74, best reduced cost -7.58e-07, columns 1194  [kernel 0.1 s, LP 0.1 s, total 144 s]
round 380: p = 0.681841592  (1+p)/2 = 0.840920796  added 82, best reduced cost -1.27e-06, columns 1276  [kernel 0.1 s, LP 0.1 s, total 144 s]
round 381: p = 0.681841581  (1+p)/2 = 0.840920790  added 71, best reduced cost -1.53e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 144 s]
round 382: p = 0.681841576  (1+p)/2 = 0.840920788  added 78, best reduced cost -6.96e-07, columns 846  [kernel 0.1 s, LP 0.0 s, total 145 s]
round 383: p = 0.681841547  (1+p)/2 = 0.840920773  added 69, best reduced cost -5.72e-06, columns 915  [kernel 0.1 s, LP 0.1 s, total 145 s]
round 384: p = 0.681841535  (1+p)/2 = 0.840920767  added 100, best reduced cost -1.65e-06, columns 1015  [kernel 0.1 s, LP 0.1 s, total 145 s]
round 385: p = 0.681841516  (1+p)/2 = 0.840920758  added 85, best reduced cost -1.60e-06, columns 1100  [kernel 0.1 s, LP 0.1 s, total 146 s]
round 386: p = 0.681841503  (1+p)/2 = 0.840920752  added 83, best reduced cost -1.66e-06, columns 1183  [kernel 0.1 s, LP 0.1 s, total 146 s]
round 387: p = 0.681841484  (1+p)/2 = 0.840920742  added 81, best reduced cost -1.86e-06, columns 1264  [kernel 0.1 s, LP 0.1 s, total 147 s]
round 388: p = 0.681841478  (1+p)/2 = 0.840920739  added 82, best reduced cost -1.51e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 147 s]
round 389: p = 0.681841474  (1+p)/2 = 0.840920737  added 67, best reduced cost -1.19e-06, columns 835  [kernel 0.1 s, LP 0.1 s, total 147 s]
round 390: p = 0.681841454  (1+p)/2 = 0.840920727  added 75, best reduced cost -2.36e-06, columns 910  [kernel 0.1 s, LP 0.1 s, total 148 s]
round 391: p = 0.681841445  (1+p)/2 = 0.840920723  added 83, best reduced cost -1.95e-06, columns 993  [kernel 0.1 s, LP 0.1 s, total 148 s]
round 392: p = 0.681841410  (1+p)/2 = 0.840920705  added 74, best reduced cost -7.69e-06, columns 1067  [kernel 0.1 s, LP 0.1 s, total 148 s]
round 393: p = 0.681841385  (1+p)/2 = 0.840920693  added 105, best reduced cost -1.74e-06, columns 1172  [kernel 0.1 s, LP 0.1 s, total 149 s]
round 394: p = 0.681841373  (1+p)/2 = 0.840920687  added 82, best reduced cost -8.11e-07, columns 1254  [kernel 0.1 s, LP 0.1 s, total 149 s]
round 395: p = 0.681841350  (1+p)/2 = 0.840920675  added 83, best reduced cost -2.58e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 149 s]
round 396: p = 0.681841340  (1+p)/2 = 0.840920670  added 80, best reduced cost -1.53e-06, columns 848  [kernel 0.1 s, LP 0.1 s, total 150 s]
round 397: p = 0.681841324  (1+p)/2 = 0.840920662  added 81, best reduced cost -2.20e-06, columns 929  [kernel 0.1 s, LP 0.1 s, total 150 s]
round 398: p = 0.681841310  (1+p)/2 = 0.840920655  added 87, best reduced cost -3.11e-06, columns 1016  [kernel 0.1 s, LP 0.1 s, total 151 s]
round 399: p = 0.681841300  (1+p)/2 = 0.840920650  added 79, best reduced cost -6.18e-07, columns 1095  [kernel 0.1 s, LP 0.1 s, total 151 s]
round 400: p = 0.681841285  (1+p)/2 = 0.840920643  added 75, best reduced cost -2.55e-06, columns 1170  [kernel 0.1 s, LP 0.1 s, total 151 s]
round 401: p = 0.681841279  (1+p)/2 = 0.840920640  added 80, best reduced cost -9.85e-07, columns 1250  [kernel 0.1 s, LP 0.1 s, total 152 s]
round 402: p = 0.681841272  (1+p)/2 = 0.840920636  added 72, best reduced cost -8.50e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 152 s]
round 403: p = 0.681841265  (1+p)/2 = 0.840920633  added 73, best reduced cost -1.16e-06, columns 841  [kernel 0.1 s, LP 0.1 s, total 152 s]
round 404: p = 0.681841252  (1+p)/2 = 0.840920626  added 81, best reduced cost -3.10e-06, columns 922  [kernel 0.1 s, LP 0.1 s, total 153 s]
round 405: p = 0.681841245  (1+p)/2 = 0.840920623  added 82, best reduced cost -3.19e-07, columns 1004  [kernel 0.1 s, LP 0.1 s, total 153 s]
round 406: p = 0.681841241  (1+p)/2 = 0.840920621  added 71, best reduced cost -7.27e-07, columns 1075  [kernel 0.1 s, LP 0.1 s, total 153 s]
round 407: p = 0.681841234  (1+p)/2 = 0.840920617  added 66, best reduced cost -1.54e-06, columns 1141  [kernel 0.1 s, LP 0.1 s, total 154 s]
round 408: p = 0.681841229  (1+p)/2 = 0.840920614  added 63, best reduced cost -7.61e-07, columns 1204  [kernel 0.1 s, LP 0.1 s, total 154 s]
round 409: p = 0.681841220  (1+p)/2 = 0.840920610  added 70, best reduced cost -2.21e-06, columns 1274  [kernel 0.1 s, LP 0.1 s, total 155 s]
round 410: p = 0.681841202  (1+p)/2 = 0.840920601  added 73, best reduced cost -3.71e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 155 s]
round 411: p = 0.681841194  (1+p)/2 = 0.840920597  added 85, best reduced cost -1.17e-06, columns 853  [kernel 0.1 s, LP 0.1 s, total 155 s]
round 412: p = 0.681841189  (1+p)/2 = 0.840920594  added 86, best reduced cost -1.63e-07, columns 939  [kernel 0.1 s, LP 0.1 s, total 156 s]
round 413: p = 0.681841177  (1+p)/2 = 0.840920589  added 56, best reduced cost -2.11e-06, columns 995  [kernel 0.1 s, LP 0.1 s, total 156 s]
round 414: p = 0.681841171  (1+p)/2 = 0.840920586  added 77, best reduced cost -2.07e-06, columns 1072  [kernel 0.1 s, LP 0.1 s, total 156 s]
round 415: p = 0.681841165  (1+p)/2 = 0.840920583  added 72, best reduced cost -9.30e-07, columns 1144  [kernel 0.1 s, LP 0.1 s, total 157 s]
round 416: p = 0.681841160  (1+p)/2 = 0.840920580  added 72, best reduced cost -1.06e-06, columns 1216  [kernel 0.1 s, LP 0.1 s, total 157 s]
round 417: p = 0.681841150  (1+p)/2 = 0.840920575  added 64, best reduced cost -2.08e-06, columns 1280  [kernel 0.1 s, LP 0.1 s, total 157 s]
round 418: p = 0.681841136  (1+p)/2 = 0.840920568  added 72, best reduced cost -4.19e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 158 s]
round 419: p = 0.681841124  (1+p)/2 = 0.840920562  added 90, best reduced cost -4.01e-06, columns 858  [kernel 0.1 s, LP 0.1 s, total 158 s]
round 420: p = 0.681841110  (1+p)/2 = 0.840920555  added 87, best reduced cost -1.50e-06, columns 945  [kernel 0.1 s, LP 0.1 s, total 159 s]
round 421: p = 0.681841099  (1+p)/2 = 0.840920550  added 77, best reduced cost -8.15e-07, columns 1022  [kernel 0.1 s, LP 0.1 s, total 159 s]
round 422: p = 0.681841092  (1+p)/2 = 0.840920546  added 80, best reduced cost -1.08e-06, columns 1102  [kernel 0.1 s, LP 0.1 s, total 159 s]
round 423: p = 0.681841085  (1+p)/2 = 0.840920542  added 65, best reduced cost -7.75e-08, columns 1167  [kernel 0.1 s, LP 0.1 s, total 160 s]
round 424: p = 0.681841081  (1+p)/2 = 0.840920540  added 66, best reduced cost -5.28e-07, columns 1233  [kernel 0.1 s, LP 0.1 s, total 160 s]
round 425: p = 0.681841077  (1+p)/2 = 0.840920538  added 70, best reduced cost -3.45e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 160 s]
round 426: p = 0.681841073  (1+p)/2 = 0.840920536  added 61, best reduced cost -4.59e-07, columns 829  [kernel 0.1 s, LP 0.1 s, total 161 s]
round 427: p = 0.681841070  (1+p)/2 = 0.840920535  added 58, best reduced cost -1.38e-06, columns 887  [kernel 0.1 s, LP 0.1 s, total 161 s]
round 428: p = 0.681841069  (1+p)/2 = 0.840920534  added 56, best reduced cost -1.41e-06, columns 943  [kernel 0.1 s, LP 0.0 s, total 161 s]
round 429: p = 0.681841067  (1+p)/2 = 0.840920533  added 52, best reduced cost -4.20e-08, columns 995  [kernel 0.1 s, LP 0.1 s, total 162 s]
round 430: p = 0.681841065  (1+p)/2 = 0.840920532  added 54, best reduced cost -1.14e-06, columns 1049  [kernel 0.1 s, LP 0.1 s, total 162 s]
round 431: p = 0.681841059  (1+p)/2 = 0.840920529  added 46, best reduced cost -1.41e-06, columns 1095  [kernel 0.1 s, LP 0.1 s, total 163 s]
round 432: p = 0.681841056  (1+p)/2 = 0.840920528  added 78, best reduced cost -5.17e-07, columns 1173  [kernel 0.1 s, LP 0.1 s, total 163 s]
round 433: p = 0.681841053  (1+p)/2 = 0.840920527  added 61, best reduced cost -5.59e-07, columns 1234  [kernel 0.1 s, LP 0.1 s, total 163 s]
round 434: p = 0.681841050  (1+p)/2 = 0.840920525  added 66, best reduced cost -5.65e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 164 s]
round 435: p = 0.681841048  (1+p)/2 = 0.840920524  added 54, best reduced cost -3.99e-07, columns 822  [kernel 0.1 s, LP 0.1 s, total 164 s]
round 436: p = 0.681841046  (1+p)/2 = 0.840920523  added 61, best reduced cost -6.42e-07, columns 883  [kernel 0.1 s, LP 0.0 s, total 164 s]
round 437: p = 0.681841043  (1+p)/2 = 0.840920522  added 50, best reduced cost -2.83e-08, columns 933  [kernel 0.1 s, LP 0.1 s, total 165 s]
round 438: p = 0.681841041  (1+p)/2 = 0.840920521  added 47, best reduced cost -4.12e-07, columns 980  [kernel 0.1 s, LP 0.1 s, total 165 s]
round 439: p = 0.681841040  (1+p)/2 = 0.840920520  added 54, best reduced cost -6.14e-07, columns 1034  [kernel 0.1 s, LP 0.1 s, total 165 s]
round 440: p = 0.681841037  (1+p)/2 = 0.840920518  added 56, best reduced cost -8.52e-07, columns 1090  [kernel 0.1 s, LP 0.1 s, total 166 s]
round 441: p = 0.681841034  (1+p)/2 = 0.840920517  added 60, best reduced cost -1.31e-06, columns 1150  [kernel 0.1 s, LP 0.1 s, total 166 s]
round 442: p = 0.681841032  (1+p)/2 = 0.840920516  added 54, best reduced cost -3.73e-07, columns 1204  [kernel 0.1 s, LP 0.1 s, total 166 s]
round 443: p = 0.681841029  (1+p)/2 = 0.840920515  added 44, best reduced cost -1.30e-06, columns 1248  [kernel 0.1 s, LP 0.1 s, total 167 s]
round 444: p = 0.681841027  (1+p)/2 = 0.840920513  added 49, best reduced cost -6.57e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 167 s]
round 445: p = 0.681841026  (1+p)/2 = 0.840920513  added 33, best reduced cost -1.99e-08, columns 801  [kernel 0.1 s, LP 0.1 s, total 167 s]
round 446: p = 0.681841025  (1+p)/2 = 0.840920512  added 38, best reduced cost -5.49e-07, columns 839  [kernel 0.1 s, LP 0.1 s, total 168 s]
round 447: p = 0.681841024  (1+p)/2 = 0.840920512  added 43, best reduced cost -8.35e-07, columns 882  [kernel 0.1 s, LP 0.0 s, total 168 s]
round 448: p = 0.681841023  (1+p)/2 = 0.840920512  added 46, best reduced cost -2.15e-08, columns 928  [kernel 0.1 s, LP 0.0 s, total 168 s]
round 449: p = 0.681841023  (1+p)/2 = 0.840920511  added 40, best reduced cost -1.05e-06, columns 968  [kernel 0.2 s, LP 0.0 s, total 169 s]
round 450: p = 0.681841022  (1+p)/2 = 0.840920511  added 38, best reduced cost -1.85e-08, columns 1006  [kernel 0.1 s, LP 0.0 s, total 169 s]
round 451: p = 0.681841021  (1+p)/2 = 0.840920511  added 39, best reduced cost -1.14e-06, columns 1045  [kernel 0.1 s, LP 0.1 s, total 169 s]
round 452: p = 0.681841020  (1+p)/2 = 0.840920510  added 39, best reduced cost -3.76e-07, columns 1084  [kernel 0.1 s, LP 0.1 s, total 170 s]
round 453: p = 0.681841019  (1+p)/2 = 0.840920510  added 38, best reduced cost -2.06e-07, columns 1122  [kernel 0.1 s, LP 0.1 s, total 170 s]
round 454: p = 0.681841018  (1+p)/2 = 0.840920509  added 38, best reduced cost -8.59e-07, columns 1160  [kernel 0.1 s, LP 0.1 s, total 170 s]
round 455: p = 0.681841015  (1+p)/2 = 0.840920508  added 39, best reduced cost -1.38e-06, columns 1199  [kernel 0.1 s, LP 0.1 s, total 171 s]
round 456: p = 0.681841014  (1+p)/2 = 0.840920507  added 51, best reduced cost -2.95e-08, columns 1250  [kernel 0.1 s, LP 0.1 s, total 171 s]
round 457: p = 0.681841012  (1+p)/2 = 0.840920506  added 65, best reduced cost -4.10e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 171 s]
round 458: p = 0.681841011  (1+p)/2 = 0.840920505  added 49, best reduced cost -9.93e-07, columns 817  [kernel 0.1 s, LP 0.1 s, total 172 s]
round 459: p = 0.681841007  (1+p)/2 = 0.840920503  added 50, best reduced cost -1.58e-06, columns 867  [kernel 0.1 s, LP 0.1 s, total 172 s]
round 460: p = 0.681841006  (1+p)/2 = 0.840920503  added 53, best reduced cost -2.95e-07, columns 920  [kernel 0.1 s, LP 0.0 s, total 172 s]
round 461: p = 0.681841005  (1+p)/2 = 0.840920503  added 45, best reduced cost -3.25e-08, columns 965  [kernel 0.1 s, LP 0.0 s, total 173 s]
round 462: p = 0.681841005  (1+p)/2 = 0.840920502  added 43, best reduced cost -2.69e-08, columns 1008  [kernel 0.1 s, LP 0.0 s, total 173 s]
round 463: p = 0.681841004  (1+p)/2 = 0.840920502  added 41, best reduced cost -1.71e-08, columns 1049  [kernel 0.1 s, LP 0.0 s, total 173 s]
round 464: p = 0.681841003  (1+p)/2 = 0.840920501  added 44, best reduced cost -3.40e-07, columns 1093  [kernel 0.1 s, LP 0.1 s, total 174 s]
round 465: p = 0.681841001  (1+p)/2 = 0.840920501  added 40, best reduced cost -7.52e-07, columns 1133  [kernel 0.1 s, LP 0.1 s, total 174 s]
round 466: p = 0.681841000  (1+p)/2 = 0.840920500  added 47, best reduced cost -2.81e-07, columns 1180  [kernel 0.1 s, LP 0.1 s, total 174 s]
round 467: p = 0.681840999  (1+p)/2 = 0.840920500  added 34, best reduced cost -1.61e-08, columns 1214  [kernel 0.1 s, LP 0.1 s, total 175 s]
round 468: p = 0.681840999  (1+p)/2 = 0.840920499  added 42, best reduced cost -2.92e-07, columns 1256  [kernel 0.1 s, LP 0.1 s, total 175 s]
round 469: p = 0.681840997  (1+p)/2 = 0.840920499  added 36, best reduced cost -1.14e-06, columns 768  [kernel 0.1 s, LP 0.0 s, total 175 s]
round 470: p = 0.681840996  (1+p)/2 = 0.840920498  added 44, best reduced cost -1.03e-06, columns 812  [kernel 0.1 s, LP 0.0 s, total 176 s]
round 471: p = 0.681840993  (1+p)/2 = 0.840920496  added 53, best reduced cost -6.58e-07, columns 865  [kernel 0.1 s, LP 0.0 s, total 176 s]
round 472: p = 0.681840991  (1+p)/2 = 0.840920495  added 42, best reduced cost -5.32e-07, columns 907  [kernel 0.1 s, LP 0.1 s, total 176 s]
round 473: p = 0.681840989  (1+p)/2 = 0.840920495  added 40, best reduced cost -1.07e-07, columns 947  [kernel 0.1 s, LP 0.1 s, total 177 s]
round 474: p = 0.681840986  (1+p)/2 = 0.840920493  added 45, best reduced cost -1.62e-06, columns 992  [kernel 0.1 s, LP 0.1 s, total 177 s]
round 475: p = 0.681840984  (1+p)/2 = 0.840920492  added 66, best reduced cost -7.11e-07, columns 1058  [kernel 0.1 s, LP 0.1 s, total 177 s]
round 476: p = 0.681840982  (1+p)/2 = 0.840920491  added 59, best reduced cost -4.08e-07, columns 1117  [kernel 0.1 s, LP 0.1 s, total 178 s]
round 477: p = 0.681840977  (1+p)/2 = 0.840920489  added 53, best reduced cost -2.04e-06, columns 1170  [kernel 0.2 s, LP 0.1 s, total 178 s]
round 478: p = 0.681840973  (1+p)/2 = 0.840920487  added 73, best reduced cost -3.57e-07, columns 1243  [kernel 0.1 s, LP 0.1 s, total 178 s]
round 479: p = 0.681840971  (1+p)/2 = 0.840920486  added 72, best reduced cost -8.38e-08, columns 768  [kernel 0.1 s, LP 0.0 s, total 179 s]
round 480: p = 0.681840968  (1+p)/2 = 0.840920484  added 54, best reduced cost -1.50e-07, columns 822  [kernel 0.2 s, LP 0.0 s, total 179 s]
round 481: p = 0.681840966  (1+p)/2 = 0.840920483  added 58, best reduced cost -5.24e-07, columns 880  [kernel 0.1 s, LP 0.0 s, total 179 s]
round 482: p = 0.681840956  (1+p)/2 = 0.840920478  added 53, best reduced cost -8.07e-07, columns 933  [kernel 0.1 s, LP 0.1 s, total 180 s]
round 483: p = 0.681840953  (1+p)/2 = 0.840920476  added 59, best reduced cost -4.65e-07, columns 992  [kernel 0.1 s, LP 0.1 s, total 180 s]
round 484: p = 0.681840950  (1+p)/2 = 0.840920475  added 49, best reduced cost -2.08e-07, columns 1041  [kernel 0.1 s, LP 0.0 s, total 180 s]
round 485: p = 0.681840948  (1+p)/2 = 0.840920474  added 43, best reduced cost -4.02e-07, columns 1084  [kernel 0.1 s, LP 0.1 s, total 181 s]
round 486: p = 0.681840946  (1+p)/2 = 0.840920473  added 55, best reduced cost -2.81e-08, columns 1139  [kernel 0.1 s, LP 0.1 s, total 181 s]
round 487: p = 0.681840946  (1+p)/2 = 0.840920473  added 46, best reduced cost -2.73e-08, columns 1185  [kernel 0.1 s, LP 0.0 s, total 182 s]
round 488: p = 0.681840945  (1+p)/2 = 0.840920472  added 45, best reduced cost -5.46e-07, columns 1230  [kernel 0.1 s, LP 0.1 s, total 182 s]
round 489: p = 0.681840944  (1+p)/2 = 0.840920472  added 39, best reduced cost -1.87e-07, columns 1269  [kernel 0.2 s, LP 0.1 s, total 182 s]
round 490: p = 0.681840943  (1+p)/2 = 0.840920472  added 35, best reduced cost -2.28e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 183 s]
round 491: p = 0.681840937  (1+p)/2 = 0.840920468  added 37, best reduced cost -6.16e-06, columns 805  [kernel 0.1 s, LP 0.1 s, total 183 s]
round 492: p = 0.681840924  (1+p)/2 = 0.840920462  added 85, best reduced cost -2.22e-06, columns 890  [kernel 0.1 s, LP 0.1 s, total 183 s]
round 493: p = 0.681840914  (1+p)/2 = 0.840920457  added 99, best reduced cost -2.75e-06, columns 989  [kernel 0.1 s, LP 0.1 s, total 184 s]
round 494: p = 0.681840904  (1+p)/2 = 0.840920452  added 96, best reduced cost -1.61e-06, columns 1085  [kernel 0.1 s, LP 0.1 s, total 184 s]
round 495: p = 0.681840884  (1+p)/2 = 0.840920442  added 79, best reduced cost -6.32e-07, columns 1164  [kernel 0.1 s, LP 0.1 s, total 184 s]
round 496: p = 0.681840870  (1+p)/2 = 0.840920435  added 83, best reduced cost -1.12e-06, columns 1247  [kernel 0.1 s, LP 0.1 s, total 185 s]
round 497: p = 0.681840866  (1+p)/2 = 0.840920433  added 79, best reduced cost -5.21e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 185 s]
round 498: p = 0.681840861  (1+p)/2 = 0.840920430  added 65, best reduced cost -1.07e-06, columns 833  [kernel 0.1 s, LP 0.1 s, total 185 s]
round 499: p = 0.681840858  (1+p)/2 = 0.840920429  added 66, best reduced cost -8.39e-08, columns 899  [kernel 0.1 s, LP 0.1 s, total 186 s]
round 500: p = 0.681840855  (1+p)/2 = 0.840920427  added 57, best reduced cost -5.02e-08, columns 956  [kernel 0.1 s, LP 0.1 s, total 186 s]
round 501: p = 0.681840853  (1+p)/2 = 0.840920426  added 61, best reduced cost -2.19e-07, columns 1017  [kernel 0.1 s, LP 0.1 s, total 186 s]
round 502: p = 0.681840848  (1+p)/2 = 0.840920424  added 62, best reduced cost -1.21e-06, columns 1079  [kernel 0.1 s, LP 0.1 s, total 187 s]
round 503: p = 0.681840845  (1+p)/2 = 0.840920423  added 57, best reduced cost -1.39e-07, columns 1136  [kernel 0.1 s, LP 0.1 s, total 187 s]
round 504: p = 0.681840843  (1+p)/2 = 0.840920422  added 51, best reduced cost -4.12e-07, columns 1187  [kernel 0.1 s, LP 0.1 s, total 187 s]
round 505: p = 0.681840841  (1+p)/2 = 0.840920421  added 45, best reduced cost -3.32e-08, columns 1232  [kernel 0.1 s, LP 0.1 s, total 188 s]
round 506: p = 0.681840839  (1+p)/2 = 0.840920419  added 49, best reduced cost -4.38e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 188 s]
round 507: p = 0.681840837  (1+p)/2 = 0.840920418  added 43, best reduced cost -7.69e-07, columns 811  [kernel 0.1 s, LP 0.1 s, total 189 s]
round 508: p = 0.681840835  (1+p)/2 = 0.840920417  added 51, best reduced cost -9.73e-07, columns 862  [kernel 0.1 s, LP 0.0 s, total 189 s]
round 509: p = 0.681840829  (1+p)/2 = 0.840920414  added 48, best reduced cost -9.79e-07, columns 910  [kernel 0.1 s, LP 0.1 s, total 189 s]
round 510: p = 0.681840823  (1+p)/2 = 0.840920412  added 77, best reduced cost -1.74e-06, columns 987  [kernel 0.1 s, LP 0.1 s, total 190 s]
round 511: p = 0.681840819  (1+p)/2 = 0.840920409  added 63, best reduced cost -1.14e-06, columns 1050  [kernel 0.1 s, LP 0.1 s, total 190 s]
round 512: p = 0.681840816  (1+p)/2 = 0.840920408  added 64, best reduced cost -6.88e-07, columns 1114  [kernel 0.1 s, LP 0.1 s, total 190 s]
round 513: p = 0.681840808  (1+p)/2 = 0.840920404  added 53, best reduced cost -1.60e-06, columns 1167  [kernel 0.1 s, LP 0.1 s, total 191 s]
round 514: p = 0.681840806  (1+p)/2 = 0.840920403  added 64, best reduced cost -2.18e-07, columns 1231  [kernel 0.1 s, LP 0.1 s, total 191 s]
round 515: p = 0.681840801  (1+p)/2 = 0.840920401  added 58, best reduced cost -1.19e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 192 s]
round 516: p = 0.681840799  (1+p)/2 = 0.840920399  added 67, best reduced cost -1.81e-07, columns 835  [kernel 0.1 s, LP 0.0 s, total 192 s]
round 517: p = 0.681840797  (1+p)/2 = 0.840920398  added 65, best reduced cost -9.07e-07, columns 900  [kernel 0.1 s, LP 0.0 s, total 192 s]
round 518: p = 0.681840794  (1+p)/2 = 0.840920397  added 66, best reduced cost -7.53e-07, columns 966  [kernel 0.1 s, LP 0.1 s, total 193 s]
round 519: p = 0.681840793  (1+p)/2 = 0.840920396  added 56, best reduced cost -3.40e-07, columns 1022  [kernel 0.1 s, LP 0.0 s, total 193 s]
round 520: p = 0.681840791  (1+p)/2 = 0.840920395  added 46, best reduced cost -2.70e-08, columns 1068  [kernel 0.1 s, LP 0.1 s, total 193 s]
round 521: p = 0.681840785  (1+p)/2 = 0.840920393  added 43, best reduced cost -1.90e-06, columns 1111  [kernel 0.1 s, LP 0.1 s, total 194 s]
round 522: p = 0.681840783  (1+p)/2 = 0.840920391  added 65, best reduced cost -3.19e-07, columns 1176  [kernel 0.1 s, LP 0.1 s, total 194 s]
round 523: p = 0.681840781  (1+p)/2 = 0.840920390  added 59, best reduced cost -1.09e-06, columns 1235  [kernel 0.1 s, LP 0.1 s, total 194 s]
round 524: p = 0.681840779  (1+p)/2 = 0.840920390  added 46, best reduced cost -1.94e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 195 s]
round 525: p = 0.681840778  (1+p)/2 = 0.840920389  added 44, best reduced cost -5.98e-07, columns 812  [kernel 0.1 s, LP 0.1 s, total 195 s]
round 526: p = 0.681840777  (1+p)/2 = 0.840920388  added 48, best reduced cost -9.25e-07, columns 860  [kernel 0.1 s, LP 0.1 s, total 195 s]
round 527: p = 0.681840775  (1+p)/2 = 0.840920388  added 50, best reduced cost -4.64e-07, columns 910  [kernel 0.1 s, LP 0.1 s, total 196 s]
round 528: p = 0.681840775  (1+p)/2 = 0.840920387  added 45, best reduced cost -4.98e-08, columns 955  [kernel 0.1 s, LP 0.0 s, total 196 s]
round 529: p = 0.681840773  (1+p)/2 = 0.840920387  added 49, best reduced cost -3.63e-07, columns 1004  [kernel 0.1 s, LP 0.1 s, total 196 s]
round 530: p = 0.681840772  (1+p)/2 = 0.840920386  added 48, best reduced cost -3.05e-07, columns 1052  [kernel 0.1 s, LP 0.1 s, total 197 s]
round 531: p = 0.681840770  (1+p)/2 = 0.840920385  added 47, best reduced cost -7.84e-07, columns 1099  [kernel 0.1 s, LP 0.1 s, total 197 s]
round 532: p = 0.681840769  (1+p)/2 = 0.840920385  added 41, best reduced cost -1.35e-07, columns 1140  [kernel 0.1 s, LP 0.0 s, total 197 s]
round 533: p = 0.681840768  (1+p)/2 = 0.840920384  added 42, best reduced cost -3.45e-07, columns 1182  [kernel 0.1 s, LP 0.1 s, total 198 s]
round 534: p = 0.681840767  (1+p)/2 = 0.840920384  added 40, best reduced cost -1.98e-08, columns 1222  [kernel 0.1 s, LP 0.1 s, total 198 s]
round 535: p = 0.681840762  (1+p)/2 = 0.840920381  added 34, best reduced cost -1.34e-06, columns 1256  [kernel 0.1 s, LP 0.1 s, total 199 s]
round 536: p = 0.681840760  (1+p)/2 = 0.840920380  added 66, best reduced cost -4.79e-08, columns 768  [kernel 0.1 s, LP 0.1 s, total 199 s]
round 537: p = 0.681840758  (1+p)/2 = 0.840920379  added 46, best reduced cost -2.34e-08, columns 814  [kernel 0.1 s, LP 0.0 s, total 199 s]
round 538: p = 0.681840757  (1+p)/2 = 0.840920378  added 51, best reduced cost -7.87e-07, columns 865  [kernel 0.1 s, LP 0.0 s, total 200 s]
round 539: p = 0.681840755  (1+p)/2 = 0.840920378  added 47, best reduced cost -7.12e-07, columns 912  [kernel 0.1 s, LP 0.1 s, total 200 s]
round 540: p = 0.681840754  (1+p)/2 = 0.840920377  added 48, best reduced cost -2.51e-07, columns 960  [kernel 0.1 s, LP 0.1 s, total 200 s]
round 541: p = 0.681840753  (1+p)/2 = 0.840920376  added 45, best reduced cost -2.51e-08, columns 1005  [kernel 0.1 s, LP 0.1 s, total 201 s]
round 542: p = 0.681840752  (1+p)/2 = 0.840920376  added 34, best reduced cost -1.48e-08, columns 1039  [kernel 0.1 s, LP 0.1 s, total 201 s]
round 543: p = 0.681840751  (1+p)/2 = 0.840920375  added 35, best reduced cost -2.96e-07, columns 1074  [kernel 0.1 s, LP 0.1 s, total 201 s]
round 544: p = 0.681840750  (1+p)/2 = 0.840920375  added 42, best reduced cost -1.36e-07, columns 1116  [kernel 0.1 s, LP 0.1 s, total 202 s]
round 545: p = 0.681840750  (1+p)/2 = 0.840920375  added 40, best reduced cost -1.97e-08, columns 1156  [kernel 0.1 s, LP 0.0 s, total 202 s]
round 546: p = 0.681840749  (1+p)/2 = 0.840920375  added 33, best reduced cost -1.47e-08, columns 1189  [kernel 0.2 s, LP 0.1 s, total 202 s]
round 547: p = 0.681840749  (1+p)/2 = 0.840920374  added 31, best reduced cost -1.83e-08, columns 1220  [kernel 0.1 s, LP 0.0 s, total 203 s]
round 548: p = 0.681840748  (1+p)/2 = 0.840920374  added 28, best reduced cost -9.62e-07, columns 1248  [kernel 0.1 s, LP 0.1 s, total 203 s]
round 549: p = 0.681840747  (1+p)/2 = 0.840920374  added 33, best reduced cost -4.76e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 203 s]
round 550: p = 0.681840747  (1+p)/2 = 0.840920374  added 41, best reduced cost -3.50e-07, columns 809  [kernel 0.2 s, LP 0.0 s, total 204 s]
round 551: p = 0.681840747  (1+p)/2 = 0.840920373  added 38, best reduced cost -4.33e-07, columns 847  [kernel 0.1 s, LP 0.1 s, total 204 s]
round 552: p = 0.681840746  (1+p)/2 = 0.840920373  added 31, best reduced cost -1.20e-07, columns 878  [kernel 0.1 s, LP 0.1 s, total 205 s]
round 553: p = 0.681840746  (1+p)/2 = 0.840920373  added 31, best reduced cost -3.83e-07, columns 909  [kernel 0.1 s, LP 0.0 s, total 205 s]
round 554: p = 0.681840745  (1+p)/2 = 0.840920373  added 33, best reduced cost -1.43e-08, columns 942  [kernel 0.1 s, LP 0.0 s, total 205 s]
round 555: p = 0.681840744  (1+p)/2 = 0.840920372  added 37, best reduced cost -8.90e-08, columns 979  [kernel 0.1 s, LP 0.0 s, total 206 s]
round 556: p = 0.681840744  (1+p)/2 = 0.840920372  added 31, best reduced cost -4.06e-07, columns 1010  [kernel 0.1 s, LP 0.0 s, total 206 s]
round 557: p = 0.681840744  (1+p)/2 = 0.840920372  added 30, best reduced cost -7.40e-07, columns 1040  [kernel 0.1 s, LP 0.1 s, total 206 s]
round 558: p = 0.681840733  (1+p)/2 = 0.840920367  added 34, best reduced cost -4.84e-06, columns 1074  [kernel 0.1 s, LP 0.1 s, total 207 s]
round 559: p = 0.681840731  (1+p)/2 = 0.840920366  added 62, best reduced cost -4.20e-07, columns 1136  [kernel 0.1 s, LP 0.1 s, total 207 s]
round 560: p = 0.681840730  (1+p)/2 = 0.840920365  added 43, best reduced cost -7.26e-07, columns 1179  [kernel 0.1 s, LP 0.1 s, total 207 s]
round 561: p = 0.681840728  (1+p)/2 = 0.840920364  added 39, best reduced cost -8.46e-07, columns 1218  [kernel 0.1 s, LP 0.1 s, total 208 s]
round 562: p = 0.681840727  (1+p)/2 = 0.840920363  added 37, best reduced cost -1.00e-06, columns 1255  [kernel 0.1 s, LP 0.1 s, total 208 s]
round 563: p = 0.681840725  (1+p)/2 = 0.840920362  added 33, best reduced cost -5.64e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 209 s]
round 564: p = 0.681840724  (1+p)/2 = 0.840920362  added 45, best reduced cost -2.95e-08, columns 813  [kernel 0.1 s, LP 0.0 s, total 209 s]
round 565: p = 0.681840723  (1+p)/2 = 0.840920362  added 43, best reduced cost -2.03e-08, columns 856  [kernel 0.1 s, LP 0.0 s, total 209 s]
round 566: p = 0.681840722  (1+p)/2 = 0.840920361  added 39, best reduced cost -4.08e-07, columns 895  [kernel 0.2 s, LP 0.1 s, total 210 s]
round 567: p = 0.681840722  (1+p)/2 = 0.840920361  added 35, best reduced cost -1.39e-08, columns 930  [kernel 0.1 s, LP 0.0 s, total 210 s]
round 568: p = 0.681840721  (1+p)/2 = 0.840920360  added 37, best reduced cost -9.73e-07, columns 967  [kernel 0.1 s, LP 0.1 s, total 210 s]
round 569: p = 0.681840720  (1+p)/2 = 0.840920360  added 40, best reduced cost -1.84e-08, columns 1007  [kernel 0.1 s, LP 0.1 s, total 211 s]
round 570: p = 0.681840719  (1+p)/2 = 0.840920360  added 36, best reduced cost -1.62e-08, columns 1043  [kernel 0.1 s, LP 0.0 s, total 211 s]
round 571: p = 0.681840719  (1+p)/2 = 0.840920359  added 34, best reduced cost -1.41e-08, columns 1077  [kernel 0.1 s, LP 0.1 s, total 211 s]
round 572: p = 0.681840718  (1+p)/2 = 0.840920359  added 28, best reduced cost -1.34e-08, columns 1105  [kernel 0.2 s, LP 0.0 s, total 212 s]
round 573: p = 0.681840718  (1+p)/2 = 0.840920359  added 30, best reduced cost -3.26e-07, columns 1135  [kernel 0.2 s, LP 0.0 s, total 212 s]
round 574: p = 0.681840717  (1+p)/2 = 0.840920359  added 28, best reduced cost -9.65e-07, columns 1163  [kernel 0.1 s, LP 0.1 s, total 212 s]
round 575: p = 0.681840716  (1+p)/2 = 0.840920358  added 41, best reduced cost -3.20e-08, columns 1204  [kernel 0.1 s, LP 0.1 s, total 213 s]
round 576: p = 0.681840716  (1+p)/2 = 0.840920358  added 36, best reduced cost -1.19e-07, columns 1240  [kernel 0.1 s, LP 0.1 s, total 213 s]
round 577: p = 0.681840715  (1+p)/2 = 0.840920358  added 37, best reduced cost -1.01e-07, columns 1277  [kernel 0.1 s, LP 0.0 s, total 213 s]
round 578: p = 0.681840715  (1+p)/2 = 0.840920358  added 28, best reduced cost -1.02e-08, columns 768  [kernel 0.2 s, LP 0.0 s, total 214 s]
round 579: p = 0.681840714  (1+p)/2 = 0.840920357  added 28, best reduced cost -5.80e-07, columns 796  [kernel 0.2 s, LP 0.0 s, total 214 s]
round 580: p = 0.681840713  (1+p)/2 = 0.840920357  added 40, best reduced cost -2.57e-07, columns 836  [kernel 0.2 s, LP 0.1 s, total 214 s]
round 581: p = 0.681840713  (1+p)/2 = 0.840920356  added 37, best reduced cost -4.63e-07, columns 873  [kernel 0.3 s, LP 0.0 s, total 215 s]
round 582: p = 0.681840712  (1+p)/2 = 0.840920356  added 36, best reduced cost -5.27e-07, columns 909  [kernel 0.2 s, LP 0.0 s, total 215 s]
round 583: p = 0.681840712  (1+p)/2 = 0.840920356  added 31, best reduced cost -9.43e-09, columns 940  [kernel 0.2 s, LP 0.0 s, total 216 s]
round 584: p = 0.681840708  (1+p)/2 = 0.840920354  added 36, best reduced cost -9.52e-07, columns 976  [kernel 0.2 s, LP 0.1 s, total 216 s]
round 585: p = 0.681840707  (1+p)/2 = 0.840920354  added 45, best reduced cost -2.54e-08, columns 1021  [kernel 0.2 s, LP 0.1 s, total 217 s]
round 586: p = 0.681840705  (1+p)/2 = 0.840920353  added 39, best reduced cost -9.89e-07, columns 1060  [kernel 0.3 s, LP 0.1 s, total 217 s]
round 587: p = 0.681840704  (1+p)/2 = 0.840920352  added 46, best reduced cost -2.63e-07, columns 1106  [kernel 0.2 s, LP 0.1 s, total 217 s]
round 588: p = 0.681840701  (1+p)/2 = 0.840920351  added 41, best reduced cost -1.74e-06, columns 1147  [kernel 0.1 s, LP 0.1 s, total 218 s]
round 589: p = 0.681840700  (1+p)/2 = 0.840920350  added 41, best reduced cost -3.44e-08, columns 1188  [kernel 0.1 s, LP 0.0 s, total 218 s]
round 590: p = 0.681840700  (1+p)/2 = 0.840920350  added 48, best reduced cost -1.30e-07, columns 1236  [kernel 0.1 s, LP 0.1 s, total 218 s]
round 591: p = 0.681840699  (1+p)/2 = 0.840920349  added 41, best reduced cost -2.08e-08, columns 1277  [kernel 0.1 s, LP 0.1 s, total 219 s]
round 592: p = 0.681840698  (1+p)/2 = 0.840920349  added 38, best reduced cost -2.23e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 219 s]
round 593: p = 0.681840697  (1+p)/2 = 0.840920348  added 36, best reduced cost -1.28e-06, columns 804  [kernel 0.2 s, LP 0.0 s, total 220 s]
round 594: p = 0.681840693  (1+p)/2 = 0.840920347  added 62, best reduced cost -1.97e-06, columns 866  [kernel 0.2 s, LP 0.1 s, total 220 s]
round 595: p = 0.681840691  (1+p)/2 = 0.840920345  added 80, best reduced cost -1.09e-07, columns 946  [kernel 0.1 s, LP 0.1 s, total 220 s]
round 596: p = 0.681840689  (1+p)/2 = 0.840920345  added 69, best reduced cost -5.63e-08, columns 1015  [kernel 0.1 s, LP 0.1 s, total 221 s]
round 597: p = 0.681840687  (1+p)/2 = 0.840920343  added 49, best reduced cost -6.85e-07, columns 1064  [kernel 0.2 s, LP 0.1 s, total 221 s]
round 598: p = 0.681840684  (1+p)/2 = 0.840920342  added 48, best reduced cost -1.69e-06, columns 1112  [kernel 0.2 s, LP 0.1 s, total 221 s]
round 599: p = 0.681840682  (1+p)/2 = 0.840920341  added 56, best reduced cost -9.75e-07, columns 1168  [kernel 0.1 s, LP 0.1 s, total 222 s]
round 600: p = 0.681840680  (1+p)/2 = 0.840920340  added 57, best reduced cost -4.19e-08, columns 1225  [kernel 0.1 s, LP 0.1 s, total 222 s]
round 601: p = 0.681840678  (1+p)/2 = 0.840920339  added 43, best reduced cost -2.14e-07, columns 1268  [kernel 0.1 s, LP 0.1 s, total 222 s]
round 602: p = 0.681840677  (1+p)/2 = 0.840920338  added 46, best reduced cost -2.42e-08, columns 768  [kernel 0.1 s, LP 0.0 s, total 223 s]
round 603: p = 0.681840676  (1+p)/2 = 0.840920338  added 42, best reduced cost -4.13e-07, columns 810  [kernel 0.1 s, LP 0.0 s, total 223 s]
round 604: p = 0.681840675  (1+p)/2 = 0.840920338  added 49, best reduced cost -1.46e-07, columns 859  [kernel 0.2 s, LP 0.0 s, total 223 s]
round 605: p = 0.681840674  (1+p)/2 = 0.840920337  added 39, best reduced cost -2.81e-07, columns 898  [kernel 0.1 s, LP 0.1 s, total 224 s]
round 606: p = 0.681840673  (1+p)/2 = 0.840920337  added 29, best reduced cost -1.19e-08, columns 927  [kernel 0.1 s, LP 0.1 s, total 224 s]
round 607: p = 0.681840673  (1+p)/2 = 0.840920336  added 32, best reduced cost -1.14e-08, columns 959  [kernel 0.1 s, LP 0.0 s, total 224 s]
round 608: p = 0.681840672  (1+p)/2 = 0.840920336  added 32, best reduced cost -1.15e-08, columns 991  [kernel 0.2 s, LP 0.0 s, total 225 s]
round 609: p = 0.681840672  (1+p)/2 = 0.840920336  added 37, best reduced cost -1.37e-08, columns 1028  [kernel 0.1 s, LP 0.0 s, total 225 s]
round 610: p = 0.681840672  (1+p)/2 = 0.840920336  added 29, best reduced cost -9.42e-09, columns 1057  [kernel 0.1 s, LP 0.0 s, total 225 s]
round 611: p = 0.681840672  (1+p)/2 = 0.840920336  added 28, best reduced cost -9.77e-09, columns 1085  [kernel 0.1 s, LP 0.0 s, total 226 s]
round 612: p = 0.681840672  (1+p)/2 = 0.840920336  added 25, best reduced cost -9.09e-09, columns 1110  [kernel 0.1 s, LP 0.0 s, total 226 s]
round 613: p = 0.681840671  (1+p)/2 = 0.840920336  added 27, best reduced cost -3.54e-07, columns 1137  [kernel 0.1 s, LP 0.0 s, total 226 s]
round 614: p = 0.681840671  (1+p)/2 = 0.840920336  added 26, best reduced cost -8.73e-09, columns 1163  [kernel 0.1 s, LP 0.0 s, total 227 s]
round 615: p = 0.681840671  (1+p)/2 = 0.840920335  added 24, best reduced cost -3.47e-07, columns 1187  [kernel 0.1 s, LP 0.0 s, total 227 s]
round 616: p = 0.681840671  (1+p)/2 = 0.840920335  added 26, best reduced cost -2.11e-08, columns 1213  [kernel 0.1 s, LP 0.0 s, total 227 s]
round 617: p = 0.681840671  (1+p)/2 = 0.840920335  added 22, best reduced cost -8.38e-08, columns 1235  [kernel 0.1 s, LP 0.0 s, total 228 s]
round 618: p = 0.681840670  (1+p)/2 = 0.840920335  added 25, best reduced cost -8.15e-09, columns 1260  [kernel 0.1 s, LP 0.0 s, total 228 s]
round 619: p = 0.681840670  (1+p)/2 = 0.840920335  added 21, best reduced cost -6.06e-09, columns 768  [kernel 0.1 s, LP 0.0 s, total 228 s]
round 620: p = 0.681840670  (1+p)/2 = 0.840920335  added 21, best reduced cost -7.25e-09, columns 789  [kernel 0.1 s, LP 0.0 s, total 229 s]
round 621: p = 0.681840669  (1+p)/2 = 0.840920334  added 23, best reduced cost -1.05e-06, columns 812  [kernel 0.1 s, LP 0.1 s, total 229 s]
round 622: p = 0.681840668  (1+p)/2 = 0.840920334  added 38, best reduced cost -1.19e-07, columns 850  [kernel 0.1 s, LP 0.1 s, total 229 s]
round 623: p = 0.681840667  (1+p)/2 = 0.840920334  added 38, best reduced cost -4.12e-07, columns 888  [kernel 0.1 s, LP 0.1 s, total 230 s]
round 624: p = 0.681840638  (1+p)/2 = 0.840920319  added 34, best reduced cost -1.16e-05, columns 922  [kernel 0.1 s, LP 0.1 s, total 230 s]
round 625: p = 0.681840628  (1+p)/2 = 0.840920314  added 108, best reduced cost -2.71e-06, columns 1030  [kernel 0.1 s, LP 0.1 s, total 230 s]
round 626: p = 0.681840618  (1+p)/2 = 0.840920309  added 101, best reduced cost -1.95e-06, columns 1131  [kernel 0.1 s, LP 0.1 s, total 231 s]
round 627: p = 0.681840601  (1+p)/2 = 0.840920301  added 96, best reduced cost -1.82e-06, columns 1227  [kernel 0.1 s, LP 0.1 s, total 231 s]
round 628: p = 0.681840587  (1+p)/2 = 0.840920293  added 95, best reduced cost -1.70e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 232 s]
round 629: p = 0.681840574  (1+p)/2 = 0.840920287  added 84, best reduced cost -2.11e-06, columns 852  [kernel 0.1 s, LP 0.1 s, total 232 s]
round 630: p = 0.681840559  (1+p)/2 = 0.840920280  added 89, best reduced cost -2.56e-06, columns 941  [kernel 0.1 s, LP 0.1 s, total 232 s]
round 631: p = 0.681840541  (1+p)/2 = 0.840920270  added 78, best reduced cost -1.59e-06, columns 1019  [kernel 0.1 s, LP 0.1 s, total 233 s]
round 632: p = 0.681840533  (1+p)/2 = 0.840920266  added 80, best reduced cost -1.76e-07, columns 1099  [kernel 0.1 s, LP 0.1 s, total 233 s]
round 633: p = 0.681840525  (1+p)/2 = 0.840920262  added 75, best reduced cost -7.32e-07, columns 1174  [kernel 0.1 s, LP 0.1 s, total 233 s]
round 634: p = 0.681840516  (1+p)/2 = 0.840920258  added 77, best reduced cost -1.08e-06, columns 1251  [kernel 0.1 s, LP 0.1 s, total 234 s]
round 635: p = 0.681840511  (1+p)/2 = 0.840920255  added 76, best reduced cost -8.20e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 234 s]
round 636: p = 0.681840507  (1+p)/2 = 0.840920253  added 73, best reduced cost -1.16e-06, columns 841  [kernel 0.1 s, LP 0.1 s, total 235 s]
round 637: p = 0.681840502  (1+p)/2 = 0.840920251  added 60, best reduced cost -5.57e-08, columns 901  [kernel 0.2 s, LP 0.0 s, total 235 s]
round 638: p = 0.681840498  (1+p)/2 = 0.840920249  added 61, best reduced cost -2.18e-06, columns 962  [kernel 0.1 s, LP 0.1 s, total 235 s]
round 639: p = 0.681840492  (1+p)/2 = 0.840920246  added 65, best reduced cost -7.40e-07, columns 1027  [kernel 0.1 s, LP 0.1 s, total 236 s]
round 640: p = 0.681840487  (1+p)/2 = 0.840920243  added 74, best reduced cost -8.27e-07, columns 1101  [kernel 0.1 s, LP 0.1 s, total 236 s]
round 641: p = 0.681840478  (1+p)/2 = 0.840920239  added 67, best reduced cost -2.26e-06, columns 1168  [kernel 0.1 s, LP 0.1 s, total 236 s]
round 642: p = 0.681840473  (1+p)/2 = 0.840920236  added 71, best reduced cost -5.22e-07, columns 1239  [kernel 0.1 s, LP 0.1 s, total 237 s]
round 643: p = 0.681840467  (1+p)/2 = 0.840920233  added 67, best reduced cost -3.43e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 237 s]
round 644: p = 0.681840459  (1+p)/2 = 0.840920229  added 78, best reduced cost -9.72e-07, columns 846  [kernel 0.1 s, LP 0.1 s, total 237 s]
round 645: p = 0.681840453  (1+p)/2 = 0.840920226  added 66, best reduced cost -4.90e-07, columns 912  [kernel 0.1 s, LP 0.1 s, total 238 s]
round 646: p = 0.681840447  (1+p)/2 = 0.840920224  added 54, best reduced cost -6.52e-07, columns 966  [kernel 0.2 s, LP 0.1 s, total 238 s]
round 647: p = 0.681840443  (1+p)/2 = 0.840920221  added 57, best reduced cost -5.56e-07, columns 1023  [kernel 0.1 s, LP 0.1 s, total 238 s]
round 648: p = 0.681840441  (1+p)/2 = 0.840920220  added 63, best reduced cost -5.08e-07, columns 1086  [kernel 0.1 s, LP 0.1 s, total 239 s]
round 649: p = 0.681840439  (1+p)/2 = 0.840920220  added 54, best reduced cost -8.52e-07, columns 1140  [kernel 0.1 s, LP 0.1 s, total 239 s]
round 650: p = 0.681840437  (1+p)/2 = 0.840920219  added 62, best reduced cost -3.39e-07, columns 1202  [kernel 0.1 s, LP 0.1 s, total 240 s]
round 651: p = 0.681840435  (1+p)/2 = 0.840920217  added 59, best reduced cost -3.52e-08, columns 1261  [kernel 0.1 s, LP 0.1 s, total 240 s]
round 652: p = 0.681840433  (1+p)/2 = 0.840920217  added 54, best reduced cost -3.14e-08, columns 768  [kernel 0.1 s, LP 0.0 s, total 240 s]
round 653: p = 0.681840432  (1+p)/2 = 0.840920216  added 44, best reduced cost -3.19e-08, columns 812  [kernel 0.1 s, LP 0.0 s, total 241 s]
round 654: p = 0.681840432  (1+p)/2 = 0.840920216  added 38, best reduced cost -2.21e-08, columns 850  [kernel 0.1 s, LP 0.0 s, total 241 s]
round 655: p = 0.681840431  (1+p)/2 = 0.840920215  added 38, best reduced cost -3.37e-07, columns 888  [kernel 0.1 s, LP 0.1 s, total 241 s]
round 656: p = 0.681840430  (1+p)/2 = 0.840920215  added 39, best reduced cost -2.00e-08, columns 927  [kernel 0.1 s, LP 0.0 s, total 242 s]
round 657: p = 0.681840429  (1+p)/2 = 0.840920215  added 40, best reduced cost -9.39e-07, columns 967  [kernel 0.1 s, LP 0.0 s, total 242 s]
round 658: p = 0.681840428  (1+p)/2 = 0.840920214  added 41, best reduced cost -1.44e-07, columns 1008  [kernel 0.1 s, LP 0.1 s, total 242 s]
round 659: p = 0.681840426  (1+p)/2 = 0.840920213  added 45, best reduced cost -1.74e-07, columns 1053  [kernel 0.1 s, LP 0.1 s, total 243 s]
round 660: p = 0.681840425  (1+p)/2 = 0.840920212  added 37, best reduced cost -8.00e-07, columns 1090  [kernel 0.1 s, LP 0.1 s, total 243 s]
round 661: p = 0.681840421  (1+p)/2 = 0.840920211  added 45, best reduced cost -1.06e-06, columns 1135  [kernel 0.2 s, LP 0.1 s, total 243 s]
round 662: p = 0.681840419  (1+p)/2 = 0.840920209  added 59, best reduced cost -8.45e-07, columns 1194  [kernel 0.1 s, LP 0.1 s, total 244 s]
round 663: p = 0.681840415  (1+p)/2 = 0.840920208  added 64, best reduced cost -8.62e-07, columns 1258  [kernel 0.1 s, LP 0.1 s, total 244 s]
round 664: p = 0.681840412  (1+p)/2 = 0.840920206  added 57, best reduced cost -7.83e-07, columns 768  [kernel 0.1 s, LP 0.1 s, total 245 s]
round 665: p = 0.681840410  (1+p)/2 = 0.840920205  added 57, best reduced cost -7.40e-07, columns 825  [kernel 0.2 s, LP 0.1 s, total 245 s]
round 666: p = 0.681840408  (1+p)/2 = 0.840920204  added 45, best reduced cost -2.61e-08, columns 870  [kernel 0.1 s, LP 0.1 s, total 245 s]
round 667: p = 0.681840407  (1+p)/2 = 0.840920203  added 52, best reduced cost -4.64e-07, columns 922  [kernel 0.2 s, LP 0.1 s, total 246 s]
round 668: p = 0.681840405  (1+p)/2 = 0.840920202  added 43, best reduced cost -1.08e-06, columns 965  [kernel 0.1 s, LP 0.1 s, total 246 s]
round 669: p = 0.681840404  (1+p)/2 = 0.840920202  added 44, best reduced cost -3.22e-08, columns 1009  [kernel 0.1 s, LP 0.0 s, total 246 s]
round 670: p = 0.681840403  (1+p)/2 = 0.840920201  added 36, best reduced cost -2.01e-08, columns 1045  [kernel 0.1 s, LP 0.1 s, total 247 s]
round 671: p = 0.681840402  (1+p)/2 = 0.840920201  added 44, best reduced cost -4.33e-07, columns 1089  [kernel 0.1 s, LP 0.1 s, total 247 s]
round 672: p = 0.681840401  (1+p)/2 = 0.840920200  added 34, best reduced cost -6.14e-08, columns 1123  [kernel 0.1 s, LP 0.1 s, total 247 s]
round 673: p = 0.681840400  (1+p)/2 = 0.840920200  added 43, best reduced cost -8.50e-07, columns 1166  [kernel 0.1 s, LP 0.0 s, total 248 s]
round 674: p = 0.681840398  (1+p)/2 = 0.840920199  added 45, best reduced cost -7.27e-07, columns 1211  [kernel 0.1 s, LP 0.1 s, total 248 s]
round 675: p = 0.681840397  (1+p)/2 = 0.840920198  added 49, best reduced cost -4.99e-07, columns 1260  [kernel 0.1 s, LP 0.1 s, total 248 s]
round 676: p = 0.681840396  (1+p)/2 = 0.840920198  added 43, best reduced cost -2.56e-08, columns 768  [kernel 0.1 s, LP 0.0 s, total 249 s]
round 677: p = 0.681840395  (1+p)/2 = 0.840920197  added 42, best reduced cost -4.32e-07, columns 810  [kernel 0.1 s, LP 0.0 s, total 249 s]
round 678: p = 0.681840394  (1+p)/2 = 0.840920197  added 37, best reduced cost -3.55e-07, columns 847  [kernel 0.1 s, LP 0.0 s, total 249 s]
round 679: p = 0.681840393  (1+p)/2 = 0.840920196  added 41, best reduced cost -4.64e-07, columns 888  [kernel 0.1 s, LP 0.0 s, total 250 s]
round 680: p = 0.681840392  (1+p)/2 = 0.840920196  added 46, best reduced cost -4.39e-07, columns 934  [kernel 0.1 s, LP 0.0 s, total 250 s]
round 681: p = 0.681840391  (1+p)/2 = 0.840920196  added 35, best reduced cost -6.35e-08, columns 969  [kernel 0.1 s, LP 0.0 s, total 250 s]
round 682: p = 0.681840391  (1+p)/2 = 0.840920195  added 32, best reduced cost -1.22e-07, columns 1001  [kernel 0.1 s, LP 0.0 s, total 251 s]
round 683: p = 0.681840390  (1+p)/2 = 0.840920195  added 33, best reduced cost -5.90e-08, columns 1034  [kernel 0.1 s, LP 0.0 s, total 251 s]
round 684: p = 0.681840389  (1+p)/2 = 0.840920195  added 36, best reduced cost -2.96e-07, columns 1070  [kernel 0.1 s, LP 0.1 s, total 251 s]
round 685: p = 0.681840389  (1+p)/2 = 0.840920195  added 27, best reduced cost -9.98e-09, columns 1097  [kernel 0.1 s, LP 0.0 s, total 252 s]
round 686: p = 0.681840389  (1+p)/2 = 0.840920194  added 29, best reduced cost -2.72e-07, columns 1126  [kernel 0.1 s, LP 0.0 s, total 252 s]
round 687: p = 0.681840388  (1+p)/2 = 0.840920194  added 32, best reduced cost -4.45e-07, columns 1158  [kernel 0.1 s, LP 0.1 s, total 252 s]
round 688: p = 0.681840387  (1+p)/2 = 0.840920194  added 36, best reduced cost -2.28e-07, columns 1194  [kernel 0.1 s, LP 0.1 s, total 253 s]
round 689: p = 0.681840387  (1+p)/2 = 0.840920193  added 32, best reduced cost -2.94e-07, columns 1226  [kernel 0.1 s, LP 0.0 s, total 253 s]
round 690: p = 0.681840386  (1+p)/2 = 0.840920193  added 26, best reduced cost -1.01e-08, columns 1252  [kernel 0.1 s, LP 0.0 s, total 253 s]
round 691: p = 0.681840384  (1+p)/2 = 0.840920192  added 33, best reduced cost -6.04e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 254 s]
round 692: p = 0.681840383  (1+p)/2 = 0.840920191  added 61, best reduced cost -4.98e-08, columns 829  [kernel 0.2 s, LP 0.1 s, total 254 s]
round 693: p = 0.681840382  (1+p)/2 = 0.840920191  added 38, best reduced cost -2.28e-07, columns 867  [kernel 0.1 s, LP 0.0 s, total 254 s]
round 694: p = 0.681840380  (1+p)/2 = 0.840920190  added 40, best reduced cost -5.48e-07, columns 907  [kernel 0.1 s, LP 0.1 s, total 255 s]
round 695: p = 0.681840379  (1+p)/2 = 0.840920189  added 53, best reduced cost -5.10e-08, columns 960  [kernel 0.1 s, LP 0.0 s, total 255 s]
round 696: p = 0.681840378  (1+p)/2 = 0.840920189  added 46, best reduced cost -2.23e-08, columns 1006  [kernel 0.1 s, LP 0.0 s, total 255 s]
round 697: p = 0.681840377  (1+p)/2 = 0.840920188  added 43, best reduced cost -2.81e-07, columns 1049  [kernel 0.1 s, LP 0.1 s, total 256 s]
round 698: p = 0.681840376  (1+p)/2 = 0.840920188  added 36, best reduced cost -2.14e-08, columns 1085  [kernel 0.2 s, LP 0.0 s, total 256 s]
round 699: p = 0.681840374  (1+p)/2 = 0.840920187  added 32, best reduced cost -3.74e-07, columns 1117  [kernel 0.1 s, LP 0.1 s, total 257 s]
round 700: p = 0.681840373  (1+p)/2 = 0.840920187  added 34, best reduced cost -2.49e-08, columns 1151  [kernel 0.2 s, LP 0.1 s, total 257 s]
round 701: p = 0.681840373  (1+p)/2 = 0.840920186  added 35, best reduced cost -1.26e-08, columns 1186  [kernel 0.1 s, LP 0.0 s, total 257 s]
round 702: p = 0.681840373  (1+p)/2 = 0.840920186  added 28, best reduced cost -1.09e-08, columns 1214  [kernel 0.1 s, LP 0.0 s, total 258 s]
round 703: p = 0.681840372  (1+p)/2 = 0.840920186  added 31, best reduced cost -1.67e-07, columns 1245  [kernel 0.1 s, LP 0.1 s, total 258 s]
round 704: p = 0.681840372  (1+p)/2 = 0.840920186  added 31, best reduced cost -1.49e-08, columns 1276  [kernel 0.1 s, LP 0.0 s, total 258 s]
round 705: p = 0.681840372  (1+p)/2 = 0.840920186  added 24, best reduced cost -8.70e-09, columns 768  [kernel 0.1 s, LP 0.0 s, total 259 s]
round 706: p = 0.681840372  (1+p)/2 = 0.840920186  added 24, best reduced cost -1.27e-07, columns 792  [kernel 0.1 s, LP 0.0 s, total 259 s]
round 707: p = 0.681840371  (1+p)/2 = 0.840920186  added 28, best reduced cost -1.31e-07, columns 820  [kernel 0.1 s, LP 0.0 s, total 259 s]
round 708: p = 0.681840371  (1+p)/2 = 0.840920185  added 24, best reduced cost -8.21e-09, columns 844  [kernel 0.1 s, LP 0.0 s, total 259 s]
round 709: p = 0.681840371  (1+p)/2 = 0.840920185  added 22, best reduced cost -1.85e-07, columns 866  [kernel 0.1 s, LP 0.0 s, total 260 s]
round 710: p = 0.681840370  (1+p)/2 = 0.840920185  added 24, best reduced cost -2.40e-07, columns 890  [kernel 0.1 s, LP 0.0 s, total 260 s]
round 711: p = 0.681840369  (1+p)/2 = 0.840920185  added 31, best reduced cost -3.15e-07, columns 921  [kernel 0.1 s, LP 0.0 s, total 260 s]
round 712: p = 0.681840369  (1+p)/2 = 0.840920184  added 26, best reduced cost -5.24e-07, columns 947  [kernel 0.1 s, LP 0.1 s, total 261 s]
round 713: p = 0.681840368  (1+p)/2 = 0.840920184  added 24, best reduced cost -7.49e-09, columns 971  [kernel 0.1 s, LP 0.0 s, total 261 s]
round 714: p = 0.681840368  (1+p)/2 = 0.840920184  added 25, best reduced cost -8.45e-09, columns 996  [kernel 0.1 s, LP 0.0 s, total 261 s]
round 715: p = 0.681840364  (1+p)/2 = 0.840920182  added 26, best reduced cost -9.10e-07, columns 1022  [kernel 0.1 s, LP 0.1 s, total 262 s]
round 716: p = 0.681840363  (1+p)/2 = 0.840920182  added 40, best reduced cost -6.09e-08, columns 1062  [kernel 0.1 s, LP 0.1 s, total 262 s]
round 717: p = 0.681840362  (1+p)/2 = 0.840920181  added 36, best reduced cost -2.05e-08, columns 1098  [kernel 0.1 s, LP 0.0 s, total 262 s]
round 718: p = 0.681840362  (1+p)/2 = 0.840920181  added 36, best reduced cost -1.69e-08, columns 1134  [kernel 0.1 s, LP 0.1 s, total 263 s]
round 719: p = 0.681840361  (1+p)/2 = 0.840920181  added 26, best reduced cost -1.22e-08, columns 1160  [kernel 0.1 s, LP 0.0 s, total 263 s]
round 720: p = 0.681840361  (1+p)/2 = 0.840920180  added 25, best reduced cost -1.80e-07, columns 1185  [kernel 0.1 s, LP 0.0 s, total 264 s]
round 721: p = 0.681840361  (1+p)/2 = 0.840920180  added 27, best reduced cost -6.70e-09, columns 1212  [kernel 0.1 s, LP 0.0 s, total 264 s]
round 722: p = 0.681840360  (1+p)/2 = 0.840920180  added 28, best reduced cost -8.91e-09, columns 1240  [kernel 0.1 s, LP 0.0 s, total 264 s]
round 723: p = 0.681840360  (1+p)/2 = 0.840920180  added 27, best reduced cost -9.35e-09, columns 1267  [kernel 0.1 s, LP 0.0 s, total 265 s]
round 724: p = 0.681840360  (1+p)/2 = 0.840920180  added 28, best reduced cost -1.07e-07, columns 768  [kernel 0.1 s, LP 0.0 s, total 265 s]
round 725: p = 0.681840360  (1+p)/2 = 0.840920180  added 25, best reduced cost -2.47e-07, columns 793  [kernel 0.1 s, LP 0.0 s, total 265 s]
round 726: p = 0.681840359  (1+p)/2 = 0.840920180  added 24, best reduced cost -1.44e-07, columns 817  [kernel 0.1 s, LP 0.0 s, total 266 s]
round 727: p = 0.681840359  (1+p)/2 = 0.840920180  added 31, best reduced cost -5.99e-08, columns 848  [kernel 0.1 s, LP 0.0 s, total 266 s]
round 728: p = 0.681840359  (1+p)/2 = 0.840920179  added 18, best reduced cost -7.03e-08, columns 866  [kernel 0.1 s, LP 0.0 s, total 266 s]
round 729: p = 0.681840359  (1+p)/2 = 0.840920179  added 27, best reduced cost -1.14e-07, columns 893  [kernel 0.1 s, LP 0.0 s, total 266 s]
round 730: p = 0.681840359  (1+p)/2 = 0.840920179  added 24, best reduced cost -1.35e-07, columns 917  [kernel 0.1 s, LP 0.0 s, total 267 s]
round 731: p = 0.681840358  (1+p)/2 = 0.840920179  added 22, best reduced cost -6.54e-09, columns 939  [kernel 0.1 s, LP 0.0 s, total 267 s]
round 732: p = 0.681840358  (1+p)/2 = 0.840920179  added 18, best reduced cost -5.33e-09, columns 957  [kernel 0.2 s, LP 0.0 s, total 267 s]
round 733: p = 0.681840358  (1+p)/2 = 0.840920179  added 16, best reduced cost -4.51e-09, columns 973  [kernel 0.1 s, LP 0.0 s, total 268 s]
round 734: p = 0.681840358  (1+p)/2 = 0.840920179  added 16, best reduced cost -1.56e-08, columns 989  [kernel 0.1 s, LP 0.0 s, total 268 s]
round 735: p = 0.681840358  (1+p)/2 = 0.840920179  added 20, best reduced cost -1.69e-08, columns 1009  [kernel 0.2 s, LP 0.0 s, total 268 s]
round 736: p = 0.681840358  (1+p)/2 = 0.840920179  added 19, best reduced cost -4.89e-09, columns 1028  [kernel 0.2 s, LP 0.0 s, total 269 s]
round 737: p = 0.681840358  (1+p)/2 = 0.840920179  added 13, best reduced cost -3.71e-09, columns 1041  [kernel 0.2 s, LP 0.0 s, total 269 s]
round 738: p = 0.681840358  (1+p)/2 = 0.840920179  added 16, best reduced cost -2.44e-07, columns 1057  [kernel 0.1 s, LP 0.0 s, total 269 s]
round 739: p = 0.681840358  (1+p)/2 = 0.840920179  added 16, best reduced cost -5.25e-09, columns 1073  [kernel 0.1 s, LP 0.0 s, total 270 s]
round 740: p = 0.681840357  (1+p)/2 = 0.840920179  added 21, best reduced cost -1.25e-07, columns 1094  [kernel 0.1 s, LP 0.0 s, total 270 s]
round 741: p = 0.681840357  (1+p)/2 = 0.840920178  added 19, best reduced cost -3.74e-07, columns 1113  [kernel 0.1 s, LP 0.0 s, total 270 s]
round 742: p = 0.681840357  (1+p)/2 = 0.840920178  added 23, best reduced cost -5.27e-08, columns 1136  [kernel 0.1 s, LP 0.0 s, total 271 s]
round 743: p = 0.681840356  (1+p)/2 = 0.840920178  added 21, best reduced cost -2.45e-08, columns 1157  [kernel 0.1 s, LP 0.0 s, total 271 s]
round 744: p = 0.681840356  (1+p)/2 = 0.840920178  added 17, best reduced cost -3.92e-09, columns 1174  [kernel 0.1 s, LP 0.0 s, total 271 s]
round 745: p = 0.681840356  (1+p)/2 = 0.840920178  added 16, best reduced cost -3.82e-09, columns 1190  [kernel 0.1 s, LP 0.0 s, total 272 s]
round 746: p = 0.681840356  (1+p)/2 = 0.840920178  added 12, best reduced cost -3.43e-09, columns 1202  [kernel 0.1 s, LP 0.0 s, total 272 s]
round 747: p = 0.681840356  (1+p)/2 = 0.840920178  added 13, best reduced cost -4.11e-09, columns 1215  [kernel 0.1 s, LP 0.0 s, total 272 s]
round 748: p = 0.681840356  (1+p)/2 = 0.840920178  added 10, best reduced cost -2.99e-09, columns 1225  [kernel 0.1 s, LP 0.0 s, total 273 s]
round 749: p = 0.681840356  (1+p)/2 = 0.840920178  added 15, best reduced cost -3.55e-09, columns 1240  [kernel 0.1 s, LP 0.0 s, total 273 s]
round 750: p = 0.681840355  (1+p)/2 = 0.840920178  added 15, best reduced cost -2.96e-07, columns 1255  [kernel 0.1 s, LP 0.1 s, total 273 s]
round 751: p = 0.681840355  (1+p)/2 = 0.840920178  added 19, best reduced cost -4.76e-09, columns 1274  [kernel 0.1 s, LP 0.0 s, total 274 s]
round 752: p = 0.681840353  (1+p)/2 = 0.840920177  added 25, best reduced cost -1.00e-06, columns 768  [kernel 0.1 s, LP 0.1 s, total 274 s]
round 753: p = 0.681840352  (1+p)/2 = 0.840920176  added 62, best reduced cost -2.31e-07, columns 830  [kernel 0.1 s, LP 0.1 s, total 274 s]
round 754: p = 0.681840351  (1+p)/2 = 0.840920176  added 45, best reduced cost -4.97e-08, columns 875  [kernel 0.2 s, LP 0.1 s, total 275 s]
round 755: p = 0.681840350  (1+p)/2 = 0.840920175  added 34, best reduced cost -2.61e-07, columns 909  [kernel 0.1 s, LP 0.1 s, total 275 s]
round 756: p = 0.681840350  (1+p)/2 = 0.840920175  added 43, best reduced cost -1.81e-07, columns 952  [kernel 0.1 s, LP 0.0 s, total 275 s]
round 757: p = 0.681840350  (1+p)/2 = 0.840920175  added 31, best reduced cost -1.36e-08, columns 983  [kernel 0.1 s, LP 0.0 s, total 276 s]
round 758: p = 0.681840349  (1+p)/2 = 0.840920175  added 31, best reduced cost -1.26e-08, columns 1014  [kernel 0.1 s, LP 0.1 s, total 276 s]
round 759: p = 0.681840349  (1+p)/2 = 0.840920174  added 26, best reduced cost -1.06e-08, columns 1040  [kernel 0.1 s, LP 0.0 s, total 276 s]
round 760: p = 0.681840348  (1+p)/2 = 0.840920174  added 25, best reduced cost -4.47e-08, columns 1065  [kernel 0.1 s, LP 0.1 s, total 277 s]
round 761: p = 0.681840348  (1+p)/2 = 0.840920174  added 28, best reduced cost -2.93e-07, columns 1093  [kernel 0.1 s, LP 0.0 s, total 277 s]
round 762: p = 0.681840348  (1+p)/2 = 0.840920174  added 27, best reduced cost -7.94e-09, columns 1120  [kernel 0.1 s, LP 0.0 s, total 277 s]
round 763: p = 0.681840348  (1+p)/2 = 0.840920174  added 26, best reduced cost -9.23e-08, columns 1146  [kernel 0.1 s, LP 0.1 s, total 278 s]
round 764: p = 0.681840347  (1+p)/2 = 0.840920174  added 25, best reduced cost -7.73e-09, columns 1171  [kernel 0.1 s, LP 0.0 s, total 278 s]
round 765: p = 0.681840347  (1+p)/2 = 0.840920174  added 24, best reduced cost -1.35e-07, columns 1195  [kernel 0.1 s, LP 0.0 s, total 278 s]
round 766: p = 0.681840347  (1+p)/2 = 0.840920174  added 26, best reduced cost -3.84e-07, columns 1221  [kernel 0.1 s, LP 0.0 s, total 279 s]
round 767: p = 0.681840347  (1+p)/2 = 0.840920173  added 25, best reduced cost -4.05e-07, columns 1246  [kernel 0.1 s, LP 0.0 s, total 279 s]
round 768: p = 0.681840347  (1+p)/2 = 0.840920173  added 28, best reduced cost -9.50e-09, columns 1274  [kernel 0.1 s, LP 0.0 s, total 279 s]
round 769: p = 0.681840347  (1+p)/2 = 0.840920173  added 19, best reduced cost -5.91e-09, columns 768  [kernel 0.1 s, LP 0.0 s, total 280 s]
round 770: p = 0.681840346  (1+p)/2 = 0.840920173  added 24, best reduced cost -8.60e-09, columns 792  [kernel 0.1 s, LP 0.0 s, total 280 s]
round 771: p = 0.681840346  (1+p)/2 = 0.840920173  added 16, best reduced cost -4.46e-09, columns 808  [kernel 0.1 s, LP 0.0 s, total 280 s]
round 772: p = 0.681840346  (1+p)/2 = 0.840920173  added 16, best reduced cost -6.06e-09, columns 824  [kernel 0.1 s, LP 0.0 s, total 281 s]
round 773: p = 0.681840346  (1+p)/2 = 0.840920173  added 19, best reduced cost -4.90e-09, columns 843  [kernel 0.1 s, LP 0.0 s, total 281 s]
round 774: p = 0.681840346  (1+p)/2 = 0.840920173  added 17, best reduced cost -5.24e-09, columns 860  [kernel 0.1 s, LP 0.0 s, total 281 s]
round 775: p = 0.681840346  (1+p)/2 = 0.840920173  added 16, best reduced cost -3.73e-09, columns 876  [kernel 0.1 s, LP 0.0 s, total 282 s]
round 776: p = 0.681840346  (1+p)/2 = 0.840920173  added 13, best reduced cost -3.49e-09, columns 889  [kernel 0.1 s, LP 0.0 s, total 282 s]
round 777: p = 0.681840346  (1+p)/2 = 0.840920173  added 17, best reduced cost -5.57e-09, columns 906  [kernel 0.1 s, LP 0.0 s, total 282 s]
round 778: p = 0.681840346  (1+p)/2 = 0.840920173  added 15, best reduced cost -1.46e-07, columns 921  [kernel 0.1 s, LP 0.0 s, total 282 s]
round 779: p = 0.681840346  (1+p)/2 = 0.840920173  added 23, best reduced cost -6.54e-09, columns 944  [kernel 0.1 s, LP 0.0 s, total 283 s]
round 780: p = 0.681840346  (1+p)/2 = 0.840920173  added 13, best reduced cost -3.35e-09, columns 957  [kernel 0.1 s, LP 0.0 s, total 283 s]
round 781: p = 0.681840346  (1+p)/2 = 0.840920173  added 19, best reduced cost -7.75e-08, columns 976  [kernel 0.1 s, LP 0.0 s, total 283 s]
round 782: p = 0.681840346  (1+p)/2 = 0.840920173  added 18, best reduced cost -4.27e-09, columns 994  [kernel 0.1 s, LP 0.0 s, total 284 s]
round 783: p = 0.681840346  (1+p)/2 = 0.840920173  added 15, best reduced cost -1.31e-07, columns 1009  [kernel 0.1 s, LP 0.0 s, total 284 s]
round 784: p = 0.681840346  (1+p)/2 = 0.840920173  added 14, best reduced cost -3.60e-09, columns 1023  [kernel 0.2 s, LP 0.0 s, total 284 s]
round 785: p = 0.681840345  (1+p)/2 = 0.840920173  added 12, best reduced cost -3.51e-09, columns 1035  [kernel 0.1 s, LP 0.0 s, total 285 s]
round 786: p = 0.681840345  (1+p)/2 = 0.840920173  added 10, best reduced cost -2.74e-09, columns 1045  [kernel 0.1 s, LP 0.0 s, total 285 s]
round 787: p = 0.681840345  (1+p)/2 = 0.840920173  added 12, best reduced cost -2.83e-09, columns 1057  [kernel 0.1 s, LP 0.0 s, total 285 s]
round 788: p = 0.681840345  (1+p)/2 = 0.840920173  added 17, best reduced cost -5.14e-09, columns 1074  [kernel 0.1 s, LP 0.0 s, total 286 s]
round 789: p = 0.681840345  (1+p)/2 = 0.840920173  added 11, best reduced cost -3.37e-09, columns 1085  [kernel 0.1 s, LP 0.0 s, total 286 s]
round 790: p = 0.681840345  (1+p)/2 = 0.840920173  added 14, best reduced cost -1.72e-08, columns 1099  [kernel 0.1 s, LP 0.0 s, total 286 s]
round 791: p = 0.681840345  (1+p)/2 = 0.840920173  added 10, best reduced cost -3.16e-09, columns 1109  [kernel 0.1 s, LP 0.0 s, total 287 s]
round 792: p = 0.681840345  (1+p)/2 = 0.840920173  added 7, best reduced cost -2.04e-09, columns 1116  [kernel 0.1 s, LP 0.0 s, total 287 s]
round 793: p = 0.681840345  (1+p)/2 = 0.840920173  added 11, best reduced cost -3.14e-09, columns 1127  [kernel 0.1 s, LP 0.0 s, total 287 s]
round 794: p = 0.681840345  (1+p)/2 = 0.840920173  added 8, best reduced cost -7.26e-08, columns 1135  [kernel 0.1 s, LP 0.0 s, total 287 s]
round 795: p = 0.681840345  (1+p)/2 = 0.840920173  added 9, best reduced cost -2.61e-09, columns 1144  [kernel 0.1 s, LP 0.0 s, total 288 s]
round 796: p = 0.681840345  (1+p)/2 = 0.840920173  added 10, best reduced cost -2.25e-09, columns 1154  [kernel 0.1 s, LP 0.0 s, total 288 s]
round 797: p = 0.681840345  (1+p)/2 = 0.840920173  added 14, best reduced cost -3.01e-08, columns 1168  [kernel 0.1 s, LP 0.0 s, total 288 s]
round 798: p = 0.681840345  (1+p)/2 = 0.840920173  added 8, best reduced cost -2.61e-07, columns 1176  [kernel 0.1 s, LP 0.0 s, total 289 s]
round 799: p = 0.681840345  (1+p)/2 = 0.840920172  added 9, best reduced cost -2.08e-08, columns 1185  [kernel 0.1 s, LP 0.0 s, total 289 s]
round 800: p = 0.681840345  (1+p)/2 = 0.840920172  added 14, best reduced cost -3.07e-09, columns 1199  [kernel 0.1 s, LP 0.0 s, total 289 s]
round 801: p = 0.681840345  (1+p)/2 = 0.840920172  added 7, best reduced cost -1.78e-09, columns 1206  [kernel 0.1 s, LP 0.0 s, total 290 s]
round 802: p = 0.681840345  (1+p)/2 = 0.840920172  added 9, best reduced cost -2.91e-09, columns 1215  [kernel 0.1 s, LP 0.0 s, total 290 s]
round 803: p = 0.681840345  (1+p)/2 = 0.840920172  added 8, best reduced cost -4.38e-08, columns 1223  [kernel 0.1 s, LP 0.0 s, total 290 s]
round 804: p = 0.681840342  (1+p)/2 = 0.840920171  added 8, best reduced cost -1.95e-06, columns 1231  [kernel 0.1 s, LP 0.1 s, total 291 s]
round 805: p = 0.681840341  (1+p)/2 = 0.840920170  added 49, best reduced cost -2.97e-08, columns 1280  [kernel 0.1 s, LP 0.1 s, total 291 s]
round 806: p = 0.681840340  (1+p)/2 = 0.840920170  added 48, best reduced cost -4.04e-08, columns 768  [kernel 0.1 s, LP 0.1 s, total 291 s]
round 807: p = 0.681840339  (1+p)/2 = 0.840920169  added 41, best reduced cost -3.23e-07, columns 809  [kernel 0.1 s, LP 0.0 s, total 292 s]
round 808: p = 0.681840338  (1+p)/2 = 0.840920169  added 38, best reduced cost -1.45e-08, columns 847  [kernel 0.1 s, LP 0.1 s, total 292 s]
round 809: p = 0.681840337  (1+p)/2 = 0.840920169  added 38, best reduced cost -2.84e-08, columns 885  [kernel 0.2 s, LP 0.1 s, total 292 s]
round 810: p = 0.681840337  (1+p)/2 = 0.840920169  added 33, best reduced cost -1.38e-08, columns 918  [kernel 0.2 s, LP 0.0 s, total 293 s]
round 811: p = 0.681840336  (1+p)/2 = 0.840920168  added 33, best reduced cost -1.37e-08, columns 951  [kernel 0.1 s, LP 0.0 s, total 293 s]
round 812: p = 0.681840336  (1+p)/2 = 0.840920168  added 31, best reduced cost -1.40e-08, columns 982  [kernel 0.1 s, LP 0.0 s, total 293 s]
round 813: p = 0.681840336  (1+p)/2 = 0.840920168  added 28, best reduced cost -1.72e-07, columns 1010  [kernel 0.1 s, LP 0.0 s, total 294 s]
round 814: p = 0.681840335  (1+p)/2 = 0.840920168  added 20, best reduced cost -6.12e-08, columns 1030  [kernel 0.1 s, LP 0.0 s, total 294 s]
round 815: p = 0.681840335  (1+p)/2 = 0.840920168  added 28, best reduced cost -1.16e-08, columns 1058  [kernel 0.1 s, LP 0.0 s, total 294 s]
round 816: p = 0.681840335  (1+p)/2 = 0.840920167  added 26, best reduced cost -4.96e-07, columns 1084  [kernel 0.1 s, LP 0.0 s, total 295 s]
round 817: p = 0.681840335  (1+p)/2 = 0.840920167  added 32, best reduced cost -4.64e-07, columns 1116  [kernel 0.1 s, LP 0.0 s, total 295 s]
round 818: p = 0.681840334  (1+p)/2 = 0.840920167  added 25, best reduced cost -9.79e-09, columns 1141  [kernel 0.1 s, LP 0.1 s, total 295 s]
round 819: p = 0.681840334  (1+p)/2 = 0.840920167  added 29, best reduced cost -1.24e-08, columns 1170  [kernel 0.1 s, LP 0.0 s, total 296 s]
round 820: p = 0.681840334  (1+p)/2 = 0.840920167  added 29, best reduced cost -2.11e-07, columns 1199  [kernel 0.1 s, LP 0.0 s, total 296 s]
round 821: p = 0.681840333  (1+p)/2 = 0.840920167  added 33, best reduced cost -4.90e-07, columns 1232  [kernel 0.1 s, LP 0.1 s, total 296 s]
round 822: p = 0.681840333  (1+p)/2 = 0.840920166  added 28, best reduced cost -1.05e-08, columns 1260  [kernel 0.1 s, LP 0.1 s, total 297 s]
round 823: p = 0.681840333  (1+p)/2 = 0.840920166  added 26, best reduced cost -1.87e-08, columns 768  [kernel 0.1 s, LP 0.0 s, total 297 s]
round 824: p = 0.681840332  (1+p)/2 = 0.840920166  added 27, best reduced cost -1.00e-07, columns 795  [kernel 0.1 s, LP 0.0 s, total 297 s]
round 825: p = 0.681840332  (1+p)/2 = 0.840920166  added 25, best reduced cost -7.75e-09, columns 820  [kernel 0.1 s, LP 0.0 s, total 298 s]
round 826: p = 0.681840332  (1+p)/2 = 0.840920166  added 22, best reduced cost -6.22e-09, columns 842  [kernel 0.1 s, LP 0.0 s, total 298 s]
round 827: p = 0.681840332  (1+p)/2 = 0.840920166  added 24, best reduced cost -1.29e-07, columns 866  [kernel 0.1 s, LP 0.0 s, total 298 s]
round 828: p = 0.681840332  (1+p)/2 = 0.840920166  added 22, best reduced cost -6.70e-09, columns 888  [kernel 0.1 s, LP 0.0 s, total 299 s]
round 829: p = 0.681840332  (1+p)/2 = 0.840920166  added 24, best reduced cost -1.33e-08, columns 912  [kernel 0.1 s, LP 0.0 s, total 299 s]
round 830: p = 0.681840331  (1+p)/2 = 0.840920166  added 21, best reduced cost -1.91e-07, columns 933  [kernel 0.1 s, LP 0.0 s, total 299 s]
round 831: p = 0.681840331  (1+p)/2 = 0.840920166  added 20, best reduced cost -1.75e-07, columns 953  [kernel 0.1 s, LP 0.0 s, total 300 s]
round 832: p = 0.681840331  (1+p)/2 = 0.840920166  added 24, best reduced cost -3.14e-07, columns 977  [kernel 0.1 s, LP 0.0 s, total 300 s]
round 833: p = 0.681840331  (1+p)/2 = 0.840920166  added 21, best reduced cost -5.87e-09, columns 998  [kernel 0.1 s, LP 0.0 s, total 300 s]
round 834: p = 0.681840331  (1+p)/2 = 0.840920165  added 18, best reduced cost -4.37e-09, columns 1016  [kernel 0.1 s, LP 0.0 s, total 301 s]
round 835: p = 0.681840331  (1+p)/2 = 0.840920165  added 17, best reduced cost -4.92e-09, columns 1033  [kernel 0.1 s, LP 0.0 s, total 301 s]
round 836: p = 0.681840331  (1+p)/2 = 0.840920165  added 20, best reduced cost -5.94e-09, columns 1053  [kernel 0.1 s, LP 0.0 s, total 301 s]
round 837: p = 0.681840331  (1+p)/2 = 0.840920165  added 18, best reduced cost -5.80e-09, columns 1071  [kernel 0.1 s, LP 0.0 s, total 301 s]
round 838: p = 0.681840331  (1+p)/2 = 0.840920165  added 15, best reduced cost -3.11e-09, columns 1086  [kernel 0.1 s, LP 0.0 s, total 302 s]
round 839: p = 0.681840331  (1+p)/2 = 0.840920165  added 15, best reduced cost -6.87e-09, columns 1101  [kernel 0.1 s, LP 0.0 s, total 302 s]
round 840: p = 0.681840331  (1+p)/2 = 0.840920165  added 18, best reduced cost -9.62e-08, columns 1119  [kernel 0.1 s, LP 0.0 s, total 302 s]
round 841: p = 0.681840330  (1+p)/2 = 0.840920165  added 13, best reduced cost -3.36e-07, columns 1132  [kernel 0.1 s, LP 0.0 s, total 303 s]
round 842: p = 0.681840330  (1+p)/2 = 0.840920165  added 22, best reduced cost -1.29e-07, columns 1154  [kernel 0.1 s, LP 0.0 s, total 303 s]
round 843: p = 0.681840330  (1+p)/2 = 0.840920165  added 21, best reduced cost -6.17e-09, columns 1175  [kernel 0.1 s, LP 0.0 s, total 303 s]
round 844: p = 0.681840330  (1+p)/2 = 0.840920165  added 17, best reduced cost -3.99e-09, columns 1192  [kernel 0.2 s, LP 0.0 s, total 304 s]
round 845: p = 0.681840330  (1+p)/2 = 0.840920165  added 11, best reduced cost -3.61e-09, columns 1203  [kernel 0.1 s, LP 0.0 s, total 304 s]
round 846: p = 0.681840330  (1+p)/2 = 0.840920165  added 14, best reduced cost -3.26e-09, columns 1217  [kernel 0.1 s, LP 0.0 s, total 304 s]
round 847: p = 0.681840330  (1+p)/2 = 0.840920165  added 11, best reduced cost -3.11e-09, columns 1228  [kernel 0.1 s, LP 0.0 s, total 305 s]
round 848: p = 0.681840330  (1+p)/2 = 0.840920165  added 12, best reduced cost -3.43e-09, columns 1240  [kernel 0.1 s, LP 0.0 s, total 305 s]
round 849: p = 0.681840330  (1+p)/2 = 0.840920165  added 9, best reduced cost -2.87e-09, columns 1249  [kernel 0.1 s, LP 0.0 s, total 305 s]
round 850: p = 0.681840330  (1+p)/2 = 0.840920165  added 12, best reduced cost -3.44e-09, columns 1261  [kernel 0.1 s, LP 0.0 s, total 306 s]
round 851: p = 0.681840330  (1+p)/2 = 0.840920165  added 9, best reduced cost -2.05e-08, columns 1270  [kernel 0.1 s, LP 0.0 s, total 306 s]
round 852: p = 0.681840330  (1+p)/2 = 0.840920165  added 9, best reduced cost -3.00e-09, columns 1279  [kernel 0.1 s, LP 0.0 s, total 306 s]
round 853: p = 0.681840330  (1+p)/2 = 0.840920165  added 11, best reduced cost -6.93e-08, columns 768  [kernel 0.1 s, LP 0.0 s, total 306 s]
round 854: p = 0.681840330  (1+p)/2 = 0.840920165  added 10, best reduced cost -4.45e-08, columns 778  [kernel 0.1 s, LP 0.0 s, total 307 s]
round 855: p = 0.681840329  (1+p)/2 = 0.840920165  added 8, best reduced cost -5.02e-07, columns 786  [kernel 0.1 s, LP 0.0 s, total 307 s]
round 856: p = 0.681840329  (1+p)/2 = 0.840920165  added 13, best reduced cost -3.20e-09, columns 799  [kernel 0.1 s, LP 0.0 s, total 307 s]
round 857: p = 0.681840329  (1+p)/2 = 0.840920165  added 12, best reduced cost -1.04e-07, columns 811  [kernel 0.1 s, LP 0.0 s, total 308 s]
round 858: p = 0.681840329  (1+p)/2 = 0.840920165  added 13, best reduced cost -2.42e-08, columns 824  [kernel 0.1 s, LP 0.0 s, total 308 s]
round 859: p = 0.681840329  (1+p)/2 = 0.840920165  added 13, best reduced cost -2.91e-08, columns 837  [kernel 0.1 s, LP 0.0 s, total 308 s]
round 860: p = 0.681840329  (1+p)/2 = 0.840920165  added 11, best reduced cost -2.65e-09, columns 848  [kernel 0.1 s, LP 0.0 s, total 309 s]
round 861: p = 0.681840329  (1+p)/2 = 0.840920165  added 7, best reduced cost -2.00e-09, columns 855  [kernel 0.1 s, LP 0.0 s, total 309 s]
round 862: p = 0.681840329  (1+p)/2 = 0.840920165  added 6, best reduced cost -2.03e-09, columns 861  [kernel 0.1 s, LP 0.0 s, total 309 s]
round 863: p = 0.681840329  (1+p)/2 = 0.840920165  added 10, best reduced cost -2.49e-09, columns 871  [kernel 0.1 s, LP 0.0 s, total 309 s]
round 864: p = 0.681840329  (1+p)/2 = 0.840920165  added 6, best reduced cost -2.12e-09, columns 877  [kernel 0.1 s, LP 0.0 s, total 310 s]
round 865: p = 0.681840329  (1+p)/2 = 0.840920165  added 7, best reduced cost -2.13e-09, columns 884  [kernel 0.1 s, LP 0.0 s, total 310 s]
round 866: p = 0.681840329  (1+p)/2 = 0.840920165  added 10, best reduced cost -3.71e-09, columns 894  [kernel 0.1 s, LP 0.0 s, total 310 s]
round 867: p = 0.681840329  (1+p)/2 = 0.840920165  added 10, best reduced cost -3.15e-09, columns 904  [kernel 0.1 s, LP 0.0 s, total 311 s]
round 868: p = 0.681840329  (1+p)/2 = 0.840920165  added 8, best reduced cost -2.34e-09, columns 912  [kernel 0.1 s, LP 0.0 s, total 311 s]
round 869: p = 0.681840329  (1+p)/2 = 0.840920165  added 8, best reduced cost -2.52e-09, columns 920  [kernel 0.1 s, LP 0.0 s, total 311 s]
round 870: p = 0.681840329  (1+p)/2 = 0.840920165  added 7, best reduced cost -1.69e-09, columns 927  [kernel 0.1 s, LP 0.0 s, total 312 s]
round 871: p = 0.681840329  (1+p)/2 = 0.840920165  added 6, best reduced cost -2.41e-09, columns 933  [kernel 0.1 s, LP 0.0 s, total 312 s]
round 872: p = 0.681840329  (1+p)/2 = 0.840920165  added 6, best reduced cost -7.12e-08, columns 939  [kernel 0.1 s, LP 0.0 s, total 312 s]
round 873: p = 0.681840329  (1+p)/2 = 0.840920165  added 5, best reduced cost -2.07e-07, columns 944  [kernel 0.1 s, LP 0.0 s, total 312 s]
round 874: p = 0.681840329  (1+p)/2 = 0.840920165  added 9, best reduced cost -3.09e-08, columns 953  [kernel 0.1 s, LP 0.0 s, total 313 s]
round 875: p = 0.681840329  (1+p)/2 = 0.840920165  added 7, best reduced cost -2.00e-09, columns 960  [kernel 0.1 s, LP 0.0 s, total 313 s]
round 876: p = 0.681840329  (1+p)/2 = 0.840920164  added 7, best reduced cost -1.84e-09, columns 967  [kernel 0.1 s, LP 0.0 s, total 313 s]
round 877: p = 0.681840329  (1+p)/2 = 0.840920164  added 5, best reduced cost -1.81e-09, columns 972  [kernel 0.1 s, LP 0.0 s, total 314 s]
round 878: p = 0.681840329  (1+p)/2 = 0.840920164  added 2, best reduced cost -1.47e-09, columns 974  [kernel 0.1 s, LP 0.0 s, total 314 s]
round 879: p = 0.681840329  (1+p)/2 = 0.840920164  added 8, best reduced cost -2.24e-09, columns 982  [kernel 0.1 s, LP 0.0 s, total 314 s]
round 880: p = 0.681840329  (1+p)/2 = 0.840920164  added 13, best reduced cost -1.92e-08, columns 995  [kernel 0.1 s, LP 0.0 s, total 314 s]
round 881: p = 0.681840329  (1+p)/2 = 0.840920164  added 3, best reduced cost -1.93e-09, columns 998  [kernel 0.1 s, LP 0.0 s, total 315 s]
round 882: p = 0.681840329  (1+p)/2 = 0.840920164  added 3, best reduced cost -1.42e-09, columns 1001  [kernel 0.1 s, LP 0.0 s, total 315 s]
round 883: p = 0.681840329  (1+p)/2 = 0.840920164  added 11, best reduced cost -5.32e-08, columns 1012  [kernel 0.1 s, LP 0.0 s, total 315 s]
round 884: p = 0.681840329  (1+p)/2 = 0.840920164  added 8, best reduced cost -1.92e-09, columns 1020  [kernel 0.1 s, LP 0.0 s, total 316 s]
round 885: p = 0.681840329  (1+p)/2 = 0.840920164  added 6, best reduced cost -1.76e-09, columns 1026  [kernel 0.1 s, LP 0.0 s, total 316 s]
round 886: p = 0.681840329  (1+p)/2 = 0.840920164  added 7, best reduced cost -2.67e-09, columns 1033  [kernel 0.1 s, LP 0.0 s, total 316 s]
round 887: p = 0.681840329  (1+p)/2 = 0.840920164  added 5, best reduced cost -1.70e-09, columns 1038  [kernel 0.2 s, LP 0.0 s, total 317 s]
round 888: p = 0.681840329  (1+p)/2 = 0.840920164  added 6, best reduced cost -1.77e-09, columns 1044  [kernel 0.1 s, LP 0.0 s, total 317 s]
round 889: p = 0.681840329  (1+p)/2 = 0.840920164  added 7, best reduced cost -1.79e-09, columns 1051  [kernel 0.1 s, LP 0.0 s, total 317 s]
round 890: p = 0.681840328  (1+p)/2 = 0.840920164  added 5, best reduced cost -1.49e-06, columns 1056  [kernel 0.1 s, LP 0.1 s, total 318 s]
round 891: p = 0.681840327  (1+p)/2 = 0.840920164  added 34, best reduced cost -2.06e-07, columns 1090  [kernel 0.1 s, LP 0.1 s, total 318 s]
round 892: p = 0.681840326  (1+p)/2 = 0.840920163  added 27, best reduced cost -7.88e-08, columns 1117  [kernel 0.1 s, LP 0.1 s, total 318 s]
round 893: p = 0.681840326  (1+p)/2 = 0.840920163  added 28, best reduced cost -2.43e-08, columns 1145  [kernel 0.1 s, LP 0.0 s, total 319 s]
round 894: p = 0.681840326  (1+p)/2 = 0.840920163  added 28, best reduced cost -1.75e-07, columns 1173  [kernel 0.1 s, LP 0.0 s, total 319 s]
round 895: p = 0.681840326  (1+p)/2 = 0.840920163  added 25, best reduced cost -1.13e-08, columns 1198  [kernel 0.1 s, LP 0.0 s, total 319 s]
round 896: p = 0.681840325  (1+p)/2 = 0.840920163  added 27, best reduced cost -2.20e-07, columns 1225  [kernel 0.1 s, LP 0.0 s, total 320 s]
round 897: p = 0.681840325  (1+p)/2 = 0.840920163  added 22, best reduced cost -6.19e-09, columns 1247  [kernel 0.1 s, LP 0.1 s, total 320 s]
round 898: p = 0.681840325  (1+p)/2 = 0.840920163  added 25, best reduced cost -7.52e-09, columns 1272  [kernel 0.1 s, LP 0.0 s, total 320 s]
round 899: p = 0.681840325  (1+p)/2 = 0.840920162  added 24, best reduced cost -5.25e-09, columns 768  [kernel 0.1 s, LP 0.0 s, total 321 s]
round 900: p = 0.681840325  (1+p)/2 = 0.840920162  added 21, best reduced cost -7.69e-09, columns 789  [kernel 0.1 s, LP 0.0 s, total 321 s]
round 901: p = 0.681840325  (1+p)/2 = 0.840920162  added 21, best reduced cost -6.05e-09, columns 810  [kernel 0.1 s, LP 0.0 s, total 321 s]
round 902: p = 0.681840325  (1+p)/2 = 0.840920162  added 18, best reduced cost -4.95e-09, columns 828  [kernel 0.1 s, LP 0.0 s, total 321 s]
round 903: p = 0.681840324  (1+p)/2 = 0.840920162  added 19, best reduced cost -1.15e-07, columns 847  [kernel 0.1 s, LP 0.0 s, total 322 s]
round 904: p = 0.681840324  (1+p)/2 = 0.840920162  added 23, best reduced cost -6.00e-09, columns 870  [kernel 0.1 s, LP 0.0 s, total 322 s]
round 905: p = 0.681840324  (1+p)/2 = 0.840920162  added 16, best reduced cost -3.55e-09, columns 886  [kernel 0.1 s, LP 0.0 s, total 322 s]
round 906: p = 0.681840324  (1+p)/2 = 0.840920162  added 16, best reduced cost -5.19e-09, columns 902  [kernel 0.1 s, LP 0.0 s, total 323 s]
round 907: p = 0.681840324  (1+p)/2 = 0.840920162  added 12, best reduced cost -3.79e-09, columns 914  [kernel 0.1 s, LP 0.0 s, total 323 s]
round 908: p = 0.681840324  (1+p)/2 = 0.840920162  added 16, best reduced cost -1.33e-08, columns 930  [kernel 0.1 s, LP 0.0 s, total 323 s]
round 909: p = 0.681840324  (1+p)/2 = 0.840920162  added 19, best reduced cost -5.25e-09, columns 949  [kernel 0.1 s, LP 0.0 s, total 324 s]
round 910: p = 0.681840324  (1+p)/2 = 0.840920162  added 11, best reduced cost -3.47e-09, columns 960  [kernel 0.1 s, LP 0.0 s, total 324 s]
round 911: p = 0.681840324  (1+p)/2 = 0.840920162  added 12, best reduced cost -3.34e-09, columns 972  [kernel 0.1 s, LP 0.0 s, total 324 s]
round 912: p = 0.681840324  (1+p)/2 = 0.840920162  added 11, best reduced cost -3.58e-09, columns 983  [kernel 0.1 s, LP 0.0 s, total 325 s]
round 913: p = 0.681840324  (1+p)/2 = 0.840920162  added 15, best reduced cost -3.79e-09, columns 998  [kernel 0.1 s, LP 0.0 s, total 325 s]
round 914: p = 0.681840324  (1+p)/2 = 0.840920162  added 14, best reduced cost -3.07e-09, columns 1012  [kernel 0.1 s, LP 0.0 s, total 325 s]
round 915: p = 0.681840324  (1+p)/2 = 0.840920162  added 11, best reduced cost -2.84e-09, columns 1023  [kernel 0.1 s, LP 0.0 s, total 325 s]
round 916: p = 0.681840324  (1+p)/2 = 0.840920162  added 9, best reduced cost -3.26e-07, columns 1032  [kernel 0.1 s, LP 0.0 s, total 326 s]
round 917: p = 0.681840324  (1+p)/2 = 0.840920162  added 10, best reduced cost -3.14e-09, columns 1042  [kernel 0.1 s, LP 0.0 s, total 326 s]
round 918: p = 0.681840324  (1+p)/2 = 0.840920162  added 7, best reduced cost -1.39e-08, columns 1049  [kernel 0.1 s, LP 0.0 s, total 326 s]
round 919: p = 0.681840324  (1+p)/2 = 0.840920162  added 7, best reduced cost -2.37e-09, columns 1056  [kernel 0.1 s, LP 0.0 s, total 327 s]
round 920: p = 0.681840324  (1+p)/2 = 0.840920162  added 9, best reduced cost -2.94e-09, columns 1065  [kernel 0.1 s, LP 0.0 s, total 327 s]
round 921: p = 0.681840324  (1+p)/2 = 0.840920162  added 11, best reduced cost -2.85e-09, columns 1076  [kernel 0.1 s, LP 0.0 s, total 327 s]
round 922: p = 0.681840324  (1+p)/2 = 0.840920162  added 13, best reduced cost -2.84e-09, columns 1089  [kernel 0.1 s, LP 0.0 s, total 328 s]
round 923: p = 0.681840323  (1+p)/2 = 0.840920162  added 8, best reduced cost -2.08e-08, columns 1097  [kernel 0.1 s, LP 0.0 s, total 328 s]
round 924: p = 0.681840323  (1+p)/2 = 0.840920162  added 7, best reduced cost -2.47e-09, columns 1104  [kernel 0.1 s, LP 0.0 s, total 328 s]
round 925: p = 0.681840323  (1+p)/2 = 0.840920162  added 9, best reduced cost -3.09e-07, columns 1113  [kernel 0.1 s, LP 0.0 s, total 328 s]
round 926: p = 0.681840323  (1+p)/2 = 0.840920162  added 14, best reduced cost -2.87e-09, columns 1127  [kernel 0.1 s, LP 0.0 s, total 329 s]
round 927: p = 0.681840323  (1+p)/2 = 0.840920162  added 11, best reduced cost -8.80e-08, columns 1138  [kernel 0.1 s, LP 0.0 s, total 329 s]
round 928: p = 0.681840323  (1+p)/2 = 0.840920162  added 13, best reduced cost -1.57e-08, columns 1151  [kernel 0.1 s, LP 0.0 s, total 329 s]
round 929: p = 0.681840323  (1+p)/2 = 0.840920162  added 12, best reduced cost -3.80e-09, columns 1163  [kernel 0.1 s, LP 0.0 s, total 330 s]
round 930: p = 0.681840323  (1+p)/2 = 0.840920162  added 17, best reduced cost -4.89e-09, columns 1180  [kernel 0.1 s, LP 0.0 s, total 330 s]
round 931: p = 0.681840323  (1+p)/2 = 0.840920162  added 11, best reduced cost -2.64e-07, columns 1191  [kernel 0.1 s, LP 0.0 s, total 330 s]
round 932: p = 0.681840323  (1+p)/2 = 0.840920162  added 10, best reduced cost -7.09e-08, columns 1201  [kernel 0.1 s, LP 0.0 s, total 331 s]
round 933: p = 0.681840323  (1+p)/2 = 0.840920161  added 13, best reduced cost -2.37e-09, columns 1214  [kernel 0.1 s, LP 0.0 s, total 331 s]
round 934: p = 0.681840323  (1+p)/2 = 0.840920161  added 13, best reduced cost -2.75e-09, columns 1227  [kernel 0.1 s, LP 0.0 s, total 331 s]
round 935: p = 0.681840323  (1+p)/2 = 0.840920161  added 7, best reduced cost -2.18e-09, columns 1234  [kernel 0.1 s, LP 0.0 s, total 331 s]
round 936: p = 0.681840323  (1+p)/2 = 0.840920161  added 12, best reduced cost -2.72e-09, columns 1246  [kernel 0.1 s, LP 0.0 s, total 332 s]
round 937: p = 0.681840323  (1+p)/2 = 0.840920161  added 9, best reduced cost -3.08e-09, columns 1255  [kernel 0.1 s, LP 0.0 s, total 332 s]
round 938: p = 0.681840323  (1+p)/2 = 0.840920161  added 10, best reduced cost -8.39e-08, columns 1265  [kernel 0.1 s, LP 0.0 s, total 332 s]
round 939: p = 0.681840321  (1+p)/2 = 0.840920161  added 14, best reduced cost -1.60e-06, columns 1279  [kernel 0.1 s, LP 0.1 s, total 333 s]
round 940: p = 0.681840321  (1+p)/2 = 0.840920160  added 41, best reduced cost -8.98e-08, columns 768  [kernel 0.1 s, LP 0.0 s, total 333 s]
round 941: p = 0.681840320  (1+p)/2 = 0.840920160  added 33, best reduced cost -2.91e-08, columns 801  [kernel 0.1 s, LP 0.0 s, total 333 s]
round 942: p = 0.681840319  (1+p)/2 = 0.840920160  added 30, best reduced cost -1.19e-08, columns 831  [kernel 0.1 s, LP 0.0 s, total 334 s]
round 943: p = 0.681840319  (1+p)/2 = 0.840920159  added 33, best reduced cost -2.16e-07, columns 864  [kernel 0.1 s, LP 0.0 s, total 334 s]
round 944: p = 0.681840318  (1+p)/2 = 0.840920159  added 29, best reduced cost -2.36e-08, columns 893  [kernel 0.1 s, LP 0.0 s, total 334 s]
round 945: p = 0.681840318  (1+p)/2 = 0.840920159  added 29, best reduced cost -9.31e-09, columns 922  [kernel 0.1 s, LP 0.1 s, total 335 s]
round 946: p = 0.681840318  (1+p)/2 = 0.840920159  added 28, best reduced cost -7.66e-09, columns 950  [kernel 0.1 s, LP 0.0 s, total 335 s]
round 947: p = 0.681840318  (1+p)/2 = 0.840920159  added 25, best reduced cost -6.22e-09, columns 975  [kernel 0.1 s, LP 0.0 s, total 335 s]
round 948: p = 0.681840318  (1+p)/2 = 0.840920159  added 23, best reduced cost -3.23e-08, columns 998  [kernel 0.1 s, LP 0.0 s, total 336 s]
round 949: p = 0.681840317  (1+p)/2 = 0.840920159  added 18, best reduced cost -4.38e-09, columns 1016  [kernel 0.1 s, LP 0.0 s, total 336 s]
round 950: p = 0.681840317  (1+p)/2 = 0.840920159  added 21, best reduced cost -7.65e-09, columns 1037  [kernel 0.1 s, LP 0.0 s, total 336 s]
round 951: p = 0.681840317  (1+p)/2 = 0.840920159  added 16, best reduced cost -4.94e-09, columns 1053  [kernel 0.1 s, LP 0.0 s, total 337 s]
round 952: p = 0.681840317  (1+p)/2 = 0.840920159  added 15, best reduced cost -3.99e-09, columns 1068  [kernel 0.1 s, LP 0.0 s, total 337 s]
round 953: p = 0.681840317  (1+p)/2 = 0.840920159  added 19, best reduced cost -1.38e-07, columns 1087  [kernel 0.1 s, LP 0.0 s, total 337 s]
round 954: p = 0.681840317  (1+p)/2 = 0.840920158  added 15, best reduced cost -4.00e-09, columns 1102  [kernel 0.1 s, LP 0.0 s, total 338 s]
round 955: p = 0.681840317  (1+p)/2 = 0.840920158  added 15, best reduced cost -3.70e-09, columns 1117  [kernel 0.1 s, LP 0.0 s, total 338 s]
round 956: p = 0.681840317  (1+p)/2 = 0.840920158  added 16, best reduced cost -4.19e-09, columns 1133  [kernel 0.1 s, LP 0.0 s, total 338 s]
round 957: p = 0.681840317  (1+p)/2 = 0.840920158  added 15, best reduced cost -2.73e-07, columns 1148  [kernel 0.1 s, LP 0.0 s, total 338 s]
round 958: p = 0.681840317  (1+p)/2 = 0.840920158  added 15, best reduced cost -3.50e-09, columns 1163  [kernel 0.1 s, LP 0.0 s, total 339 s]
round 959: p = 0.681840316  (1+p)/2 = 0.840920158  added 14, best reduced cost -4.58e-09, columns 1177  [kernel 0.1 s, LP 0.0 s, total 339 s]
round 960: p = 0.681840316  (1+p)/2 = 0.840920158  added 19, best reduced cost -5.61e-09, columns 1196  [kernel 0.1 s, LP 0.0 s, total 339 s]
round 961: p = 0.681840316  (1+p)/2 = 0.840920158  added 14, best reduced cost -4.25e-09, columns 1210  [kernel 0.1 s, LP 0.0 s, total 340 s]
round 962: p = 0.681840316  (1+p)/2 = 0.840920158  added 10, best reduced cost -2.89e-09, columns 1220  [kernel 0.1 s, LP 0.0 s, total 340 s]
round 963: p = 0.681840316  (1+p)/2 = 0.840920158  added 12, best reduced cost -2.70e-09, columns 1232  [kernel 0.1 s, LP 0.0 s, total 340 s]
round 964: p = 0.681840316  (1+p)/2 = 0.840920158  added 12, best reduced cost -1.41e-07, columns 1244  [kernel 0.1 s, LP 0.0 s, total 341 s]
round 965: p = 0.681840316  (1+p)/2 = 0.840920158  added 15, best reduced cost -3.53e-09, columns 1259  [kernel 0.1 s, LP 0.0 s, total 341 s]
round 966: p = 0.681840316  (1+p)/2 = 0.840920158  added 12, best reduced cost -2.38e-07, columns 1271  [kernel 0.1 s, LP 0.1 s, total 341 s]
round 967: p = 0.681840316  (1+p)/2 = 0.840920158  added 20, best reduced cost -5.87e-09, columns 768  [kernel 0.1 s, LP 0.0 s, total 342 s]
round 968: p = 0.681840316  (1+p)/2 = 0.840920158  added 19, best reduced cost -8.71e-08, columns 787  [kernel 0.2 s, LP 0.0 s, total 342 s]
round 969: p = 0.681840316  (1+p)/2 = 0.840920158  added 16, best reduced cost -3.89e-09, columns 803  [kernel 0.1 s, LP 0.0 s, total 342 s]
round 970: p = 0.681840315  (1+p)/2 = 0.840920158  added 16, best reduced cost -3.38e-07, columns 819  [kernel 0.2 s, LP 0.0 s, total 343 s]
round 971: p = 0.681840315  (1+p)/2 = 0.840920158  added 17, best reduced cost -4.79e-09, columns 836  [kernel 0.2 s, LP 0.0 s, total 343 s]
round 972: p = 0.681840315  (1+p)/2 = 0.840920158  added 16, best reduced cost -3.81e-09, columns 852  [kernel 0.1 s, LP 0.0 s, total 343 s]
round 973: p = 0.681840315  (1+p)/2 = 0.840920158  added 13, best reduced cost -1.25e-07, columns 865  [kernel 0.1 s, LP 0.0 s, total 344 s]
round 974: p = 0.681840315  (1+p)/2 = 0.840920158  added 14, best reduced cost -7.32e-07, columns 879  [kernel 0.1 s, LP 0.0 s, total 344 s]
round 975: p = 0.681840315  (1+p)/2 = 0.840920157  added 15, best reduced cost -3.80e-09, columns 894  [kernel 0.1 s, LP 0.0 s, total 344 s]
round 976: p = 0.681840315  (1+p)/2 = 0.840920157  added 13, best reduced cost -4.05e-09, columns 907  [kernel 0.1 s, LP 0.0 s, total 344 s]
round 977: p = 0.681840315  (1+p)/2 = 0.840920157  added 13, best reduced cost -3.64e-09, columns 920  [kernel 0.1 s, LP 0.0 s, total 345 s]
round 978: p = 0.681840315  (1+p)/2 = 0.840920157  added 14, best reduced cost -3.65e-09, columns 934  [kernel 0.1 s, LP 0.0 s, total 345 s]
round 979: p = 0.681840315  (1+p)/2 = 0.840920157  added 10, best reduced cost -3.48e-09, columns 944  [kernel 0.2 s, LP 0.0 s, total 345 s]
round 980: p = 0.681840315  (1+p)/2 = 0.840920157  added 10, best reduced cost -2.97e-09, columns 954  [kernel 0.1 s, LP 0.0 s, total 346 s]
round 981: p = 0.681840315  (1+p)/2 = 0.840920157  added 10, best reduced cost -3.31e-09, columns 964  [kernel 0.1 s, LP 0.0 s, total 346 s]
round 982: p = 0.681840315  (1+p)/2 = 0.840920157  added 10, best reduced cost -3.79e-09, columns 974  [kernel 0.2 s, LP 0.0 s, total 346 s]
round 983: p = 0.681840315  (1+p)/2 = 0.840920157  added 14, best reduced cost -3.58e-09, columns 988  [kernel 0.1 s, LP 0.0 s, total 347 s]
round 984: p = 0.681840315  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.73e-09, columns 995  [kernel 0.1 s, LP 0.0 s, total 347 s]
round 985: p = 0.681840315  (1+p)/2 = 0.840920157  added 9, best reduced cost -1.25e-07, columns 1004  [kernel 0.1 s, LP 0.0 s, total 347 s]
round 986: p = 0.681840314  (1+p)/2 = 0.840920157  added 8, best reduced cost -6.95e-08, columns 1012  [kernel 0.1 s, LP 0.0 s, total 348 s]
round 987: p = 0.681840314  (1+p)/2 = 0.840920157  added 16, best reduced cost -3.90e-09, columns 1028  [kernel 0.1 s, LP 0.0 s, total 348 s]
round 988: p = 0.681840314  (1+p)/2 = 0.840920157  added 16, best reduced cost -1.21e-07, columns 1044  [kernel 0.1 s, LP 0.0 s, total 348 s]
round 989: p = 0.681840314  (1+p)/2 = 0.840920157  added 9, best reduced cost -2.44e-09, columns 1053  [kernel 0.1 s, LP 0.0 s, total 348 s]
round 990: p = 0.681840314  (1+p)/2 = 0.840920157  added 8, best reduced cost -2.59e-09, columns 1061  [kernel 0.1 s, LP 0.0 s, total 349 s]
round 991: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.10e-09, columns 1068  [kernel 0.1 s, LP 0.0 s, total 349 s]
round 992: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -1.90e-09, columns 1075  [kernel 0.1 s, LP 0.0 s, total 349 s]
round 993: p = 0.681840314  (1+p)/2 = 0.840920157  added 13, best reduced cost -2.57e-09, columns 1088  [kernel 0.1 s, LP 0.0 s, total 350 s]
round 994: p = 0.681840314  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.79e-09, columns 1093  [kernel 0.1 s, LP 0.0 s, total 350 s]
round 995: p = 0.681840314  (1+p)/2 = 0.840920157  added 4, best reduced cost -1.76e-09, columns 1097  [kernel 0.1 s, LP 0.0 s, total 350 s]
round 996: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -1.63e-09, columns 1104  [kernel 0.1 s, LP 0.0 s, total 351 s]
round 997: p = 0.681840314  (1+p)/2 = 0.840920157  added 6, best reduced cost -1.98e-09, columns 1110  [kernel 0.1 s, LP 0.0 s, total 351 s]
round 998: p = 0.681840314  (1+p)/2 = 0.840920157  added 9, best reduced cost -1.70e-07, columns 1119  [kernel 0.1 s, LP 0.0 s, total 351 s]
round 999: p = 0.681840314  (1+p)/2 = 0.840920157  added 11, best reduced cost -2.27e-07, columns 1130  [kernel 0.1 s, LP 0.0 s, total 352 s]
round 1000: p = 0.681840314  (1+p)/2 = 0.840920157  added 17, best reduced cost -4.59e-09, columns 1147  [kernel 0.1 s, LP 0.0 s, total 352 s]
round 1001: p = 0.681840314  (1+p)/2 = 0.840920157  added 10, best reduced cost -3.52e-09, columns 1157  [kernel 0.1 s, LP 0.0 s, total 352 s]
round 1002: p = 0.681840314  (1+p)/2 = 0.840920157  added 8, best reduced cost -2.26e-09, columns 1165  [kernel 0.1 s, LP 0.0 s, total 353 s]
round 1003: p = 0.681840314  (1+p)/2 = 0.840920157  added 8, best reduced cost -2.46e-09, columns 1173  [kernel 0.2 s, LP 0.0 s, total 353 s]
round 1004: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.08e-09, columns 1180  [kernel 0.1 s, LP 0.0 s, total 353 s]
round 1005: p = 0.681840314  (1+p)/2 = 0.840920157  added 13, best reduced cost -1.31e-07, columns 1193  [kernel 0.1 s, LP 0.0 s, total 353 s]
round 1006: p = 0.681840314  (1+p)/2 = 0.840920157  added 11, best reduced cost -2.77e-09, columns 1204  [kernel 0.1 s, LP 0.0 s, total 354 s]
round 1007: p = 0.681840314  (1+p)/2 = 0.840920157  added 13, best reduced cost -2.95e-09, columns 1217  [kernel 0.1 s, LP 0.0 s, total 354 s]
round 1008: p = 0.681840314  (1+p)/2 = 0.840920157  added 9, best reduced cost -6.77e-09, columns 1226  [kernel 0.1 s, LP 0.0 s, total 354 s]
round 1009: p = 0.681840314  (1+p)/2 = 0.840920157  added 12, best reduced cost -3.45e-09, columns 1238  [kernel 0.1 s, LP 0.0 s, total 355 s]
round 1010: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.11e-09, columns 1245  [kernel 0.1 s, LP 0.0 s, total 355 s]
round 1011: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -1.55e-09, columns 1252  [kernel 0.1 s, LP 0.0 s, total 355 s]
round 1012: p = 0.681840314  (1+p)/2 = 0.840920157  added 10, best reduced cost -2.50e-09, columns 1262  [kernel 0.1 s, LP 0.0 s, total 356 s]
round 1013: p = 0.681840314  (1+p)/2 = 0.840920157  added 8, best reduced cost -2.01e-09, columns 1270  [kernel 0.2 s, LP 0.0 s, total 356 s]
round 1014: p = 0.681840314  (1+p)/2 = 0.840920157  added 9, best reduced cost -3.00e-09, columns 1279  [kernel 0.1 s, LP 0.0 s, total 356 s]
round 1015: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.11e-09, columns 768  [kernel 0.1 s, LP 0.0 s, total 357 s]
round 1016: p = 0.681840314  (1+p)/2 = 0.840920157  added 10, best reduced cost -1.93e-07, columns 778  [kernel 0.1 s, LP 0.0 s, total 357 s]
round 1017: p = 0.681840314  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.35e-09, columns 785  [kernel 0.1 s, LP 0.0 s, total 357 s]
round 1018: p = 0.681840314  (1+p)/2 = 0.840920157  added 6, best reduced cost -2.46e-07, columns 791  [kernel 0.1 s, LP 0.0 s, total 357 s]
round 1019: p = 0.681840314  (1+p)/2 = 0.840920157  added 12, best reduced cost -3.43e-09, columns 803  [kernel 0.1 s, LP 0.0 s, total 358 s]
round 1020: p = 0.681840314  (1+p)/2 = 0.840920157  added 9, best reduced cost -1.73e-07, columns 812  [kernel 0.1 s, LP 0.0 s, total 358 s]
round 1021: p = 0.681840314  (1+p)/2 = 0.840920157  added 12, best reduced cost -2.90e-09, columns 824  [kernel 0.1 s, LP 0.0 s, total 358 s]
round 1022: p = 0.681840313  (1+p)/2 = 0.840920157  added 10, best reduced cost -2.94e-09, columns 834  [kernel 0.1 s, LP 0.0 s, total 359 s]
round 1023: p = 0.681840313  (1+p)/2 = 0.840920157  added 9, best reduced cost -2.15e-09, columns 843  [kernel 0.1 s, LP 0.0 s, total 359 s]
round 1024: p = 0.681840313  (1+p)/2 = 0.840920157  added 10, best reduced cost -2.21e-09, columns 853  [kernel 0.1 s, LP 0.0 s, total 359 s]
round 1025: p = 0.681840313  (1+p)/2 = 0.840920157  added 11, best reduced cost -2.27e-09, columns 864  [kernel 0.1 s, LP 0.0 s, total 360 s]
round 1026: p = 0.681840313  (1+p)/2 = 0.840920157  added 8, best reduced cost -2.63e-09, columns 872  [kernel 0.1 s, LP 0.0 s, total 360 s]
round 1027: p = 0.681840313  (1+p)/2 = 0.840920157  added 9, best reduced cost -2.25e-09, columns 881  [kernel 0.1 s, LP 0.0 s, total 360 s]
round 1028: p = 0.681840313  (1+p)/2 = 0.840920157  added 11, best reduced cost -3.00e-09, columns 892  [kernel 0.1 s, LP 0.0 s, total 361 s]
round 1029: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.72e-09, columns 897  [kernel 0.1 s, LP 0.0 s, total 361 s]
round 1030: p = 0.681840313  (1+p)/2 = 0.840920157  added 17, best reduced cost -3.11e-08, columns 914  [kernel 0.1 s, LP 0.0 s, total 361 s]
round 1031: p = 0.681840313  (1+p)/2 = 0.840920157  added 7, best reduced cost -4.20e-08, columns 921  [kernel 0.1 s, LP 0.0 s, total 361 s]
round 1032: p = 0.681840313  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.24e-09, columns 928  [kernel 0.1 s, LP 0.0 s, total 362 s]
round 1033: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -2.01e-09, columns 933  [kernel 0.1 s, LP 0.0 s, total 362 s]
round 1034: p = 0.681840313  (1+p)/2 = 0.840920157  added 9, best reduced cost -2.22e-09, columns 942  [kernel 0.1 s, LP 0.0 s, total 362 s]
round 1035: p = 0.681840313  (1+p)/2 = 0.840920157  added 2, best reduced cost -1.48e-09, columns 944  [kernel 0.1 s, LP 0.0 s, total 363 s]
round 1036: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -2.13e-09, columns 949  [kernel 0.1 s, LP 0.0 s, total 363 s]
round 1037: p = 0.681840313  (1+p)/2 = 0.840920157  added 8, best reduced cost -1.80e-09, columns 957  [kernel 0.1 s, LP 0.0 s, total 363 s]
round 1038: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.47e-09, columns 962  [kernel 0.1 s, LP 0.0 s, total 364 s]
round 1039: p = 0.681840313  (1+p)/2 = 0.840920157  added 6, best reduced cost -2.01e-09, columns 968  [kernel 0.1 s, LP 0.0 s, total 364 s]
round 1040: p = 0.681840313  (1+p)/2 = 0.840920157  added 10, best reduced cost -2.35e-09, columns 978  [kernel 0.1 s, LP 0.0 s, total 364 s]
round 1041: p = 0.681840313  (1+p)/2 = 0.840920157  added 4, best reduced cost -1.57e-09, columns 982  [kernel 0.2 s, LP 0.0 s, total 365 s]
round 1042: p = 0.681840313  (1+p)/2 = 0.840920157  added 4, best reduced cost -1.60e-09, columns 986  [kernel 0.1 s, LP 0.0 s, total 365 s]
round 1043: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.59e-09, columns 991  [kernel 0.2 s, LP 0.0 s, total 365 s]
round 1044: p = 0.681840313  (1+p)/2 = 0.840920157  added 8, best reduced cost -1.74e-09, columns 999  [kernel 0.1 s, LP 0.0 s, total 365 s]
round 1045: p = 0.681840313  (1+p)/2 = 0.840920157  added 2, best reduced cost -1.12e-09, columns 1001  [kernel 0.1 s, LP 0.0 s, total 366 s]
round 1046: p = 0.681840313  (1+p)/2 = 0.840920157  added 7, best reduced cost -2.00e-09, columns 1008  [kernel 0.1 s, LP 0.0 s, total 366 s]
round 1047: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.28e-09, columns 1013  [kernel 0.1 s, LP 0.0 s, total 366 s]
round 1048: p = 0.681840313  (1+p)/2 = 0.840920157  added 4, best reduced cost -1.80e-09, columns 1017  [kernel 0.1 s, LP 0.0 s, total 367 s]
round 1049: p = 0.681840313  (1+p)/2 = 0.840920157  added 6, best reduced cost -2.38e-09, columns 1023  [kernel 0.2 s, LP 0.0 s, total 367 s]
round 1050: p = 0.681840313  (1+p)/2 = 0.840920157  added 7, best reduced cost -1.98e-09, columns 1030  [kernel 0.1 s, LP 0.0 s, total 367 s]
round 1051: p = 0.681840313  (1+p)/2 = 0.840920157  added 3, best reduced cost -1.21e-09, columns 1033  [kernel 0.1 s, LP 0.0 s, total 368 s]
round 1052: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.96e-09, columns 1038  [kernel 0.1 s, LP 0.0 s, total 368 s]
round 1053: p = 0.681840313  (1+p)/2 = 0.840920157  added 2, best reduced cost -1.12e-09, columns 1040  [kernel 0.1 s, LP 0.0 s, total 368 s]
round 1054: p = 0.681840313  (1+p)/2 = 0.840920157  added 3, best reduced cost -9.06e-09, columns 1043  [kernel 0.1 s, LP 0.0 s, total 368 s]
round 1055: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.61e-09, columns 1048  [kernel 0.2 s, LP 0.0 s, total 369 s]
round 1056: p = 0.681840313  (1+p)/2 = 0.840920157  added 2, best reduced cost -1.13e-09, columns 1050  [kernel 0.1 s, LP 0.0 s, total 369 s]
round 1057: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.40e-09, columns 1055  [kernel 0.1 s, LP 0.0 s, total 369 s]
round 1058: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.52e-09, columns 1060  [kernel 0.1 s, LP 0.0 s, total 370 s]
round 1059: p = 0.681840313  (1+p)/2 = 0.840920157  added 3, best reduced cost -2.13e-07, columns 1063  [kernel 0.1 s, LP 0.0 s, total 370 s]
round 1060: p = 0.681840313  (1+p)/2 = 0.840920157  added 8, best reduced cost -2.17e-09, columns 1071  [kernel 0.1 s, LP 0.0 s, total 370 s]
round 1061: p = 0.681840313  (1+p)/2 = 0.840920157  added 8, best reduced cost -2.14e-09, columns 1079  [kernel 0.1 s, LP 0.0 s, total 371 s]
round 1062: p = 0.681840313  (1+p)/2 = 0.840920157  added 5, best reduced cost -1.89e-08, columns 1084  [kernel 0.1 s, LP 0.0 s, total 371 s]
round 1063: p = 0.681840313  (1+p)/2 = 0.840920157  added 7, best reduced cost -1.66e-09, columns 1091  [kernel 0.1 s, LP 0.0 s, total 371 s]
round 1064: p = 0.681840313  (1+p)/2 = 0.840920157  added 7, best reduced cost -1.73e-09, columns 1098  [kernel 0.1 s, LP 0.0 s, total 372 s]
round 1065: p = 0.681840313  (1+p)/2 = 0.840920157  added 6, best reduced cost -3.52e-09, columns 1104  [kernel 0.1 s, LP 0.0 s, total 372 s]
round 1066: p = 0.681840313  (1+p)/2 = 0.840920157  added 3, best reduced cost -1.20e-09, columns 1107  [kernel 0.1 s, LP 0.0 s, total 372 s]
round 1067: p = 0.681840313  (1+p)/2 = 0.840920157  added 4, best reduced cost -1.39e-09, columns 1111  [kernel 0.1 s, LP 0.0 s, total 372 s]
round 1068: p = 0.681840313  (1+p)/2 = 0.840920157  added 7, best reduced cost -1.70e-09, columns 1118  [kernel 0.1 s, LP 0.0 s, total 373 s]
round 1069: p = 0.681840313  (1+p)/2 = 0.840920157  added 1, best reduced cost -1.16e-09, columns 1119  [kernel 0.1 s, LP 0.0 s, total 373 s]
round 1070: p = 0.681840313  (1+p)/2 = 0.840920157  added 3, best reduced cost -1.39e-09, columns 1122  [kernel 0.1 s, LP 0.0 s, total 373 s]
round 1071: p = 0.681840313  (1+p)/2 = 0.840920157  added 2, best reduced cost -1.28e-09, columns 1124  [kernel 0.1 s, LP 0.0 s, total 374 s]
round 1072: p = 0.681840313  (1+p)/2 = 0.840920157  added 3, best reduced cost -1.23e-09, columns 1127  [kernel 0.1 s, LP 0.0 s, total 374 s]
round 1073: p = 0.681840313  (1+p)/2 = 0.840920157  added 4, best reduced cost -1.37e-09, columns 1131  [kernel 0.1 s, LP 0.0 s, total 374 s]
round 1074: p = 0.681840313  (1+p)/2 = 0.840920157  added 1, best reduced cost -1.17e-09, columns 1132  [kernel 0.1 s, LP 0.0 s, total 375 s]
round 1075: p = 0.681840313  (1+p)/2 = 0.840920157  added 0, best reduced cost -8.86e-10, columns 1132  [kernel 0.1 s, LP 0.0 s, total 375 s]
finished: p = 0.6818403131, 128 basic configurations, double points per period (weighted) 20.362


==> anc/law/law128_certified.json <==
{
"N": 128,
"tau": "1/1000000000000000000000000000000",
"p": "21818890018634619593830977657771027707532951623197423367515947/32000000000000000000000000000000000000000000000000000000000000",
"p_float": 0.6818403130823318,
"ceiling_V_le_10B": 0.84095251483486,
"law": [
{
"w": "39381316670883288262870439697885635196115923810850024539/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"102219305881/100000000000",
"2038235745289/1000000000000",
"761953515661/250000000000",
"2053302103781/500000000000",
"604329221861/100000000000",
"284913070977/40000000000",
"140580045549/15625000000",
"10055272211799/1000000000000",
"11061271381851/1000000000000",
"6035617962557/500000000000",
"13082846194217/1000000000000",
"881056175509/62500000000",
"3023380395441/200000000000",
"4039069084249/250000000000",
"3590674024951/200000000000",
"4757041091003/250000000000",
"20081895343189/1000000000000",
"21093134879751/1000000000000",
"22113771872771/1000000000000",
"926151285343/40000000000",
"4991760387777/200000000000",
"6508678661267/250000000000",
"27092429722861/1000000000000",
"281116458869/10000000000",
"29154961155511/1000000000000",
"15479801783967/500000000000",
"32003043371769/1000000000000",
"660517783683/20000000000",
"17019401667109/500000000000",
"17550039081651/500000000000",
"9260123306981/250000000000",
"38121146735237/1000000000000",
"20000913827579/500000000000",
"41060583204333/1000000000000",
"8413152054823/200000000000",
"10781410306163/250000000000",
"11249265557199/250000000000",
"9206369125079/200000000000",
"5880591369671/125000000000",
"12024801016027/250000000000",
"49174912383571/1000000000000",
"509758315761/10000000000",
"26008092614181/500000000000",
"265186418359/5000000000",
"3378464570643/62500000000",
"55071690437691/1000000000000",
"56089156393753/1000000000000",
"2284470279427/40000000000",
"29075799549593/500000000000",
"59949035016551/1000000000000",
"61024037098651/1000000000000",
"15519240922499/250000000000",
"12617222683551/200000000000",
"32051839339797/500000000000",
"65138860925917/1000000000000",
"67014342116127/1000000000000",
"68077702212443/1000000000000",
"34546648691873/500000000000",
"70117277433317/1000000000000",
"17790178332957/250000000000",
"36482462076599/500000000000",
"74009257613987/1000000000000",
"37516694932893/500000000000",
"74265868733/976562500",
"7711077759403/100000000000",
"39498635116061/500000000000",
"80078510730697/1000000000000",
"16403948427019/200000000000",
"20770115921719/250000000000",
"10511730156027/125000000000",
"21282073282051/250000000000",
"86998321836319/1000000000000",
"88059373059981/1000000000000",
"44534722825049/500000000000",
"45041786587093/500000000000",
"22775192563723/250000000000",
"9212261262319/100000000000",
"18633135676857/200000000000",
"47481130869721/500000000000",
"48003042648621/500000000000",
"97029014576317/1000000000000",
"98042286516439/1000000000000",
"49551794521069/500000000000",
"25261793265229/250000000000",
"20423165178169/200000000000",
"51577485247717/500000000000",
"52478773983179/500000000000",
"52999870380443/500000000000",
"6688833603309/62500000000",
"108037121640437/1000000000000",
"109046475373661/1000000000000",
"55052696401427/500000000000",
"112040022337757/1000000000000",
"113102276954713/1000000000000",
"28529973225139/250000000000",
"11516255819059/100000000000",
"23392292602027/200000000000",
"59002380351391/500000000000",
"29756958000589/250000000000",
"30010258970127/250000000000",
"60551311143799/500000000000",
"123046280205677/1000000000000",
"15514313078119/125000000000",
"25030631824841/200000000000",
"5078299765271/40000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1
]
},
{
"w": "4002318015925944543236628324313887511278132787190177347891/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1006177915767/1000000000000",
"516361396217/250000000000",
"61379569113/15625000000",
"155049063973/31250000000",
"1195390070781/200000000000",
"21839547959/3125000000",
"399885955121/50000000000",
"1801354927797/200000000000",
"10013352879531/1000000000000",
"1383983850011/125000000000",
"6471057051853/500000000000",
"6986100772701/500000000000",
"15035453710417/1000000000000",
"8485980629677/500000000000",
"1803340558777/100000000000",
"19049648101683/1000000000000",
"502224775799/25000000000",
"21887112011139/1000000000000",
"143507932379/6250000000",
"4802792613149/200000000000",
"6255716673659/250000000000",
"26039004360409/1000000000000",
"5412167156743/200000000000",
"7025961228851/250000000000",
"7474941711697/250000000000",
"15471879564477/500000000000",
"31966526849797/1000000000000",
"32979339107087/1000000000000",
"34033731804879/1000000000000",
"17554150548087/500000000000",
"18456647224217/500000000000",
"18974196691489/500000000000",
"78029423063/2000000000",
"40953097286967/1000000000000",
"21006915383391/500000000000",
"43026823955631/1000000000000",
"11012427112169/250000000000",
"45093068648643/1000000000000",
"23445471696351/500000000000",
"9586622620641/200000000000",
"1223866214063/25000000000",
"4997007830503/100000000000",
"50981903687557/1000000000000",
"6499023048253/125000000000",
"1325044597879/25000000000",
"675107392711/12500000000",
"55067827692917/1000000000000",
"14234469197577/250000000000",
"11593742086397/200000000000",
"59026239739603/1000000000000",
"30051192067631/500000000000",
"7738523485709/125000000000",
"6294892169259/100000000000",
"399812423423/6250000000",
"12997242294951/200000000000",
"825003061689/12500000000",
"8376730016523/125000000000",
"68029685730243/1000000000000",
"69050254951951/1000000000000",
"7008998977489/100000000000",
"35941637152423/500000000000",
"18239580196167/250000000000",
"74011303456663/1000000000000",
"75020337235813/1000000000000",
"15207376497979/200000000000",
"77059153373151/1000000000000",
"39050803900371/500000000000",
"4993597298281/62500000000",
"1618828819629/20000000000",
"81964192885511/1000000000000",
"20744269527647/250000000000",
"84031680381137/1000000000000",
"85106141002579/1000000000000",
"17382466760503/200000000000",
"87947482763/1000000000",
"44506925888939/500000000000",
"90952266873577/1000000000000",
"92013016503213/1000000000000",
"93025812141081/1000000000000",
"94048555784689/1000000000000",
"95092461411423/1000000000000",
"48446580775857/500000000000",
"6121050283543/62500000000",
"98959131638041/1000000000000",
"24994070120837/250000000000",
"10098698597113/100000000000",
"51023682951453/500000000000",
"103927231313441/1000000000000",
"105007809491981/1000000000000",
"106947790669537/1000000000000",
"54004330706657/500000000000",
"109022207727927/1000000000000",
"13755599737479/125000000000",
"111088320184117/1000000000000",
"112886491812121/1000000000000",
"11392874575609/100000000000",
"57474919693589/500000000000",
"115964723544229/1000000000000",
"116975911154249/1000000000000",
"117982015248711/1000000000000",
"119038564565029/1000000000000",
"60483851385953/500000000000",
"12202971240643/100000000000",
"61529361468139/500000000000",
"124925476608131/1000000000000",
"125984052954471/1000000000000",
"25398134799829/200000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1
]
},
{
"w": "5474679956979667864722811476242303695027108718393363915919/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"513088356429/500000000000",
"102770458637/50000000000",
"3087911148589/1000000000000",
"206227571621/50000000000",
"5165800992443/1000000000000",
"6211473151049/1000000000000",
"226934520057/31250000000",
"4158005998233/500000000000",
"9372124495541/1000000000000",
"10428374117357/1000000000000",
"11482596575179/1000000000000",
"12533179001169/1000000000000",
"3394922964157/250000000000",
"14621217749923/1000000000000",
"7829070889087/500000000000",
"3338265759197/200000000000",
"17720778331127/1000000000000",
"1874717616971/100000000000",
"1235704609927/62500000000",
"2599159398301/125000000000",
"21813601162413/1000000000000",
"22832701539679/1000000000000",
"23850627353983/1000000000000",
"24867583758653/1000000000000",
"12942132912971/500000000000",
"5379337361921/200000000000",
"13979583750397/500000000000",
"14948222206027/500000000000",
"967477167917/31250000000",
"31972313845489/1000000000000",
"32989831867313/1000000000000",
"850197786731/25000000000",
"35026980683641/1000000000000",
"18023645187221/500000000000",
"18534461922249/500000000000",
"4761483796607/125000000000",
"9779146886119/250000000000",
"5017840219511/125000000000",
"41166016822987/1000000000000",
"42231059829081/1000000000000",
"43299830940313/1000000000000",
"44334810470203/1000000000000",
"11344921318867/250000000000",
"11607018236747/250000000000",
"23739251567167/500000000000",
"1213239606759/25000000000",
"12394941191019/250000000000",
"12657064322477/250000000000",
"12918557783037/250000000000",
"3294851502621/62500000000",
"83998057659/1562500000",
"2191905277247/40000000000",
"5583515512221/100000000000",
"56871479034847/1000000000000",
"14476886085337/250000000000",
"58943731833483/1000000000000",
"59980631409773/1000000000000",
"61018835515911/1000000000000",
"62058216304189/1000000000000",
"6309965592149/100000000000",
"64142619273333/1000000000000",
"6518709386167/100000000000",
"66232933831257/1000000000000",
"67279390061863/1000000000000",
"68325816220787/1000000000000",
"69371147182191/1000000000000",
"17603669485901/250000000000",
"71456020081271/1000000000000",
"72494692994471/1000000000000",
"2941216589149/40000000000",
"7456359855593/100000000000",
"75594145454313/1000000000000",
"76622063575859/1000000000000",
"4853004387117/62500000000",
"1966798899493/25000000000",
"3984721166533/50000000000",
"40357748615877/500000000000",
"81735170727579/1000000000000",
"16550778976163/200000000000",
"83772165669817/1000000000000",
"21196489467517/250000000000",
"17169900484511/200000000000",
"87789027149847/1000000000000",
"22213224688019/250000000000",
"89867544860789/1000000000000",
"11360881039499/125000000000",
"9190780314761/100000000000",
"4646534848431/50000000000",
"18791223834423/200000000000",
"94984896409527/1000000000000",
"96017382399837/1000000000000",
"48527258335619/500000000000",
"19619348122681/200000000000",
"99144482234471/1000000000000",
"100198135750909/1000000000000",
"20251252454041/200000000000",
"102317193043691/1000000000000",
"103378742875599/1000000000000",
"52219067422839/500000000000",
"105492768579297/1000000000000",
"106541941256757/1000000000000",
"4303422324501/40000000000",
"108623463295129/1000000000000",
"109656593548683/1000000000000",
"27671359333603/250000000000",
"55855426777569/500000000000",
"28183331227547/250000000000",
"56876930977679/500000000000",
"28692245145421/250000000000",
"14479112709701/125000000000",
"29442773994729/250000000000",
"23766761372139/200000000000",
"59923160348987/500000000000",
"15107856822479/125000000000",
"121879501937479/1000000000000",
"15362100143569/125000000000",
"123915082806509/1000000000000",
"62467093633631/500000000000",
"62977211061613/500000000000",
"25395268849231/200000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "8581894606274884564019941317809449273169120039256946570927/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1040529319927/1000000000000",
"2078927999417/1000000000000",
"3116182980501/1000000000000",
"830702975557/200000000000",
"1038419318047/200000000000",
"6233640892173/1000000000000",
"291157277183/40000000000",
"4164865600787/500000000000",
"586716213703/62500000000",
"418110213137/40000000000",
"11526277919259/1000000000000",
"12606944991677/1000000000000",
"1711482299831/125000000000",
"14777028607253/1000000000000",
"3964610073137/250000000000",
"16933730295867/1000000000000",
"4499354441941/250000000000",
"2385973300449/125000000000",
"2522328007353/125000000000",
"21243966157999/1000000000000",
"5580801084997/250000000000",
"4682282119911/200000000000",
"306330478821/12500000000",
"6401049928141/250000000000",
"13349863809129/500000000000",
"5557736991449/200000000000",
"7217235502321/250000000000",
"29934720870359/1000000000000",
"31025802412453/1000000000000",
"16058103245721/500000000000",
"16589722255863/500000000000",
"34254834957721/1000000000000",
"7067220879317/200000000000",
"9105389360537/250000000000",
"9376837917359/250000000000",
"3858963117221/100000000000",
"39665086776319/1000000000000",
"20366172023019/500000000000",
"41791708077609/1000000000000",
"21421915516571/500000000000",
"43890426008149/1000000000000",
"35946301629/800000000",
"45971837530403/1000000000000",
"23504621718297/500000000000",
"6005810100539/125000000000",
"6135503228531/125000000000",
"12530869339201/250000000000",
"51165849918279/1000000000000",
"26105836093211/500000000000",
"2130456528327/40000000000",
"54315151462353/1000000000000",
"55372375721987/1000000000000",
"28215890084733/500000000000",
"2299648749523/40000000000",
"7318568713651/125000000000",
"29801119321051/500000000000",
"60650849234039/1000000000000",
"61693897394279/1000000000000",
"62731940421713/1000000000000",
"15941284450307/250000000000",
"64793865602401/1000000000000",
"65819291498143/1000000000000",
"66841248100873/1000000000000",
"67861042468007/1000000000000",
"13775750313717/200000000000",
"34947306051849/500000000000",
"35454681829679/500000000000",
"8990355443319/125000000000",
"9116503527057/125000000000",
"4624478115293/62500000000",
"3036750120567/40000000000",
"38488309590711/500000000000",
"19495561480999/250000000000",
"78991184762819/1000000000000",
"79999502916919/1000000000000",
"8100762276531/100000000000",
"82015940006959/1000000000000",
"83023881819327/1000000000000",
"84031498228467/1000000000000",
"2657495002987/31250000000",
"86043707861039/1000000000000",
"87100002652287/1000000000000",
"89021635391671/1000000000000",
"45039309123559/500000000000",
"5692721860183/62500000000",
"92091707517021/1000000000000",
"23275126692699/250000000000",
"94109442033293/1000000000000",
"11889906897261/125000000000",
"96130179679919/1000000000000",
"48569328133263/500000000000",
"98199613367791/1000000000000",
"100081939852977/1000000000000",
"404658934247/4000000000",
"103106911272053/1000000000000",
"52083843673121/500000000000",
"420710547969/4000000000",
"106191637825637/1000000000000",
"107205757084441/1000000000000",
"108220391258657/1000000000000",
"54618210825351/500000000000",
"11025356754767/100000000000",
"3477263407279/31250000000",
"112293888888123/1000000000000",
"113317625746951/1000000000000",
"114345162490879/1000000000000",
"23075408719067/200000000000",
"116413334797627/1000000000000",
"58727808194517/500000000000",
"118503738324463/1000000000000",
"119557384854963/1000000000000",
"60308009854503/500000000000",
"121677587894039/1000000000000",
"30684874643351/250000000000",
"123799676183789/1000000000000",
"124856239876591/1000000000000",
"125908375326693/1000000000000",
"25391257226643/200000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "182974987080011467635263463680731392823118614721003381897/20000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"205705333539/200000000000",
"2056580722789/1000000000000",
"616906963931/200000000000",
"164545487853/40000000000",
"2572218246741/500000000000",
"6177589866053/1000000000000",
"7213986196031/1000000000000",
"1031736150783/125000000000",
"4648994756263/500000000000",
"2586542069077/250000000000",
"5699173271847/500000000000",
"2490762360161/200000000000",
"1688841336179/125000000000",
"7283675204057/500000000000",
"781099693021/50000000000",
"4168221203441/250000000000",
"4429741603069/250000000000",
"18760455072679/1000000000000",
"19797122048941/1000000000000",
"4165875334231/200000000000",
"21858044453471/1000000000000",
"5720848764517/250000000000",
"23906159438263/1000000000000",
"24926760736051/1000000000000",
"1297276041829/50000000000",
"5392551421589/200000000000",
"437174435729/15625000000",
"7247653457051/250000000000",
"30052198785987/1000000000000",
"7996274456893/250000000000",
"2065336990973/62500000000",
"34054458757733/1000000000000",
"35066689061027/1000000000000",
"1803939320571/50000000000",
"9272679123629/250000000000",
"19051425316627/500000000000",
"39115003747507/1000000000000",
"20063448550313/500000000000",
"10284777530573/250000000000",
"21075725713423/500000000000",
"43160659155623/1000000000000",
"5527632264659/125000000000",
"46154428550769/1000000000000",
"9443219840763/200000000000",
"964557363443/20000000000",
"615557546079/12500000000",
"50262277309281/1000000000000",
"51281504240073/1000000000000",
"26151257715009/500000000000",
"10665124430541/200000000000",
"2174046502521/40000000000",
"11075993694297/200000000000",
"56411959957947/1000000000000",
"28723991362873/500000000000",
"29244174461809/500000000000",
"59532751078187/1000000000000",
"60581403187257/1000000000000",
"30816715138853/500000000000",
"62687563988149/1000000000000",
"63742341301399/1000000000000",
"64796351711711/1000000000000",
"2633921178869/40000000000",
"33448373433707/500000000000",
"33971107574273/500000000000",
"17246075118239/250000000000",
"8752941997127/125000000000",
"71060235242689/1000000000000",
"72095375844221/1000000000000",
"73129454176143/1000000000000",
"74163398614379/1000000000000",
"75198250379443/1000000000000",
"38117377429417/500000000000",
"19318626221811/250000000000",
"39159123207543/500000000000",
"79367397750953/1000000000000",
"80423183737397/1000000000000",
"40743052046681/500000000000",
"82556770167363/1000000000000",
"81674039097/976562500",
"84716119768573/1000000000000",
"42899543710943/500000000000",
"21719814287829/250000000000",
"8795428970997/100000000000",
"22254541476503/250000000000",
"45054557231633/500000000000",
"228002435923/2500000000",
"46134049200287/500000000000",
"4667490450567/50000000000",
"47220567795229/500000000000",
"23884953420933/250000000000",
"96641768659863/1000000000000",
"24435319064777/250000000000",
"24708502439761/250000000000",
"99918094892491/1000000000000",
"4039502030553/40000000000",
"102081595950601/1000000000000",
"5158823473983/50000000000",
"104248141016829/1000000000000",
"105335674559589/1000000000000",
"106432918929603/1000000000000",
"107536580564951/1000000000000",
"13580046870619/125000000000",
"109737657160623/1000000000000",
"55412359004001/500000000000",
"22379097427551/200000000000",
"112989155205119/1000000000000",
"11408109541937/100000000000",
"23029359955233/200000000000",
"116226147397789/1000000000000",
"117313520754729/1000000000000",
"59203778710101/500000000000",
"14937989668263/125000000000",
"120595550707593/1000000000000",
"60838531112213/500000000000",
"122745814288081/1000000000000",
"123796653270187/1000000000000",
"62436732150501/500000000000",
"5037707088671/40000000000",
"63485027352929/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1
]
},
{
"w": "869032317942712756112363468965623528596622095466094117021/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1029968739503/1000000000000",
"16468049191/8000000000",
"617313993259/200000000000",
"411453213437/100000000000",
"2571815437419/500000000000",
"771803016297/125000000000",
"225236881909/31250000000",
"8243980943791/1000000000000",
"1160484860447/125000000000",
"82623923251/8000000000",
"1422022811723/125000000000",
"3107096509659/250000000000",
"6741947826067/500000000000",
"454401942673/31250000000",
"1949691914071/125000000000",
"32523898577/1953125000",
"2212897216351/125000000000",
"18749305952809/1000000000000",
"9895412983093/500000000000",
"4165502107651/200000000000",
"1092989097611/50000000000",
"5722114637771/250000000000",
"478276323979/20000000000",
"311707162343/12500000000",
"25957186662251/1000000000000",
"26975943316227/1000000000000",
"27993175971311/1000000000000",
"29009585770547/1000000000000",
"30021024737457/1000000000000",
"31082625919967/1000000000000",
"33015477504807/1000000000000",
"4259473214687/125000000000",
"7016967914541/200000000000",
"2256066811363/62500000000",
"37109164101347/1000000000000",
"7624217792607/200000000000",
"39133221869731/1000000000000",
"8029074548809/200000000000",
"2057862858017/50000000000",
"42169469356117/1000000000000",
"43181809541713/1000000000000",
"22095501739067/500000000000",
"45251423626723/1000000000000",
"9436948558911/200000000000",
"48246429680487/1000000000000",
"24629093206811/500000000000",
"2513746424797/50000000000",
"12823151031053/250000000000",
"52311827714009/1000000000000",
"53332848139669/1000000000000",
"54355942627713/1000000000000",
"55381483219887/1000000000000",
"56410280863031/1000000000000",
"28721130376307/500000000000",
"58478266474111/1000000000000",
"59518608019183/1000000000000",
"60562987957867/1000000000000",
"61611610992921/1000000000000",
"12532720352939/200000000000",
"63717698997133/1000000000000",
"64772440424637/1000000000000",
"65826423371467/1000000000000",
"66878076586501/1000000000000",
"67926779066193/1000000000000",
"8621529389887/125000000000",
"8751789645037/125000000000",
"71053555647759/1000000000000",
"9011281785387/125000000000",
"36562699108799/500000000000",
"74159474861641/1000000000000",
"18798357250647/250000000000",
"38114146950667/500000000000",
"77264801796633/1000000000000",
"39152281622183/500000000000",
"15869659604653/200000000000",
"20099363006567/250000000000",
"8145323841763/100000000000",
"82516155567709/1000000000000",
"83586810684727/1000000000000",
"2645757827043/31250000000",
"42873074524347/500000000000",
"2170727751187/25000000000",
"87909275027173/1000000000000",
"88984298282181/1000000000000",
"22512036446901/250000000000",
"11392386992499/125000000000",
"92230959438329/1000000000000",
"93298047827401/1000000000000",
"18875948625101/200000000000",
"47735522199651/500000000000",
"482848497451/5000000000",
"97671643714739/1000000000000",
"3950846114359/40000000000",
"99863877128683/1000000000000",
"25236988899809/250000000000",
"6376087166381/62500000000",
"1031114437273/10000000000",
"104206309455763/1000000000000",
"105277949019033/1000000000000",
"53182731943599/500000000000",
"107462687325509/1000000000000",
"54283166228449/500000000000",
"109670114014667/1000000000000",
"110767395605727/1000000000000",
"111854450872949/1000000000000",
"112925201182529/1000000000000",
"114018855360131/1000000000000",
"28777701359783/250000000000",
"116176485263953/1000000000000",
"11725579859571/100000000000",
"118343163526981/1000000000000",
"7464825874159/62500000000",
"60266807446219/500000000000",
"121625300067157/1000000000000",
"122706864749121/1000000000000",
"61887832830697/500000000000",
"15603317267609/125000000000",
"31475845411781/250000000000",
"126972619351889/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1
]
},
{
"w": "21808710377359466532309780936311283431556723723292203669657/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1013664297857/1000000000000",
"101128170773/50000000000",
"616457286061/200000000000",
"4961440871251/1000000000000",
"302108311949/50000000000",
"3990843979073/500000000000",
"1808478640503/200000000000",
"2011329565031/200000000000",
"11092818772333/1000000000000",
"12971939705709/1000000000000",
"2807086673919/200000000000",
"7525385593077/500000000000",
"251173456851/15625000000",
"1711973511843/100000000000",
"18923385015703/1000000000000",
"19966094955007/1000000000000",
"10494073416683/500000000000",
"22000868590641/1000000000000",
"922433257083/40000000000",
"24996499312289/1000000000000",
"13029854568849/500000000000",
"2709060872153/100000000000",
"28965920124923/1000000000000",
"30026794721923/1000000000000",
"620733697793/20000000000",
"32052617375323/1000000000000",
"33072877524869/1000000000000",
"34112779504637/1000000000000",
"3591024245229/100000000000",
"36984695476417/1000000000000",
"7607510404257/200000000000",
"9761736966281/250000000000",
"10015850497543/250000000000",
"41086100738931/1000000000000",
"42129428985199/1000000000000",
"43927775525159/1000000000000",
"44971419540551/1000000000000",
"45995455817449/1000000000000",
"47010548375553/1000000000000",
"24036685535129/500000000000",
"49960174334771/1000000000000",
"12758672356923/250000000000",
"52110325856989/1000000000000",
"10785498219099/200000000000",
"55001316609207/1000000000000",
"14014629191179/250000000000",
"5708892560679/100000000000",
"58966531746069/1000000000000",
"60027637652131/1000000000000",
"61038122526507/1000000000000",
"775678400247/12500000000",
"3942172084753/62500000000",
"32057167708851/500000000000",
"65917053124309/1000000000000",
"33496172850959/500000000000",
"8505881163701/125000000000",
"2158144272677/31250000000",
"70095979270601/1000000000000",
"71972054722253/1000000000000",
"36517430780467/500000000000",
"74048638064757/1000000000000",
"7507059039073/100000000000",
"7611106169093/100000000000",
"38958833787313/500000000000",
"39496698829/500000000",
"10006192605267/125000000000",
"5066676652991/62500000000",
"41053349610831/500000000000",
"41956779188867/500000000000",
"84989469396289/1000000000000",
"86045746800857/1000000000000",
"5441432823803/62500000000",
"17620624005973/200000000000",
"89903798667727/1000000000000",
"90978555649667/1000000000000",
"92032304959301/1000000000000",
"93044029901769/1000000000000",
"47032164349237/500000000000",
"95104070308341/1000000000000",
"24225998040039/250000000000",
"19595870630967/200000000000",
"49516836860147/500000000000",
"100046843210991/1000000000000",
"12635165712931/125000000000",
"20589371345157/200000000000",
"26001554730659/250000000000",
"105013224581671/1000000000000",
"10602283069577/100000000000",
"1337865154923/12500000000",
"108088091226827/1000000000000",
"109960487736473/1000000000000",
"55495758042849/500000000000",
"56024893347089/500000000000",
"4525057989583/40000000000",
"3591581510633/31250000000",
"115970537746621/1000000000000",
"58495856917213/500000000000",
"59004207402981/500000000000",
"119023172371769/1000000000000",
"4801548095789/40000000000",
"12105663087261/100000000000",
"122079178570937/1000000000000",
"61561443385613/500000000000",
"12491781837649/100000000000",
"1968149740367/15625000000",
"634919488697/5000000000"
],
"d": [
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1386392385893437249376693998922647914215489243061181786869/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"127089471981/125000000000",
"128156849829/62500000000",
"782469795773/200000000000",
"198834363199/40000000000",
"5972756792839/1000000000000",
"7028152389959/1000000000000",
"1791311404589/200000000000",
"10015531343969/1000000000000",
"11026887285909/1000000000000",
"2409645741931/200000000000",
"6545391037563/500000000000",
"14885849000193/1000000000000",
"3185722686647/200000000000",
"2118780047101/125000000000",
"8983386361683/500000000000",
"18978763009807/1000000000000",
"2498184676989/125000000000",
"1051845528539/50000000000",
"22109846943233/1000000000000",
"23908045765307/1000000000000",
"6235918262817/250000000000",
"130051594623/5000000000",
"27952606197839/1000000000000",
"29015026796177/1000000000000",
"240257053693/8000000000",
"15535901687369/500000000000",
"16434201474679/500000000000",
"4242829619729/125000000000",
"34995203848437/1000000000000",
"7200825003753/200000000000",
"37020394010609/1000000000000",
"7608461005271/200000000000",
"19542770140021/500000000000",
"5110412504973/125000000000",
"8385556690139/200000000000",
"21475374645867/500000000000",
"2198408367693/50000000000",
"44980013759487/1000000000000",
"9208201143707/200000000000",
"2395837868073/50000000000",
"24473802739219/500000000000",
"12502870800697/250000000000",
"12987646664831/250000000000",
"6626491395181/125000000000",
"27014079717741/500000000000",
"55067629396011/1000000000000",
"5685950750463/100000000000",
"57932978164339/1000000000000",
"11796721217561/200000000000",
"59988662457849/1000000000000",
"30499433555167/500000000000",
"62010831781277/1000000000000",
"31513345571221/500000000000",
"64048503778147/1000000000000",
"65091775362249/1000000000000",
"66880940354929/1000000000000",
"33962357096769/500000000000",
"34474130802371/500000000000",
"3498311381571/50000000000",
"17745611946027/250000000000",
"71998434288187/1000000000000",
"73016627681913/1000000000000",
"74040258519097/1000000000000",
"75083970877657/1000000000000",
"76877087719557/1000000000000",
"15584029202807/200000000000",
"9867789263663/125000000000",
"79954044550547/1000000000000",
"5063329279913/62500000000",
"8294700584193/100000000000",
"4202126605169/50000000000",
"85919752352331/1000000000000",
"86949266425097/1000000000000",
"88006497332879/1000000000000",
"22270592407699/250000000000",
"45445631215189/500000000000",
"91930998339137/1000000000000",
"92951070567719/1000000000000",
"46983057666693/500000000000",
"94978889975721/1000000000000",
"1199834869271/12500000000",
"12130845706189/125000000000",
"12364961421451/125000000000",
"99950819242417/1000000000000",
"50507076315573/500000000000",
"102952745612871/1000000000000",
"20803262493211/200000000000",
"26261772166029/250000000000",
"53459531502181/500000000000",
"107978215185187/1000000000000",
"4359418599343/40000000000",
"6874754712581/62500000000",
"3468973309983/31250000000",
"112021213515069/1000000000000",
"14130079883969/125000000000",
"114080854242731/1000000000000",
"23176853974139/200000000000",
"11696090630611/100000000000",
"59008988712623/500000000000",
"119037112442867/1000000000000",
"120080593085983/1000000000000",
"121876983868759/1000000000000",
"30729853465041/250000000000",
"123942112488397/1000000000000",
"62479511582657/500000000000",
"125972699222137/1000000000000",
"15873265715361/125000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "8189211812176254754030735997630222250066208033191010619/10000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1015557428037/1000000000000",
"507998328257/250000000000",
"381166076793/125000000000",
"2033752253257/500000000000",
"5086703098943/1000000000000",
"3053696492061/500000000000",
"55700253787/7812500000",
"8153878065253/1000000000000",
"9180638244417/1000000000000",
"10209868731521/1000000000000",
"5621271500821/500000000000",
"3069771676473/250000000000",
"1331942749857/100000000000",
"7182096672321/500000000000",
"7706279544873/500000000000",
"16463753527041/1000000000000",
"17516494122451/1000000000000",
"9284402838323/500000000000",
"4904758610469/250000000000",
"5166579780963/250000000000",
"5427375576527/250000000000",
"22748345278661/1000000000000",
"23783345756803/1000000000000",
"4962896167007/200000000000",
"1292110199359/50000000000",
"6716807114219/250000000000",
"27889608225991/1000000000000",
"5781979825013/200000000000",
"46763565711/1562500000",
"3868229064489/125000000000",
"31961590076857/1000000000000",
"8244185947509/250000000000",
"33987163199713/1000000000000",
"7009580514393/200000000000",
"3697873089557/100000000000",
"19019277502551/500000000000",
"2440438620901/62500000000",
"40058804980703/1000000000000",
"4107064259213/100000000000",
"42082311197021/1000000000000",
"8618850676607/200000000000",
"44106252112999/1000000000000",
"45118198938191/1000000000000",
"1845214841123/40000000000",
"736601498881/15625000000",
"752367151411/15625000000",
"49211734305143/1000000000000",
"51143297095079/1000000000000",
"52204558663207/1000000000000",
"53215680595801/1000000000000",
"54231689845031/1000000000000",
"11049717315801/200000000000",
"5626696704101/100000000000",
"5728696659279/100000000000",
"58308695974439/1000000000000",
"11866479565781/200000000000",
"15089655289071/250000000000",
"15346796635417/250000000000",
"62418765327633/1000000000000",
"63453648617943/1000000000000",
"64491672908909/1000000000000",
"32766759339327/500000000000",
"33289510376687/500000000000",
"67627803964791/1000000000000",
"17169934573607/250000000000",
"69734104225971/1000000000000",
"70789691544451/1000000000000",
"71846227874169/1000000000000",
"36451496612573/500000000000",
"73959708197009/1000000000000",
"75016633623309/1000000000000",
"76073985975853/1000000000000",
"38566402547313/500000000000",
"78193564332753/1000000000000",
"79256526067411/1000000000000",
"20080601688587/250000000000",
"81390797157033/1000000000000",
"82461048518641/1000000000000",
"20882894058889/250000000000",
"21150167228047/250000000000",
"8566648997583/100000000000",
"86727399398269/1000000000000",
"87782233016037/1000000000000",
"44412643178667/500000000000",
"1123748392183/12500000000",
"90970910069277/1000000000000",
"92002768971681/1000000000000",
"5814959179807/62500000000",
"94075990045449/1000000000000",
"95112733888949/1000000000000",
"18779289287/195312500",
"9718794127603/100000000000",
"9822691279937/100000000000",
"99266865783669/1000000000000",
"100307683949887/1000000000000",
"20269839457267/200000000000",
"102391207142449/1000000000000",
"103433242615013/1000000000000",
"20894903826669/200000000000",
"105514960828991/1000000000000",
"106553842902707/1000000000000",
"5379531905343/50000000000",
"424319062633/3906250000",
"21931696461289/200000000000",
"110688730583521/1000000000000",
"111717287602647/1000000000000",
"56371855770019/500000000000",
"28442052770731/250000000000",
"183666129399/1600000000",
"115812887994533/1000000000000",
"4673326179881/40000000000",
"11785218071687/100000000000",
"59435042500161/500000000000",
"119886963642297/1000000000000",
"7556456035277/62500000000",
"60957600702269/500000000000",
"122977239588771/1000000000000",
"62455816362759/500000000000",
"125973378457471/1000000000000",
"7936543429897/62500000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "3763676274206283969518964761835576767152441490207734376007/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1015436871327/1000000000000",
"1039246427593/500000000000",
"123610547341/31250000000",
"2495700205879/500000000000",
"1201934868303/200000000000",
"3510267117603/500000000000",
"505079735141/62500000000",
"9963423842929/1000000000000",
"11044602630641/1000000000000",
"3246722218699/250000000000",
"3511891199857/250000000000",
"7530373337401/500000000000",
"8047803072887/500000000000",
"17963735347593/1000000000000",
"3804927423813/200000000000",
"5008709671817/250000000000",
"10524683293813/500000000000",
"22066426578003/1000000000000",
"23088999935903/1000000000000",
"24132425306987/1000000000000",
"25928842848751/1000000000000",
"26972789488961/1000000000000",
"27995806747817/1000000000000",
"1160344551659/40000000000",
"6013937232181/200000000000",
"32013261024463/1000000000000",
"8270294474301/250000000000",
"34119849525101/1000000000000",
"1796202010631/50000000000",
"36966915237747/1000000000000",
"18994553747739/500000000000",
"19502638562481/500000000000",
"40015033809861/1000000000000",
"1642969457661/40000000000",
"5376321813821/125000000000",
"44090299667619/1000000000000",
"22982259883331/500000000000",
"47022653559997/1000000000000",
"24014567613861/500000000000",
"12259827659969/250000000000",
"50050650257027/1000000000000",
"12766218399523/250000000000",
"52084398862133/1000000000000",
"10624727439483/200000000000",
"13728629018689/250000000000",
"55989375190451/1000000000000",
"57042348049263/1000000000000",
"58051624860593/1000000000000",
"14767055506989/250000000000",
"30045632816913/500000000000",
"30567199166849/500000000000",
"31462930659279/500000000000",
"31984434190523/500000000000",
"64991717877619/1000000000000",
"66008033746153/1000000000000",
"3351088630981/50000000000",
"17007682743371/250000000000",
"69090462543339/1000000000000",
"8871018892483/125000000000",
"2251308971297/31250000000",
"73116867866439/1000000000000",
"37460276768081/500000000000",
"75992583340159/1000000000000",
"38522272179401/500000000000",
"19513270223087/250000000000",
"4941797566413/62500000000",
"8009097718723/100000000000",
"8113313523313/100000000000",
"2591512937383/31250000000",
"83970708305961/1000000000000",
"42496282493359/500000000000",
"86008658434387/1000000000000",
"2175444745723/25000000000",
"44038406012349/500000000000",
"45006829588893/500000000000",
"9107943735963/100000000000",
"46057203913353/500000000000",
"93923740414397/1000000000000",
"47499321556213/500000000000",
"96054304185971/1000000000000",
"97071110353639/1000000000000",
"24527650567051/250000000000",
"99914989243599/1000000000000",
"100989781418891/1000000000000",
"102044366093901/1000000000000",
"51528633389651/500000000000",
"52046245513739/500000000000",
"105965363646931/1000000000000",
"13378378056231/125000000000",
"27009609497181/250000000000",
"27264236346911/250000000000",
"11009195170799/100000000000",
"111964922168359/1000000000000",
"113024604572517/1000000000000",
"114030457334621/1000000000000",
"57545296476443/500000000000",
"116961804890013/1000000000000",
"58998263848337/500000000000",
"29753499857317/250000000000",
"12002962268611/100000000000",
"121045469919569/1000000000000",
"122063654665311/1000000000000",
"123088228646703/1000000000000",
"4965272684567/40000000000",
"125932572529543/1000000000000",
"31743911223649/250000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "941960685004168804055595549277651749456931942561968514599/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"386024147707/200000000000",
"598322949537/200000000000",
"4009997735199/1000000000000",
"1263148617857/250000000000",
"3424140718209/500000000000",
"315634765519/40000000000",
"1114266311693/125000000000",
"1241523168819/125000000000",
"10948222658381/1000000000000",
"11963960534777/1000000000000",
"12982023529437/1000000000000",
"7002536945433/500000000000",
"1504800950581/100000000000",
"673547312221/40000000000",
"8940938836521/500000000000",
"9452214744061/500000000000",
"398395922557/20000000000",
"20931926912923/1000000000000",
"21938645037801/1000000000000",
"22996031708317/1000000000000",
"12462691452591/500000000000",
"12994015560349/500000000000",
"13508673283571/500000000000",
"28886579813963/1000000000000",
"14973333172143/500000000000",
"3095624857989/100000000000",
"31970265395539/1000000000000",
"32986772013289/1000000000000",
"17004818746913/500000000000",
"8763070449773/250000000000",
"36848024569867/1000000000000",
"1894539816473/50000000000",
"38912905964709/1000000000000",
"1597144054743/40000000000",
"20469025564109/500000000000",
"10499258505129/250000000000",
"43935177239487/1000000000000",
"4500068389789/100000000000",
"2877266282691/62500000000",
"47843621213149/1000000000000",
"24459598879337/500000000000",
"6246908755573/125000000000",
"50992396167959/1000000000000",
"5203285250251/100000000000",
"13462532616541/250000000000",
"54928196591857/1000000000000",
"55990451880547/1000000000000",
"57029565999003/1000000000000",
"29419565515579/500000000000",
"467828264941/7812500000",
"1522604325029/25000000000",
"61920499245453/1000000000000",
"15733712465861/250000000000",
"7992988154657/125000000000",
"13000908725131/200000000000",
"16719428767257/250000000000",
"16977436689663/250000000000",
"68973455799543/1000000000000",
"14182755747247/200000000000",
"71976556171911/1000000000000",
"73006433907577/1000000000000",
"2995565985601/40000000000",
"4749070578513/62500000000",
"77926101460669/1000000000000",
"79005879472059/1000000000000",
"5055233080719/62500000000",
"10242901834871/125000000000",
"20738052293931/250000000000",
"16793214807807/200000000000",
"16996541744953/200000000000",
"43002795436091/500000000000",
"8704938928463/100000000000",
"88841103805571/1000000000000",
"89885109629511/1000000000000",
"90908482510721/1000000000000",
"45963476971457/500000000000",
"46471355778927/500000000000",
"46979331056169/500000000000",
"94977599834111/1000000000000",
"48000508485623/500000000000",
"48522470904971/500000000000",
"24708437535551/250000000000",
"99878118165473/1000000000000",
"100901631191857/1000000000000",
"20384045415211/200000000000",
"25734047077479/250000000000",
"4158075872403/40000000000",
"52485327808473/500000000000",
"26498479502537/250000000000",
"2675930096113/25000000000",
"108831945216919/1000000000000",
"13734309189233/125000000000",
"110895534779151/1000000000000",
"111906489780957/1000000000000",
"56482358637321/500000000000",
"114888620008259/1000000000000",
"115942379457769/1000000000000",
"116940899876233/1000000000000",
"117995028585077/1000000000000",
"59960635345863/500000000000",
"12098289792107/100000000000",
"122011561889059/1000000000000",
"123879051285089/1000000000000",
"124936509439327/1000000000000",
"15742641497129/125000000000",
"63472405296469/500000000000"
],
"d": [
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1
]
},
{
"w": "2008606040973477879492073600877153745502168480804358080757/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"25121801137/25000000000",
"251360240817/125000000000",
"3069529637621/1000000000000",
"2470502896059/500000000000",
"5971951862587/1000000000000",
"3514925635879/500000000000",
"506635316493/62500000000",
"9908617870949/1000000000000",
"10948553903669/1000000000000",
"11969837885521/1000000000000",
"12986911388811/1000000000000",
"3500427727321/250000000000",
"7508442271537/500000000000",
"16034956415241/1000000000000",
"17057350776811/1000000000000",
"2262584407689/125000000000",
"1989447058631/100000000000",
"10468852607577/500000000000",
"21959262608429/1000000000000",
"4594814248957/200000000000",
"23985898256147/1000000000000",
"24993085177809/1000000000000",
"26050782495457/1000000000000",
"13992973719963/500000000000",
"29065618432049/1000000000000",
"773487016011/25000000000",
"31997812373461/1000000000000",
"6600953153173/200000000000",
"34012329455291/1000000000000",
"17536033883967/500000000000",
"18473131792769/500000000000",
"7596720441581/200000000000",
"19502817766067/500000000000",
"20013529919181/500000000000",
"128285541661/3125000000",
"21047843247469/500000000000",
"21952398956129/500000000000",
"4494441723819/100000000000",
"46012487514897/1000000000000",
"4795227960831/100000000000",
"49011046661933/1000000000000",
"25010008621291/500000000000",
"10207165338583/200000000000",
"52057659648841/1000000000000",
"26550190026513/500000000000",
"54899605768207/1000000000000",
"27971397295393/500000000000",
"14240498665139/250000000000",
"7253107152137/125000000000",
"29983862831667/500000000000",
"6103205445929/100000000000",
"31031973071773/500000000000",
"3197125183027/50000000000",
"16251319952389/250000000000",
"16505076632659/250000000000",
"67056232099619/1000000000000",
"34465048579009/500000000000",
"69990577298637/1000000000000",
"17750004726317/250000000000",
"14402642902467/200000000000",
"73027872131979/1000000000000",
"37023895769399/500000000000",
"2346476143947/31250000000",
"76873526681271/1000000000000",
"38973708867693/500000000000",
"78997884608021/1000000000000",
"20000777215279/250000000000",
"40506292376869/500000000000",
"82024395923961/1000000000000",
"83039874688971/1000000000000",
"84060909337027/1000000000000",
"1702072938133/20000000000",
"8689274865639/100000000000",
"10991989535043/125000000000",
"8895803436719/100000000000",
"2811672250589/31250000000",
"45493023364839/500000000000",
"22998249706777/250000000000",
"46525113157109/500000000000",
"47491712587331/500000000000",
"3842514683743/40000000000",
"48967616777153/500000000000",
"98993034910047/1000000000000",
"19999834996777/200000000000",
"50504720354511/500000000000",
"51010328167539/500000000000",
"2575865924593/25000000000",
"6503394296631/62500000000",
"105093301607087/1000000000000",
"5344480339939/50000000000",
"107964259372319/1000000000000",
"10901855631907/100000000000",
"6876995789873/62500000000",
"111066268386659/1000000000000",
"112934942693431/1000000000000",
"28498912120139/250000000000",
"23000992776109/200000000000",
"116018520363953/1000000000000",
"117035649605079/1000000000000",
"118070545784107/1000000000000",
"119944157822511/1000000000000",
"60503531509737/500000000000",
"122021030967471/1000000000000",
"123042650540409/1000000000000",
"124082725544609/1000000000000",
"15734470103159/125000000000",
"25389902466063/200000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2
]
},
{
"w": "11872628397364385530757960912836694505734487502024269618701/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"101290416679/100000000000",
"1010600452593/500000000000",
"123217388007/40000000000",
"12406231143/2500000000",
"1208603445377/200000000000",
"7986912963027/1000000000000",
"1810184814823/200000000000",
"10082402674617/1000000000000",
"11956718015617/1000000000000",
"6508350068129/500000000000",
"3506604779347/250000000000",
"7520133035507/500000000000",
"2007102958083/125000000000",
"8539801769907/500000000000",
"566330419261/31250000000",
"19920096803171/1000000000000",
"5240659069233/250000000000",
"21985249048143/1000000000000",
"22997820469067/1000000000000",
"24057654442861/1000000000000",
"25994992682801/1000000000000",
"1352940315277/50000000000",
"5618021913841/200000000000",
"2996972787913/100000000000",
"3879103378983/125000000000",
"32048807645627/1000000000000",
"33085387503319/1000000000000",
"17481969994613/500000000000",
"18012655529753/500000000000",
"37036445859677/1000000000000",
"19026227997767/500000000000",
"19536519803797/500000000000",
"40112604468869/1000000000000",
"5239839361653/125000000000",
"5374370094473/125000000000",
"44051785812531/1000000000000",
"45068873702811/1000000000000",
"46109962562239/1000000000000",
"47924972810037/1000000000000",
"2450138334893/50000000000",
"50063586723091/1000000000000",
"25549949590783/500000000000",
"26457383408621/500000000000",
"2699544211601/50000000000",
"344049174207/6250000000",
"56067054699321/1000000000000",
"57111535802723/1000000000000",
"11783968029673/200000000000",
"5996332514599/100000000000",
"30493455941693/500000000000",
"1240055354823/20000000000",
"31533124775399/500000000000",
"64945727426361/1000000000000",
"65977488995169/1000000000000",
"67041871143393/1000000000000",
"68984688346397/1000000000000",
"70048219993481/1000000000000",
"17767021704879/250000000000",
"901397103601/12500000000",
"1478201850787/20000000000",
"18738366693877/250000000000",
"18994349071237/250000000000",
"76995777811647/1000000000000",
"39005778625257/500000000000",
"39513519588523/500000000000",
"1600903919931/20000000000",
"40534135883173/500000000000",
"82112079455219/1000000000000",
"5244197072573/62500000000",
"84950371500639/1000000000000",
"17194462734967/200000000000",
"43493853191687/500000000000",
"44000181088999/500000000000",
"44504206707209/500000000000",
"90066215791711/1000000000000",
"230004996569/2500000000",
"93081915220901/1000000000000",
"5935196738081/62500000000",
"24006182830767/250000000000",
"97037548374827/1000000000000",
"24514661359397/250000000000",
"99098900783567/1000000000000",
"50451787808981/500000000000",
"10197830421179/100000000000",
"20606501430989/200000000000",
"104045341324611/1000000000000",
"105079924088659/1000000000000",
"26738014426707/250000000000",
"27003388738691/250000000000",
"109024815867703/1000000000000",
"2200857989891/20000000000",
"22215620020417/200000000000",
"28237074508359/250000000000",
"11400863937863/100000000000",
"115017954082649/1000000000000",
"29007946830127/250000000000",
"58524063691139/500000000000",
"59041290054189/500000000000",
"119948178768607/1000000000000",
"60504064851887/500000000000",
"15251983470267/125000000000",
"61511906153439/500000000000",
"62041841774889/500000000000",
"6297501064557/50000000000",
"63491863305397/500000000000"
],
"d": [
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1
]
},
{
"w": "1585816304626322025708432543290325748617675882343144751271/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"503076998291/500000000000",
"2065330598987/1000000000000",
"785645885413/200000000000",
"4961521683549/1000000000000",
"597688252357/100000000000",
"6988560802751/1000000000000",
"7997589451763/1000000000000",
"9006610577727/1000000000000",
"10013213764847/1000000000000",
"5535838922311/500000000000",
"6470879909287/500000000000",
"3492965437399/250000000000",
"7517561025739/500000000000",
"16972078218533/1000000000000",
"3606680412267/200000000000",
"19049658918661/1000000000000",
"10044542006353/500000000000",
"10943029993563/500000000000",
"4592029314597/200000000000",
"24012650140581/1000000000000",
"12510756560043/500000000000",
"5207484600949/200000000000",
"27059227034529/1000000000000",
"1756391485811/62500000000",
"29898593323857/1000000000000",
"3867840526783/125000000000",
"3995707742619/125000000000",
"8245789623943/250000000000",
"1359791219327/40000000000",
"35055882958471/1000000000000",
"738595047427/20000000000",
"9490007478121/250000000000",
"39023518698519/1000000000000",
"2047873102409/50000000000",
"21008742068893/500000000000",
"43029796502639/1000000000000",
"2753270979611/62500000000",
"11273814320719/250000000000",
"46893246569703/1000000000000",
"23967649342469/500000000000",
"48956913237229/1000000000000",
"12493036505933/250000000000",
"25491892276431/500000000000",
"51993993604663/1000000000000",
"26501648809747/500000000000",
"54010002193081/1000000000000",
"13767299339241/250000000000",
"28469691196287/500000000000",
"11594033138637/200000000000",
"14756923891853/250000000000",
"60103736828353/1000000000000",
"6190945813059/100000000000",
"62950104618793/1000000000000",
"63971144607839/1000000000000",
"32493646515581/500000000000",
"13200256187377/200000000000",
"13402958767491/200000000000",
"34015324580603/500000000000",
"69051154647109/1000000000000",
"7009081692029/100000000000",
"14376831388973/200000000000",
"36479594732179/500000000000",
"74012157149239/1000000000000",
"75021192408697/1000000000000",
"19009439793553/250000000000",
"77060029099131/1000000000000",
"78102545362769/1000000000000",
"79898261634547/1000000000000",
"5058887631307/62500000000",
"40982474134307/500000000000",
"82977794514829/1000000000000",
"5252022108631/62500000000",
"17021366703427/200000000000",
"5432054406571/62500000000",
"87948045238291/1000000000000",
"89014523778751/1000000000000",
"90952845457927/1000000000000",
"92013597616137/1000000000000",
"11628294940849/125000000000",
"94049066864353/1000000000000",
"23773224067623/250000000000",
"96893576125017/1000000000000",
"97937182983553/1000000000000",
"98959522599379/1000000000000",
"49988343254497/500000000000",
"100987393694249/1000000000000",
"12755965990719/125000000000",
"103927665023219/1000000000000",
"5250412801953/50000000000",
"53474064536853/500000000000",
"108009025991349/1000000000000",
"21804491862311/200000000000",
"110045081192791/1000000000000",
"55544328808367/500000000000",
"11288667278229/100000000000",
"22785792222089/200000000000",
"57475011992263/500000000000",
"115964887419357/1000000000000",
"116976026930877/1000000000000",
"117982151991881/1000000000000",
"119038766005631/1000000000000",
"24193571772453/200000000000",
"122029851677919/1000000000000",
"6152942192039/50000000000",
"124925584998679/1000000000000",
"125984138340649/1000000000000",
"126990664369939/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1
]
},
{
"w": "16835493599873596002689707785474556144848888469352469336447/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"132195869747/125000000000",
"2133330425463/1000000000000",
"3942865314861/1000000000000",
"4983286993799/1000000000000",
"6005071719601/1000000000000",
"7018131117799/1000000000000",
"8079931308517/1000000000000",
"4981154870427/500000000000",
"5521481762783/500000000000",
"6490474385123/500000000000",
"14038366245359/1000000000000",
"15041673339067/1000000000000",
"8050364068959/500000000000",
"8984797249451/500000000000",
"19005796748671/1000000000000",
"4005217021021/200000000000",
"164407228481/7812500000",
"22063686515981/1000000000000",
"23087578106003/1000000000000",
"24131687439677/1000000000000",
"25931728115329/1000000000000",
"26975767832911/1000000000000",
"27998692284677/1000000000000",
"14505756399301/500000000000",
"30072726538751/1000000000000",
"16007690529227/500000000000",
"16541758404061/500000000000",
"17061085798503/500000000000",
"8981949607583/250000000000",
"1848520482279/50000000000",
"3799235722731/100000000000",
"39008431271207/1000000000000",
"40018212146531/1000000000000",
"4107735816617/100000000000",
"43013747562691/1000000000000",
"22046664793683/500000000000",
"11491855446261/250000000000",
"47025509331957/1000000000000",
"48031966768849/1000000000000",
"24521067202599/500000000000",
"25026743129891/500000000000",
"12766902587757/250000000000",
"52087233142211/1000000000000",
"3320393519477/62500000000",
"10983395125269/200000000000",
"27995779728227/500000000000",
"28522175436531/500000000000",
"580534246557/10000000000",
"1476743762523/25000000000",
"938944363453/15625000000",
"61135341549131/1000000000000",
"15731591196541/250000000000",
"63968716854617/1000000000000",
"12998166604201/200000000000",
"33002897350211/500000000000",
"67017840296383/1000000000000",
"68024250579761/1000000000000",
"69081368158253/1000000000000",
"8876307315953/125000000000",
"900916181981/12500000000",
"18275712673111/250000000000",
"3748611237697/50000000000",
"19008092044451/250000000000",
"77042114520979/1000000000000",
"39028008023717/500000000000",
"15814493222093/200000000000",
"80095307242471/1000000000000",
"81137564578003/1000000000000",
"8293436619911/100000000000",
"83976891913409/1000000000000",
"21249648921101/250000000000",
"43007202501493/500000000000",
"87023420259423/1000000000000",
"8808243156389/100000000000",
"90019759671179/1000000000000",
"91085862115507/1000000000000",
"92121341434209/1000000000000",
"375722841619/4000000000",
"95005677181677/1000000000000",
"96061264033257/1000000000000",
"97078383643457/1000000000000",
"24529460234263/250000000000",
"99925939341387/1000000000000",
"789074177419/7812500000",
"5102889581749/50000000000",
"103074137969529/1000000000000",
"20822874222993/200000000000",
"105918164257539/1000000000000",
"106993311501701/1000000000000",
"54023684188139/500000000000",
"109060915542931/1000000000000",
"55047807647729/500000000000",
"111967547496317/1000000000000",
"56513591870357/500000000000",
"114032811947001/1000000000000",
"1150926786981/10000000000",
"58482499619521/500000000000",
"59000047376597/500000000000",
"119017919609051/1000000000000",
"60016812159711/500000000000",
"60524976375733/500000000000",
"12206808815373/100000000000",
"7693284828579/62500000000",
"993089842473/8000000000",
"125937617169179/1000000000000",
"6349023251257/50000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "7771040009900018320280098086225108333998898896491349751263/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"212672520887/200000000000",
"2079328345267/1000000000000",
"389596921323/125000000000",
"5000593863307/1000000000000",
"6065879756519/1000000000000",
"3542404165709/500000000000",
"1625205911193/200000000000",
"9935316315677/1000000000000",
"11010249316167/1000000000000",
"12064965056357/1000000000000",
"3269756068717/250000000000",
"2822850687197/200000000000",
"3996928088409/250000000000",
"8524527788839/500000000000",
"4515140624009/250000000000",
"19078240973489/1000000000000",
"2010123922057/100000000000",
"21144614616857/1000000000000",
"22951441176087/1000000000000",
"11997700977747/500000000000",
"5003065538139/200000000000",
"26078708125941/1000000000000",
"14012293783953/500000000000",
"14552745032601/500000000000",
"30988179424083/1000000000000",
"125191499093/3906250000",
"33060355417291/1000000000000",
"8519417234707/250000000000",
"17550097737147/500000000000",
"7228581499409/200000000000",
"37947511085591/1000000000000",
"38991178129747/1000000000000",
"8002100674097/200000000000",
"41073197765289/1000000000000",
"43015550509507/1000000000000",
"44079462309749/1000000000000",
"11277965459333/250000000000",
"46993690739609/1000000000000",
"48056896275283/1000000000000",
"49072799607149/1000000000000",
"50108921198133/1000000000000",
"12995834305013/250000000000",
"26521721720559/500000000000",
"27026447518827/500000000000",
"55066568618753/1000000000000",
"56082335064469/1000000000000",
"14275979886237/250000000000",
"29072447943293/500000000000",
"3747543767097/62500000000",
"30520566571851/500000000000",
"31059813626497/500000000000",
"31967748855921/500000000000",
"65008005193823/1000000000000",
"66059855360713/1000000000000",
"67068392561733/1000000000000",
"68084022022593/1000000000000",
"34552931447409/500000000000",
"70148469992223/1000000000000",
"3597251499871/50000000000",
"1459781713809/20000000000",
"74012731993171/1000000000000",
"15006154034019/200000000000",
"3041711530591/40000000000",
"1927604623603/25000000000",
"78976709631969/1000000000000",
"10000899089767/125000000000",
"16214145388933/200000000000",
"83005450858063/1000000000000",
"42032701314807/500000000000",
"21269469024221/250000000000",
"86100616816817/1000000000000",
"42550423463/488281250",
"22235404695889/250000000000",
"3599331062111/40000000000",
"91004690006229/1000000000000",
"1840397787969/20000000000",
"93031628009189/1000000000000",
"188084450969/2000000000",
"95047462840681/1000000000000",
"96097916793131/1000000000000",
"19434263383481/200000000000",
"24742465407613/250000000000",
"12500713824301/125000000000",
"25266568794659/250000000000",
"12767879355209/125000000000",
"51979251253969/500000000000",
"104998845266377/1000000000000",
"106015761609169/1000000000000",
"107072062233337/1000000000000",
"108148099574653/1000000000000",
"54975238085711/500000000000",
"13873668531123/125000000000",
"56004432203947/500000000000",
"22604715352851/200000000000",
"114035078171299/1000000000000",
"115046412647493/1000000000000",
"11605375519281/100000000000",
"58556221210709/500000000000",
"14872833507921/125000000000",
"192021299893/1600000000",
"24215347219599/200000000000",
"98410273217/800000000",
"15509076673559/125000000000",
"5003428829183/40000000000",
"6306069666691/50000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1
]
},
{
"w": "123795765984154254055859500772550945688107483078355035629/25000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"253410073091/250000000000",
"5056070369/2500000000",
"1541018759169/500000000000",
"1240403297807/250000000000",
"3021137840151/500000000000",
"199538858857/25000000000",
"9042221310797/1000000000000",
"10056461477033/1000000000000",
"11092516120117/1000000000000",
"324284879857/25000000000",
"7017435409409/500000000000",
"15050262594167/1000000000000",
"3214890977953/200000000000",
"8559488108801/500000000000",
"4730485981581/250000000000",
"4991168619149/250000000000",
"10493254802913/500000000000",
"549979385939/25000000000",
"11529656908163/500000000000",
"12204348349/488281250",
"5211527246953/200000000000",
"13544132632793/500000000000",
"226265583573/7812500000",
"30022022707651/1000000000000",
"31030201261743/1000000000000",
"16021795672169/500000000000",
"33059978669291/1000000000000",
"6818968131823/200000000000",
"2247731688369/62500000000",
"3702431757223/100000000000",
"237710907627/6250000000",
"39047588986271/1000000000000",
"10016048225907/250000000000",
"20543460245477/500000000000",
"5266305285969/125000000000",
"43927121990397/1000000000000",
"2248500326231/50000000000",
"22996348158571/500000000000",
"2937882860389/62500000000",
"3004190867773/62500000000",
"25003818849447/500000000000",
"6384246163933/125000000000",
"52109520309289/1000000000000",
"26961428259341/500000000000",
"13749644870359/250000000000",
"56056676645921/1000000000000",
"11417567126951/200000000000",
"58966785319261/1000000000000",
"60027901402793/1000000000000",
"30519276357019/500000000000",
"6205480332711/100000000000",
"15768839297577/250000000000",
"32057510878159/500000000000",
"32958572495159/500000000000",
"66992485911423/1000000000000",
"68046978285361/1000000000000",
"17265181660267/250000000000",
"70095973250273/1000000000000",
"1799295104489/25000000000",
"73034371473369/1000000000000",
"37024053017661/500000000000",
"75069936254667/1000000000000",
"38055262667229/500000000000",
"389583088453/5000000000",
"1234255676221/15625000000",
"8004826301737/100000000000",
"8106565178143/100000000000",
"4105273880773/50000000000",
"41955570354517/500000000000",
"84986825243401/1000000000000",
"86042970299059/1000000000000",
"5441239175439/62500000000",
"22024910676861/250000000000",
"11237390305213/125000000000",
"18194637081609/200000000000",
"46012826445807/500000000000",
"18606962999587/200000000000",
"18810223240491/200000000000",
"95085231862357/1000000000000",
"96950366014027/1000000000000",
"12251256568417/125000000000",
"99018082352749/1000000000000",
"25006522011191/250000000000",
"101085579644167/1000000000000",
"102951365598593/1000000000000",
"20797219860313/200000000000",
"105003228320601/1000000000000",
"53008380290253/500000000000",
"53512815521107/500000000000",
"108085914215027/1000000000000",
"54980660504907/500000000000",
"13874081528351/125000000000",
"112050794143293/1000000000000",
"11312747643729/100000000000",
"114930978811789/1000000000000",
"115970886302559/1000000000000",
"14623994280799/125000000000",
"59004395381801/500000000000",
"14877944930349/125000000000",
"120039143925939/1000000000000",
"15132149974643/125000000000",
"122079812307777/1000000000000",
"12312361255243/100000000000",
"124917990092453/1000000000000",
"62980815922293/500000000000",
"15872982575921/125000000000"
],
"d": [
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1752548081673318527963243534138605206856295681625931275747/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"204636809217/200000000000",
"2066575934159/1000000000000",
"3866899782523/1000000000000",
"4910617464897/1000000000000",
"1187032308699/200000000000",
"6950608669771/1000000000000",
"125217915651/15625000000",
"9896847671611/1000000000000",
"10928947023079/1000000000000",
"2996760938923/250000000000",
"13062948367099/1000000000000",
"14874075814901/1000000000000",
"3977436204857/250000000000",
"16976295013243/1000000000000",
"9458509951591/500000000000",
"19977747231689/1000000000000",
"2623919495839/125000000000",
"2751779635391/125000000000",
"23057086892781/1000000000000",
"24852326734173/1000000000000",
"25894452678869/1000000000000",
"26915608147141/1000000000000",
"6982834156307/250000000000",
"14471416629077/500000000000",
"29952373642391/1000000000000",
"773918140963/25000000000",
"16003015816413/500000000000",
"16538729169763/500000000000",
"871925624147/25000000000",
"35951784554121/1000000000000",
"37010641910711/1000000000000",
"19022611246109/500000000000",
"4982482489391/125000000000",
"10233841752021/250000000000",
"41992142136481/1000000000000",
"21505613729891/500000000000",
"22027366372177/500000000000",
"5731594962783/125000000000",
"11723854364823/250000000000",
"47916906557809/1000000000000",
"6116613068839/125000000000",
"12486275506811/250000000000",
"12739114431043/250000000000",
"51964068225903/1000000000000",
"26511513304769/500000000000",
"54893629925851/1000000000000",
"6990470056637/125000000000",
"56987023253377/1000000000000",
"2946106986519/50000000000",
"14995479914669/250000000000",
"7624372138749/125000000000",
"31014874404283/500000000000",
"7987195745447/125000000000",
"32478938526557/500000000000",
"6596681249651/100000000000",
"16745222459939/250000000000",
"16999380800459/250000000000",
"69020038318911/1000000000000",
"35031733025131/500000000000",
"71861169547089/1000000000000",
"36452071434307/500000000000",
"36960527927147/500000000000",
"74982520866573/1000000000000",
"76913882523797/1000000000000",
"38985492972387/500000000000",
"39488644910893/500000000000",
"39994352869403/500000000000",
"2531374028239/31250000000",
"8202533885833/100000000000",
"41534130871349/500000000000",
"84865646537897/1000000000000",
"21477249622843/250000000000",
"8693129331137/100000000000",
"43971993675939/500000000000",
"89003883093143/1000000000000",
"9093859657669/100000000000",
"46000878013949/500000000000",
"5814487225417/62500000000",
"94906745006561/1000000000000",
"3838697639773/40000000000",
"6061107359931/62500000000",
"9799348490299/100000000000",
"9901335553849/100000000000",
"781664675049/7812500000",
"50924867880399/500000000000",
"102924155622617/1000000000000",
"649855852339/6250000000",
"52493128451879/500000000000",
"53001362923037/500000000000",
"107025038931317/1000000000000",
"108068020552167/1000000000000",
"109864323321829/1000000000000",
"6931681415567/62500000000",
"55964606774751/500000000000",
"112942057029907/1000000000000",
"28500555129501/250000000000",
"115940042532309/1000000000000",
"117003906822443/1000000000000",
"118035143752491/1000000000000",
"119914645750839/1000000000000",
"120977442878523/1000000000000",
"60996637717201/500000000000",
"30757385029427/250000000000",
"62454025474307/500000000000",
"62984884419173/500000000000",
"126981883614169/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1
]
},
{
"w": "6092155633812662985288157941320206024226993638593338824877/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"56913841939/31250000000",
"2898175028447/1000000000000",
"1979124946541/500000000000",
"4993933643461/1000000000000",
"3404304541181/500000000000",
"7883777933697/1000000000000",
"2234989555979/250000000000",
"9956933975853/1000000000000",
"1099660227959/100000000000",
"12800960629609/1000000000000",
"2775219391433/200000000000",
"7465279639773/500000000000",
"15943503442713/1000000000000",
"16966613122873/1000000000000",
"18009802083697/1000000000000",
"19817044738747/1000000000000",
"5215160740853/250000000000",
"4376117395219/200000000000",
"1147208652053/50000000000",
"4978076131099/200000000000",
"25971307548213/1000000000000",
"27854373950547/1000000000000",
"14457620750349/500000000000",
"1197059813713/40000000000",
"30943970539843/1000000000000",
"31966277753687/1000000000000",
"4126099130283/125000000000",
"34813433820421/1000000000000",
"7171439168543/200000000000",
"3687634870947/100000000000",
"2371190263867/62500000000",
"39881256721589/1000000000000",
"40945259325187/1000000000000",
"1049441387439/25000000000",
"8771791837239/200000000000",
"44922293904167/1000000000000",
"22969058886439/500000000000",
"9394801050763/200000000000",
"24424390809071/500000000000",
"49908914080161/1000000000000",
"6364794349769/125000000000",
"51931880058153/1000000000000",
"661843868823/12500000000",
"53968723955371/1000000000000",
"440073317247/8000000000",
"14204633564673/250000000000",
"231588367257/4000000000",
"115179833173/1953125000",
"3803373277959/62500000000",
"61913519282863/1000000000000",
"31461104043799/500000000000",
"63935744721869/1000000000000",
"12990331890309/200000000000",
"65973721697111/1000000000000",
"33508172462109/500000000000",
"8601779685103/125000000000",
"69858208680459/1000000000000",
"8860218662229/125000000000",
"17974901162269/250000000000",
"9113930993999/125000000000",
"73972741053171/1000000000000",
"75845284194517/1000000000000",
"9609454534801/125000000000",
"38969626795033/500000000000",
"79873779418297/1000000000000",
"40466874675551/500000000000",
"81946361482613/1000000000000",
"82969004043339/1000000000000",
"16802365961131/200000000000",
"42905171924503/500000000000",
"43426160862353/500000000000",
"87873734574969/1000000000000",
"8888917188339/100000000000",
"44950597268549/500000000000",
"90912088753561/1000000000000",
"91922005176887/1000000000000",
"92928565995843/1000000000000",
"23496963933951/250000000000",
"11982151266631/125000000000",
"48444071331299/500000000000",
"97945908503951/1000000000000",
"6188842428209/62500000000",
"50415817843301/500000000000",
"20374300025539/200000000000",
"25722048920689/250000000000",
"103944155144653/1000000000000",
"105020178803471/1000000000000",
"106823252132709/1000000000000",
"53931227804993/500000000000",
"108881638090807/1000000000000",
"10989634480631/100000000000",
"27726992495483/250000000000",
"55959501084981/500000000000",
"56463328667061/500000000000",
"28496383497489/250000000000",
"115856401537147/1000000000000",
"7305447150051/62500000000",
"117951074041219/1000000000000",
"59944886431589/500000000000",
"120951553318333/1000000000000",
"121968071741999/1000000000000",
"30752181669407/250000000000",
"124825975566291/1000000000000",
"15737896514769/125000000000",
"31740918291393/250000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1
]
},
{
"w": "16859067783566147203687212823654757968677884931307956785853/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1934979153827/1000000000000",
"2999740261967/1000000000000",
"4033220474503/1000000000000",
"2913061991149/500000000000",
"6898807140173/1000000000000",
"3974229013499/500000000000",
"8951510579747/1000000000000",
"995818945703/100000000000",
"548296138791/50000000000",
"5987368305491/500000000000",
"12986087548343/1000000000000",
"700029195023/50000000000",
"7510961030477/500000000000",
"803232487971/50000000000",
"17859841208193/1000000000000",
"18902577496323/1000000000000",
"19920547876387/1000000000000",
"20982866518023/1000000000000",
"22915339681737/1000000000000",
"23972722378641/1000000000000",
"3122446847227/125000000000",
"25993289827761/1000000000000",
"26378767599/976562500",
"5610070900569/200000000000",
"29853677928827/1000000000000",
"30929533257401/1000000000000",
"15992931294269/500000000000",
"16501390695337/500000000000",
"6808632608809/200000000000",
"8962899397771/250000000000",
"18463989206587/500000000000",
"7597200890789/200000000000",
"39017551341269/1000000000000",
"40900253891263/1000000000000",
"10490906308011/250000000000",
"42978561406787/1000000000000",
"44002519393333/1000000000000",
"11261747335089/250000000000",
"23425384524861/500000000000",
"23946594660819/500000000000",
"24457625402857/500000000000",
"49927655665577/1000000000000",
"10197502041771/200000000000",
"5292330979709/100000000000",
"53986679238019/1000000000000",
"55017079490761/1000000000000",
"56892043573639/1000000000000",
"28976550476493/500000000000",
"14740846646847/250000000000",
"11995861444473/200000000000",
"190624445783/3125000000",
"62039228162277/1000000000000",
"1595917331099/25000000000",
"64911141859877/1000000000000",
"2638562534957/40000000000",
"66973000533771/1000000000000",
"67989376738189/1000000000000",
"69011450287099/1000000000000",
"17513516457451/250000000000",
"3592758590151/50000000000",
"36449551895461/500000000000",
"73922896542279/1000000000000",
"37468672074607/500000000000",
"7599949188811/100000000000",
"38941688916573/500000000000",
"2467632474523/31250000000",
"80898483187143/1000000000000",
"81956011691213/1000000000000",
"82962506843779/1000000000000",
"41987417751679/500000000000",
"84990006424507/1000000000000",
"4300587504979/50000000000",
"1088181813641/12500000000",
"88852625463771/1000000000000",
"17979338810873/200000000000",
"9091952777113/100000000000",
"45968435109139/500000000000",
"46474150951917/500000000000",
"94009001237591/1000000000000",
"95884756745249/1000000000000",
"4845752934563/50000000000",
"2449476976337/25000000000",
"99913277710337/1000000000000",
"20194646676601/200000000000",
"25496300833077/250000000000",
"103007591279333/1000000000000",
"104050360534851/1000000000000",
"13231532729211/125000000000",
"3340488009601/31250000000",
"107917762083687/1000000000000",
"10893470681749/100000000000",
"109945359403539/1000000000000",
"111005829048921/1000000000000",
"14110641885941/125000000000",
"28491511204181/250000000000",
"28976423819799/250000000000",
"116966722831801/1000000000000",
"58989986523219/500000000000",
"59501345763163/500000000000",
"12004630787459/100000000000",
"30461297783219/250000000000",
"122887450777329/1000000000000",
"123908739146293/1000000000000",
"4996953274793/40000000000",
"251870987167/2000000000",
"126942389940741/1000000000000"
],
"d": [
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "901427571575531229796138126520522694017029511491503883073/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"252466613139/250000000000",
"201649195143/100000000000",
"3075396857383/1000000000000",
"4938077619267/1000000000000",
"5971686009907/1000000000000",
"1396710838171/200000000000",
"8042299715499/1000000000000",
"9974728658769/1000000000000",
"11034332629469/1000000000000",
"12046109234329/1000000000000",
"3266960544237/250000000000",
"3527602152187/250000000000",
"15905083954877/1000000000000",
"338953102001/20000000000",
"3593837343913/200000000000",
"9492766056411/500000000000",
"19997447336431/1000000000000",
"5252129119311/250000000000",
"11007922361783/500000000000",
"23074546952409/1000000000000",
"12471948506013/500000000000",
"25974380108921/1000000000000",
"5407540918641/200000000000",
"28972464658021/1000000000000",
"15016206526729/500000000000",
"15522622452519/500000000000",
"641591499373/20000000000",
"16973747225221/500000000000",
"7001502813097/200000000000",
"36016455134631/1000000000000",
"37030083421257/1000000000000",
"19023190673573/500000000000",
"19534243064183/500000000000",
"20055999007933/500000000000",
"41908734801357/1000000000000",
"10738252303349/250000000000",
"43975533335219/1000000000000",
"8998594886583/200000000000",
"9200859317993/200000000000",
"11766245682787/250000000000",
"12234929069453/250000000000",
"199881406057/4000000000",
"637921761859/12500000000",
"52969496659511/1000000000000",
"54028806042379/1000000000000",
"27520557521209/500000000000",
"56075276895877/1000000000000",
"2896990372927/50000000000",
"11799729792599/200000000000",
"15001266019803/250000000000",
"15253595528113/250000000000",
"62024557462799/1000000000000",
"15759159554197/250000000000",
"64052587210049/1000000000000",
"32537210591497/500000000000",
"16529421039121/250000000000",
"2122092744247/31250000000",
"13790176869581/200000000000",
"69974202962259/1000000000000",
"4437000365927/62500000000",
"72008126274223/1000000000000",
"4563983831519/62500000000",
"1851044481339/25000000000",
"3002608257381/40000000000",
"76108551208717/1000000000000",
"77902284174231/1000000000000",
"15789078285571/200000000000",
"1599347683879/20000000000",
"80978856736697/1000000000000",
"82038062566167/1000000000000",
"83971689149403/1000000000000",
"1701342350891/20000000000",
"8694422458581/100000000000",
"43986781053867/500000000000",
"44515301701123/500000000000",
"90106394969767/1000000000000",
"91915127320509/1000000000000",
"92954874095379/1000000000000",
"93974857457773/1000000000000",
"47494902511729/500000000000",
"12000318303079/125000000000",
"97010333300871/1000000000000",
"49035135901153/500000000000",
"9994309000961/100000000000",
"50487061663441/500000000000",
"102037457591879/1000000000000",
"51987985435847/500000000000",
"26259858396511/250000000000",
"26517550266419/250000000000",
"107941941417713/1000000000000",
"54500590943263/500000000000",
"110008415373903/1000000000000",
"13877385521189/125000000000",
"22406045090087/200000000000",
"113044207620763/1000000000000",
"114063429812481/1000000000000",
"11510336219149/100000000000",
"58453327654611/500000000000",
"23596661076511/200000000000",
"29760095861631/250000000000",
"60029651863517/500000000000",
"121102758967589/1000000000000",
"122898242769211/1000000000000",
"24788039622621/200000000000",
"31240483474523/250000000000",
"62988800114037/500000000000",
"126989367352543/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1398496185575372166111308471939692921306315967587142692631/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"521526108881/500000000000",
"1033682341581/500000000000",
"1541302040603/500000000000",
"1036417022279/250000000000",
"6022929477531/1000000000000",
"352935829789/50000000000",
"8076849445309/1000000000000",
"181750372003/20000000000",
"10148214246833/1000000000000",
"12030586634291/1000000000000",
"3277950836907/250000000000",
"15053994517201/1000000000000",
"2014326316393/125000000000",
"8563932777931/500000000000",
"18162745312231/1000000000000",
"5007742810641/250000000000",
"2109172696983/100000000000",
"11050879197107/500000000000",
"23116218934567/1000000000000",
"24133284629409/1000000000000",
"3144462969013/125000000000",
"26199092620231/1000000000000",
"27995590600163/1000000000000",
"7259864368339/250000000000",
"15031180099229/500000000000",
"6215035694099/200000000000",
"16068107475531/500000000000",
"6815940194859/200000000000",
"17573774843181/500000000000",
"2261638112149/62500000000",
"9497705701733/250000000000",
"39033595714897/1000000000000",
"8011145501603/200000000000",
"20535969740593/500000000000",
"65752503501/1562500000",
"43140701414969/1000000000000",
"11269302698981/250000000000",
"46156834345523/1000000000000",
"48031150151491/1000000000000",
"2454459095909/50000000000",
"25047831333203/500000000000",
"25552916525651/500000000000",
"26058622686521/500000000000",
"53131458973873/1000000000000",
"54151003129049/1000000000000",
"13797576635451/250000000000",
"56980477973949/1000000000000",
"14513812991417/250000000000",
"94573106951/1600000000",
"12023530092467/200000000000",
"15283543144077/250000000000",
"62157155419861/1000000000000",
"15800126684677/250000000000",
"64990926589113/1000000000000",
"66033601390957/1000000000000",
"2095494550111/31250000000",
"68071174074889/1000000000000",
"69083617761949/1000000000000",
"70090791182353/1000000000000",
"8893571513661/125000000000",
"285476604213/3906250000",
"74147841906101/1000000000000",
"75182342476251/1000000000000",
"4811340035473/62500000000",
"78055309362163/1000000000000",
"39554118294059/500000000000",
"16023530175507/200000000000",
"81133978541671/1000000000000",
"82156558883281/1000000000000",
"20799679885547/250000000000",
"84994343990601/1000000000000",
"537730097819/6250000000",
"21764714806637/250000000000",
"22018715812021/250000000000",
"44542084642099/500000000000",
"45071652338189/500000000000",
"46040173035507/500000000000",
"93146155239347/1000000000000",
"11772643099981/125000000000",
"95989961791699/1000000000000",
"1941297871289/20000000000",
"98120541699127/1000000000000",
"1982748463347/20000000000",
"12522138075639/125000000000",
"50991131100537/500000000000",
"2576428395869/25000000000",
"52055835028101/500000000000",
"52562234102361/500000000000",
"10615986044433/100000000000",
"108032535524647/1000000000000",
"54547194174457/500000000000",
"27526521503489/250000000000",
"111125310058149/1000000000000",
"112161323186687/1000000000000",
"114040567892837/1000000000000",
"115103434710641/1000000000000",
"58059709476383/500000000000",
"117155399268913/1000000000000",
"29756933883507/250000000000",
"24017440123511/200000000000",
"121094404374101/1000000000000",
"30526510381961/250000000000",
"4924764919893/40000000000",
"24827074364721/200000000000",
"125158659176617/1000000000000",
"126201437316241/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "230241583363380823529835491545611542730084112678051975407/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"212986465821/200000000000",
"520884250979/250000000000",
"1562290979471/500000000000",
"1233314556817/250000000000",
"3004083642713/500000000000",
"7062911175383/1000000000000",
"4038397888763/500000000000",
"1822372552323/200000000000",
"5493009246111/500000000000",
"6023687777647/500000000000",
"13058983517411/1000000000000",
"14076609217133/1000000000000",
"15099592589229/1000000000000",
"8071427952453/500000000000",
"8974945246683/500000000000",
"9496866491467/500000000000",
"800544821893/40000000000",
"21076951112231/1000000000000",
"1438914082779/62500000000",
"24103528089179/1000000000000",
"25985972834933/1000000000000",
"6761717442631/250000000000",
"28058121517279/1000000000000",
"7268874412421/250000000000",
"30097948204209/1000000000000",
"31140531731399/1000000000000",
"32945120620553/1000000000000",
"6797746559787/200000000000",
"17503953849571/500000000000",
"9017647836959/250000000000",
"38012773838697/1000000000000",
"19538374125843/500000000000",
"8021825786281/200000000000",
"41990347184763/1000000000000",
"43053666230127/1000000000000",
"1762779963969/40000000000",
"11276343813023/250000000000",
"23490060745247/500000000000",
"1501255446559/31250000000",
"49049586067619/1000000000000",
"50063128631433/1000000000000",
"1276967565643/25000000000",
"10419977419697/200000000000",
"26570162459679/500000000000",
"54949693796063/1000000000000",
"56028411062419/1000000000000",
"28551709199583/500000000000",
"58985042931087/1000000000000",
"60044574897223/1000000000000",
"30526657902303/500000000000",
"15516694339001/250000000000",
"12616541981657/200000000000",
"64104865563073/1000000000000",
"8143452151799/125000000000",
"13389044137197/200000000000",
"8498650526053/125000000000",
"6901267658663/100000000000",
"70030523122543/1000000000000",
"71042348645101/1000000000000",
"14420737243829/200000000000",
"73976021349407/1000000000000",
"18751625089409/250000000000",
"76070080536523/1000000000000",
"78004269186917/1000000000000",
"79064282099227/1000000000000",
"40038408683587/500000000000",
"810994087711/10000000000",
"82142166792621/1000000000000",
"83940793136433/1000000000000",
"10622828139199/125000000000",
"8600414257423/100000000000",
"696156002809/8000000000",
"1760629015957/20000000000",
"11130288714467/125000000000",
"18010440959181/200000000000",
"91058661983113/1000000000000",
"92117890279747/1000000000000",
"23496868692707/250000000000",
"11877297476069/125000000000",
"750594764041/7812500000",
"97151678370743/1000000000000",
"49480826763707/500000000000",
"4000060475569/40000000000",
"50509090001629/500000000000",
"102074138977223/1000000000000",
"103150155208459/1000000000000",
"104953095479151/1000000000000",
"6624515189937/62500000000",
"107011510652563/1000000000000",
"27006537338157/250000000000",
"6814858820857/62500000000",
"13756080445731/125000000000",
"111056040974561/1000000000000",
"112114891761513/1000000000000",
"56992734339461/500000000000",
"115016316856397/1000000000000",
"116080184364187/1000000000000",
"59009490717027/500000000000",
"59540237914317/500000000000",
"6004841983421/50000000000",
"60568567569751/500000000000",
"122948421656671/1000000000000",
"62012205940489/500000000000",
"62541162169311/500000000000",
"63057244514101/500000000000"
],
"d": [
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1
]
},
{
"w": "14044182903218035428100781983298812738142950186198800023/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"525486978093/500000000000",
"527186913541/250000000000",
"793457203643/250000000000",
"4246602878249/1000000000000",
"2662881214003/500000000000",
"6408666790073/1000000000000",
"3745868236723/500000000000",
"8571656257371/1000000000000",
"4823089626953/500000000000",
"10709852612683/1000000000000",
"590032314827/50000000000",
"12892420145497/1000000000000",
"6979791001163/500000000000",
"601641787199/40000000000",
"2016438818403/125000000000",
"8614333541957/500000000000",
"143194136849/7812500000",
"1214189719013/62500000000",
"1025959399209/50000000000",
"21603102131081/1000000000000",
"11336698009599/500000000000",
"23768138235161/1000000000000",
"12431848438501/500000000000",
"5187130382661/200000000000",
"5404305444933/200000000000",
"14057407162557/500000000000",
"29212548374287/1000000000000",
"15155388475479/500000000000",
"392578541891/12500000000",
"4062195328077/125000000000",
"33584438125717/1000000000000",
"17334419239461/500000000000",
"17876531447229/500000000000",
"36839020665423/1000000000000",
"37928895666159/1000000000000",
"19511022843331/500000000000",
"20058596040857/500000000000",
"41211586525647/1000000000000",
"1321907065449/31250000000",
"10845665605357/250000000000",
"44449845779771/1000000000000",
"455415139569/10000000000",
"46631461444573/1000000000000",
"11923173455897/250000000000",
"6095563021409/125000000000",
"6230218456451/125000000000",
"795674573637/15625000000",
"1040122315997/20000000000",
"26543275963369/500000000000",
"54161066182493/1000000000000",
"27613722153169/500000000000",
"28142476334181/500000000000",
"28666862828341/500000000000",
"14593859226921/250000000000",
"14852712988193/250000000000",
"60440812587917/1000000000000",
"30733547504221/500000000000",
"31244895604359/500000000000",
"63510212096921/1000000000000",
"12905751162863/200000000000",
"16386393674847/250000000000",
"3328055138509/50000000000",
"67575424123431/1000000000000",
"68585331278869/1000000000000",
"69645582555327/1000000000000",
"35786691859739/500000000000",
"9078969038381/125000000000",
"73637903578951/1000000000000",
"9330952598213/125000000000",
"18914185205267/250000000000",
"15333195879589/200000000000",
"19418858998223/250000000000",
"15736881536243/200000000000",
"79693281502249/1000000000000",
"5043912333309/62500000000",
"81707787687723/1000000000000",
"82765054203/1000000000",
"84688731742581/1000000000000",
"8574621702891/100000000000",
"86751619013339/1000000000000",
"87760424260463/1000000000000",
"11096171363451/125000000000",
"44889120278419/500000000000",
"45393766512553/500000000000",
"91797405357531/1000000000000",
"92803993158211/1000000000000",
"1877254233257/20000000000",
"23947974033591/250000000000",
"19370362620169/200000000000",
"97861047760303/1000000000000",
"98875095301727/1000000000000",
"99889928230553/1000000000000",
"6306617862397/62500000000",
"50961888638563/500000000000",
"25735901937047/250000000000",
"51982860791641/500000000000",
"20998262413387/200000000000",
"3313134602959/31250000000",
"107053983481943/1000000000000",
"5404648698187/50000000000",
"27284355090661/250000000000",
"110188123842101/1000000000000",
"55622227158499/500000000000",
"112305202010917/1000000000000",
"56684232630181/500000000000",
"114431697455527/1000000000000",
"2309846695529/20000000000",
"58274479461223/500000000000",
"29400249989347/250000000000",
"2372963761377/20000000000",
"59845656678357/500000000000",
"60365528738633/500000000000",
"60884223484359/500000000000",
"15350525987633/125000000000",
"123839622307209/1000000000000",
"4995023594617/40000000000",
"125913475910837/1000000000000",
"126954671114169/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "342307487961689190017387971955462122305533047189820210589/20000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"211503654543/200000000000",
"1031359249413/500000000000",
"1535376933311/500000000000",
"254905569863/62500000000",
"5087283273729/1000000000000",
"6097659624633/1000000000000",
"1777751924013/250000000000",
"4065172662939/500000000000",
"4584735315361/500000000000",
"10960744723257/1000000000000",
"150441069599/12500000000",
"6543882684439/500000000000",
"7048543623723/500000000000",
"7556539191719/500000000000",
"8067516893941/500000000000",
"1717761638633/100000000000",
"9486192336059/500000000000",
"20016255887717/1000000000000",
"21039404115419/1000000000000",
"11028570516103/500000000000",
"11534416537971/500000000000",
"24129760347919/1000000000000",
"5200933043319/200000000000",
"211208652819/7812500000",
"28098156256663/1000000000000",
"15015863738663/500000000000",
"7772994414939/250000000000",
"802602844163/25000000000",
"2070413074957/62500000000",
"34169636858019/1000000000000",
"35971212240503/1000000000000",
"7402827131707/200000000000",
"9509130724277/250000000000",
"39053462970851/1000000000000",
"40063989276909/1000000000000",
"41124153873659/1000000000000",
"43003895523463/1000000000000",
"22042126287073/500000000000",
"46024815961427/1000000000000",
"47085907159123/1000000000000",
"6012399685923/125000000000",
"49121218382601/1000000000000",
"50164720173229/1000000000000",
"25982394549281/500000000000",
"53007546285711/1000000000000",
"54029150599441/1000000000000",
"55044219265493/1000000000000",
"11211210954409/200000000000",
"57063304453041/1000000000000",
"58120925120877/1000000000000",
"60055950889817/1000000000000",
"61135892793511/1000000000000",
"12601876663981/200000000000",
"12813419119321/200000000000",
"65073551452703/1000000000000",
"8260095661231/125000000000",
"6713955733111/100000000000",
"13803125372461/200000000000",
"7004573967951/100000000000",
"17775763691781/250000000000",
"36089761325889/500000000000",
"36991386733061/500000000000",
"75022928036473/1000000000000",
"76044494893063/1000000000000",
"4816363819371/62500000000",
"39038472902543/500000000000",
"39546311792011/500000000000",
"40055579772473/500000000000",
"126772593741/1562500000",
"82178625209561/1000000000000",
"20992410072851/250000000000",
"42506877230401/500000000000",
"86037149355119/1000000000000",
"43527690557667/500000000000",
"88071364426593/1000000000000",
"89086976764369/1000000000000",
"90105230112661/1000000000000",
"91129021423887/1000000000000",
"23043124592061/250000000000",
"18793518948549/200000000000",
"11876339252723/125000000000",
"96032992716819/1000000000000",
"97044798047397/1000000000000",
"19620859160787/200000000000",
"50018998330563/500000000000",
"101133357521159/1000000000000",
"103011710829461/1000000000000",
"2601023826481/25000000000",
"105098015072877/1000000000000",
"53087006848847/500000000000",
"53990699389413/500000000000",
"27255411526531/250000000000",
"55020964310457/500000000000",
"55528392689237/500000000000",
"112069543849161/1000000000000",
"4523095666289/40000000000",
"57068433581617/500000000000",
"23203146794071/200000000000",
"14636251867929/125000000000",
"59082967742957/500000000000",
"5999638786473/50000000000",
"121070631826889/1000000000000",
"4885942993257/40000000000",
"30994316386059/250000000000",
"31263301751763/250000000000",
"3941443730763/31250000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1
]
},
{
"w": "857602595201060755055218112981934884364002170030715844433/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"4089534721/4000000000",
"407080784809/200000000000",
"38697229381/12500000000",
"503747256957/100000000000",
"3051942193187/500000000000",
"1427928552323/200000000000",
"8953007608791/1000000000000",
"10028521014713/1000000000000",
"11086418066251/1000000000000",
"12117876256857/1000000000000",
"13996573787369/1000000000000",
"15057543025883/1000000000000",
"4017128703273/250000000000",
"8542239550221/500000000000",
"18104845966627/1000000000000",
"19144691722443/1000000000000",
"20950832275253/1000000000000",
"22027002729251/1000000000000",
"4616704888489/200000000000",
"24100599363417/1000000000000",
"6285252976217/250000000000",
"1077991633809/40000000000",
"28026053940301/1000000000000",
"29084460306947/1000000000000",
"30116497314381/1000000000000",
"7999934387331/250000000000",
"6612587187533/200000000000",
"17039015354907/500000000000",
"274231350933/7812500000",
"7229161331457/200000000000",
"37950921208363/1000000000000",
"7798687470213/200000000000",
"10003886800131/250000000000",
"20514374859701/500000000000",
"42088990624963/1000000000000",
"22012700699981/500000000000",
"22544404903109/500000000000",
"46119183315149/1000000000000",
"47993204718887/1000000000000",
"24527018862683/500000000000",
"25032493750669/500000000000",
"25540619893419/500000000000",
"52102267900841/1000000000000",
"10628554649679/200000000000",
"27475034721849/500000000000",
"28013030549639/500000000000",
"14270867467911/250000000000",
"14528434894661/250000000000",
"11997502320719/200000000000",
"30523895141587/500000000000",
"15514127106467/250000000000",
"63069400021319/1000000000000",
"32042218705891/500000000000",
"813801435399/12500000000",
"33071643631681/500000000000",
"67930571017201/1000000000000",
"1725106208393/25000000000",
"70054879557323/1000000000000",
"7106053622777/100000000000",
"72070007249211/1000000000000",
"36540683666349/500000000000",
"4631037716311/62500000000",
"18779571447481/250000000000",
"76160985953743/1000000000000",
"19487776564313/250000000000",
"7899364570799/100000000000",
"80015300701463/1000000000000",
"81030766836333/1000000000000",
"82043294325373/1000000000000",
"16610023973589/200000000000",
"84107446186029/1000000000000",
"17208232448293/200000000000",
"87120783460863/1000000000000",
"88992452220181/1000000000000",
"90050183161387/1000000000000",
"91055629738419/1000000000000",
"92064729643531/1000000000000",
"93074921909581/1000000000000",
"47043392104621/500000000000",
"95102449453157/1000000000000",
"24030898676001/250000000000",
"48582775137253/500000000000",
"24741578602669/250000000000",
"100005664669969/1000000000000",
"2526830831677/25000000000",
"103013874501629/1000000000000",
"10407249400061/100000000000",
"105081982738547/1000000000000",
"106097851726979/1000000000000",
"10711935781291/100000000000",
"27040448179713/250000000000",
"3436306056807/31250000000",
"111004970621811/1000000000000",
"112024219713551/1000000000000",
"5654351834483/50000000000",
"115027962041619/1000000000000",
"232182626973/2000000000",
"117122265610659/1000000000000",
"118992494430987/1000000000000",
"30013207615653/250000000000",
"30265517516003/250000000000",
"122075748556351/1000000000000",
"1230922296449/10000000000",
"1939296713783/15625000000",
"125158501434983/1000000000000",
"25391471854129/200000000000"
],
"d": [
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "139489928678901140293992160699023486900972607598181117397/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"506835769177/500000000000",
"404496089833/200000000000",
"1541045315787/500000000000",
"4961636801767/1000000000000",
"1208476158049/200000000000",
"7981590114081/1000000000000",
"4521120687289/500000000000",
"10056496839643/1000000000000",
"5416320291/488281250",
"12971586990883/1000000000000",
"1754371638409/125000000000",
"7525113656201/500000000000",
"4018591784401/250000000000",
"8559444561201/500000000000",
"4730412982127/250000000000",
"9982179742749/500000000000",
"131163904933/6250000000",
"21998848586251/1000000000000",
"23058891313717/1000000000000",
"24994011584159/1000000000000",
"3257143190989/125000000000",
"13543882924217/500000000000",
"28961430395807/1000000000000",
"30021426207737/1000000000000",
"3102962142361/100000000000",
"8010743997017/250000000000",
"8264824240707/250000000000",
"17047094244881/500000000000",
"8990737039999/250000000000",
"37023500003853/1000000000000",
"1901643895727/50000000000",
"3904667530419/100000000000",
"20031624043347/500000000000",
"41085958453643/1000000000000",
"8425871721887/200000000000",
"43926016117577/1000000000000",
"4496894205637/100000000000",
"11497898414377/250000000000",
"11751252679309/250000000000",
"1922636867647/40000000000",
"25002952729789/500000000000",
"5107202970727/100000000000",
"52107237643089/1000000000000",
"10784076051641/200000000000",
"6874496324737/125000000000",
"56053962932943/1000000000000",
"5708472758147/100000000000",
"58962101571397/1000000000000",
"30011178818579/500000000000",
"61031329534269/1000000000000",
"6204507991797/100000000000",
"63061929395397/1000000000000",
"16024136200329/250000000000",
"65968344563159/1000000000000",
"16757547993139/250000000000",
"34021051410701/500000000000",
"69060733054149/1000000000000",
"70096315383563/1000000000000",
"35986206714629/500000000000",
"73035104668121/1000000000000",
"37024487220671/500000000000",
"75070883745921/1000000000000",
"19027830443757/250000000000",
"19479312822991/250000000000",
"7899305330507/100000000000",
"40024497761119/500000000000",
"40533068668871/500000000000",
"20526486136257/250000000000",
"83911597135371/1000000000000",
"84987475838117/1000000000000",
"21510904255839/250000000000",
"17412087456597/200000000000",
"88100282529877/1000000000000",
"22474857488369/250000000000",
"18194686940597/200000000000",
"2300648810121/25000000000",
"93035106481379/1000000000000",
"47025680137437/500000000000",
"47542749589567/500000000000",
"96950668804399/1000000000000",
"4900516315831/50000000000",
"19803670874153/200000000000",
"100026299030197/1000000000000",
"20217159432167/200000000000",
"102951461272713/1000000000000",
"6499140434767/62500000000",
"105003393383027/1000000000000",
"53008468185933/500000000000",
"107025798313633/1000000000000",
"27021518295143/250000000000",
"54980754944787/500000000000",
"1387411952391/12500000000",
"56025540111283/500000000000",
"28281935598107/250000000000",
"57465509215247/500000000000",
"23194195383967/200000000000",
"116991999250483/1000000000000",
"59004418211801/500000000000",
"4760946591859/40000000000",
"120039305008603/1000000000000",
"3026431653657/25000000000",
"122079908155773/1000000000000",
"61561864578231/500000000000",
"24983611869823/200000000000",
"125961695658023/1000000000000",
"31745981522733/250000000000"
],
"d": [
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "3209037266429688160209571771445455467590012520894536036569/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"201807895729/200000000000",
"2015578782657/1000000000000",
"122961318307/40000000000",
"4944075128061/1000000000000",
"2987112481593/500000000000",
"7037512720087/1000000000000",
"4487219109893/500000000000",
"10035734880201/1000000000000",
"2762997524827/250000000000",
"12091355937223/1000000000000",
"1388847062441/100000000000",
"14962516173831/1000000000000",
"3203002379677/200000000000",
"17023862186139/1000000000000",
"4509949395079/250000000000",
"19061566894641/1000000000000",
"5026142687681/250000000000",
"21901254524689/1000000000000",
"11472621146449/500000000000",
"5992055858237/250000000000",
"24985721735533/1000000000000",
"25997314723691/1000000000000",
"13529211993357/500000000000",
"5786479921877/200000000000",
"29962637092707/1000000000000",
"1939134454279/62500000000",
"16480064760661/500000000000",
"17010066397593/500000000000",
"35032421130479/1000000000000",
"7211006479807/200000000000",
"9274487494963/250000000000",
"38895969158489/1000000000000",
"7987614328677/200000000000",
"40959693743739/1000000000000",
"8394980577743/200000000000",
"42986646988597/1000000000000",
"43996826022141/1000000000000",
"45006091836537/1000000000000",
"46012824193541/1000000000000",
"9414413479151/200000000000",
"48942312368011/1000000000000",
"6246642277639/125000000000",
"10206146155157/200000000000",
"52106823578107/1000000000000",
"3369517774651/62500000000",
"54952943206891/1000000000000",
"6996752708787/125000000000",
"28495078773821/500000000000",
"14501034286731/250000000000",
"59017610587553/1000000000000",
"3752089916097/62500000000",
"30527007820753/500000000000",
"62093672104957/1000000000000",
"63887003131553/1000000000000",
"32480986665649/500000000000",
"16503735714819/250000000000",
"2680956814297/40000000000",
"34020236452507/500000000000",
"69062712950111/1000000000000",
"70105248567703/1000000000000",
"71900862978549/1000000000000",
"72944899278277/1000000000000",
"73967660869643/1000000000000",
"74980589042347/1000000000000",
"38017589818933/500000000000",
"19277424116849/250000000000",
"78915153263773/1000000000000",
"9993816299537/125000000000",
"10127131236351/125000000000",
"41477873602833/500000000000",
"84016361455867/1000000000000",
"85029003424277/1000000000000",
"43025865132401/500000000000",
"87095320405751/1000000000000",
"88894713272323/1000000000000",
"11242233481623/125000000000",
"18191897606641/200000000000",
"11496946788201/125000000000",
"92984738740011/1000000000000",
"94043364008191/1000000000000",
"47990379393971/500000000000",
"48530660510551/500000000000",
"98944098243711/1000000000000",
"25001649302279/250000000000",
"101021432910677/1000000000000",
"102044972379433/1000000000000",
"103089072627743/1000000000000",
"1638893438619/15625000000",
"105931379706761/1000000000000",
"106952563399151/1000000000000",
"53983639437973/500000000000",
"21795681541467/200000000000",
"109984525985323/1000000000000",
"111040941414821/1000000000000",
"22594042052089/200000000000",
"114032122198581/1000000000000",
"2301225911257/20000000000",
"116928104640339/1000000000000",
"117986653556593/1000000000000",
"118993115152719/1000000000000",
"48000987047/400000000",
"60504306886027/500000000000",
"24413572466633/200000000000",
"123930623069053/1000000000000",
"62481972924457/500000000000",
"25195856725377/200000000000",
"25398198332037/200000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "821716167289187718573869787019991939454816238907742264157/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"899813287331/500000000000",
"113717162517/40000000000",
"241356848397/62500000000",
"1231118500299/250000000000",
"1372213573501/200000000000",
"7920804426197/1000000000000",
"4466775024879/500000000000",
"4983904352701/500000000000",
"11837495803053/1000000000000",
"6448854832409/500000000000",
"1738343553531/125000000000",
"14919660325011/1000000000000",
"15935696307559/1000000000000",
"4239273611377/250000000000",
"17998000261441/1000000000000",
"4952322984471/250000000000",
"20888260926633/1000000000000",
"10982120181371/500000000000",
"11929565184067/500000000000",
"12461778503531/500000000000",
"25942594385443/1000000000000",
"5396660823051/200000000000",
"1151844264729/40000000000",
"2987208183241/100000000000",
"1237224788697/40000000000",
"7990718651623/250000000000",
"8461120834441/250000000000",
"6981475734421/200000000000",
"35921266454507/1000000000000",
"36943538354319/1000000000000",
"37983968925727/1000000000000",
"39785541651431/1000000000000",
"8172139351693/200000000000",
"41915348876749/1000000000000",
"42928796605867/1000000000000",
"1098802750123/25000000000",
"11248943293133/250000000000",
"46800614710171/1000000000000",
"23921913758459/500000000000",
"48863685200533/1000000000000",
"24963809931117/500000000000",
"25936444892251/500000000000",
"3309603090219/62500000000",
"54836503065567/1000000000000",
"55897190658653/1000000000000",
"56908477744389/1000000000000",
"7240681809843/125000000000",
"11789537293157/200000000000",
"29995078703099/500000000000",
"1235866966637/20000000000",
"6283575390579/100000000000",
"63853318866781/1000000000000",
"64914504819221/1000000000000",
"33423312113101/500000000000",
"6790302346453/100000000000",
"6890584535523/100000000000",
"69963857426641/1000000000000",
"71829570466759/1000000000000",
"18215845852583/250000000000",
"9235006982249/125000000000",
"4680830431507/62500000000",
"75902652942333/1000000000000",
"38481484697309/500000000000",
"19710305755367/250000000000",
"39936112812653/500000000000",
"80930379605641/1000000000000",
"41003350942959/500000000000",
"83809337402849/1000000000000",
"42424483413973/500000000000",
"42935143578841/500000000000",
"86887104407329/1000000000000",
"87902231413687/1000000000000",
"88917591832089/1000000000000",
"89935511983547/1000000000000",
"90958533178781/1000000000000",
"46000846462937/500000000000",
"93795946333911/1000000000000",
"23709960711829/250000000000",
"47931271349103/500000000000",
"9687857262349/100000000000",
"97892396663879/1000000000000",
"9890121727479/100000000000",
"24990194435757/250000000000",
"101838733414243/1000000000000",
"20583833141067/200000000000",
"20971325570691/200000000000",
"52957703870873/500000000000",
"53462222097009/500000000000",
"1686587078377/15625000000",
"108976375471179/1000000000000",
"55425766870943/500000000000",
"55957044497267/500000000000",
"56464109779433/500000000000",
"712190248373/6250000000",
"114990701631207/1000000000000",
"116799139303523/1000000000000",
"29468655031769/250000000000",
"118930731665491/1000000000000",
"29986979796367/250000000000",
"12098720474731/100000000000",
"30697614776049/250000000000",
"123865735513737/1000000000000",
"24984116381037/200000000000",
"125933358346667/1000000000000",
"25391305854049/200000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "28512830938668577252218109850191823967016194141048491533947/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"106840654861/100000000000",
"526823380803/250000000000",
"1956074179681/500000000000",
"495478041197/100000000000",
"5976981727329/1000000000000",
"6992945392319/1000000000000",
"8002657840013/1000000000000",
"283168404001/31250000000",
"10998350370529/1000000000000",
"150974555213/12500000000",
"872028024259/62500000000",
"1876308117839/125000000000",
"16016186471813/1000000000000",
"27242323271/1600000000",
"721515909909/40000000000",
"1190755452687/62500000000",
"2509048661441/125000000000",
"21111296787269/1000000000000",
"4581184499501/200000000000",
"11990265438017/500000000000",
"12516738615253/500000000000",
"3255322685291/125000000000",
"6765018585173/250000000000",
"14047763838521/500000000000",
"5993743214833/200000000000",
"31032041559479/1000000000000",
"16023909309563/500000000000",
"8268113917381/250000000000",
"8529036289879/250000000000",
"35922148695507/1000000000000",
"1478650541337/40000000000",
"37990464668319/1000000000000",
"4875664148661/125000000000",
"1001707946907/25000000000",
"5244234464127/125000000000",
"43034985805111/1000000000000",
"44976944651953/1000000000000",
"46037704236261/1000000000000",
"47052251174053/1000000000000",
"24043804171381/500000000000",
"2498051126529/50000000000",
"12755566026707/250000000000",
"6504122893299/125000000000",
"53049178488597/1000000000000",
"5407002622853/100000000000",
"55109227998679/1000000000000",
"14229259188141/250000000000",
"11598642427453/200000000000",
"59050949056359/1000000000000",
"60069794446507/1000000000000",
"61112843518859/1000000000000",
"62915641340761/1000000000000",
"1598968547479/25000000000",
"64977495416427/1000000000000",
"33020099419289/500000000000",
"13595388236639/200000000000",
"69037284906749/1000000000000",
"70050193672103/1000000000000",
"71072537824301/1000000000000",
"72115923193771/1000000000000",
"73915819929341/1000000000000",
"18739722457713/250000000000",
"18995324308839/250000000000",
"15398968432849/200000000000",
"15611092968907/200000000000",
"7999673823151/100000000000",
"81062928481607/1000000000000",
"41049059299307/500000000000",
"83902975695103/1000000000000",
"84976541779083/1000000000000",
"17205729974737/200000000000",
"43518735098989/500000000000",
"88053979524497/1000000000000",
"89088729516199/1000000000000",
"22739609436841/250000000000",
"92018727556061/1000000000000",
"18605575543703/200000000000",
"94041922226463/1000000000000",
"95058086649461/1000000000000",
"96080710433873/1000000000000",
"97124251164101/1000000000000",
"19785570781429/200000000000",
"19994174528399/200000000000",
"50494676801931/500000000000",
"51023155991861/500000000000",
"103121725775983/1000000000000",
"104936018083963/1000000000000",
"52985933359181/500000000000",
"107038737852397/1000000000000",
"21796229304233/200000000000",
"110043597449959/1000000000000",
"55530381192569/500000000000",
"112100095447577/1000000000000",
"113900886871653/1000000000000",
"114975465548063/1000000000000",
"14503564663411/125000000000",
"117037624183169/1000000000000",
"59027154772429/500000000000",
"59538208401651/500000000000",
"120119421034907/1000000000000",
"121916307994869/1000000000000",
"122959729724251/1000000000000",
"123982631289073/1000000000000",
"1249955655761/10000000000",
"126057052063013/1000000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "529103067477959743402439670331019247993649000000823123527/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1799940710713/1000000000000",
"142168722667/50000000000",
"966979771371/250000000000",
"1220871503381/250000000000",
"237866147781/40000000000",
"7825264832751/1000000000000",
"1772243002341/200000000000",
"9879667134239/1000000000000",
"10890583083499/1000000000000",
"11951312488543/1000000000000",
"69157411569/5000000000",
"7456040886887/500000000000",
"16849968788717/1000000000000",
"4476818372641/250000000000",
"18910459635137/1000000000000",
"9984806151219/500000000000",
"10919050599327/500000000000",
"11437127683443/500000000000",
"2986768143007/125000000000",
"12456086790149/500000000000",
"2593171988871/100000000000",
"13477815886503/500000000000",
"27999809419697/1000000000000",
"14899773417333/500000000000",
"1542176386037/50000000000",
"31866496274033/1000000000000",
"32879207786109/1000000000000",
"16970139919891/500000000000",
"1435327776187/40000000000",
"7390233328647/200000000000",
"37989670690033/1000000000000",
"19897746662289/500000000000",
"40838003106731/1000000000000",
"8371988563081/200000000000",
"42876086135531/1000000000000",
"21942892271067/500000000000",
"22472405702419/500000000000",
"1172036954409/25000000000",
"47960981898457/1000000000000",
"49834989154953/1000000000000",
"50893086162763/1000000000000",
"51899510943757/1000000000000",
"13227416766367/250000000000",
"13480269564599/250000000000",
"2746760824663/50000000000",
"27977389029887/500000000000",
"222632541043/3906250000",
"29392091224837/500000000000",
"748235818841/12500000000",
"2436468240663/40000000000",
"61920850478411/1000000000000",
"6293712840561/100000000000",
"15989933724407/250000000000",
"32501429259/500000000",
"16698376855653/250000000000",
"4239747482557/62500000000",
"8607275038181/125000000000",
"69873215493507/1000000000000",
"17721304690447/250000000000",
"71891598121733/1000000000000",
"36474353889227/500000000000",
"18719465247473/250000000000",
"75940717225647/1000000000000",
"15394034568319/200000000000",
"7883968570577/100000000000",
"79899734938301/1000000000000",
"80909413841353/1000000000000",
"81923380812021/1000000000000",
"41469932002469/500000000000",
"83962642704763/1000000000000",
"4250244432653/50000000000",
"86801267374159/1000000000000",
"21960942544383/250000000000",
"2221639176243/25000000000",
"89881446202643/1000000000000",
"90890413140039/1000000000000",
"4597474028499/50000000000",
"93886400201861/1000000000000",
"5934526369851/62500000000",
"47993856965681/500000000000",
"48898144391659/500000000000",
"49435635183743/500000000000",
"49963382249227/500000000000",
"20188703150257/200000000000",
"101983159331717/1000000000000",
"103788289687143/1000000000000",
"26215773587237/250000000000",
"105917388957119/1000000000000",
"106929931503159/1000000000000",
"5398234616827/50000000000",
"13729040134587/125000000000",
"110891658744943/1000000000000",
"111898864725169/1000000000000",
"1129066570029/10000000000",
"56982871901897/500000000000",
"115840525673267/1000000000000",
"3652216927587/31250000000",
"58964553447449/500000000000",
"23801062612167/200000000000",
"120813513864849/1000000000000",
"15231733898741/125000000000",
"61437745781093/500000000000",
"123893790977987/1000000000000",
"124911420924317/1000000000000",
"125930725874367/1000000000000",
"126955992780281/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "2861538317337876744834420008141762764465148569294429027227/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"529131063267/500000000000",
"258028207577/125000000000",
"1537243411491/500000000000",
"4086284559929/1000000000000",
"5100584321779/1000000000000",
"382553199289/62500000000",
"7160165140871/1000000000000",
"358306864187/40000000000",
"10032813587577/1000000000000",
"11086982769471/1000000000000",
"12098297988387/1000000000000",
"13119253239927/1000000000000",
"1769957466711/125000000000",
"15964067346593/1000000000000",
"17040762621143/1000000000000",
"18098501843199/1000000000000",
"19118155243191/1000000000000",
"1260106343239/62500000000",
"4393759650577/200000000000",
"2876584973653/125000000000",
"24036718121769/1000000000000",
"25051798520299/1000000000000",
"26115147181239/1000000000000",
"2800093091353/100000000000",
"7270542547887/250000000000",
"7756110343911/250000000000",
"16042540122739/500000000000",
"33099560544153/1000000000000",
"34135165018797/1000000000000",
"36008209974471/1000000000000",
"9267356729447/250000000000",
"9520062760231/250000000000",
"9774115177633/250000000000",
"2507334497/62500000",
"20578324824809/500000000000",
"42963868862299/1000000000000",
"4404019381183/100000000000",
"45097955935637/1000000000000",
"46116743977251/1000000000000",
"23580023271007/500000000000",
"48962029120939/1000000000000",
"25002612148613/500000000000",
"51024038937229/1000000000000",
"52086806694441/1000000000000",
"54023215653017/1000000000000",
"27541707058949/500000000000",
"56096063068689/1000000000000",
"28559199745109/500000000000",
"11632321060483/200000000000",
"11992446970571/200000000000",
"15251161836787/250000000000",
"62026733159493/1000000000000",
"63039628515779/1000000000000",
"64099542244329/1000000000000",
"66036878054831/1000000000000",
"33550092454549/500000000000",
"851636304531/12500000000",
"17501404312973/250000000000",
"4441660776503/62500000000",
"9009603824373/125000000000",
"18273194325333/250000000000",
"37056463761531/500000000000",
"75152484108611/1000000000000",
"15390009385257/200000000000",
"39012330045759/500000000000",
"2471169081521/31250000000",
"80086551423129/1000000000000",
"40551412686899/500000000000",
"10265625508663/125000000000",
"41584121043397/500000000000",
"84964561255619/1000000000000",
"21501822353199/250000000000",
"43514838559481/500000000000",
"88042436343097/1000000000000",
"2227572721917/25000000000",
"11380543580927/125000000000",
"46055433118541/500000000000",
"9314706315439/100000000000",
"18991765544171/200000000000",
"96034521943359/1000000000000",
"97092324987153/1000000000000",
"98123202278067/1000000000000",
"50000255653271/500000000000",
"101060983090853/1000000000000",
"51035377695877/500000000000",
"51542281322443/500000000000",
"26025303244187/250000000000",
"105123790981147/1000000000000",
"26541745444311/250000000000",
"26990950711453/250000000000",
"27251799053353/250000000000",
"110030282792417/1000000000000",
"27760874534313/250000000000",
"112104672262371/1000000000000",
"114047155077761/1000000000000",
"115115481106703/1000000000000",
"7259646360521/62500000000",
"4718371354423/40000000000",
"119002012734317/1000000000000",
"24004868264173/200000000000",
"30260030513687/250000000000",
"122049787892073/1000000000000",
"7694279552433/62500000000",
"125045413434303/1000000000000",
"7882816458043/62500000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1
]
},
{
"w": "6577953816882247052889311223952697872107823364018228062807/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"253046115893/250000000000",
"2021778866453/1000000000000",
"605484052859/200000000000",
"2042095476017/500000000000",
"6016008887673/1000000000000",
"1419178381399/200000000000",
"8974144683911/1000000000000",
"5017199412427/500000000000",
"5522486391499/500000000000",
"12062144172713/1000000000000",
"13085023257039/1000000000000",
"14128264767343/1000000000000",
"15929688017573/1000000000000",
"16973396028999/1000000000000",
"3598567167849/200000000000",
"381121732407/20000000000",
"21001740443771/1000000000000",
"22068720078727/1000000000000",
"23105792093033/1000000000000",
"24919765098699/1000000000000",
"3249482390511/125000000000",
"5410764924177/200000000000",
"14042470138047/500000000000",
"29960821792449/1000000000000",
"15510513452971/500000000000",
"16015367013907/500000000000",
"3304465195549/100000000000",
"34060974143467/1000000000000",
"35083356872081/1000000000000",
"722513638093/20000000000",
"37931783656721/1000000000000",
"38971459317817/1000000000000",
"8008027858613/200000000000",
"20991908758173/500000000000",
"43044624820797/1000000000000",
"344207913673/7812500000",
"45094303366073/1000000000000",
"46972263695893/1000000000000",
"6004440705671/125000000000",
"4905169164329/100000000000",
"50088053025583/1000000000000",
"202995221511/3906250000",
"26514176577267/500000000000",
"27020070930071/500000000000",
"27529197829749/500000000000",
"56093751434587/1000000000000",
"1811421346233/31250000000",
"29513741863619/500000000000",
"60039125362527/1000000000000",
"3052822186973/50000000000",
"62078903541387/1000000000000",
"63122037027293/1000000000000",
"32465233422487/500000000000",
"65969378071429/1000000000000",
"16757663352269/250000000000",
"3405298656651/50000000000",
"8740209557707/125000000000",
"70995701653309/1000000000000",
"72052310405159/1000000000000",
"18270525776899/250000000000",
"3747719577209/50000000000",
"7601439806373/100000000000",
"38511325261049/500000000000",
"1950883571749/25000000000",
"19762583470813/250000000000",
"1000880679963/12500000000",
"81109916290867/1000000000000",
"82895452231499/1000000000000",
"4198473099047/50000000000",
"85020317854733/1000000000000",
"53766288581/625000000",
"87036055986907/1000000000000",
"88047903779471/1000000000000",
"89063536811903/1000000000000",
"45042369200629/500000000000",
"91127210509897/1000000000000",
"5807329430823/62500000000",
"93960406887063/1000000000000",
"94982024606679/1000000000000",
"95997413595737/1000000000000",
"24252446440929/250000000000",
"19603316023601/200000000000",
"99073892508017/1000000000000",
"101006854997837/1000000000000",
"20417295773933/200000000000",
"51978722645859/500000000000",
"105015393867/1000000000",
"53010584854131/500000000000",
"3344697542213/31250000000",
"54020036242123/500000000000",
"872409649587/8000000000",
"6879113276981/62500000000",
"111085546475071/1000000000000",
"112125494312357/1000000000000",
"113932598272113/1000000000000",
"57505650420731/500000000000",
"116086335873777/1000000000000",
"3686564911023/31250000000",
"119031025067893/1000000000000",
"60020920981863/500000000000",
"24211839754107/200000000000",
"61040888582463/500000000000",
"12312454836883/100000000000",
"124919120208969/1000000000000",
"62981182209559/500000000000",
"15873047436437/125000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "10748781500896990183268809728764516349475629838433950523483/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1013059460397/1000000000000",
"1011981439193/500000000000",
"606258944179/200000000000",
"2044997967251/500000000000",
"9540401997/1600000000",
"1408510512771/200000000000",
"2244607886663/250000000000",
"10036904445451/1000000000000",
"11045456520557/1000000000000",
"12061201269183/1000000000000",
"3270769938287/250000000000",
"2825058550743/200000000000",
"15926009730601/1000000000000",
"16969254740501/1000000000000",
"17988165360341/1000000000000",
"19050647379089/1000000000000",
"20991653938003/1000000000000",
"22055092574701/1000000000000",
"2885794836863/125000000000",
"24959114782931/1000000000000",
"6504754799243/250000000000",
"6756111174837/250000000000",
"109706241849/3906250000",
"14978484129873/500000000000",
"30992375178299/1000000000000",
"6402045883291/200000000000",
"33025501912313/1000000000000",
"1361622577811/40000000000",
"3505853706101/100000000000",
"3609364342339/100000000000",
"7591900410719/200000000000",
"7803894913653/200000000000",
"40027963720951/1000000000000",
"5129972669431/125000000000",
"42052740184901/1000000000000",
"43068277394571/1000000000000",
"22044865681143/500000000000",
"45132141955499/1000000000000",
"46938161853571/1000000000000",
"47976141635969/1000000000000",
"49037399548973/1000000000000",
"25056455982703/500000000000",
"51929445019359/1000000000000",
"53002624573717/1000000000000",
"54057451394087/1000000000000",
"55073075053029/1000000000000",
"11222374531627/200000000000",
"28955635647639/500000000000",
"58985933403669/1000000000000",
"60039689436729/1000000000000",
"61050965938147/1000000000000",
"7758932766849/125000000000",
"12622354993413/200000000000",
"32459382758733/500000000000",
"3299759134501/50000000000",
"67053664866213/1000000000000",
"68085470747219/1000000000000",
"2798658862879/40000000000",
"17757339301669/250000000000",
"720446522923/10000000000",
"730806074399/10000000000",
"74953379850003/1000000000000",
"38006865625697/500000000000",
"3851119637273/50000000000",
"7803512947817/100000000000",
"79050391350787/1000000000000",
"40035213541619/500000000000",
"648878048711/8000000000",
"20723807784049/250000000000",
"10496166337503/125000000000",
"17004034171727/200000000000",
"17205231597789/200000000000",
"43518156147497/500000000000",
"88048085879281/1000000000000",
"17812789329359/200000000000",
"90085265739077/1000000000000",
"11390961676481/125000000000",
"92917209681793/1000000000000",
"23490109901013/250000000000",
"23745672537657/250000000000",
"95998406239681/1000000000000",
"97011549169343/1000000000000",
"49009743494313/500000000000",
"96755566951/976562500",
"50508458142933/500000000000",
"6381273733233/62500000000",
"51951363623413/500000000000",
"20994888454049/200000000000",
"53012226666201/500000000000",
"107029279366063/1000000000000",
"108039145236287/1000000000000",
"10905080390377/100000000000",
"5503314775963/50000000000",
"27771865572163/250000000000",
"112129484947453/1000000000000",
"56964586528607/500000000000",
"57484073032679/500000000000",
"5801799981391/50000000000",
"11797507148303/100000000000",
"59517282636511/500000000000",
"120044019278547/1000000000000",
"121060203157389/1000000000000",
"122082330021343/1000000000000",
"24624908870211/200000000000",
"7807397549829/62500000000",
"62980658876153/500000000000",
"126983863857039/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "9329538821323070829578830884021393849022832502323945385837/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"531278582081/500000000000",
"1038758702871/500000000000",
"1556780855521/500000000000",
"2493384975779/500000000000",
"6047068137853/1000000000000",
"7056289477631/1000000000000",
"8069368880679/1000000000000",
"9084131088851/1000000000000",
"505205808877/50000000000",
"11143480996049/1000000000000",
"12929809034441/1000000000000",
"14003637264493/1000000000000",
"15054196169033/1000000000000",
"8029795077629/500000000000",
"17069124103789/1000000000000",
"9040387907161/500000000000",
"19096442731067/1000000000000",
"20117326693321/1000000000000",
"1322497442187/62500000000",
"1434353622057/62500000000",
"23992501895839/1000000000000",
"25014231038717/1000000000000",
"26029930325859/1000000000000",
"27042194203497/1000000000000",
"28049179937463/1000000000000",
"7276637290309/250000000000",
"7759921139883/250000000000",
"32119042762319/1000000000000",
"16995473903847/500000000000",
"4381123297083/125000000000",
"18027530603657/500000000000",
"9266221971471/250000000000",
"19037686116489/500000000000",
"3908709019427/100000000000",
"40103245946153/1000000000000",
"2570294099017/62500000000",
"2635433042943/62500000000",
"43968202351533/1000000000000",
"45008345630843/1000000000000",
"46077298900761/1000000000000",
"24013288272859/500000000000",
"24545130568461/500000000000",
"6263726718793/125000000000",
"12788351150607/250000000000",
"52954323849527/1000000000000",
"26998508599671/500000000000",
"55015900507687/1000000000000",
"7009831555317/125000000000",
"58015778711799/1000000000000",
"3692257922531/62500000000",
"60089019214959/1000000000000",
"30555698461069/500000000000",
"31077362037217/500000000000",
"63952138159561/1000000000000",
"8124376606323/125000000000",
"8252141676497/125000000000",
"67030079211203/1000000000000",
"6809013473537/100000000000",
"35013351573443/500000000000",
"71089724695571/1000000000000",
"72120009745473/1000000000000",
"18498008288069/250000000000",
"37526178580101/500000000000",
"38030522845639/500000000000",
"15414971084473/200000000000",
"78091205082519/1000000000000",
"79125835373449/1000000000000",
"4049773395003/50000000000",
"10257010716819/125000000000",
"83065103834997/1000000000000",
"84078926678813/1000000000000",
"4254782389067/50000000000",
"86117984960919/1000000000000",
"43580693759987/500000000000",
"88958733466621/1000000000000",
"90001760998427/1000000000000",
"22756047133707/250000000000",
"46018728952611/500000000000",
"93098150540781/1000000000000",
"47519560692631/500000000000",
"96105444652921/1000000000000",
"12142601553927/125000000000",
"24738816893687/250000000000",
"20006353745151/200000000000",
"101092204146407/1000000000000",
"102127440134057/1000000000000",
"6496173934227/62500000000",
"52505972187549/500000000000",
"106064068669077/1000000000000",
"2141450128621/20000000000",
"27022045020961/250000000000",
"10912229055981/100000000000",
"2774716057893/25000000000",
"56024818874849/500000000000",
"7066213574573/62500000000",
"28518474021357/250000000000",
"115090811907231/1000000000000",
"11611353908701/100000000000",
"117156647826311/1000000000000",
"118956535333629/1000000000000",
"12000012178903/100000000000",
"15127441800797/125000000000",
"61041368177333/500000000000",
"124024184367223/1000000000000",
"25017685777841/200000000000",
"12612028538983/100000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "272847355047934193140203866985769259744894425352706394413/25000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"208728552199/200000000000",
"2067014643231/1000000000000",
"3080741770957/1000000000000",
"4142147642471/1000000000000",
"6085599813517/1000000000000",
"894236572283/125000000000",
"409624771223/50000000000",
"9997104388767/1000000000000",
"2760079858503/250000000000",
"3015913111013/250000000000",
"6540642734349/500000000000",
"440422693749/31250000000",
"3031002826643/200000000000",
"17025182443821/1000000000000",
"451470204739/25000000000",
"4767657746423/250000000000",
"20129294196883/1000000000000",
"22056712472707/1000000000000",
"5778488358541/250000000000",
"12060639108259/500000000000",
"25135071772577/1000000000000",
"26154483479709/1000000000000",
"1699602956003/62500000000",
"579836159361/20000000000",
"30066872914947/1000000000000",
"31120656369233/1000000000000",
"8033040055681/250000000000",
"16576770274297/500000000000",
"34193532607529/1000000000000",
"35998989955593/1000000000000",
"1158589007167/31250000000",
"4766483911133/125000000000",
"122347170999/3125000000",
"40194791835407/1000000000000",
"42000598528569/1000000000000",
"43044034446839/1000000000000",
"44066857707879/1000000000000",
"11269904606583/250000000000",
"46140859552593/1000000000000",
"12020584202531/250000000000",
"49162937584027/1000000000000",
"5104505989029/100000000000",
"13026205902499/250000000000",
"53115172272777/1000000000000",
"10826182641599/200000000000",
"13787771403963/250000000000",
"56190815950037/1000000000000",
"57994306714501/1000000000000",
"14767312374191/250000000000",
"30061539434703/500000000000",
"30567105197771/500000000000",
"62154515708703/1000000000000",
"7899243672501/125000000000",
"65000491171679/1000000000000",
"3303794078823/50000000000",
"67132030357453/1000000000000",
"68149209037697/1000000000000",
"69189431483961/1000000000000",
"17749487447091/250000000000",
"72074585438991/1000000000000",
"73133048891863/1000000000000",
"74164788632067/1000000000000",
"76048805510739/1000000000000",
"3084470163309/40000000000",
"19531736018241/250000000000",
"39575595219581/500000000000",
"80195553607099/1000000000000",
"20499352284331/250000000000",
"20760205515373/250000000000",
"16812643958847/200000000000",
"4253828167137/50000000000",
"10767166435057/125000000000",
"88077876138993/1000000000000",
"89143852458449/1000000000000",
"22544824020747/250000000000",
"22996043332873/250000000000",
"9305798192551/100000000000",
"94110264052871/1000000000000",
"4755962223021/50000000000",
"96135646182251/1000000000000",
"97170318939029/1000000000000",
"9904003565101/100000000000",
"100100411048257/1000000000000",
"101109663801569/1000000000000",
"102124241904027/1000000000000",
"2062809526707/20000000000",
"13020343698719/125000000000",
"105206399647351/1000000000000",
"107006548465739/1000000000000",
"54025003316501/500000000000",
"109068427339413/1000000000000",
"6882814785817/62500000000",
"111199154835367/1000000000000",
"56513156777217/500000000000",
"114103733451893/1000000000000",
"115181646249073/1000000000000",
"23401939146527/200000000000",
"7380916724479/62500000000",
"120038417866893/1000000000000",
"24219591493981/200000000000",
"122106981239209/1000000000000",
"24624126135513/200000000000",
"62068579506311/500000000000",
"7822448539109/62500000000",
"1577524963457/12500000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "435173274569648555906421882242231840637841268765263009899/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"25403251561/25000000000",
"1014585871791/500000000000",
"76001875303/25000000000",
"4047433537347/1000000000000",
"2553076553587/500000000000",
"6978897675419/1000000000000",
"8058686836563/1000000000000",
"499726214083/50000000000",
"2210600375479/200000000000",
"12061557511549/1000000000000",
"13077309378247/1000000000000",
"563967884867/40000000000",
"7570698399073/500000000000",
"16942149562991/1000000000000",
"3597078373043/200000000000",
"9502143667429/500000000000",
"5016689330749/250000000000",
"22007793225469/1000000000000",
"23071222000567/1000000000000",
"24102486573867/1000000000000",
"25975247758641/1000000000000",
"844848223371/31250000000",
"5608113931659/200000000000",
"5820183572169/200000000000",
"483954694711/15625000000",
"32008488978349/1000000000000",
"1651317196873/50000000000",
"17020806234981/500000000000",
"7011335424349/200000000000",
"9018666971573/250000000000",
"37109752966609/1000000000000",
"77951256089/2000000000",
"10008896843609/250000000000",
"41044083197337/1000000000000",
"42055878153883/1000000000000",
"43068831292653/1000000000000",
"22042191013153/500000000000",
"45105827287951/1000000000000",
"46148235038603/1000000000000",
"11988557217657/250000000000",
"24496103868819/500000000000",
"2502673166467/50000000000",
"12782242006837/250000000000",
"52945459593603/1000000000000",
"54018625664601/1000000000000",
"13768365662727/250000000000",
"7011137841517/125000000000",
"28563956605243/500000000000",
"14731828516149/250000000000",
"30000984683291/500000000000",
"3052786180029/50000000000",
"15516751743987/250000000000",
"504699834807/8000000000",
"16031946585189/250000000000",
"16483695315349/250000000000",
"67011203849377/1000000000000",
"68069686124553/1000000000000",
"2159421073769/31250000000",
"7098249500269/100000000000",
"72045374639953/1000000000000",
"14612136281151/200000000000",
"74096634512891/1000000000000",
"75969390122517/1000000000000",
"77029745303937/1000000000000",
"78038413854169/1000000000000",
"79051156689803/1000000000000",
"16013282911541/200000000000",
"40543221619561/500000000000",
"41062885057583/500000000000",
"83911302511987/1000000000000",
"21246349309111/250000000000",
"43018113029421/500000000000",
"87042211348471/1000000000000",
"88052343789051/1000000000000",
"44532053311681/500000000000",
"22519988983877/250000000000",
"11387658519769/125000000000",
"46071861082843/500000000000",
"18786649303601/200000000000",
"18995294079677/200000000000",
"95998726191919/1000000000000",
"48507216228561/500000000000",
"6126722809921/62500000000",
"99035503381221/1000000000000",
"5004685582163/50000000000",
"12754119203693/125000000000",
"103116401838179/1000000000000",
"104918780345347/1000000000000",
"105990486615249/1000000000000",
"53520247006507/500000000000",
"108045317451757/1000000000000",
"21811034145161/200000000000",
"11006683020809/100000000000",
"27770582696021/250000000000",
"7006466939681/62500000000",
"22629097478083/200000000000",
"114945194927087/1000000000000",
"115984173812789/1000000000000",
"117052006483327/1000000000000",
"59495570364387/500000000000",
"7503164278591/62500000000",
"121060076224207/1000000000000",
"122076238509561/1000000000000",
"30774596526281/250000000000",
"24828122359891/200000000000",
"5037379743967/40000000000",
"15872180218079/125000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1510521638901480022751704428359144265960142777226859041607/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1009435231133/1000000000000",
"2026379819099/1000000000000",
"609600698403/200000000000",
"409115191903/100000000000",
"5883985222331/1000000000000",
"6927666721691/1000000000000",
"993787900363/125000000000",
"2240833418459/250000000000",
"2004854602359/200000000000",
"11965393731231/1000000000000",
"13031994689731/1000000000000",
"14067403707881/1000000000000",
"3971378888601/250000000000",
"16962537032227/1000000000000",
"18036598462231/1000000000000",
"9957901498477/500000000000",
"10486659437679/500000000000",
"10987546261687/500000000000",
"1439472103281/62500000000",
"24962030895837/1000000000000",
"26024042214713/1000000000000",
"27041855231871/1000000000000",
"7021100450557/250000000000",
"29881521366563/1000000000000",
"15462378075279/500000000000",
"31947731519753/1000000000000",
"1318624692769/40000000000",
"33981476155937/1000000000000",
"8749246820817/250000000000",
"36015283906773/1000000000000",
"37038174505157/1000000000000",
"19040616650359/500000000000",
"4984110055271/125000000000",
"10228989561887/250000000000",
"20969023476799/500000000000",
"42953851262271/1000000000000",
"43966521369109/1000000000000",
"22486841694199/500000000000",
"23015508843771/500000000000",
"47963777859911/1000000000000",
"9808676315987/200000000000",
"50916206842417/1000000000000",
"5197468311767/100000000000",
"2649086504809/50000000000",
"10798445525313/200000000000",
"27501879029551/500000000000",
"56017866784923/1000000000000",
"57037585994191/1000000000000",
"14519060975259/250000000000",
"2993337910371/50000000000",
"60941177542223/1000000000000",
"6199454936429/100000000000",
"63004236213061/1000000000000",
"32010523214707/500000000000",
"65043524954451/1000000000000",
"13217349885407/200000000000",
"8485614723509/125000000000",
"34464366680131/500000000000",
"8744045193881/125000000000",
"70967195089953/1000000000000",
"72029936525939/1000000000000",
"73917039173339/1000000000000",
"37495674518079/500000000000",
"38033449737397/500000000000",
"38944170251881/500000000000",
"78963951223841/1000000000000",
"16007410847161/200000000000",
"81914163935181/1000000000000",
"20742805805541/250000000000",
"83972690505781/1000000000000",
"21257195282003/250000000000",
"86959216168809/1000000000000",
"88021002880431/1000000000000",
"11129861330273/125000000000",
"90081275932499/1000000000000",
"4593916476921/50000000000",
"46460612732671/500000000000",
"23485998350957/250000000000",
"94961950285081/1000000000000",
"19195590778113/200000000000",
"96993376756573/1000000000000",
"19602295249173/200000000000",
"19806855032589/200000000000",
"25019342584017/250000000000",
"101868446684397/1000000000000",
"25727795268857/250000000000",
"103932794312943/1000000000000",
"104948087922193/1000000000000",
"105960505892611/1000000000000",
"53483659572501/500000000000",
"54012414892397/500000000000",
"13744873886099/125000000000",
"11103878850891/100000000000",
"14113362660871/125000000000",
"113964150686551/1000000000000",
"28742074914343/250000000000",
"57987657006701/500000000000",
"29245364835759/250000000000",
"23597532932699/200000000000",
"118995024540989/1000000000000",
"30000707761133/250000000000",
"30253191432617/250000000000",
"122025685360319/1000000000000",
"123043546007511/1000000000000",
"124082015030941/1000000000000",
"125872214206433/1000000000000",
"126947194708343/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "119025280653927622892340051468140733266141688791960070433/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1042623971743/1000000000000",
"82614543009/40000000000",
"153896937161/50000000000",
"4137724920601/1000000000000",
"6075248468803/1000000000000",
"7139065752947/1000000000000",
"4085188065519/500000000000",
"62811544861/6250000000",
"11112979325439/1000000000000",
"6064440406467/500000000000",
"329135259707/25000000000",
"3761033969761/250000000000",
"8052774341543/500000000000",
"17116768883187/1000000000000",
"18132778895519/1000000000000",
"598537695373/31250000000",
"4038573915817/200000000000",
"109996577067/5000000000",
"23075568566477/1000000000000",
"3016554906669/125000000000",
"12574797623879/500000000000",
"13095377515821/500000000000",
"1400291620617/50000000000",
"7270925053151/250000000000",
"3768061091363/125000000000",
"31180786316329/1000000000000",
"4124442043249/125000000000",
"1064737338833/31250000000",
"35128682495521/1000000000000",
"7229601182747/200000000000",
"7438495872073/200000000000",
"9750281108139/250000000000",
"40044388243867/1000000000000",
"10267010080071/250000000000",
"42083919862041/1000000000000",
"43147439282617/1000000000000",
"11256793442313/250000000000",
"4605890409319/100000000000",
"368150401291/7812500000",
"24533063451289/500000000000",
"50129816887013/1000000000000",
"51149706984817/1000000000000",
"52193416621359/1000000000000",
"53992163788881/1000000000000",
"55035710086921/1000000000000",
"56059638488543/1000000000000",
"14269527297199/250000000000",
"58093953666507/1000000000000",
"29554629891133/500000000000",
"15031882823821/250000000000",
"61150574743631/1000000000000",
"3887139543911/62500000000",
"499925227989/7812500000",
"13006825462303/200000000000",
"66056640616367/1000000000000",
"67072898172303/1000000000000",
"68086793982957/1000000000000",
"69096667321863/1000000000000",
"70156478122143/1000000000000",
"36017200655059/500000000000",
"14622912500073/200000000000",
"75053688786869/1000000000000",
"76114099203001/1000000000000",
"77125672830469/1000000000000",
"3907318571979/50000000000",
"79186500360641/1000000000000",
"80993107292627/1000000000000",
"41034405909663/500000000000",
"41562344010517/500000000000",
"84141322991993/1000000000000",
"42590484065141/500000000000",
"1359190484899/15625000000",
"4403196478139/50000000000",
"696246783883/7812500000",
"90136289303523/1000000000000",
"91175970755129/1000000000000",
"92974916500687/1000000000000",
"23512281658439/250000000000",
"95101613095733/1000000000000",
"96110656150199/1000000000000",
"6070430504363/62500000000",
"19632178085949/200000000000",
"12503293525067/125000000000",
"101086185987247/1000000000000",
"12761759679571/125000000000",
"51551038179831/500000000000",
"104161836691989/1000000000000",
"106028658174837/1000000000000",
"4282498907657/40000000000",
"216158272493/2000000000",
"109092278856853/1000000000000",
"55050366916887/500000000000",
"111160133052047/1000000000000",
"113041941425217/1000000000000",
"7132661285047/62500000000",
"23213355480833/200000000000",
"117130729173713/1000000000000",
"118162199442573/1000000000000",
"30009134091231/250000000000",
"60548303453981/500000000000",
"12210629735213/100000000000",
"24624036050701/200000000000",
"62068383871731/500000000000",
"12515943664349/100000000000",
"126202190975361/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "6394544058494703033718304572888486525569970845030980756849/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1013035717247/1000000000000",
"1011970826507/500000000000",
"303127775859/100000000000",
"4089959247391/1000000000000",
"745347116927/125000000000",
"1408514128981/200000000000",
"11223082559/1250000000",
"2509233297059/250000000000",
"5522732339173/500000000000",
"12061219390353/1000000000000",
"13083079902499/1000000000000",
"3531322542573/250000000000",
"3981504599343/250000000000",
"1696927833897/100000000000",
"17988178182263/1000000000000",
"19050652540761/1000000000000",
"10495859460809/500000000000",
"22055118766409/1000000000000",
"4617276916679/200000000000",
"2495915215703/100000000000",
"3252381604827/125000000000",
"1689030840277/62500000000",
"109706458223/3906250000",
"7489269280689/250000000000",
"3874057587067/125000000000",
"8002577716287/250000000000",
"3302559587671/100000000000",
"6808130612411/200000000000",
"35058663649201/1000000000000",
"721875161061/20000000000",
"37959658372211/1000000000000",
"4877450060133/125000000000",
"40028093699519/1000000000000",
"41039894882739/1000000000000",
"1682113295199/40000000000",
"10767090546419/250000000000",
"44089812656569/1000000000000",
"5641525991107/125000000000",
"469382382293/10000000000",
"4797620821479/100000000000",
"49037446460573/1000000000000",
"25056484227103/500000000000",
"25964747595381/500000000000",
"6625331126823/125000000000",
"54057471937339/1000000000000",
"27536556713627/500000000000",
"56111895779841/1000000000000",
"11582262867623/200000000000",
"58985985479943/1000000000000",
"30019866932219/500000000000",
"61051013845961/1000000000000",
"62071495278299/1000000000000",
"788897443779/12500000000",
"32459417612043/500000000000",
"32997625309109/500000000000",
"2682147845533/40000000000",
"3404274121349/50000000000",
"69966469867427/1000000000000",
"71029372009247/1000000000000",
"72044643380793/1000000000000",
"730805826481/10000000000",
"74953428515177/1000000000000",
"1520275140109/20000000000",
"77022420858581/1000000000000",
"78035158928813/1000000000000",
"39525200836633/500000000000",
"80070444789343/1000000000000",
"40554891199757/500000000000",
"41447654567371/500000000000",
"41984702023997/500000000000",
"2656881627077/31250000000",
"21506549773143/250000000000",
"87036340040603/1000000000000",
"88048085985721/1000000000000",
"44531972140697/500000000000",
"90085248593853/1000000000000",
"45563826685437/500000000000",
"46458597635541/500000000000",
"18792084777147/200000000000",
"94982682184857/1000000000000",
"47999196106063/500000000000",
"9701151527059/100000000000",
"9801944930501/100000000000",
"99077649024371/1000000000000",
"101016919554077/1000000000000",
"102100366360499/1000000000000",
"20780549142567/200000000000",
"5248722641417/50000000000",
"106024452216199/1000000000000",
"21405857650359/200000000000",
"54019565616957/500000000000",
"21810157264421/200000000000",
"110066282652213/1000000000000",
"27771863527257/250000000000",
"112129487308667/1000000000000",
"28482286105761/250000000000",
"28742024295531/250000000000",
"58017957094679/500000000000",
"117975037408537/1000000000000",
"59517258605251/500000000000",
"30010994638673/250000000000",
"121060166006757/1000000000000",
"61041147211339/500000000000",
"123124497993379/1000000000000",
"15614793950353/125000000000",
"125961315698441/1000000000000",
"3174596639469/25000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1152076673086393426796216523032493673738498887284529724139/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1076852991903/1000000000000",
"2135095395817/1000000000000",
"1583444335433/500000000000",
"2524609436761/500000000000",
"6112417949567/1000000000000",
"712741953437/100000000000",
"8151350335137/1000000000000",
"1149427539087/125000000000",
"1374859609921/125000000000",
"1505153836163/125000000000",
"2612733529431/200000000000",
"3519036018563/250000000000",
"7568056071447/500000000000",
"2731401391/160000000",
"9067333327453/500000000000",
"19165349359401/1000000000000",
"21041186376367/1000000000000",
"22102268995529/1000000000000",
"5778150618423/250000000000",
"24128300727451/1000000000000",
"6287204353857/250000000000",
"13094234734087/500000000000",
"2798711209999/100000000000",
"29061411989311/1000000000000",
"30114050716989/1000000000000",
"15561359634413/500000000000",
"16069550831083/500000000000",
"331610174257/10000000000",
"17101728617763/500000000000",
"18004690803083/500000000000",
"926217488621/25000000000",
"38117087427/1000000000",
"40060454232173/1000000000000",
"20560969261889/500000000000",
"8427232109993/200000000000",
"43172687862467/1000000000000",
"45053726649521/1000000000000",
"46118692451459/1000000000000",
"11784443758909/250000000000",
"48179878394147/1000000000000",
"24995394251911/500000000000",
"51066038847483/1000000000000",
"52120158088537/1000000000000",
"3320856137727/62500000000",
"13542124775383/250000000000",
"56039992492639/1000000000000",
"14275381625187/250000000000",
"58113334561443/1000000000000",
"29565619126739/500000000000",
"60154394081671/1000000000000",
"7649672063523/125000000000",
"12600884571019/200000000000",
"32024117643077/500000000000",
"65068152386593/1000000000000",
"33065856835531/500000000000",
"34038568569211/500000000000",
"1080600153401/15625000000",
"71041791651243/1000000000000",
"2253199372967/31250000000",
"36556725218851/500000000000",
"37065295729259/500000000000",
"75153213704601/1000000000000",
"3809799366007/50000000000",
"7800120539009/100000000000",
"79044456540977/1000000000000",
"20015883520191/250000000000",
"40563005730457/500000000000",
"41533994599261/500000000000",
"84132231221279/1000000000000",
"21291250915103/250000000000",
"87046084266281/1000000000000",
"8810908533453/100000000000",
"89124147664863/1000000000000",
"11270079901239/125000000000",
"92035385070013/1000000000000",
"93095783775057/1000000000000",
"11763210260581/125000000000",
"95119475443603/1000000000000",
"96135954228039/1000000000000",
"4857948940299/50000000000",
"98202310318721/1000000000000",
"99999637684969/1000000000000",
"6315173883557/62500000000",
"20413010460263/200000000000",
"103077680397297/1000000000000",
"104138186907047/1000000000000",
"26518744847107/250000000000",
"107138545475609/1000000000000",
"54084623921413/500000000000",
"6878014247307/62500000000",
"111111213204429/1000000000000",
"11212682485731/100000000000",
"56581538734797/500000000000",
"57519741524843/500000000000",
"58049971975449/500000000000",
"117109458004653/1000000000000",
"59061538068137/500000000000",
"29784939821431/250000000000",
"120174779976211/1000000000000",
"2440995063337/20000000000",
"123112664175637/1000000000000",
"24825441970297/200000000000",
"125149305893637/1000000000000",
"6309514961899/50000000000"
],
"d": [
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "1527936227382278328398824635817809128378312369629545484437/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"211021221401/200000000000",
"2985354410189/1000000000000",
"809359299551/200000000000",
"5065168158073/1000000000000",
"1221558136987/200000000000",
"7903539379811/1000000000000",
"8946136298147/1000000000000",
"4984716346067/500000000000",
"10987451239807/1000000000000",
"2400679601737/200000000000",
"13019127925047/1000000000000",
"112297348907/8000000000",
"15060220391979/1000000000000",
"3220622335733/200000000000",
"17893719011649/1000000000000",
"4734222517609/250000000000",
"9979756277757/500000000000",
"1048741156501/50000000000",
"21986909103423/1000000000000",
"11496827091601/500000000000",
"6012742402397/250000000000",
"2598021645731/100000000000",
"6760719418657/250000000000",
"28072176625839/1000000000000",
"29941497316273/1000000000000",
"775036879569/25000000000",
"16005517378869/500000000000",
"6605004075177/200000000000",
"34041564169661/1000000000000",
"7012884619139/200000000000",
"18053545007689/500000000000",
"37901991834551/1000000000000",
"38944916412733/1000000000000",
"39966993483921/1000000000000",
"20491311424679/500000000000",
"2099611891377/50000000000",
"2690697354371/62500000000",
"2811836297119/62500000000",
"23027312049561/500000000000",
"183945592489/3906250000",
"12223471223857/250000000000",
"12492184285871/250000000000",
"6377901368127/125000000000",
"52037192876299/1000000000000",
"3317074633703/62500000000",
"54956424195481/1000000000000",
"56022549102419/1000000000000",
"57044023360933/1000000000000",
"7261078816823/125000000000",
"29947371793723/500000000000",
"2437529545051/40000000000",
"61960810402567/1000000000000",
"62977472822417/1000000000000",
"6399202635881/100000000000",
"32500532094671/500000000000",
"16515454844541/250000000000",
"33967229708211/500000000000",
"34483213980899/500000000000",
"68388576183/976562500",
"8996280953957/125000000000",
"18258224395073/250000000000",
"1851572454403/25000000000",
"15189123689563/200000000000",
"38520794902101/500000000000",
"78982416762869/1000000000000",
"8006210541537/100000000000",
"81939895512351/1000000000000",
"41499672775177/500000000000",
"5250520974649/62500000000",
"5313885475543/62500000000",
"86038817246227/1000000000000",
"87061699016113/1000000000000",
"88105550079211/1000000000000",
"89897217217833/1000000000000",
"45470593661827/500000000000",
"45982230412621/500000000000",
"92982927289411/1000000000000",
"18799736404111/200000000000",
"23753655304529/250000000000",
"24008386453897/250000000000",
"24264232841829/250000000000",
"12262604547971/125000000000",
"99889777578819/1000000000000",
"50467018827593/500000000000",
"101957440587863/1000000000000",
"102975969605859/1000000000000",
"25997963951253/250000000000",
"105007554354117/1000000000000",
"21205245820331/200000000000",
"107049441045043/1000000000000",
"13511592508553/125000000000",
"27471833262299/250000000000",
"110929950455229/1000000000000",
"55975500983163/500000000000",
"45184773889/400000000",
"114020162484583/1000000000000",
"23188825273777/200000000000",
"23399563247459/200000000000",
"117996328971493/1000000000000",
"930081556131/7812500000",
"96781300013/800000000",
"30509556019293/250000000000",
"123066918261397/1000000000000",
"124934307107081/1000000000000",
"125991735877939/1000000000000",
"63498184961673/500000000000"
],
"d": [
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1
]
},
{
"w": "590096128591246398140417821516298765152607659777352258167/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1022551808689/1000000000000",
"1032767809761/500000000000",
"965793003031/250000000000",
"4906254348763/1000000000000",
"23716680451/4000000000",
"3471185577983/500000000000",
"8002770232159/1000000000000",
"9944511009449/1000000000000",
"2752754815011/250000000000",
"2409390497107/200000000000",
"2771990257779/200000000000",
"14935611533279/1000000000000",
"15993445479113/1000000000000",
"2128092333279/125000000000",
"9452498603363/500000000000",
"1996581131049/100000000000",
"20976647355661/1000000000000",
"1099615742809/50000000000",
"2876557544873/125000000000",
"24052266872137/1000000000000",
"5171791550803/200000000000",
"26935141279143/1000000000000",
"27991705615337/1000000000000",
"5801781248947/200000000000",
"3756216238523/125000000000",
"31859560927893/1000000000000",
"32936127617539/1000000000000",
"33994404743987/1000000000000",
"35026327000679/1000000000000",
"7381567258873/200000000000",
"37971057528433/1000000000000",
"3898626608771/100000000000",
"20005258373759/500000000000",
"5131913024693/125000000000",
"42863261840279/1000000000000",
"8781372366591/200000000000",
"44930523968583/1000000000000",
"45946321073399/1000000000000",
"47009611914183/1000000000000",
"3055581001289/62500000000",
"9984224726319/200000000000",
"12746408847117/250000000000",
"52928035612627/1000000000000",
"53991616681069/1000000000000",
"214887981759/3906250000",
"14013777191329/250000000000",
"578537861849/10000000000",
"29448593677973/500000000000",
"7490126124249/125000000000",
"60939534182361/1000000000000",
"61955403488419/1000000000000",
"31485377108809/500000000000",
"63988936557947/1000000000000",
"13002405682229/200000000000",
"2064239931209/31250000000",
"33925704673767/500000000000",
"17223802616933/250000000000",
"69917702788499/1000000000000",
"35466948031157/500000000000",
"17986954121459/250000000000",
"1459152272371/20000000000",
"296069502659/4000000000",
"75895353185219/1000000000000",
"7697540213481/100000000000",
"39457096719489/500000000000",
"9996793966671/125000000000",
"40492907156667/500000000000",
"8200631282873/100000000000",
"83046178598237/1000000000000",
"84852562056521/1000000000000",
"85928120990259/1000000000000",
"43491999496483/500000000000",
"88000387424911/1000000000000",
"5564984161293/62500000000",
"90843672492977/1000000000000",
"18383692057601/200000000000",
"46486180953457/500000000000",
"5874100694883/62500000000",
"19004045686049/200000000000",
"24222440418197/250000000000",
"12243749907051/125000000000",
"19791849306337/200000000000",
"3998918104347/40000000000",
"100989443140229/1000000000000",
"25505920047249/250000000000",
"202909316723/1953125000",
"26237390876461/250000000000",
"21191510434701/200000000000",
"106965395776729/1000000000000",
"5401261670809/50000000000",
"109891504747789/1000000000000",
"55462656747667/500000000000",
"55970887369579/500000000000",
"22590965642137/200000000000",
"56981577445473/500000000000",
"4600896326687/40000000000",
"116904572248617/1000000000000",
"58992648358919/500000000000",
"119929540696699/1000000000000",
"120993460865623/1000000000000",
"122024781115807/1000000000000",
"61949607391141/500000000000",
"124959506483097/1000000000000",
"62984616470221/500000000000",
"63491619619753/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1
]
},
{
"w": "772323536250852018293376582097069593066452470782595740913/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"900410415953/500000000000",
"71100077853/25000000000",
"483547268829/125000000000",
"4883797982831/1000000000000",
"5946867430579/1000000000000",
"3912066788771/500000000000",
"8859927274963/1000000000000",
"4939118276481/500000000000",
"5444575055473/500000000000",
"11949886262127/1000000000000",
"2766413851373/200000000000",
"7456648246417/500000000000",
"16855602888813/1000000000000",
"1791626469251/100000000000",
"4732373202879/250000000000",
"2495546550351/125000000000",
"10916355251561/500000000000",
"2861686826733/125000000000",
"2987947419651/125000000000",
"1245903093903/50000000000",
"1037403897733/40000000000",
"26957610205711/1000000000000",
"140004947131/5000000000",
"29797608251299/1000000000000",
"30841501691111/1000000000000",
"1593220241027/50000000000",
"32877188816629/1000000000000",
"1060569754139/31250000000",
"8970471497059/250000000000",
"4618723816927/125000000000",
"18994218064637/500000000000",
"4974085427763/125000000000",
"20417736819307/500000000000",
"20928818723809/500000000000",
"42873857789583/1000000000000",
"10970895173077/250000000000",
"898855526931/20000000000",
"23439512609261/500000000000",
"9591741775637/200000000000",
"49833007284647/1000000000000",
"10178213691747/200000000000",
"6487197252457/125000000000",
"52907734285419/1000000000000",
"26959572604059/500000000000",
"27466701151349/500000000000",
"6994123812817/125000000000",
"56992319394471/1000000000000",
"7347812900117/125000000000",
"14964318092003/250000000000",
"30455081124731/500000000000",
"61919589624283/1000000000000",
"31468054943021/500000000000",
"31979544656351/500000000000",
"13000469835613/200000000000",
"33396501945781/500000000000",
"67835531124749/1000000000000",
"34428857946957/500000000000",
"8734135395161/125000000000",
"17721375535177/250000000000",
"71892651629967/1000000000000",
"18237605495101/250000000000",
"74884224958417/1000000000000",
"75949985203309/1000000000000",
"15396878469433/200000000000",
"15756695446717/200000000000",
"39928674359593/500000000000",
"80910275114181/1000000000000",
"40959823316123/500000000000",
"82935942686381/1000000000000",
"16791711136369/200000000000",
"8500074968859/100000000000",
"8679641805959/100000000000",
"87838860826299/1000000000000",
"8886083356593/100000000000",
"44938397960363/500000000000",
"90886059531249/1000000000000",
"45972593190289/500000000000",
"93882388805289/1000000000000",
"94948136403019/1000000000000",
"95983058863379/1000000000000",
"19558419044209/200000000000",
"98867041431323/1000000000000",
"24980671830391/250000000000",
"1577180902961/15625000000",
"101979081592847/1000000000000",
"103783359932009/1000000000000",
"104858113500957/1000000000000",
"105912729021473/1000000000000",
"106925656478739/1000000000000",
"26990235957521/250000000000",
"54916892727973/500000000000",
"11089543965123/100000000000",
"22381355000099/200000000000",
"14115658765417/125000000000",
"7122517286453/62500000000",
"5791660954713/50000000000",
"116892845548563/1000000000000",
"11789866952013/100000000000",
"5947937185499/50000000000",
"60415066220227/500000000000",
"121864797699309/1000000000000",
"6144111767499/50000000000",
"61948924249991/500000000000",
"62456859131239/500000000000",
"25186371598941/200000000000",
"126956403995411/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "2931117166788614190317564326346697779628327409126163594921/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"214719970057/200000000000",
"1061940052501/500000000000",
"3128560880923/1000000000000",
"1033645414969/250000000000",
"1038605642293/200000000000",
"7065177886743/1000000000000",
"8096253165799/1000000000000",
"4577192556009/500000000000",
"10230721802503/1000000000000",
"12033282950207/1000000000000",
"326831171703/25000000000",
"2818886616383/200000000000",
"755577289841/50000000000",
"3225267561647/200000000000",
"1714127116433/100000000000",
"9079640922807/500000000000",
"19181675236739/1000000000000",
"20224925928047/1000000000000",
"11009993527771/500000000000",
"23063717755369/1000000000000",
"6021432040277/250000000000",
"25101191558059/1000000000000",
"208914380001/8000000000",
"27123073972363/1000000000000",
"28182644881793/1000000000000",
"601211998393/20000000000",
"31140824592877/1000000000000",
"16538539990337/500000000000",
"34135789937451/1000000000000",
"8786253806911/250000000000",
"36161757934269/1000000000000",
"37196364402467/1000000000000",
"9767003567549/250000000000",
"20064854088159/500000000000",
"2571358610733/62500000000",
"42159821026409/1000000000000",
"10795469187257/250000000000",
"8844932214471/200000000000",
"23014830596283/500000000000",
"23534579176381/500000000000",
"1203430800697/25000000000",
"1001539697709/20000000000",
"6391965203113/125000000000",
"26072449017943/500000000000",
"3322559815051/62500000000",
"27091373145777/500000000000",
"11045120112991/200000000000",
"57023897661917/1000000000000",
"11613453089477/200000000000",
"1846456402983/31250000000",
"60149600587783/1000000000000",
"31046268787657/500000000000",
"31578411543697/500000000000",
"6418871437847/100000000000",
"16516846458269/250000000000",
"33565124799129/500000000000",
"2725812567609/40000000000",
"4323820201147/62500000000",
"71055237737681/1000000000000",
"2253617518333/31250000000",
"73125142196903/1000000000000",
"14827683771687/200000000000",
"75153046008087/1000000000000",
"38086453451123/500000000000",
"9651540221541/125000000000",
"19749764142939/250000000000",
"80072855231951/1000000000000",
"16224668430313/200000000000",
"5133029128891/62500000000",
"8313780356623/100000000000",
"84149613280919/1000000000000",
"5322831278719/62500000000",
"86186355449323/1000000000000",
"87228989382803/1000000000000",
"5563647270511/62500000000",
"90061424823141/1000000000000",
"91083516902847/1000000000000",
"92099128621987/1000000000000",
"18622355035243/200000000000",
"18823739796059/200000000000",
"95175968719013/1000000000000",
"97109276710761/1000000000000",
"98188752241589/1000000000000",
"2501536688849/25000000000",
"101119190051227/1000000000000",
"25531318662403/250000000000",
"103135565524357/1000000000000",
"104146916420593/1000000000000",
"105161059789351/1000000000000",
"53090375435943/500000000000",
"53609952442133/500000000000",
"13627044865209/125000000000",
"110091295591361/1000000000000",
"22229170923481/200000000000",
"5607965969737/50000000000",
"4527759518321/40000000000",
"23012995739981/200000000000",
"116126459479703/1000000000000",
"5856869041127/50000000000",
"118153367542769/1000000000000",
"119174089748191/1000000000000",
"60106936433611/500000000000",
"122018870426443/1000000000000",
"61547483391137/500000000000",
"24830190987583/200000000000",
"125167533390707/1000000000000",
"126207171223651/1000000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "3743817200563535703270075914776156672552967654926572502259/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1039170811993/1000000000000",
"2081650424529/1000000000000",
"195519056029/62500000000",
"4180254932323/1000000000000",
"5238895141601/1000000000000",
"394042530827/62500000000",
"7377503723497/1000000000000",
"4228092749331/500000000000",
"9537939086007/1000000000000",
"5309830639369/500000000000",
"584903603803/50000000000",
"12771311408749/1000000000000",
"2766715979439/200000000000",
"14923901994067/1000000000000",
"16015061462609/1000000000000",
"8540526251921/500000000000",
"18161376633619/1000000000000",
"19250562446109/1000000000000",
"10173302231029/500000000000",
"1340341400457/62500000000",
"2817816432521/125000000000",
"23633813756743/1000000000000",
"24716979939357/1000000000000",
"2578653502641/100000000000",
"13440352940103/500000000000",
"3496875488207/125000000000",
"29045100087267/1000000000000",
"3012846352367/100000000000",
"31219193109601/1000000000000",
"32314643374353/1000000000000",
"6682237472547/200000000000",
"17252703360297/500000000000",
"35595607871791/1000000000000",
"7336326112921/200000000000",
"37764511856847/1000000000000",
"3884591031061/100000000000",
"2495525378939/62500000000",
"820272637703/20000000000",
"42102478711559/1000000000000",
"21597165191913/500000000000",
"22143548967409/500000000000",
"45377720126617/1000000000000",
"9292562174159/200000000000",
"23770093350627/500000000000",
"48603789864287/1000000000000",
"12423320842027/250000000000",
"12695372665089/250000000000",
"51840191138479/1000000000000",
"52909448766711/1000000000000",
"26991849713223/500000000000",
"55061679131581/1000000000000",
"11228198318079/200000000000",
"11443579875287/200000000000",
"58289441353741/1000000000000",
"7419193167113/125000000000",
"377559493321/6250000000",
"12291467318239/200000000000",
"7812318013987/125000000000",
"31766885271091/500000000000",
"64563800885779/1000000000000",
"65590270165687/1000000000000",
"33306629797569/500000000000",
"33816994215573/500000000000",
"68652744318281/1000000000000",
"69669693967963/1000000000000",
"70685379056911/1000000000000",
"35849897894561/500000000000",
"72709714067793/1000000000000",
"9221245598781/125000000000",
"1182778478113/15625000000",
"38378116689001/500000000000",
"77762518609667/1000000000000",
"39386209771437/500000000000",
"15956352987229/200000000000",
"80791196765119/1000000000000",
"81800719602693/1000000000000",
"82809931980873/1000000000000",
"20954727869169/250000000000",
"21207073510527/250000000000",
"10729197445213/125000000000",
"21722729537749/250000000000",
"44407217024749/500000000000",
"8987213472377/100000000000",
"90877689198947/1000000000000",
"18377326958237/200000000000",
"92895789411207/1000000000000",
"18780985435549/200000000000",
"949145174323/10000000000",
"47962344142261/500000000000",
"12116452577789/125000000000",
"31356993093/320000000",
"49960250680073/500000000000",
"100980735589629/1000000000000",
"50995262051399/500000000000",
"6437818411891/62500000000",
"6501283686017/62500000000",
"3282416131339/31250000000",
"53028155077899/500000000000",
"1673086367927/15625000000",
"21620301399891/200000000000",
"54564685612773/500000000000",
"110161218954331/1000000000000",
"27799582218517/250000000000",
"56120588954997/500000000000",
"28322483910121/250000000000",
"57172483190357/500000000000",
"57702644280287/500000000000",
"116468958422159/1000000000000",
"58766798241357/500000000000",
"59298345531663/500000000000",
"29914024268057/250000000000",
"3017768904263/25000000000",
"121760879497179/1000000000000",
"122806457653543/1000000000000",
"123848439992647/1000000000000",
"24977552006611/200000000000",
"31481322196871/250000000000",
"12696241520543/100000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "2772898780944437571772999184587290441792213210432316619679/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1024025244109/1000000000000",
"2068274151157/1000000000000",
"3865735877887/1000000000000",
"1227359096041/250000000000",
"5932660282809/1000000000000",
"3475312750721/500000000000",
"796635727963/100000000000",
"4491040229201/500000000000",
"9998940351953/1000000000000",
"440780632023/40000000000",
"1205951934667/100000000000",
"13845586690621/1000000000000",
"1491958528413/100000000000",
"3992320584641/250000000000",
"16972524452661/1000000000000",
"3596016075961/200000000000",
"1186535571331/62500000000",
"20041777154129/1000000000000",
"21982370755549/1000000000000",
"2306896034099/100000000000",
"24881042792613/1000000000000",
"25922200603583/1000000000000",
"26943016797939/1000000000000",
"27958587543509/1000000000000",
"3621318695999/125000000000",
"5995372374173/200000000000",
"6205729593389/200000000000",
"6420325656981/200000000000",
"16950249998981/500000000000",
"34935913785433/1000000000000",
"2250152449647/62500000000",
"4743010183459/125000000000",
"9751581851257/250000000000",
"8004590069277/200000000000",
"41062290313887/1000000000000",
"21430953482009/500000000000",
"43936131211021/1000000000000",
"4498941671211/100000000000",
"11499631513977/250000000000",
"47014920632649/1000000000000",
"12009399292479/250000000000",
"49080710460153/1000000000000",
"158990937771/3125000000",
"51920879506201/1000000000000",
"5294388338727/100000000000",
"26978363095459/500000000000",
"3438204096909/62500000000",
"56086187138127/1000000000000",
"14471659368199/250000000000",
"14731365583069/250000000000",
"5994192940349/100000000000",
"61003434998291/1000000000000",
"62938547080967/1000000000000",
"63998376057551/1000000000000",
"32505455008193/500000000000",
"66033117206183/1000000000000",
"67076010944767/1000000000000",
"68875146224553/1000000000000",
"8739707235447/125000000000",
"8867497109977/125000000000",
"71952668342219/1000000000000",
"9126548462923/125000000000",
"9368674309393/125000000000",
"76012716630081/1000000000000",
"15408699908643/200000000000",
"78916948595373/1000000000000",
"79977947132223/1000000000000",
"40494201967687/500000000000",
"41002244061541/500000000000",
"4151240931463/50000000000",
"84064746430569/1000000000000",
"85861865046551/1000000000000",
"86936371007503/1000000000000",
"3519567829589/40000000000",
"11124799832097/125000000000",
"45007477192621/500000000000",
"11379697987657/125000000000",
"46040657618331/500000000000",
"93881102545961/1000000000000",
"94924752024833/1000000000000",
"11993510827261/125000000000",
"19392622724057/200000000000",
"98026042789993/1000000000000",
"49956520756311/500000000000",
"100987564964341/1000000000000",
"3189480131043/31250000000",
"103883866542851/1000000000000",
"26239697705061/250000000000",
"106018450172147/1000000000000",
"53526538391517/500000000000",
"27215347298603/250000000000",
"439740812089/4000000000",
"110987518648269/1000000000000",
"111996114993621/1000000000000",
"11301278637589/100000000000",
"114047670879407/1000000000000",
"115922746675451/1000000000000",
"58492831819783/500000000000",
"14750039232859/125000000000",
"11902306318477/100000000000",
"120064666170387/1000000000000",
"6093889237159/50000000000",
"61478116833249/500000000000",
"124032024655773/1000000000000",
"62960725654983/500000000000",
"3968278846119/31250000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1
]
},
{
"w": "292924244878163679568829084701783024065148336020325859403/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"968789825259/500000000000",
"300162758841/100000000000",
"80662405231/20000000000",
"5913432743333/1000000000000",
"1395274428491/200000000000",
"1998053044551/250000000000",
"4514417114501/500000000000",
"5453878881711/500000000000",
"598461654649/50000000000",
"12980463243681/1000000000000",
"437385093947/31250000000",
"15016842290211/1000000000000",
"16056616381187/1000000000000",
"446564624851/25000000000",
"18938897776189/1000000000000",
"1999587697181/100000000000",
"10506481208323/500000000000",
"5513500111421/250000000000",
"23869581477471/1000000000000",
"4989491696997/200000000000",
"5201628210869/200000000000",
"2704452993277/100000000000",
"3607414435201/125000000000",
"29935551322837/1000000000000",
"15496297741433/500000000000",
"32011847363083/1000000000000",
"16528048964601/500000000000",
"34865196033697/1000000000000",
"4488563826733/125000000000",
"18466011451781/500000000000",
"9486985904997/250000000000",
"9752889614669/250000000000",
"40891132698953/1000000000000",
"20961489481947/500000000000",
"10746871569457/250000000000",
"44929700268727/1000000000000",
"45993363535007/1000000000000",
"47013165192173/1000000000000",
"6007102797989/125000000000",
"4985560319839/100000000000",
"25449376291851/500000000000",
"25961325628913/500000000000",
"52941096120523/1000000000000",
"1686153902887/31250000000",
"1374311434707/25000000000",
"27995246690683/500000000000",
"28506763862427/500000000000",
"58057209394403/1000000000000",
"29926225600907/500000000000",
"30447829943617/500000000000",
"6191769748149/100000000000",
"31466471701501/500000000000",
"63945638402001/1000000000000",
"8119212881833/125000000000",
"66011503169229/1000000000000",
"13589525285403/200000000000",
"2761107611517/40000000000",
"3545390392823/50000000000",
"71969477704753/1000000000000",
"72982407798229/1000000000000",
"1480075637113/20000000000",
"75044225453073/1000000000000",
"3073960622159/40000000000",
"19480928347287/250000000000",
"3948893606379/50000000000",
"15998088084991/200000000000",
"81024544259159/1000000000000",
"41446173160493/500000000000",
"16790367203841/200000000000",
"42479709709917/500000000000",
"8596753750623/100000000000",
"87027222311577/1000000000000",
"88893850542489/1000000000000",
"89927880914593/1000000000000",
"5684056723307/62500000000",
"45979395370449/500000000000",
"92967515217961/1000000000000",
"23507020454993/250000000000",
"47948602973163/500000000000",
"605827752061/6250000000",
"12243184995873/125000000000",
"989998844887/10000000000",
"100075240464131/1000000000000",
"12734583212371/125000000000",
"102915812812637/1000000000000",
"4157454434253/40000000000",
"13119018597051/125000000000",
"52981206701083/500000000000",
"107022967869023/1000000000000",
"3403354587103/31250000000",
"109988670905271/1000000000000",
"111936839242987/1000000000000",
"56501919615601/500000000000",
"114040204819003/1000000000000",
"115845906365281/1000000000000",
"116919643563653/1000000000000",
"23594565969217/200000000000",
"4759291567813/40000000000",
"29999722067953/250000000000",
"121021624953397/1000000000000",
"4882576974703/40000000000",
"24772289513013/200000000000",
"62452107256671/500000000000",
"31481800637153/250000000000",
"126939899671087/1000000000000"
],
"d": [
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "290252816789950927910613787245702430381831018719277620889/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1882711534771/1000000000000",
"2945822146843/1000000000000",
"3960727914923/1000000000000",
"311533948327/62500000000",
"75356772379/12500000000",
"1566392713283/200000000000",
"554644964279/62500000000",
"197933664041/20000000000",
"1363641350351/125000000000",
"11969084027969/1000000000000",
"13904175557071/1000000000000",
"14967615331973/1000000000000",
"15998316909073/1000000000000",
"17874004915077/1000000000000",
"9467560754507/500000000000",
"4986370026559/250000000000",
"20961260372199/1000000000000",
"21981819456467/1000000000000",
"23021471962749/1000000000000",
"24819997973823/1000000000000",
"101149844793/3906250000",
"26947010369843/1000000000000",
"13977841980319/500000000000",
"28971986114207/1000000000000",
"1874605479857/62500000000",
"387952308817/12500000000",
"16420701593867/500000000000",
"6776205763833/200000000000",
"34949286569253/1000000000000",
"18446304739639/500000000000",
"9488428759111/250000000000",
"974189861299/25000000000",
"20001739974353/500000000000",
"41880549160687/1000000000000",
"429438317713/10000000000",
"43959639150609/1000000000000",
"44997035182229/1000000000000",
"46875033321221/1000000000000",
"47937000018023/1000000000000",
"48948660741801/1000000000000",
"49967268039533/1000000000000",
"5100244446833/100000000000",
"2114976409957/40000000000",
"53935997472149/1000000000000",
"54947997036313/1000000000000",
"27983039481403/500000000000",
"7123643960539/125000000000",
"2321289124257/40000000000",
"29919296597881/500000000000",
"12176465248917/200000000000",
"61901879832981/1000000000000",
"12593073929427/200000000000",
"12982152564723/200000000000",
"16498058488179/250000000000",
"1357516627759/20000000000",
"34468216266419/500000000000",
"34973751526879/500000000000",
"70964684638019/1000000000000",
"7198722424923/100000000000",
"73030065898883/1000000000000",
"74835225167399/1000000000000",
"37939308472227/500000000000",
"76897750391209/1000000000000",
"15592066651239/200000000000",
"9987801582543/125000000000",
"20241645123077/250000000000",
"10249911461297/125000000000",
"41940234099241/500000000000",
"5308973619871/62500000000",
"537241812939/6250000000",
"3479809331797/40000000000",
"88870202210097/1000000000000",
"11241356115077/125000000000",
"5683801964771/62500000000",
"45977453511329/500000000000",
"92971614567891/1000000000000",
"469972641147/5000000000",
"95037964402337/1000000000000",
"48417704214311/500000000000",
"97878932451561/1000000000000",
"1978031202867/20000000000",
"49957465726323/500000000000",
"50488093679283/500000000000",
"102917117223513/1000000000000",
"20796675539913/200000000000",
"52509307885057/500000000000",
"106831110132291/1000000000000",
"21581352476309/200000000000",
"10896432522513/100000000000",
"109995385057609/1000000000000",
"3496045723153/31250000000",
"112933546256517/1000000000000",
"4557709738227/40000000000",
"1796190311629/15625000000",
"115972715570497/1000000000000",
"117007860793711/1000000000000",
"59441479829771/500000000000",
"191913320237/1600000000",
"120960277615771/1000000000000",
"6099136627853/50000000000",
"123023734182511/1000000000000",
"124833256014063/1000000000000",
"25181989580071/200000000000",
"126968163330069/1000000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1
]
},
{
"w": "31625847509828942281400109771218127315884835138138019199/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1061522482519/1000000000000",
"25973800369/12500000000",
"389769799931/125000000000",
"4930645907417/1000000000000",
"3003405209979/500000000000",
"7064825988971/1000000000000",
"4048459299277/500000000000",
"4991333440273/500000000000",
"110476579333/10000000000",
"3016643974823/250000000000",
"13107794404617/1000000000000",
"59680866113/4000000000",
"159958934971/10000000000",
"8526200091031/500000000000",
"18069792009647/1000000000000",
"19109751218791/1000000000000",
"522848827833/25000000000",
"2748619658489/125000000000",
"5760863752181/250000000000",
"24056409546919/1000000000000",
"6269818141469/250000000000",
"3265308996649/125000000000",
"1396474116609/50000000000",
"28973411888033/1000000000000",
"29993403991837/1000000000000",
"6211386509011/200000000000",
"16501588388099/500000000000",
"6816837553233/200000000000",
"35967380540467/1000000000000",
"37028221082011/1000000000000",
"38039435002873/1000000000000",
"39056900878601/1000000000000",
"80158330403/2000000000",
"8224357638191/200000000000",
"34341312351/800000000",
"43970355021843/1000000000000",
"2811849393591/62500000000",
"46052361190907/1000000000000",
"23997308968661/500000000000",
"49058525012553/1000000000000",
"50090793672921/1000000000000",
"25985945309701/500000000000",
"26517597662329/500000000000",
"13512747022283/250000000000",
"13771740713791/250000000000",
"3560109469699/62500000000",
"1450544930909/25000000000",
"14757808757287/250000000000",
"60044772146151/1000000000000",
"61060394883903/1000000000000",
"62081613255327/1000000000000",
"1578052307319/25000000000",
"1298630442589/20000000000",
"66010219039993/1000000000000",
"67085211092191/1000000000000",
"17241779814387/250000000000",
"35013303854393/500000000000",
"71035292126957/1000000000000",
"36024372244343/500000000000",
"73064675113591/1000000000000",
"2963470407747/40000000000",
"75129419116479/1000000000000",
"76927185324689/1000000000000",
"19492827393671/250000000000",
"19748721401507/250000000000",
"80012870776657/1000000000000",
"20256189483061/250000000000",
"41043070820317/500000000000",
"83958251310283/1000000000000",
"84988937030031/1000000000000",
"86052589652199/1000000000000",
"87987537540997/1000000000000",
"89047422751529/1000000000000",
"90059960299493/1000000000000",
"5692669095219/62500000000",
"92125327241257/1000000000000",
"46961677930691/500000000000",
"23741287622069/250000000000",
"95986456018081/1000000000000",
"24250422474153/250000000000",
"49006722189451/500000000000",
"49512029014439/500000000000",
"50014668252397/500000000000",
"50539893161797/500000000000",
"10215328709453/100000000000",
"103951807005497/1000000000000",
"20997542623353/200000000000",
"106048332262607/1000000000000",
"107125074435761/1000000000000",
"54470379492453/500000000000",
"54990533502301/500000000000",
"13874750382811/125000000000",
"28013574390019/250000000000",
"7070646738231/62500000000",
"28733293542099/250000000000",
"7248265252641/62500000000",
"116991672963901/1000000000000",
"23601311324879/200000000000",
"29754557617649/250000000000",
"30007377476883/250000000000",
"15129627102309/125000000000",
"24419187770289/200000000000",
"24793259524533/200000000000",
"15624656770013/125000000000",
"15757632142191/125000000000"
],
"d": [
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2
]
},
{
"w": "3896515460062190452924361113276110386422297931302354757111/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1076918928091/1000000000000",
"427339499653/200000000000",
"3172223650149/1000000000000",
"4982889166153/1000000000000",
"1514304928689/250000000000",
"7111684450707/1000000000000",
"8125246810491/1000000000000",
"9160059211337/1000000000000",
"1379235591309/125000000000",
"755963249437/62500000000",
"1638387164993/125000000000",
"2824949221347/200000000000",
"7574009528767/500000000000",
"8095667521929/500000000000",
"2249834207499/125000000000",
"4760562928261/250000000000",
"20062142818931/1000000000000",
"21125481646283/1000000000000",
"11535694570209/500000000000",
"24152262746167/1000000000000",
"13017309583753/500000000000",
"135477860387/5000000000",
"1756681416923/62500000000",
"29124309861229/1000000000000",
"30146787779317/1000000000000",
"31189343320097/1000000000000",
"8248487760523/250000000000",
"34037644094627/1000000000000",
"35056789411689/1000000000000",
"9029862793951/250000000000",
"38061801839267/1000000000000",
"39125783892761/1000000000000",
"20079094552103/500000000000",
"42039565286957/1000000000000",
"1724116023747/40000000000",
"44118764748729/1000000000000",
"45154617061847/1000000000000",
"9405911331013/200000000000",
"3005599756469/62500000000",
"49099019167259/1000000000000",
"50112533843817/1000000000000",
"51128154336019/1000000000000",
"6518672571693/125000000000",
"13297446667409/250000000000",
"54999207054233/1000000000000",
"56077825061187/1000000000000",
"57152810880819/1000000000000",
"14758613309667/250000000000",
"30046998118433/500000000000",
"122205422709/2000000000",
"62116233260311/1000000000000",
"31566071895033/500000000000",
"6415429045859/100000000000",
"32598516428193/500000000000",
"66994758217199/1000000000000",
"272154804683/4000000000",
"13812441088961/200000000000",
"17520023559577/250000000000",
"71091950268663/1000000000000",
"36076645815727/500000000000",
"74025658487657/1000000000000",
"18763999467673/250000000000",
"30447846431/400000000",
"3902699056929/50000000000",
"988924612011/12500000000",
"80126560151797/1000000000000",
"40574600567523/500000000000",
"82191946977583/1000000000000",
"83990443520437/1000000000000",
"21258091705151/250000000000",
"86053877788969/1000000000000",
"43534625375283/500000000000",
"88081186151517/1000000000000",
"11136503985427/125000000000",
"90101933674827/1000000000000",
"91108444718043/1000000000000",
"92167695672151/1000000000000",
"94037189697423/1000000000000",
"47534055930669/500000000000",
"1501965765041/15625000000",
"6075085886961/62500000000",
"99011489478611/1000000000000",
"100051292399551/1000000000000",
"50533986882879/500000000000",
"102123903581263/1000000000000",
"103199851801707/1000000000000",
"105002916715161/1000000000000",
"26510528125509/250000000000",
"107061343037231/1000000000000",
"4323040697813/40000000000",
"109087630530681/1000000000000",
"2752465326841/25000000000",
"55553121391203/500000000000",
"14020634097121/125000000000",
"5701800527737/50000000000",
"1438333378473/12500000000",
"11613060622967/100000000000",
"944555377583/8000000000",
"119131215134459/1000000000000",
"3003694135473/25000000000",
"60594231920619/500000000000",
"15375610560443/125000000000",
"124081968485737/1000000000000",
"125142328823277/1000000000000",
"126178769057357/1000000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1
]
},
{
"w": "6434389365549870511803295187195925587408618992638371302179/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"26009483281/25000000000",
"64984582103/31250000000",
"779608133157/250000000000",
"4158403173611/1000000000000",
"1300045270091/250000000000",
"3122314103313/500000000000",
"1823267691643/250000000000",
"4173132949971/500000000000",
"9404543501267/1000000000000",
"10468500026089/1000000000000",
"1442191072731/125000000000",
"197034267907/15625000000",
"6842306845913/500000000000",
"14758323564521/1000000000000",
"3957318456763/250000000000",
"16895738934259/1000000000000",
"561144062637/31250000000",
"19006164143047/1000000000000",
"20086234348181/1000000000000",
"10581621016293/500000000000",
"11102158702513/500000000000",
"23251454590719/1000000000000",
"24299206874539/1000000000000",
"5069489575649/200000000000",
"824868528359/31250000000",
"1715261927223/62500000000",
"3561556844211/125000000000",
"29540392258859/1000000000000",
"30587605535701/1000000000000",
"1265368225841/40000000000",
"32680162985001/1000000000000",
"1686274162083/50000000000",
"34770064338343/1000000000000",
"35814164799677/1000000000000",
"18426360689403/500000000000",
"37928081872109/1000000000000",
"39006913645371/1000000000000",
"40055151155141/1000000000000",
"20557519567257/500000000000",
"10545190394297/250000000000",
"10812755430331/250000000000",
"44323738137109/1000000000000",
"4539668873127/100000000000",
"46467483687077/1000000000000",
"9506866036699/200000000000",
"48596448205799/1000000000000",
"49653243488341/1000000000000",
"50705399644433/1000000000000",
"6469217625173/125000000000",
"52798934305947/1000000000000",
"13460547940531/250000000000",
"54884527212077/1000000000000",
"55927193744117/1000000000000",
"56971028339209/1000000000000",
"58017050604183/1000000000000",
"29533014200717/500000000000",
"12023728815219/200000000000",
"3823439147257/62500000000",
"777932040657/12500000000",
"63296500945361/1000000000000",
"1608974459931/25000000000",
"16354958099607/250000000000",
"16619291153983/250000000000",
"67529912044291/1000000000000",
"13715423712167/200000000000",
"69618705793359/1000000000000",
"70655424910817/1000000000000",
"71687241694537/1000000000000",
"72715451496289/1000000000000",
"36870110605473/500000000000",
"2990481895727/40000000000",
"75781772792097/1000000000000",
"1199992695841/15625000000",
"607909086663/7812500000",
"985933495553/12500000000",
"16161489027331/200000000000",
"81867475577317/1000000000000",
"20718989733847/250000000000",
"83887954802349/1000000000000",
"8489913172511/100000000000",
"42955072127157/500000000000",
"43460584403077/500000000000",
"17586341059423/200000000000",
"88941939616739/1000000000000",
"89952533047069/1000000000000",
"45479504910683/500000000000",
"23004342945531/250000000000",
"93943583260129/1000000000000",
"95002336792821/1000000000000",
"96009298808709/1000000000000",
"48509875856501/500000000000",
"19606091004403/200000000000",
"3095038127943/31250000000",
"12506532454719/125000000000",
"25265966861327/250000000000",
"102072231005773/1000000000000",
"103132369973377/1000000000000",
"105065043721923/1000000000000",
"26531726338181/250000000000",
"10713895791969/100000000000",
"108156285985763/1000000000000",
"27293762417663/250000000000",
"13774481764121/125000000000",
"55609794471013/500000000000",
"22449264614623/200000000000",
"113276754490753/1000000000000",
"114311956812689/1000000000000",
"11535187041211/100000000000",
"116397469809871/1000000000000",
"117448870773673/1000000000000",
"118505374594983/1000000000000",
"29891550243507/250000000000",
"30157338248579/250000000000",
"121692372515909/1000000000000",
"122753037555981/1000000000000",
"15476291915231/125000000000",
"31215843907901/250000000000",
"62956111959067/500000000000",
"3967427413419/31250000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "524533654181169137023955306168597827335394508492114816333/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1008847422831/1000000000000",
"2068516152503/1000000000000",
"394809515799/100000000000",
"2514383748527/500000000000",
"6968093641727/1000000000000",
"8028804606707/1000000000000",
"4521514766769/500000000000",
"125988802751/12500000000",
"597907353809/50000000000",
"13021694822769/1000000000000",
"3509271036553/250000000000",
"753065761333/50000000000",
"16105828606767/1000000000000",
"895488624139/50000000000",
"18952371723977/1000000000000",
"1997430083041/100000000000",
"20987059967859/1000000000000",
"5511773076431/250000000000",
"23982671544039/1000000000000",
"12522921843679/500000000000",
"26076843892699/1000000000000",
"1397602718007/50000000000",
"14506490388939/500000000000",
"30022798299301/1000000000000",
"31038692560801/1000000000000",
"16029385795647/500000000000",
"6619753751131/200000000000",
"34896003182951/1000000000000",
"3597068981111/100000000000",
"1156981761067/31250000000",
"9508159214453/250000000000",
"39049048489669/1000000000000",
"20035798068677/500000000000",
"41115032400463/1000000000000",
"42910585353679/1000000000000",
"879069940197/20000000000",
"1124410486989/25000000000",
"45989867641939/1000000000000",
"47050963934693/1000000000000",
"48991604439961/1000000000000",
"50058199292021/1000000000000",
"51093849278329/1000000000000",
"52907493370463/1000000000000",
"1349577056243/25000000000",
"5504120446467/100000000000",
"28036212721807/500000000000",
"57951685548623/1000000000000",
"11802562701333/200000000000",
"60023530464693/1000000000000",
"61039743482771/1000000000000",
"15515078866461/250000000000",
"63100030604363/1000000000000",
"64902254667721/1000000000000",
"13195520119797/200000000000",
"33516062620417/500000000000",
"68045839006477/1000000000000",
"8635146258397/125000000000",
"2838278084553/40000000000",
"72019609131311/1000000000000",
"584266912627/8000000000",
"18513800940513/250000000000",
"3754790039783/50000000000",
"15380405434107/200000000000",
"38988881903037/500000000000",
"79033698341761/1000000000000",
"40025512989681/500000000000",
"81090832850153/1000000000000",
"82896767043849/1000000000000",
"83972478888933/1000000000000",
"10628577949199/125000000000",
"17209110225733/200000000000",
"43542720684589/500000000000",
"11110593274523/125000000000",
"89958943299971/1000000000000",
"91011375190249/1000000000000",
"92020528857933/1000000000000",
"93036867664839/1000000000000",
"94070983086671/1000000000000",
"95936048418539/1000000000000",
"96995792373723/1000000000000",
"98003816706199/1000000000000",
"24752956507659/250000000000",
"25017834000481/250000000000",
"101937213887833/1000000000000",
"5148595770919/50000000000",
"103989054420271/1000000000000",
"105002615255641/1000000000000",
"53005756979869/500000000000",
"26767946773521/250000000000",
"108947206546643/1000000000000",
"27494603455239/250000000000",
"111036575160441/1000000000000",
"4484533586579/40000000000",
"113916912615593/1000000000000",
"5747845229517/50000000000",
"57988988933051/500000000000",
"58497418296201/500000000000",
"118009575712449/1000000000000",
"59512585464343/500000000000",
"60021675176129/500000000000",
"30266497813599/250000000000",
"30527459034893/250000000000",
"774401668971/6250000000",
"7809246209557/62500000000",
"125970218826679/1000000000000",
"126986378818953/1000000000000"
],
"d": [
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "42893055051737985127185362764756306872968370614305333088823/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1937058879803/1000000000000",
"2996786078159/1000000000000",
"4009648722899/1000000000000",
"5044096809077/1000000000000",
"6913404476831/1000000000000",
"3986837739/500000000",
"8982626385251/1000000000000",
"4997856177099/500000000000",
"137648012743/12500000000",
"6016746639891/500000000000",
"13074796893933/1000000000000",
"14892010413171/1000000000000",
"15972374625471/1000000000000",
"8525744110667/500000000000",
"18885117261067/1000000000000",
"998039438941/50000000000",
"2627599224293/125000000000",
"22055998298393/1000000000000",
"23871129688409/1000000000000",
"24946605403483/1000000000000",
"6501215285593/250000000000",
"27036888500631/1000000000000",
"14459184082437/500000000000",
"29981069324783/1000000000000",
"30994946708579/1000000000000",
"16008589563923/500000000000",
"16528707857643/500000000000",
"4357468038009/125000000000",
"17967442025591/500000000000",
"1155925730337/31250000000",
"38002908953247/1000000000000",
"9756537738489/250000000000",
"40069740646183/1000000000000",
"1308594015637/31250000000",
"5364764051559/125000000000",
"43937894645067/1000000000000",
"5625216035803/125000000000",
"46946963892537/1000000000000",
"750435706771/15625000000",
"49911094401161/1000000000000",
"25485965907501/500000000000",
"5198311695367/100000000000",
"10600015256207/200000000000",
"5402239134339/100000000000",
"11012958914101/200000000000",
"28434406195103/500000000000",
"28955772067361/500000000000",
"58929851081953/1000000000000",
"2999590153771/50000000000",
"61928974170789/1000000000000",
"31494447206539/500000000000",
"2000063683403/31250000000",
"65035572621119/1000000000000",
"66901882402351/1000000000000",
"67960637874069/1000000000000",
"17241759306399/250000000000",
"69976378899317/1000000000000",
"70983061335547/1000000000000",
"18010493814987/250000000000",
"73916580268423/1000000000000",
"749471918673/10000000000",
"38002554946531/500000000000",
"4817584383353/62500000000",
"78884391835913/1000000000000",
"79924165993197/1000000000000",
"80945619598963/1000000000000",
"40981135320547/500000000000",
"16595466366379/200000000000",
"2624765302679/31250000000",
"21252538717681/250000000000",
"86033100499781/1000000000000",
"87076142898497/1000000000000",
"22217706031903/250000000000",
"89914717040463/1000000000000",
"90937302914437/1000000000000",
"45976635523527/500000000000",
"4648358576971/50000000000",
"46987943219469/500000000000",
"760283803051/8000000000",
"48456681331277/500000000000",
"97993773279523/1000000000000",
"19986277564067/200000000000",
"100990139581671/1000000000000",
"20399829329593/200000000000",
"103016313091131/1000000000000",
"104051212278441/1000000000000",
"26481595489611/250000000000",
"26747237420039/250000000000",
"3375097776181/31250000000",
"54512697077417/500000000000",
"110065648225419/1000000000000",
"55937025587367/500000000000",
"28237408172661/250000000000",
"5700288883961/50000000000",
"57511445192247/500000000000",
"116062199202537/1000000000000",
"1178653532491/10000000000",
"118940566322133/1000000000000",
"119995502909157/1000000000000",
"60504180806131/500000000000",
"122031514635941/1000000000000",
"123075122231347/1000000000000",
"124875020739997/1000000000000",
"31479572803343/250000000000",
"63468570589189/500000000000"
],
"d": [
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "8317952187746270132747498655297767275968122466830552398029/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"253368182881/250000000000",
"1018207620407/500000000000",
"3080093002839/1000000000000",
"1218675601363/250000000000",
"739815765529/125000000000",
"694154006989/100000000000",
"1989911418227/250000000000",
"7011969789/781250000",
"2497737992623/250000000000",
"5503983783643/500000000000",
"12028497646597/1000000000000",
"261368966929/20000000000",
"7426855864239/500000000000",
"15927833467729/1000000000000",
"3395512698369/200000000000",
"8990470230057/500000000000",
"18988573960387/1000000000000",
"9996508622981/500000000000",
"2631280333883/125000000000",
"5747734781561/250000000000",
"24077499947267/1000000000000",
"12944694251709/500000000000",
"26930521685053/1000000000000",
"2795112583227/100000000000",
"3620829595763/125000000000",
"29978651733437/1000000000000",
"309848926493/10000000000",
"4004566454227/125000000000",
"16554788523543/500000000000",
"2181764779701/62500000000",
"17971868095801/500000000000",
"4626286055471/125000000000",
"38951875933959/1000000000000",
"40014171086961/1000000000000",
"20515407321171/500000000000",
"42070152753519/1000000000000",
"43870067763479/1000000000000",
"175563970819/3906250000",
"22998794976317/500000000000",
"23503333801413/500000000000",
"2401157225083/50000000000",
"9809142987263/200000000000",
"50088660419837/1000000000000",
"12971333650001/250000000000",
"13232243635649/250000000000",
"13487990088411/250000000000",
"54964821843939/1000000000000",
"560194420363/10000000000",
"57094346665599/1000000000000",
"14723624654117/250000000000",
"29966651557757/500000000000",
"15237433299463/250000000000",
"2480446008699/40000000000",
"15986540611549/250000000000",
"13001206624817/200000000000",
"66018643257523/1000000000000",
"67040875828489/1000000000000",
"68083686820451/1000000000000",
"69882914173637/1000000000000",
"3546262100313/50000000000",
"17986887904717/250000000000",
"18240082093757/250000000000",
"14804000376033/200000000000",
"18989249102683/250000000000",
"77020247157587/1000000000000",
"78051027053599/1000000000000",
"9990551194893/125000000000",
"80985363319861/1000000000000",
"40997888402881/500000000000",
"83011760378351/1000000000000",
"16806370582931/200000000000",
"17014360773401/200000000000",
"86868340524369/1000000000000",
"87942819309883/1000000000000",
"22248877550289/250000000000",
"1800090725733/20000000000",
"11377629006243/125000000000",
"92043559478269/1000000000000",
"9308728010711/100000000000",
"47442288770103/500000000000",
"95927142425029/1000000000000",
"19389826336091/200000000000",
"97961914059113/1000000000000",
"99022417922139/1000000000000",
"4038380596333/40000000000",
"51011815390771/500000000000",
"25763735920881/250000000000",
"13117220506399/125000000000",
"13250279221191/125000000000",
"53510772882149/500000000000",
"108062003231597/1000000000000",
"54934725448839/500000000000",
"110943578428213/1000000000000",
"111996442368223/1000000000000",
"28251348920083/250000000000",
"3563197635679/31250000000",
"57528781120659/500000000000",
"3654153227333/31250000000",
"117996379669421/1000000000000",
"119011916208671/1000000000000",
"120036052753421/1000000000000",
"7567492839719/62500000000",
"24577499578827/200000000000",
"12392676982919/100000000000",
"24999044519143/200000000000",
"7933646101683/62500000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "2598532719423638700567735172005076406164860161336929845287/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1017977127267/1000000000000",
"2040926528267/1000000000000",
"385596204893/125000000000",
"4886002407691/1000000000000",
"741082222301/125000000000",
"3475469242209/500000000000",
"7963505089943/1000000000000",
"4511624821081/500000000000",
"1095862145829/100000000000",
"12022174486637/1000000000000",
"2610612258673/200000000000",
"3732025843091/250000000000",
"15988614137057/1000000000000",
"16998660841379/1000000000000",
"18014274753051/1000000000000",
"9517140444701/500000000000",
"802977311743/40000000000",
"5467586159347/250000000000",
"22944569132183/1000000000000",
"599933769537/25000000000",
"3125822577153/125000000000",
"6505750986261/250000000000",
"2704556391569/100000000000",
"28088838712727/1000000000000",
"14942749890687/500000000000",
"30928247673921/1000000000000",
"6390094228037/200000000000",
"16481602273791/500000000000",
"17011825998801/500000000000",
"8990193029863/250000000000",
"9256154588561/250000000000",
"9513923889533/250000000000",
"9983889188277/250000000000",
"40998369599099/1000000000000",
"8402805097349/200000000000",
"43050059245231/1000000000000",
"22463315690379/500000000000",
"45987202757169/1000000000000",
"23498266000757/500000000000",
"48010456962621/1000000000000",
"49027461951299/1000000000000",
"25031196352923/500000000000",
"25968627419517/500000000000",
"53000299114257/1000000000000",
"5401497086237/100000000000",
"55037680342593/1000000000000",
"14019826274781/250000000000",
"3618245819961/62500000000",
"29484887217413/500000000000",
"30015459243191/500000000000",
"61067428078609/1000000000000",
"62890924929851/1000000000000",
"7996062188217/125000000000",
"8128846193649/125000000000",
"8258723110239/125000000000",
"33938796786903/500000000000",
"34459954907467/500000000000",
"34970584809711/500000000000",
"35478122374091/500000000000",
"71968302337387/1000000000000",
"1824465084451/25000000000",
"18495962478977/250000000000",
"18758610861717/250000000000",
"9513419054081/125000000000",
"77909520333123/1000000000000",
"15789027209223/200000000000",
"80005690914791/1000000000000",
"10135373134409/125000000000",
"41449514838249/500000000000",
"41970032411869/500000000000",
"84961861919587/1000000000000",
"21493846609339/250000000000",
"8703752388007/100000000000",
"1111547834399/12500000000",
"89998881662153/1000000000000",
"91076513373907/1000000000000",
"18579938576349/200000000000",
"46968502283091/500000000000",
"474990589571/5000000000",
"96074613175927/1000000000000",
"12236903677489/125000000000",
"1978642146249/20000000000",
"49999349595341/500000000000",
"12742384845043/125000000000",
"51499681889553/500000000000",
"3250402413681/31250000000",
"52523522900191/500000000000",
"106917584354887/1000000000000",
"107977961866619/1000000000000",
"27247000018489/250000000000",
"27500535610117/250000000000",
"111018979908803/1000000000000",
"22408268376289/200000000000",
"113084583726119/1000000000000",
"11488101952107/100000000000",
"14490543324789/125000000000",
"116945791008579/1000000000000",
"147451879637/1250000000",
"59485043923289/500000000000",
"120028171355733/1000000000000",
"121960649785627/1000000000000",
"30755832374909/250000000000",
"124053897849909/1000000000000",
"5037094946891/40000000000",
"126988632971543/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1
]
},
{
"w": "15628019968023851550106241325835070987862586934254059231/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"129814414733/125000000000",
"1037935427101/500000000000",
"3113308174559/1000000000000",
"2075990691703/500000000000",
"2596805564041/500000000000",
"6238991751311/1000000000000",
"1822466822421/250000000000",
"4173833237153/500000000000",
"4706502497139/500000000000",
"1048655542723/100000000000",
"11567226393841/1000000000000",
"12652119987527/1000000000000",
"549490673147/40000000000",
"1852331630877/125000000000",
"1589392555703/100000000000",
"16957592600349/1000000000000",
"9023979319653/500000000000",
"19138809806563/1000000000000",
"1262760091607/62500000000",
"10641709080083/500000000000",
"11185825104923/500000000000",
"4693337151353/200000000000",
"24564456713569/1000000000000",
"25660010098073/1000000000000",
"26748987290453/1000000000000",
"27829270189587/1000000000000",
"1155802162063/40000000000",
"14993073283047/500000000000",
"15538282512303/500000000000",
"32139795537361/1000000000000",
"3321520705987/100000000000",
"34296487931923/1000000000000",
"17690976004821/500000000000",
"36467774058279/1000000000000",
"18775049132479/500000000000",
"9656403198899/250000000000",
"1984646795103/50000000000",
"40752381594297/1000000000000",
"10451148443593/250000000000",
"4285127345769/100000000000",
"43893817564571/1000000000000",
"22466438814847/500000000000",
"45970388683349/1000000000000",
"9401546447663/200000000000",
"24022697875041/500000000000",
"12271242345347/250000000000",
"50127472318579/1000000000000",
"51173415843369/1000000000000",
"10444651478121/200000000000",
"13319269861587/250000000000",
"54334323820499/1000000000000",
"13848423418599/250000000000",
"28226513174719/500000000000",
"57510198796257/1000000000000",
"7320462547259/125000000000",
"29806060283171/500000000000",
"30327499984641/500000000000",
"61692899404251/1000000000000",
"15681494105451/250000000000",
"63754606313577/1000000000000",
"12955992707601/200000000000",
"2056308267857/31250000000",
"33410808323367/500000000000",
"67839288508007/1000000000000",
"34427562225669/500000000000",
"34934930886953/500000000000",
"35441666165023/500000000000",
"71892492423423/1000000000000",
"9119014652553/125000000000",
"3743958282603/50000000000",
"75937048124469/1000000000000",
"9617832928121/125000000000",
"38975802752581/500000000000",
"9869990935089/125000000000",
"19992014874263/250000000000",
"80976375320201/1000000000000",
"40992163926537/500000000000",
"41495977946199/500000000000",
"84000312451383/1000000000000",
"85004176796147/1000000000000",
"86060485042499/1000000000000",
"4399104661403/50000000000",
"22259771789169/250000000000",
"90044010335713/1000000000000",
"11381521893091/125000000000",
"23015245206193/250000000000",
"18613984320417/200000000000",
"94079741120909/1000000000000",
"9509067895187/100000000000",
"96099151869113/1000000000000",
"48580063962283/500000000000",
"6190152525979/62500000000",
"100125262367963/1000000000000",
"10206738731119/100000000000",
"51564085713067/500000000000",
"20827621253767/200000000000",
"10515209660141/100000000000",
"106166207430711/1000000000000",
"21436166185737/200000000000",
"6762302588157/62500000000",
"6825872930067/62500000000",
"22046560809951/200000000000",
"55627110018333/500000000000",
"4491115724117/40000000000",
"56652676518681/500000000000",
"28584281132349/250000000000",
"57686640580277/500000000000",
"116415402957249/1000000000000",
"29365836595213/250000000000",
"118516798292829/1000000000000",
"119575257259213/1000000000000",
"120636679379441/1000000000000",
"3042462839539/25000000000",
"30689672011329/250000000000",
"24763057466661/200000000000",
"62433754419089/500000000000",
"125915526035283/1000000000000",
"63479680689759/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "6399475460817975852168685720745971920242907632303399194463/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"125978987719/125000000000",
"252085221851/125000000000",
"1513501828989/500000000000",
"808119597589/200000000000",
"2530045265983/500000000000",
"6099207176111/1000000000000",
"3945246635453/500000000000",
"8965020036953/1000000000000",
"313046716383/31250000000",
"11026863424351/1000000000000",
"12042876431429/1000000000000",
"13064797952313/1000000000000",
"14107402623601/1000000000000",
"15902403126471/1000000000000",
"16946353784473/1000000000000",
"17969551992829/1000000000000",
"18987366786271/1000000000000",
"19999156338521/1000000000000",
"10530082312619/500000000000",
"4586914144607/200000000000",
"23964789924171/1000000000000",
"312853036103/12500000000",
"5392422066419/200000000000",
"3502782188869/125000000000",
"3629280889363/125000000000",
"30056868779401/1000000000000",
"31099727580333/1000000000000",
"32899819027141/1000000000000",
"3394233076769/100000000000",
"8741007465879/250000000000",
"3597988327567/100000000000",
"36988879289241/1000000000000",
"9511846608117/250000000000",
"39984694601191/1000000000000",
"10266265231287/250000000000",
"2684283793641/62500000000",
"44011248759727/1000000000000",
"11256484941257/250000000000",
"46048888884509/1000000000000",
"9418576345997/200000000000",
"48895241155413/1000000000000",
"4993791326049/100000000000",
"10191921576877/200000000000",
"25987275537921/500000000000",
"6623303690011/125000000000",
"10798730954733/200000000000",
"55051124111181/1000000000000",
"5698635134213/100000000000",
"58066218715101/1000000000000",
"1498508255147/25000000000",
"12199586745393/200000000000",
"7750538409521/125000000000",
"15752859874829/250000000000",
"64070276081683/1000000000000",
"6594635103689/100000000000",
"66976435821933/1000000000000",
"17008444480813/250000000000",
"13822059770553/200000000000",
"35456664710847/500000000000",
"71953397079473/1000000000000",
"36487491317611/500000000000",
"73992250616531/1000000000000",
"75007365884527/1000000000000",
"76023015732811/1000000000000",
"15408290367633/200000000000",
"15612960841729/200000000000",
"79108973734401/1000000000000",
"80899923007231/1000000000000",
"81943910518843/1000000000000",
"82967281910373/1000000000000",
"41992721295881/500000000000",
"21250373541859/250000000000",
"86017055098313/1000000000000",
"10879405614727/125000000000",
"44029499443103/500000000000",
"89102349852191/1000000000000",
"5681089848497/62500000000",
"22985168684307/250000000000",
"92963003752527/1000000000000",
"46987412810703/500000000000",
"47517114751863/500000000000",
"9696768889283/100000000000",
"19612589950787/200000000000",
"99941300453517/1000000000000",
"12621289783523/125000000000",
"5101359058129/50000000000",
"51551619143109/500000000000",
"10490968132367/100000000000",
"105949343988173/1000000000000",
"53484435047041/500000000000",
"107982759401011/1000000000000",
"27248518541811/250000000000",
"5499997355619/50000000000",
"11105733191941/100000000000",
"22598251338867/200000000000",
"11405763997097/100000000000",
"115093612986213/1000000000000",
"116917161915393/1000000000000",
"11799655127133/100000000000",
"59537609837169/500000000000",
"60453264637877/500000000000",
"4879305299633/40000000000",
"15381946798243/125000000000",
"1952017537849/15625000000",
"62993386118139/500000000000",
"63496035250441/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
2,
1,
1
]
},
{
"w": "3624252398246759162630396680741308558423979737222426179/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1811590842999/1000000000000",
"2847098124461/1000000000000",
"3057505033/781250000",
"5854348243067/1000000000000",
"6915016518059/1000000000000",
"1982157201817/250000000000",
"8951575205919/1000000000000",
"4997156683039/500000000000",
"5894982719847/500000000000",
"2566420129703/200000000000",
"13853622504131/1000000000000",
"14869676149323/1000000000000",
"15881969244839/1000000000000",
"8446208477213/500000000000",
"17902259824069/1000000000000",
"3781724810097/200000000000",
"9983845656533/500000000000",
"21834525134533/1000000000000",
"5716058633027/250000000000",
"4784056017781/200000000000",
"24993604251481/1000000000000",
"26805800026271/1000000000000",
"5575866084693/200000000000",
"7233760628959/250000000000",
"29953182462247/1000000000000",
"15498151540331/500000000000",
"16396647645639/500000000000",
"33835902340559/1000000000000",
"8714309078043/250000000000",
"1121030163621/31250000000",
"2305310252749/62500000000",
"18948088272017/500000000000",
"4862957625717/125000000000",
"7992498619917/200000000000",
"41832973133013/1000000000000",
"669737082649/15625000000",
"43926513502971/1000000000000",
"22930895393709/500000000000",
"23460748844619/500000000000",
"9586916637113/200000000000",
"48969331802617/1000000000000",
"50837075760557/1000000000000",
"25948650326657/500000000000",
"52906299115889/1000000000000",
"10784053312311/200000000000",
"27468435029219/500000000000",
"1748729962043/31250000000",
"57002786111839/1000000000000",
"58800321926807/1000000000000",
"59843390201047/1000000000000",
"47547079819/781250000",
"61921686293387/1000000000000",
"63853011606949/1000000000000",
"12982078566113/200000000000",
"65916835539011/1000000000000",
"1338569281343/20000000000",
"33971933162351/500000000000",
"8620636815591/125000000000",
"35004091289477/500000000000",
"7180551310987/100000000000",
"18212323224021/250000000000",
"14774417497297/200000000000",
"74885428871781/1000000000000",
"75945991966609/1000000000000",
"77885270415263/1000000000000",
"78951144978523/1000000000000",
"39992922460761/500000000000",
"20448165233699/250000000000",
"41433441274479/500000000000",
"4196003836041/50000000000",
"10616389837821/125000000000",
"17190144914297/200000000000",
"21747538565993/250000000000",
"22196528587207/250000000000",
"5616280253909/62500000000",
"90913183920547/1000000000000",
"91922673667577/1000000000000",
"2904347957/31250000",
"2349038164719/25000000000",
"95004578914431/1000000000000",
"96802131354883/1000000000000",
"3913776229861/40000000000",
"98866735616479/1000000000000",
"49939836912959/500000000000",
"50469839869161/500000000000",
"102877401688351/1000000000000",
"103941318619203/1000000000000",
"4198904918547/40000000000",
"106852038237487/1000000000000",
"53957417886883/500000000000",
"108930680917289/1000000000000",
"10996699919797/100000000000",
"111845364643211/1000000000000",
"56453540988619/500000000000",
"56959630190837/500000000000",
"1436716208623/12500000000",
"115960513891991/1000000000000",
"58501939751547/500000000000",
"23760861682221/200000000000",
"23969610426329/200000000000",
"120872531647799/1000000000000",
"121887994053787/1000000000000",
"122951379053349/1000000000000",
"15604260458523/125000000000",
"125866111861157/1000000000000",
"126924200025293/1000000000000"
],
"d": [
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2
]
},
{
"w": "5841422994993370686021653612109256146905091001774114009323/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1024534403169/1000000000000",
"1019987238649/500000000000",
"775846089477/250000000000",
"997237806429/200000000000",
"601824429987/100000000000",
"3538182121321/500000000000",
"1019029247269/125000000000",
"4981711211591/500000000000",
"2749757054641/250000000000",
"6032815986869/500000000000",
"7003208119983/500000000000",
"15067113807357/1000000000000",
"16080709229399/1000000000000",
"2137942183901/125000000000",
"4536522796687/250000000000",
"9970488320793/500000000000",
"20983033902241/1000000000000",
"22004351280409/1000000000000",
"11509981648159/500000000000",
"24031351456353/1000000000000",
"25040885516349/1000000000000",
"26044985331539/1000000000000",
"27094202725793/1000000000000",
"5633073107027/200000000000",
"29959685501787/1000000000000",
"3103330719293/100000000000",
"32089623962683/1000000000000",
"16559904197573/500000000000",
"35000735149897/1000000000000",
"450794414547/12500000000",
"37078429265891/1000000000000",
"38102572179723/1000000000000",
"39146399309213/1000000000000",
"40943939607683/1000000000000",
"1049670800301/25000000000",
"43008466883779/1000000000000",
"8804906159409/200000000000",
"11259147084701/250000000000",
"23023989355709/500000000000",
"47055393735427/1000000000000",
"6014287660517/125000000000",
"24992162898247/500000000000",
"51014613074441/1000000000000",
"52077951832643/1000000000000",
"10802647395701/200000000000",
"55072955258361/1000000000000",
"14021484371247/250000000000",
"1785020667199/31250000000",
"58988111797183/1000000000000",
"60048353229891/1000000000000",
"7632161611223/125000000000",
"62071287131777/1000000000000",
"63087827633137/1000000000000",
"64110303049937/1000000000000",
"65153664004431/1000000000000",
"33475588442913/500000000000",
"67994157991911/1000000000000",
"69010993460023/1000000000000",
"35036210667429/500000000000",
"72003650445957/1000000000000",
"73060756878043/1000000000000",
"74067064519407/1000000000000",
"75078460864213/1000000000000",
"38046859302647/500000000000",
"19278761246827/250000000000",
"78157956219037/1000000000000",
"1998884157929/25000000000",
"80998630069027/1000000000000",
"41010403482689/500000000000",
"41516703193189/500000000000",
"10511654728149/125000000000",
"10753481220221/125000000000",
"17418197420713/200000000000",
"11015129654279/125000000000",
"22498957178211/250000000000",
"22764150350447/250000000000",
"92066923544479/1000000000000",
"46541339526001/500000000000",
"18820510555161/200000000000",
"95142282064951/1000000000000",
"24234723405867/250000000000",
"12251668628681/125000000000",
"1547908702369/15625000000",
"6254717999451/62500000000",
"101091935383257/1000000000000",
"51057112910473/500000000000",
"25789315389689/250000000000",
"20990682803723/200000000000",
"26498994982867/250000000000",
"107018302685311/1000000000000",
"10803111529701/100000000000",
"109091194139013/1000000000000",
"11102913074759/100000000000",
"112092954794591/1000000000000",
"113124179052651/1000000000000",
"115003653163763/1000000000000",
"1450830845243/12500000000",
"58541174602639/500000000000",
"118118664343589/1000000000000",
"23999416971859/200000000000",
"60529422808333/500000000000",
"61035502008149/500000000000",
"123089176098521/1000000000000",
"24822478344129/200000000000",
"125155800485317/1000000000000",
"63478103209273/500000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "2843121470476966398463318034478006766923440211942123139787/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"538490611121/500000000000",
"133568988417/62500000000",
"3172837778087/1000000000000",
"4987580528797/1000000000000",
"1212554835117/200000000000",
"7118989863723/1000000000000",
"8136093454799/1000000000000",
"9175807530071/1000000000000",
"2744990158427/250000000000",
"376722930313/31250000000",
"13109626771161/1000000000000",
"2824510755819/200000000000",
"15145695832227/1000000000000",
"3237787696797/200000000000",
"17996154068603/1000000000000",
"4759966648317/250000000000",
"1253741674683/62500000000",
"21123454935713/1000000000000",
"461395866327/20000000000",
"12075384796167/500000000000",
"1627120431347/62500000000",
"1354741146211/50000000000",
"28106100049921/1000000000000",
"29123585066599/1000000000000",
"7536472853281/250000000000",
"15594244171277/500000000000",
"32993285173049/1000000000000",
"34037072378939/1000000000000",
"35056303327177/1000000000000",
"36119039619131/1000000000000",
"38061449349481/1000000000000",
"7825075687497/200000000000",
"4015769233417/100000000000",
"42038951628221/1000000000000",
"43102244398037/1000000000000",
"22059033554827/500000000000",
"45153964700597/1000000000000",
"47028846759671/1000000000000",
"48088925545977/1000000000000",
"49098392683729/1000000000000",
"5011191087789/100000000000",
"51127584946377/1000000000000",
"26074417511149/500000000000",
"53189305908697/1000000000000",
"5499875249297/100000000000",
"448618954971/8000000000",
"2286093478113/40000000000",
"59034256506173/1000000000000",
"60093752554977/1000000000000",
"15275604876511/250000000000",
"62115909423937/1000000000000",
"15782956428373/250000000000",
"12830777234727/200000000000",
"65196526945713/1000000000000",
"8374307775527/125000000000",
"1360770246367/20000000000",
"8632763152739/125000000000",
"70080066962831/1000000000000",
"71091974489359/1000000000000",
"36076663522431/500000000000",
"14805108358433/200000000000",
"18764027303633/250000000000",
"76119794241339/1000000000000",
"78054906298977/1000000000000",
"1977869850563/25000000000",
"20031845459887/250000000000",
"16230028580057/200000000000",
"82192806673607/1000000000000",
"41995368243019/500000000000",
"531453802571/6250000000",
"86053896002007/1000000000000",
"10883641104281/125000000000",
"44040432927961/500000000000",
"8909149933771/100000000000",
"900967865139/10000000000",
"18229452148759/200000000000",
"23055205397261/250000000000",
"94019262850451/1000000000000",
"47527574351329/500000000000",
"4805785637189/50000000000",
"9719250446753/100000000000",
"9900828373287/100000000000",
"100048590474849/1000000000000",
"50532763718159/500000000000",
"25530449176189/250000000000",
"51598906365733/500000000000",
"21000157319649/200000000000",
"106039888326451/1000000000000",
"107059281087537/1000000000000",
"108074156331707/1000000000000",
"54542926084289/500000000000",
"110097194199089/1000000000000",
"111104952928061/1000000000000",
"112163861142999/1000000000000",
"57017276602517/500000000000",
"115065362781721/1000000000000",
"116129263489099/1000000000000",
"7379259638467/62500000000",
"59564977822037/500000000000",
"120146529748167/1000000000000",
"121187188372687/1000000000000",
"123004712007407/1000000000000",
"124081964070823/1000000000000",
"62571217492403/500000000000",
"126178792396603/1000000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1
]
},
{
"w": "882316439790973169606063948035487335704644112381629580149/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1940716520887/1000000000000",
"3001366161929/1000000000000",
"1003745726009/250000000000",
"503796209199/100000000000",
"6080724437971/1000000000000",
"787651183113/100000000000",
"8918644824371/1000000000000",
"4970116109393/500000000000",
"10956335332371/1000000000000",
"2992151202379/250000000000",
"6489547230031/500000000000",
"699448636377/50000000000",
"14995328237711/1000000000000",
"1003399358669/62500000000",
"17921334076813/1000000000000",
"9475536354509/500000000000",
"5001783007601/250000000000",
"21080426431653/1000000000000",
"5723181283317/250000000000",
"23966266125067/1000000000000",
"2502204476469/100000000000",
"26040296289619/1000000000000",
"6770893969199/250000000000",
"28879467594579/1000000000000",
"29922189312197/1000000000000",
"30943482114767/1000000000000",
"3994921665641/125000000000",
"8242878363021/250000000000",
"33982671909097/1000000000000",
"34990158638907/1000000000000",
"18024462799953/500000000000",
"18959174393161/500000000000",
"4868477348451/125000000000",
"40010434219617/1000000000000",
"41940918297799/1000000000000",
"8599451715331/200000000000",
"22000058523883/500000000000",
"450591329459/10000000000",
"11731602815791/250000000000",
"2398090651403/50000000000",
"48980738024469/1000000000000",
"24999165061391/500000000000",
"1020346580973/20000000000",
"13010331739567/250000000000",
"26542802259479/500000000000",
"3430384059601/62500000000",
"13982317344693/250000000000",
"28473055535299/500000000000",
"58007468493887/1000000000000",
"5993859582079/100000000000",
"1219918363801/20000000000",
"31001230985493/500000000000",
"31507068563629/500000000000",
"102447538069/1600000000",
"65051190614667/1000000000000",
"66094360086697/1000000000000",
"67891512742729/1000000000000",
"17233829861411/250000000000",
"6995818072113/100000000000",
"70971590911011/1000000000000",
"3601611772931/50000000000",
"73971430003231/1000000000000",
"75037294824607/1000000000000",
"15214393948893/200000000000",
"15575809859873/200000000000",
"78953255353217/1000000000000",
"4000320646957/50000000000",
"40508753980467/500000000000",
"82037081900577/1000000000000",
"83076435443683/1000000000000",
"8487259980551/100000000000",
"21486736241923/250000000000",
"21749897151101/250000000000",
"88009053480821/1000000000000",
"44512756711649/500000000000",
"90047967741547/1000000000000",
"91091124352377/1000000000000",
"92888295913949/1000000000000",
"93930599181781/1000000000000",
"18990595658207/200000000000",
"23991480492567/250000000000",
"48512961541479/500000000000",
"49481993677681/500000000000",
"50013906395617/500000000000",
"20211796816179/200000000000",
"102938322324463/1000000000000",
"104001114152897/1000000000000",
"21003387194347/200000000000",
"3314166070613/31250000000",
"107931561686133/1000000000000",
"54496653812357/500000000000",
"110005505665949/1000000000000",
"55511760656757/500000000000",
"112046675445527/1000000000000",
"28272510532551/250000000000",
"114890497388029/1000000000000",
"115934220827851/1000000000000",
"116958726770733/1000000000000",
"58987092491163/500000000000",
"119037508045757/1000000000000",
"12092043561629/100000000000",
"30488086699951/250000000000",
"123010354816537/1000000000000",
"62043081864991/500000000000",
"125897924218709/1000000000000",
"63466722765737/500000000000"
],
"d": [
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1
]
},
{
"w": "628757744110162521614620155433578060580876498539023476689/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1076735952893/1000000000000",
"2135064544361/1000000000000",
"316697862079/100000000000",
"1262388500271/250000000000",
"6112757492221/1000000000000",
"1425560702197/200000000000",
"8151729904909/1000000000000",
"9195817189031/1000000000000",
"10999227251501/1000000000000",
"12041685083389/1000000000000",
"6532008937827/500000000000",
"7038261392317/500000000000",
"7568245207357/500000000000",
"1066986430257/62500000000",
"18135239787801/1000000000000",
"9583009427593/500000000000",
"21042186219663/1000000000000",
"345363681297/15625000000",
"11556794858057/500000000000",
"301616256349/12500000000",
"392967165579/15625000000",
"26189640140291/1000000000000",
"13994540604519/500000000000",
"14531673693349/500000000000",
"3764512143537/125000000000",
"7781221171093/250000000000",
"2008818665521/62500000000",
"33163319804679/1000000000000",
"17103000324627/500000000000",
"36011975239171/1000000000000",
"7410304062917/200000000000",
"1906012698689/50000000000",
"40066595786229/1000000000000",
"41129703687247/1000000000000",
"8429423991149/200000000000",
"43188140257487/1000000000000",
"22501244275583/500000000000",
"46079640680887/1000000000000",
"11785016976447/250000000000",
"48176795919733/1000000000000",
"3124397081169/62500000000",
"25532588288351/500000000000",
"26059539116223/500000000000",
"53132282411273/1000000000000",
"54166856233237/1000000000000",
"56038438795629/1000000000000",
"11420007331761/200000000000",
"58111985560639/1000000000000",
"3695623600709/62500000000",
"60153423940729/1000000000000",
"15299092184729/250000000000",
"63003903632631/1000000000000",
"32023685835191/500000000000",
"3253360212789/50000000000",
"13226146752459/200000000000",
"68076526491059/1000000000000",
"345788988771/5000000000",
"4440067840701/62500000000",
"72101798823231/1000000000000",
"36556516047491/500000000000",
"1482604011153/20000000000",
"7515286513227/100000000000",
"19048902717941/250000000000",
"304691382211/3906250000",
"39522211079601/500000000000",
"80063490990979/1000000000000",
"40562989254117/500000000000",
"83068307254199/1000000000000",
"84132599482013/1000000000000",
"17033071714423/200000000000",
"5440425045577/62500000000",
"88109925274839/1000000000000",
"89125265328963/1000000000000",
"11270212892479/125000000000",
"92037158292647/1000000000000",
"23274407464591/250000000000",
"3764306331409/40000000000",
"2972551281409/31250000000",
"12017282906557/125000000000",
"48580689047317/500000000000",
"49102373519419/500000000000",
"20000923922691/200000000000",
"50524340865771/500000000000",
"102072280502527/1000000000000",
"12885889221511/125000000000",
"104149997657547/1000000000000",
"106036706809277/1000000000000",
"107110916356189/1000000000000",
"2163728355111/20000000000",
"22000492838433/200000000000",
"11107644497091/100000000000",
"28033312386251/250000000000",
"22632713398313/200000000000",
"115039877886803/1000000000000",
"58050003852647/500000000000",
"2342180662789/20000000000",
"738265445577/6250000000",
"119139011442589/1000000000000",
"12017390524471/100000000000",
"24409950300439/200000000000",
"123112600441691/1000000000000",
"62063574175317/500000000000",
"12514933450603/100000000000",
"3943447222829/31250000000"
],
"d": [
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "23362670935458352361077715997559188935172318711362660015129/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"40909036009/40000000000",
"63736820289/31250000000",
"47708495779/15625000000",
"127086192909/31250000000",
"5080659458039/1000000000000",
"3048700132879/500000000000",
"1426208272603/200000000000",
"224817560131/25000000000",
"10051240317009/1000000000000",
"690820142501/62500000000",
"12108502963721/1000000000000",
"14036663559779/1000000000000",
"3773929415231/250000000000",
"8053504736489/500000000000",
"17128359801311/1000000000000",
"9085492793987/500000000000",
"3993167801129/200000000000",
"164127343501/7812500000",
"2202995631151/100000000000",
"5761587277807/250000000000",
"4811649245153/200000000000",
"6266263151383/250000000000",
"13058154848861/500000000000",
"424829499771/15625000000",
"28987402862221/1000000000000",
"938213207131/31250000000",
"3886131020759/125000000000",
"33027790812943/1000000000000",
"34088437957777/1000000000000",
"3510193107683/100000000000",
"36136380530217/1000000000000",
"38005518349981/1000000000000",
"39065767718653/1000000000000",
"20037551630947/500000000000",
"41088617255859/1000000000000",
"42105236836897/1000000000000",
"43127323213623/1000000000000",
"8834116862211/200000000000",
"22984556546841/500000000000",
"47013423350097/1000000000000",
"1200901940341/25000000000",
"3065553291287/62500000000",
"50103347799477/1000000000000",
"799652320869/15625000000",
"5298388654599/100000000000",
"27009780066079/500000000000",
"11017246246753/200000000000",
"11405938261339/200000000000",
"58091582835659/1000000000000",
"59108308538209/1000000000000",
"15036983120413/250000000000",
"12387902428943/200000000000",
"157532793937/2500000000",
"32031947553863/500000000000",
"16267209817097/250000000000",
"6607913778907/100000000000",
"67091211045447/1000000000000",
"34053525210369/500000000000",
"69129153779761/1000000000000",
"70172487589097/1000000000000",
"1439230890341/20000000000",
"2281417212629/31250000000",
"37014504519049/500000000000",
"75046942979517/1000000000000",
"76063270071953/1000000000000",
"77079284640213/1000000000000",
"7809746320389/100000000000",
"15824218500433/200000000000",
"80164771307903/1000000000000",
"16391618101657/200000000000",
"10375160486491/125000000000",
"84023428328729/1000000000000",
"850351204737/10000000000",
"2690448970703/31250000000",
"88027995960173/1000000000000",
"2785108494539/31250000000",
"11375076602141/125000000000",
"18406014588977/200000000000",
"9308716211209/100000000000",
"3766519791499/40000000000",
"95971955472949/1000000000000",
"48505815469373/500000000000",
"12253959501941/125000000000",
"49523382462833/500000000000",
"10005948736147/100000000000",
"101067353675193/1000000000000",
"51063648730851/500000000000",
"5200021168411/50000000000",
"105031446379603/1000000000000",
"13261856253237/125000000000",
"5401666333529/50000000000",
"109096870038571/1000000000000",
"1101276509261/10000000000",
"27999867502833/250000000000",
"113058782014681/1000000000000",
"11406608237537/100000000000",
"3596145696517/31250000000",
"116087722989989/1000000000000",
"7318862770057/62500000000",
"118121267738759/1000000000000",
"29790365552649/250000000000",
"30241303576857/250000000000",
"122041857592909/1000000000000",
"7693677609127/62500000000",
"62058951062681/500000000000",
"62580736013439/500000000000",
"31739382314593/250000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "310398080919202128220500125340422808291010395276106347473/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1015930002957/1000000000000",
"2025467623023/1000000000000",
"3084294016847/1000000000000",
"502095073937/100000000000",
"6100545589149/1000000000000",
"3987498777803/500000000000",
"451660500413/50000000000",
"10039248265609/1000000000000",
"2762316132027/250000000000",
"2412171635581/200000000000",
"13074956691667/1000000000000",
"14095058047221/1000000000000",
"1513434320821/100000000000",
"1693160850423/100000000000",
"9003255575671/500000000000",
"9530191014999/500000000000",
"5017902832151/250000000000",
"1318268886903/62500000000",
"22132505428707/1000000000000",
"11968565985171/500000000000",
"5002639348973/200000000000",
"13035333533353/500000000000",
"1693114474443/62500000000",
"28132957187983/1000000000000",
"3742512862793/125000000000",
"15491940951577/500000000000",
"32007631197829/1000000000000",
"33021912409801/1000000000000",
"17042279823839/500000000000",
"35968206970723/1000000000000",
"37048776621959/1000000000000",
"7797193182279/200000000000",
"2002154530287/50000000000",
"4104683769667/100000000000",
"42105980235683/1000000000000",
"10993921398949/250000000000",
"45010577879887/1000000000000",
"46028411818113/1000000000000",
"11760047605877/250000000000",
"150319753771/3125000000",
"24986580966503/500000000000",
"51008633259207/1000000000000",
"52025957277629/1000000000000",
"3315093976783/62500000000",
"54055980847479/1000000000000",
"55072025510879/1000000000000",
"28046860414759/500000000000",
"2856665393877/50000000000",
"58930038968007/1000000000000",
"60004719364627/1000000000000",
"61057259838991/1000000000000",
"62066299795539/1000000000000",
"63083497751897/1000000000000",
"12823657880359/200000000000",
"8249174012761/125000000000",
"1047761041269/15625000000",
"34036202049103/500000000000",
"69096186880271/1000000000000",
"3506990714057/50000000000",
"17985422669147/250000000000",
"3649270624067/50000000000",
"2960342264021/40000000000",
"75021962668927/1000000000000",
"76082844921171/1000000000000",
"9753114168101/125000000000",
"7910617370557/100000000000",
"5061968711903/62500000000",
"41026918851087/500000000000",
"83068697217559/1000000000000",
"84104258061613/1000000000000",
"85976788045777/1000000000000",
"5439880866599/62500000000",
"2751507286359/31250000000",
"89062538118577/1000000000000",
"90079649563247/1000000000000",
"22775430739627/250000000000",
"3685795299787/40000000000",
"23485285056693/250000000000",
"23746228508931/250000000000",
"9600772313999/100000000000",
"97021116087427/1000000000000",
"4904123937717/50000000000",
"20005153388051/200000000000",
"101094327176053/1000000000000",
"20426724417873/200000000000",
"51968010416281/500000000000",
"52489100561211/500000000000",
"105999710056333/1000000000000",
"53507742407341/500000000000",
"54012378056609/500000000000",
"10908371383331/100000000000",
"888145255433/8000000000",
"112080425654851/1000000000000",
"113098172474047/1000000000000",
"28535243716073/250000000000",
"115939531345883/1000000000000",
"23396550941641/200000000000",
"737535714743/6250000000",
"23803744010793/200000000000",
"60040100502073/500000000000",
"953310885237/7812500000",
"123092207618519/1000000000000",
"124131005790369/1000000000000",
"125935213251413/1000000000000",
"1587222409739/12500000000"
],
"d": [
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1
]
},
{
"w": "7004203545154733334253641533914430630613082419571266604131/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1043390264787/1000000000000",
"1033882061451/500000000000",
"3083080134859/1000000000000",
"2073166483297/500000000000",
"3011569171033/500000000000",
"7058940284189/1000000000000",
"2019273802361/250000000000",
"9087829076367/1000000000000",
"10148515468581/1000000000000",
"3007707452719/250000000000",
"3278020196151/250000000000",
"15054442263207/1000000000000",
"16115093224657/1000000000000",
"17128360157777/1000000000000",
"18163277504827/1000000000000",
"10015811952273/500000000000",
"10546166954793/500000000000",
"22102331026537/1000000000000",
"5779213353383/250000000000",
"24133889168443/1000000000000",
"25156311481567/1000000000000",
"3274959405249/125000000000",
"27996300955549/1000000000000",
"453752323757/15625000000",
"15031524593607/500000000000",
"31075765253111/1000000000000",
"32136787864779/1000000000000",
"8520119882823/250000000000",
"35148325398481/1000000000000",
"7237386178329/200000000000",
"18995793121799/500000000000",
"19517151254243/500000000000",
"40056419909537/1000000000000",
"41072764548673/1000000000000",
"42082392213023/1000000000000",
"43141487866551/1000000000000",
"45078093591909/1000000000000",
"23078864655657/500000000000",
"4803220834811/100000000000",
"12272554493147/250000000000",
"50096663572607/1000000000000",
"319417650693/6250000000",
"26059135023871/500000000000",
"53132513004129/1000000000000",
"54152001950397/1000000000000",
"55191341603379/1000000000000",
"5698159635737/100000000000",
"29028161380407/500000000000",
"14777315854467/250000000000",
"30059388815449/500000000000",
"30567609861919/500000000000",
"15539557996101/250000000000",
"7900204876883/125000000000",
"3249610126457/50000000000",
"16508731485031/250000000000",
"67057179673203/1000000000000",
"68072517861747/1000000000000",
"8635614076691/125000000000",
"547594631081/7812500000",
"35574976987841/500000000000",
"9135437886787/125000000000",
"37074660896101/500000000000",
"37591906020011/500000000000",
"4811444119243/62500000000",
"39028493658567/500000000000",
"39554939597967/500000000000",
"1602386396197/20000000000",
"81135682412177/1000000000000",
"41079114219407/500000000000",
"83200411356109/1000000000000",
"84996392185077/1000000000000",
"86038830184307/1000000000000",
"87060901779147/1000000000000",
"88076922078351/1000000000000",
"11135782329847/125000000000",
"90145493106113/1000000000000",
"92082653432139/1000000000000",
"93148438306531/1000000000000",
"4709172525337/50000000000",
"47996325456049/500000000000",
"97067771233283/1000000000000",
"98123382598837/1000000000000",
"19828076980891/200000000000",
"100180309227157/1000000000000",
"101984839573811/1000000000000",
"25764944680009/250000000000",
"104114314227877/1000000000000",
"105127391627803/1000000000000",
"26540730919559/250000000000",
"54018955668019/500000000000",
"54550401815063/500000000000",
"27528640240549/250000000000",
"27784259537649/250000000000",
"112177584832009/1000000000000",
"28496974061609/250000000000",
"11506363100331/100000000000",
"116121872085717/1000000000000",
"23430582606109/200000000000",
"11902761682951/100000000000",
"30021696256877/250000000000",
"24218747103333/200000000000",
"61052590793557/500000000000",
"15389770315821/125000000000",
"31033632024669/250000000000",
"2503154732029/20000000000",
"15775080578233/125000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "195436285859238614851407957696028659737192786655491401041/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1017712260433/1000000000000",
"2036586142293/1000000000000",
"3056662765849/1000000000000",
"4078159323663/1000000000000",
"5101657485217/1000000000000",
"3063619972629/500000000000",
"7155409820983/1000000000000",
"2046684679089/250000000000",
"9221084250699/1000000000000",
"10259179810799/1000000000000",
"11301020742443/1000000000000",
"6172996378989/500000000000",
"2678780521479/200000000000",
"3610841452467/250000000000",
"7746441853031/500000000000",
"4135279752271/250000000000",
"4396694226377/250000000000",
"1164295881307/62500000000",
"3933436473353/200000000000",
"20701708342927/1000000000000",
"21732467656673/1000000000000",
"1422518393819/62500000000",
"2378518885783/100000000000",
"24807559973229/1000000000000",
"25828032463399/1000000000000",
"6711647970723/250000000000",
"2786361740341/100000000000",
"14439755925839/500000000000",
"5978823001381/200000000000",
"96586165423/3125000000",
"15960327808899/500000000000",
"32929195892283/1000000000000",
"8497141802939/250000000000",
"8979009836539/250000000000",
"36974756960513/1000000000000",
"474773535047/12500000000",
"38992283553919/1000000000000",
"40002690778093/1000000000000",
"41012925375273/1000000000000",
"10505857615733/250000000000",
"21516971292201/500000000000",
"44044309114401/1000000000000",
"45054816533761/1000000000000",
"46065302268463/1000000000000",
"9414535630519/200000000000",
"24065790349767/500000000000",
"25029681984261/500000000000",
"5111875893149/100000000000",
"26063623474929/500000000000",
"13285053840077/250000000000",
"54153550195429/1000000000000",
"2758391941373/50000000000",
"56183090958213/1000000000000",
"57199316253893/1000000000000",
"5821655375263/100000000000",
"59235124392197/1000000000000",
"12050933902603/200000000000",
"61275634991627/1000000000000",
"62298100575773/1000000000000",
"63321762299961/1000000000000",
"12869463625261/200000000000",
"16343625094137/250000000000",
"8300401318897/125000000000",
"33716935917689/500000000000",
"68465874212537/1000000000000",
"34749563769141/500000000000",
"70533524061501/1000000000000",
"35784213317239/500000000000",
"36301725287611/500000000000",
"18409591367759/250000000000",
"37336410372427/500000000000",
"15141286694527/200000000000",
"15347812764513/200000000000",
"15554083000537/200000000000",
"7880069542349/100000000000",
"79829756311747/1000000000000",
"80857731324531/1000000000000",
"8188477888917/100000000000",
"2590969991327/31250000000",
"83936608584793/1000000000000",
"84961571717897/1000000000000",
"85986426704007/1000000000000",
"4350559899009/50000000000",
"88035876201219/1000000000000",
"17812145488153/200000000000",
"90086255091109/1000000000000",
"91112191364207/1000000000000",
"4606943734667/50000000000",
"46583284146537/500000000000",
"94195213743691/1000000000000",
"23806239863243/250000000000",
"12031990102881/125000000000",
"48644030148393/500000000000",
"24580322611061/250000000000",
"99355397332651/1000000000000",
"5019505992317/50000000000",
"50712626244641/500000000000",
"20492106736101/200000000000",
"10349529298297/100000000000",
"26132350822237/250000000000",
"3298828773343/31250000000",
"106594096049567/1000000000000",
"21524888630237/200000000000",
"108653316633969/1000000000000",
"109680280071827/1000000000000",
"55353096729889/500000000000",
"111730520851137/1000000000000",
"28188326043023/250000000000",
"56887535831747/500000000000",
"28698878595849/250000000000",
"4632597989613/40000000000",
"14604169299637/125000000000",
"117850806833023/1000000000000",
"14858424252141/125000000000",
"7492722564633/62500000000",
"120895444910821/1000000000000",
"121957488526803/1000000000000",
"61946431202107/500000000000",
"124955023457997/1000000000000",
"3149178068319/25000000000",
"126983360631353/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1
]
},
{
"w": "2075268230539536010710677777847022090905128226262186658933/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"941464854281/500000000000",
"2914780072583/1000000000000",
"3972864905601/1000000000000",
"2524379124161/500000000000",
"3430206023951/500000000000",
"1973992505169/250000000000",
"4481310806911/500000000000",
"10903334849921/1000000000000",
"1196406367193/100000000000",
"2595530614553/200000000000",
"875031962539/62500000000",
"3760752688973/250000000000",
"8418923475089/500000000000",
"4469995966167/250000000000",
"18901292516063/1000000000000",
"497922565063/25000000000",
"10464182969547/500000000000",
"4387580653217/200000000000",
"22941990267807/1000000000000",
"23991218853531/1000000000000",
"25062381115563/1000000000000",
"26856848834591/1000000000000",
"109103488707/3906250000",
"14493362227801/500000000000",
"30016884826877/1000000000000",
"6379601702563/200000000000",
"10300254797/312500000",
"1698782763907/50000000000",
"17499924468067/500000000000",
"36043730978999/1000000000000",
"3784095973561/100000000000",
"38883993520507/1000000000000",
"3990557101659/100000000000",
"10230408230799/250000000000",
"4193371909653/100000000000",
"21472544704797/500000000000",
"21976229846121/500000000000",
"45011330865399/1000000000000",
"732522463481/15625000000",
"11977926150747/250000000000",
"24487519656119/500000000000",
"25455223977723/500000000000",
"51970137023329/1000000000000",
"26491560626793/500000000000",
"54017861974599/1000000000000",
"55885289731191/1000000000000",
"28472784307477/500000000000",
"28977293101057/500000000000",
"58968519362001/1000000000000",
"5998511918661/100000000000",
"12201539542629/200000000000",
"3878193976591/62500000000",
"1276975245829/20000000000",
"64891710603719/1000000000000",
"65908510843971/1000000000000",
"66969900371333/1000000000000",
"68901324476467/1000000000000",
"69958404364159/1000000000000",
"70964718191683/1000000000000",
"35988049290447/500000000000",
"72991364788517/1000000000000",
"3700634123681/50000000000",
"37527806742893/500000000000",
"9606626212321/125000000000",
"77896365613173/1000000000000",
"4932413742219/62500000000",
"39965594596241/500000000000",
"40495546099067/500000000000",
"20731461639901/250000000000",
"41994493734401/500000000000",
"2656845655727/31250000000",
"2172346073253/25000000000",
"87954722147133/1000000000000",
"88965077189689/1000000000000",
"5623807919837/62500000000",
"91000787689897/1000000000000",
"92040557939997/1000000000000",
"46918836810393/500000000000",
"94912311382567/1000000000000",
"95965058421493/1000000000000",
"96974462130559/1000000000000",
"48995509335267/500000000000",
"99013165408017/1000000000000",
"100056263076011/1000000000000",
"50926055878267/500000000000",
"102895078372377/1000000000000",
"6494854656391/62500000000",
"52465543394817/500000000000",
"21198360851829/200000000000",
"53966938874001/500000000000",
"109000347531061/1000000000000",
"1100360964093/10000000000",
"27962074604563/250000000000",
"28230952448103/250000000000",
"113981833304207/1000000000000",
"11501313827713/100000000000",
"116893669508497/1000000000000",
"117955136131443/1000000000000",
"118967052072427/1000000000000",
"119985049330789/1000000000000",
"756301069401/6250000000",
"122051735260031/1000000000000",
"123852619707029/1000000000000",
"2497927055039/20000000000",
"31480222300311/250000000000",
"25387315894709/200000000000"
],
"d": [
2,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "632657242902230287660447775764678853520213784195499831599/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1791280885383/1000000000000",
"2835255282607/1000000000000",
"964540410073/250000000000",
"1218684610209/250000000000",
"2944743852121/500000000000",
"3449462624921/500000000000",
"3979669555611/500000000000",
"9834027241959/1000000000000",
"10865884025097/1000000000000",
"11923253578259/1000000000000",
"12998946336131/1000000000000",
"2961502652513/200000000000",
"1584762040171/100000000000",
"1686849572171/100000000000",
"17880561179817/1000000000000",
"18941145389451/1000000000000",
"326282046593/15625000000",
"10724286369/488281250",
"5961941170973/250000000000",
"24910376687559/1000000000000",
"25925188878907/1000000000000",
"26960456011083/1000000000000",
"28833607760423/1000000000000",
"7473665744769/250000000000",
"193152760809/6250000000",
"6383825321401/200000000000",
"32936351126337/1000000000000",
"8489600223849/250000000000",
"7000370756271/200000000000",
"1471932852751/40000000000",
"37842393201/1000000000",
"9716376684377/250000000000",
"19939512754807/500000000000",
"8188104308333/200000000000",
"42883555301531/1000000000000",
"4395153133401/100000000000",
"44989956815481/1000000000000",
"23396420950941/500000000000",
"47835379385001/1000000000000",
"24428624674789/500000000000",
"24934298492481/500000000000",
"12730434958923/250000000000",
"51994393867979/1000000000000",
"2689969019273/50000000000",
"6859051351601/125000000000",
"55928273193719/1000000000000",
"56958082197397/1000000000000",
"14708109274421/250000000000",
"29946664372277/500000000000",
"60903824540741/1000000000000",
"61919978987071/1000000000000",
"62940187610091/1000000000000",
"15994985063559/250000000000",
"65777571170243/1000000000000",
"2089145433617/31250000000",
"67906505727099/1000000000000",
"13783610099973/200000000000",
"69939112621279/1000000000000",
"35489875560673/500000000000",
"36394791422573/500000000000",
"18466773693389/250000000000",
"7494142533659/100000000000",
"38409529660759/500000000000",
"19469363284051/250000000000",
"78882742959047/1000000000000",
"15978201938639/200000000000",
"40449684129613/500000000000",
"319952939347/3906250000",
"41459324322671/500000000000",
"262287042563/3125000000",
"16990064360837/200000000000",
"21497191131621/250000000000",
"10972719746519/125000000000",
"88856043079039/1000000000000",
"89908994475193/1000000000000",
"90918374384807/1000000000000",
"91934614894469/1000000000000",
"92956537049011/1000000000000",
"93999995585247/1000000000000",
"47897606786221/500000000000",
"6052411559739/62500000000",
"24465146403031/250000000000",
"49436533187843/500000000000",
"49966852730699/500000000000",
"50935605047063/500000000000",
"102934944889927/1000000000000",
"51983111792537/500000000000",
"26462784669867/250000000000",
"106917240997991/1000000000000",
"21590060299417/200000000000",
"2745678184771/25000000000",
"110885468537941/1000000000000",
"111888072217981/1000000000000",
"22589032445831/200000000000",
"114877837025973/1000000000000",
"57969906952201/500000000000",
"116957766301703/1000000000000",
"118000157406717/1000000000000",
"29949468588249/250000000000",
"4833631033921/40000000000",
"60931903367397/500000000000",
"30720450434919/250000000000",
"30974520379413/250000000000",
"124913728801233/1000000000000",
"125931892014739/1000000000000",
"63478025304503/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "461398497984939466409006235567217113002224848721515795401/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"126732707421/125000000000",
"2030656992097/1000000000000",
"3064330852223/1000000000000",
"197043240679/40000000000",
"1496126262187/250000000000",
"6986240943703/1000000000000",
"804155542829/100000000000",
"1993911557017/200000000000",
"5514309294559/500000000000",
"752495713123/62500000000",
"2612271786571/200000000000",
"14104051398489/1000000000000",
"3974638602719/250000000000",
"16940997954131/1000000000000",
"17962646836523/1000000000000",
"18979011604973/1000000000000",
"1999084205241/100000000000",
"5249393327333/250000000000",
"11024388243937/500000000000",
"2890199490929/125000000000",
"6229941921811/250000000000",
"5191051271513/200000000000",
"540428707477/20000000000",
"28960041785751/1000000000000",
"6004137362529/200000000000",
"15517075333709/500000000000",
"7829248807/244140625",
"3393757898859/100000000000",
"34997868527569/1000000000000",
"36007204303521/1000000000000",
"1156898888719/31250000000",
"38037441527871/1000000000000",
"39059597573383/1000000000000",
"8020589022971/200000000000",
"20950303733807/500000000000",
"10736188626447/250000000000",
"10991805656067/250000000000",
"4498005867683/100000000000",
"46034390190267/1000000000000",
"23554288376737/500000000000",
"2445715869037/50000000000",
"24974900451893/500000000000",
"25508026019213/500000000000",
"26478099409469/500000000000",
"5401612077939/100000000000",
"27514548849381/500000000000",
"56063363563123/1000000000000",
"28964058095411/500000000000",
"11797425436227/200000000000",
"59993730847811/1000000000000",
"30501504396263/500000000000",
"62013387471843/1000000000000",
"31512802841331/500000000000",
"64041535335759/1000000000000",
"65063673515927/1000000000000",
"66107032183687/1000000000000",
"16974113205237/250000000000",
"34470175962057/500000000000",
"69963815896297/1000000000000",
"35490825643043/500000000000",
"71997917325179/1000000000000",
"9126699002403/125000000000",
"92539577649/1250000000",
"75055227797303/1000000000000",
"76098654876403/1000000000000",
"243414105471/3125000000",
"39467822409683/500000000000",
"19989431887149/250000000000",
"80969337658333/1000000000000",
"656228588179/8000000000",
"83962203933037/1000000000000",
"85057659331121/1000000000000",
"21733648953423/250000000000",
"87964010276847/1000000000000",
"44510555375779/500000000000",
"45048452091593/500000000000",
"91905646398701/1000000000000",
"92945371373439/1000000000000",
"9396545363337/100000000000",
"47490228182339/500000000000",
"3839727750733/40000000000",
"97001065809913/1000000000000",
"49030504431081/500000000000",
"99933952540611/1000000000000",
"50482479020137/500000000000",
"1594192642879/15625000000",
"519834947777/5000000000",
"105030510873961/1000000000000",
"53030637006559/500000000000",
"107933042658939/1000000000000",
"108992308128721/1000000000000",
"6874973315929/62500000000",
"111010184452973/1000000000000",
"112021286527261/1000000000000",
"1766175998553/15625000000",
"5702738511371/50000000000",
"115095015482633/1000000000000",
"58449307871289/500000000000",
"11797524630151/100000000000",
"59516115640841/500000000000",
"60025613190283/500000000000",
"12109477398987/100000000000",
"2457816924671/20000000000",
"15491660729817/125000000000",
"124955990686109/1000000000000",
"62986443001749/500000000000",
"1269866026033/10000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "2366591426511420439730598195482806164992249356577322378379/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"529894578511/500000000000",
"1036447724921/500000000000",
"155425795191/50000000000",
"4987793061887/1000000000000",
"3025654833747/500000000000",
"7067455554851/1000000000000",
"1013095965407/125000000000",
"9988919297531/1000000000000",
"11054214081637/1000000000000",
"6036705892753/500000000000",
"3278702959969/250000000000",
"74639180847/5000000000",
"2000458279123/125000000000",
"213250826229/12500000000",
"3615491984423/200000000000",
"19117552908049/1000000000000",
"10460457740153/500000000000",
"21995925804437/1000000000000",
"11525156162449/500000000000",
"12031699444947/500000000000",
"1567893356483/62500000000",
"26129465313329/1000000000000",
"27936145015181/1000000000000",
"28980105452541/1000000000000",
"6000015360799/200000000000",
"31063675413979/1000000000000",
"16504879338771/500000000000",
"34090777901291/1000000000000",
"1124188562903/31250000000",
"9258715212779/250000000000",
"2377881344001/62500000000",
"7812700226381/200000000000",
"40085825480489/1000000000000",
"5141063686119/125000000000",
"4293317013897/100000000000",
"8795374853537/200000000000",
"140612774843/3125000000",
"46058855978283/1000000000000",
"48001002823077/1000000000000",
"24532443443983/500000000000",
"50097209516421/1000000000000",
"25989075125219/500000000000",
"26520720465879/500000000000",
"54057219806921/1000000000000",
"27546613696051/500000000000",
"56967895945047/1000000000000",
"58028002017641/1000000000000",
"59037511597267/1000000000000",
"60050933362657/1000000000000",
"61066600665151/1000000000000",
"31043909501143/500000000000",
"63128235108863/1000000000000",
"2597509441611/40000000000",
"66016454189761/1000000000000",
"2096606087151/31250000000",
"8621660758483/125000000000",
"70032753710781/1000000000000",
"2841656303077/40000000000",
"72054813508263/1000000000000",
"73070779494657/1000000000000",
"37046416572237/500000000000",
"1173991769701/15625000000",
"15386651607453/200000000000",
"77977319235367/1000000000000",
"3950040995189/50000000000",
"40009442795811/500000000000",
"40515347549813/500000000000",
"16418400006667/200000000000",
"10495515462721/125000000000",
"84994755262839/1000000000000",
"10757301523167/125000000000",
"43996725813713/500000000000",
"2226332957641/25000000000",
"18013146974371/200000000000",
"45544225761931/500000000000",
"46065521803661/500000000000",
"23482247426023/250000000000",
"18994155364269/200000000000",
"19198408136443/200000000000",
"3880288996311/40000000000",
"49009510943281/500000000000",
"1547337431541/15625000000",
"100034830573481/1000000000000",
"25271328870203/250000000000",
"25539695326859/250000000000",
"20791392855563/200000000000",
"13124106176497/125000000000",
"106053429058359/1000000000000",
"26782546423981/250000000000",
"21789116667931/200000000000",
"5499297516599/50000000000",
"111002868280953/1000000000000",
"56029598032031/500000000000",
"14141905220457/125000000000",
"114937673482733/1000000000000",
"28994127220187/250000000000",
"14624493453039/125000000000",
"118010683126351/1000000000000",
"119022210878283/1000000000000",
"24006713266161/200000000000",
"12104089312849/100000000000",
"122099639496771/1000000000000",
"123969734094773/1000000000000",
"125000562154151/1000000000000",
"63031993665073/500000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2
]
},
{
"w": "1271832307545999926759398568680378386222771469554271353539/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"506806931037/500000000000",
"2022490538271/1000000000000",
"385283254069/125000000000",
"2480807313471/500000000000",
"1510569275649/250000000000",
"7981550979083/1000000000000",
"4521142437923/500000000000",
"2011309570827/200000000000",
"2773154713647/250000000000",
"1297177928941/100000000000",
"14035242240419/1000000000000",
"15050668922477/1000000000000",
"16074982502577/1000000000000",
"684784355327/40000000000",
"9461620507153/500000000000",
"19965908646681/1000000000000",
"20987928196301/1000000000000",
"11000354714047/500000000000",
"2306067324549/100000000000",
"24996515852131/1000000000000",
"13029859749811/500000000000",
"13545359487269/500000000000",
"14482993459019/500000000000",
"30026971006747/1000000000000",
"31036868541703/1000000000000",
"50082475717/1562500000",
"4134111349367/125000000000",
"34112868871409/1000000000000",
"8977598150621/250000000000",
"36985053491199/1000000000000",
"38037784564127/1000000000000",
"39047025798931/1000000000000",
"40063509623041/1000000000000",
"41086054607137/1000000000000",
"42129486506539/1000000000000",
"109812651191/2500000000",
"44968069935513/1000000000000",
"287444300039/6250000000",
"11751140626473/250000000000",
"9613116200381/200000000000",
"12501582187183/250000000000",
"51073036127537/1000000000000",
"651359221563/12500000000",
"53922878555351/1000000000000",
"13749611459371/250000000000",
"11211308269487/200000000000",
"7135959094201/125000000000",
"58967163850871/1000000000000",
"30014177251217/500000000000",
"61039085160299/1000000000000",
"12411050509911/200000000000",
"15768963038833/250000000000",
"64115657900183/1000000000000",
"3295903722119/50000000000",
"66993413954519/1000000000000",
"1360959843739/20000000000",
"69061766005693/1000000000000",
"70097212576701/1000000000000",
"71973237567061/1000000000000",
"73036017871363/1000000000000",
"74049862717463/1000000000000",
"75071780003899/1000000000000",
"76112383673559/1000000000000",
"19479739494457/250000000000",
"39497401495747/500000000000",
"20012729375851/250000000000",
"16213657768941/200000000000",
"8210814459869/100000000000",
"16782958538057/200000000000",
"84990793385321/1000000000000",
"21511832201193/250000000000",
"5441531962469/62500000000",
"8810481343031/100000000000",
"89905611023077/1000000000000",
"90980604451429/1000000000000",
"46017267702323/500000000000",
"18609269522709/200000000000",
"94066974471231/1000000000000",
"47553493860793/500000000000",
"96910807434539/1000000000000",
"97987019957749/1000000000000",
"99043206107619/1000000000000",
"50030038441171/500000000000",
"101099770942221/1000000000000",
"25723349068507/250000000000",
"103967332858317/1000000000000",
"52508985182373/500000000000",
"106022983425359/1000000000000",
"53514540249841/500000000000",
"54043803933421/500000000000",
"5497964787859/50000000000",
"110990186707423/1000000000000",
"112048382774639/1000000000000",
"113125219669241/1000000000000",
"114929925926277/1000000000000",
"28992460189953/250000000000",
"58495523188147/500000000000",
"118008106980891/1000000000000",
"59511444435819/500000000000",
"30009609306891/250000000000",
"60528257770907/500000000000",
"61039501329247/500000000000",
"123122727392929/1000000000000",
"62458973678657/500000000000",
"125961637563769/1000000000000",
"126983866927397/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "7394980688372406724553091182054714685382407805069376567093/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"255609820521/250000000000",
"2034959691809/1000000000000",
"1547383194781/500000000000",
"1257528503483/250000000000",
"6093649772609/1000000000000",
"1781144233963/250000000000",
"1799860716617/200000000000",
"10060063958749/1000000000000",
"2767557465589/250000000000",
"12086053588573/1000000000000",
"3276566393613/250000000000",
"14146307932201/1000000000000",
"1992872392441/125000000000",
"17017382472601/1000000000000",
"18070216810623/1000000000000",
"4769901809179/250000000000",
"20096092107263/1000000000000",
"659961097701/31250000000",
"22162194780371/1000000000000",
"1198055731563/50000000000",
"1250248636561/50000000000",
"203347717849/7812500000",
"27043375573651/1000000000000",
"28106269669491/1000000000000",
"14996593388519/500000000000",
"31067614828101/1000000000000",
"4017918729587/125000000000",
"16979826935543/500000000000",
"1751673594789/50000000000",
"36090390887001/1000000000000",
"296963969151/8000000000",
"19498518644271/500000000000",
"40057092659423/1000000000000",
"20532938950099/500000000000",
"21039761164899/500000000000",
"43096125115587/1000000000000",
"44131152790103/1000000000000",
"23003255471209/500000000000",
"47069575681749/1000000000000",
"48083902629771/1000000000000",
"49106589463839/1000000000000",
"12536972870437/250000000000",
"2078268844211/40000000000",
"6629162370037/125000000000",
"13523029511877/250000000000",
"55124693116253/1000000000000",
"1425309371397/25000000000",
"29039129362621/500000000000",
"11819918724231/200000000000",
"3007208440951/50000000000",
"15487095750069/250000000000",
"31495649682577/500000000000",
"64013121548459/1000000000000",
"4064283344827/62500000000",
"33020419310123/500000000000",
"3352560732269/50000000000",
"68061013635113/1000000000000",
"4316702045051/62500000000",
"70125881055441/1000000000000",
"71998653639409/1000000000000",
"14605934822909/200000000000",
"74087670529343/1000000000000",
"2348861783769/31250000000",
"76975324842277/1000000000000",
"15603186371693/200000000000",
"79037541979321/1000000000000",
"40025356010339/500000000000",
"40556487802287/500000000000",
"20749856223489/250000000000",
"42037354034001/500000000000",
"17030462427903/200000000000",
"17395031514167/200000000000",
"17602425295273/200000000000",
"89073437077613/1000000000000",
"90150150852291/1000000000000",
"45985721971757/500000000000",
"1860167487471/20000000000",
"47037650805507/500000000000",
"19203765522961/200000000000",
"19416184284697/200000000000",
"19619575381087/200000000000",
"99137008803837/1000000000000",
"50468182177777/500000000000",
"25502658544303/250000000000",
"4122558343401/40000000000",
"20814703358901/200000000000",
"105090070555323/1000000000000",
"26528083910941/250000000000",
"26788891611/250000000",
"108950851320693/1000000000000",
"109994468782623/1000000000000",
"6938518048023/62500000000",
"22406376947889/200000000000",
"113040680264531/1000000000000",
"57049409311707/500000000000",
"23206398995057/200000000000",
"292736444133/2500000000",
"118125048677109/1000000000000",
"59999132956729/500000000000",
"96847686829/800000000",
"122070981323797/1000000000000",
"12308888478289/100000000000",
"124112047434479/1000000000000",
"125155987748577/1000000000000",
"15869660689209/125000000000"
],
"d": [
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "963131205293228706940017136012065028981794326489930336289/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1862851303597/1000000000000",
"144805620421/50000000000",
"782301637547/200000000000",
"4923205124667/1000000000000",
"741534163957/125000000000",
"6941339646083/1000000000000",
"3973963136953/500000000000",
"4503228597999/500000000000",
"10876700676641/1000000000000",
"11906767341561/1000000000000",
"1621253812567/125000000000",
"14906496852453/1000000000000",
"7983973208749/500000000000",
"16984201015697/1000000000000",
"720942480703/40000000000",
"247770068263/12500000000",
"5223939116183/250000000000",
"10974223957271/500000000000",
"22957334611599/1000000000000",
"11986736510469/500000000000",
"24995313764167/1000000000000",
"6509580213457/250000000000",
"13917105646089/500000000000",
"28878205228199/1000000000000",
"29900962146201/1000000000000",
"309137617001/10000000000",
"7992035582241/250000000000",
"16521362813127/500000000000",
"34847768381479/1000000000000",
"2242679430569/62500000000",
"36949179810703/1000000000000",
"7777513589961/200000000000",
"39948298039103/1000000000000",
"40961312961961/1000000000000",
"839684223507/20000000000",
"43027585490313/1000000000000",
"44825494199531/1000000000000",
"45867638850793/1000000000000",
"11722290853973/250000000000",
"2395229456537/50000000000",
"48916409819229/1000000000000",
"1997067508213/40000000000",
"25468142866903/500000000000",
"51943088756921/1000000000000",
"53002305343851/1000000000000",
"3429524313471/62500000000",
"55903246450149/1000000000000",
"56960769477537/1000000000000",
"58036916579541/1000000000000",
"14960688644639/250000000000",
"60883486122299/1000000000000",
"61904564268083/1000000000000",
"7865101481787/125000000000",
"3995927512629/62500000000",
"2597937323897/40000000000",
"32982139452957/500000000000",
"66984858355787/1000000000000",
"68024615621253/1000000000000",
"4363620698253/62500000000",
"70892978024201/1000000000000",
"35972973473867/500000000000",
"18238743557251/250000000000",
"73971514876357/1000000000000",
"14998754822937/200000000000",
"76036228173659/1000000000000",
"77832166616201/1000000000000",
"78876071809857/1000000000000",
"79898815504463/1000000000000",
"80911692638543/1000000000000",
"5122893442303/62500000000",
"83040767147213/1000000000000",
"84846894146603/1000000000000",
"17176409141361/200000000000",
"8694841802013/100000000000",
"88886870882397/1000000000000",
"11243452525303/125000000000",
"11370052688543/125000000000",
"45991582385541/500000000000",
"93027045317043/1000000000000",
"94827805950109/1000000000000",
"95871437250501/1000000000000",
"96893761150797/1000000000000",
"97910920534257/1000000000000",
"49460811558323/500000000000",
"499909981677/5000000000",
"101861849342103/1000000000000",
"25735612359719/250000000000",
"104882444799679/1000000000000",
"13242913962713/125000000000",
"106956864551913/1000000000000",
"3374357834723/31250000000",
"13627871051813/125000000000",
"4432843557471/40000000000",
"111863346803183/1000000000000",
"56442215237361/500000000000",
"22779862933273/200000000000",
"114910483216303/1000000000000",
"3622393082871/31250000000",
"116973111543733/1000000000000",
"118902253661987/1000000000000",
"59982139863393/500000000000",
"60496646569621/500000000000",
"122860044638889/1000000000000",
"12391861342639/100000000000",
"62462613199511/500000000000",
"125934567495593/1000000000000",
"25388146662913/200000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "8824012038999235283221494207151750786511507436776565897673/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"211852006793/200000000000",
"1470676602541/500000000000",
"125687043577/31250000000",
"5966113768607/1000000000000",
"7030073860217/1000000000000",
"8061453953727/1000000000000",
"1987149927281/200000000000",
"10995967709967/1000000000000",
"12005720990593/1000000000000",
"650985188341/50000000000",
"14036390115487/1000000000000",
"3764754944539/250000000000",
"201276904581/12500000000",
"8949719608951/500000000000",
"9471229405361/500000000000",
"19965302954891/1000000000000",
"4195696215949/200000000000",
"5509728172323/250000000000",
"23980414731929/1000000000000",
"25046929235449/1000000000000",
"26082853745949/1000000000000",
"27895801371763/1000000000000",
"28971478714149/1000000000000",
"30029455138343/1000000000000",
"3106087278679/100000000000",
"16470558004829/500000000000",
"34001937825617/1000000000000",
"1750636199429/50000000000",
"36028344987499/1000000000000",
"2315539026783/62500000000",
"38088463262091/1000000000000",
"39894874429189/1000000000000",
"40971057510991/1000000000000",
"42027555013761/1000000000000",
"10761168023619/250000000000",
"4408539689299/100000000000",
"45895239521287/1000000000000",
"46971734731427/1000000000000",
"1921200376183/40000000000",
"3066371092841/62500000000",
"5094343211387/100000000000",
"2080270436941/40000000000",
"13255485881139/250000000000",
"13194847726/244140625",
"27545465275793/500000000000",
"14224730889259/250000000000",
"57942639017793/1000000000000",
"58966293102541/1000000000000",
"59982173196513/1000000000000",
"61045455981159/1000000000000",
"62925055173669/1000000000000",
"63956914154237/1000000000000",
"65021467274177/1000000000000",
"33481854417707/500000000000",
"68027198857931/1000000000000",
"8630863908913/125000000000",
"70090744457267/1000000000000",
"2875562131429/40000000000",
"72932309030789/1000000000000",
"14791235488921/200000000000",
"74974632185303/1000000000000",
"75990420807501/1000000000000",
"38502988920949/500000000000",
"78024087593389/1000000000000",
"79047175301103/1000000000000",
"400455250761/5000000000",
"8188592187217/100000000000",
"82929258665103/1000000000000",
"16790236437153/200000000000",
"4248325828883/50000000000",
"10747402475019/125000000000",
"86987290045063/1000000000000",
"22011261272661/250000000000",
"44990464358661/500000000000",
"91060807451731/1000000000000",
"92941846920567/1000000000000",
"18800694509507/200000000000",
"23754071954291/250000000000",
"19207482442559/200000000000",
"19415543819517/200000000000",
"24720548600869/250000000000",
"99956887673241/1000000000000",
"101011133512341/1000000000000",
"51011996327833/500000000000",
"25764613513217/250000000000",
"52465543102913/500000000000",
"105992446924407/1000000000000",
"107003661429739/1000000000000",
"108021761642757/1000000000000",
"109056890481079/1000000000000",
"13865854426753/125000000000",
"111987209049721/1000000000000",
"112996553213611/1000000000000",
"114010399789743/1000000000000",
"115026787286243/1000000000000",
"181345678369/1562500000",
"23585341259017/200000000000",
"59493365116219/500000000000",
"11999447624239/100000000000",
"15125295821169/125000000000",
"15257779641707/125000000000",
"123928656721357/1000000000000",
"124962406290373/1000000000000",
"125978821440833/1000000000000",
"634958770203/5000000000"
],
"d": [
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "624994366464542815679039616245235917499211362212651548357/50000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"253423902943/250000000000",
"2030430640199/1000000000000",
"1532075101593/500000000000",
"153949073443/31250000000",
"1496145737131/250000000000",
"6986239115109/1000000000000",
"8041524934699/1000000000000",
"9968863502089/1000000000000",
"5513852108063/500000000000",
"376209178309/31250000000",
"13060040487013/1000000000000",
"1762792155657/125000000000",
"3179474973759/200000000000",
"8469899175071/500000000000",
"4490358338243/250000000000",
"3795568763873/200000000000",
"9994807283427/500000000000",
"21000613361997/1000000000000",
"5501940879191/250000000000",
"180205296973/7812500000",
"12467831783199/500000000000",
"25966207954533/1000000000000",
"2702953341461/100000000000",
"28964231100467/1000000000000",
"30024108025547/1000000000000",
"31036969176501/1000000000000",
"16035640983947/500000000000",
"4242399755113/125000000000",
"8749798933901/250000000000",
"9002023596289/250000000000",
"37021720315507/1000000000000",
"9509510945773/250000000000",
"19530051026177/500000000000",
"2005181515069/50000000000",
"4190046718527/100000000000",
"42944733279327/1000000000000",
"10991825259847/250000000000",
"2811547931603/62500000000",
"22998073010463/500000000000",
"5882108565023/125000000000",
"9786278668613/200000000000",
"49962107409781/1000000000000",
"51025558574739/1000000000000",
"26480688758599/500000000000",
"54020691658441/1000000000000",
"55033072833317/1000000000000",
"56067235567301/1000000000000",
"57931654086343/1000000000000",
"29495262977391/500000000000",
"59996913761001/1000000000000",
"15251558125283/250000000000",
"31008221313261/500000000000",
"6302850673353/100000000000",
"12808887288013/200000000000",
"32533147662207/500000000000",
"1652740339119/25000000000",
"271595227997/4000000000",
"34471362725983/500000000000",
"17491518075783/250000000000",
"70983856646941/1000000000000",
"35999963674873/500000000000",
"2920623346109/40000000000",
"578387570933/7812500000",
"75057004555441/1000000000000",
"15220056401381/200000000000",
"77894052047333/1000000000000",
"986714370471/12500000000",
"39979640187549/500000000000",
"2530338145239/31250000000",
"82030021668303/1000000000000",
"83963743943229/1000000000000",
"85059149945311/1000000000000",
"10867006679799/125000000000",
"87965500448163/1000000000000",
"11127824000439/125000000000",
"90098373855641/1000000000000",
"22976736211211/250000000000",
"92946716962101/1000000000000",
"93966738585577/1000000000000",
"47490854334779/500000000000",
"47997204250957/500000000000",
"19400438023107/200000000000",
"12257770340489/125000000000",
"49967443136653/500000000000",
"100965973435799/1000000000000",
"10202932335619/100000000000",
"103967887247849/1000000000000",
"2625782603669/25000000000",
"106062008146957/1000000000000",
"26983469785673/250000000000",
"2724826874029/25000000000",
"27500062257181/250000000000",
"55505405219947/500000000000",
"112021891032797/1000000000000",
"56517935239591/500000000000",
"22811057100243/200000000000",
"57547705562107/500000000000",
"4675956539043/40000000000",
"5898771326349/50000000000",
"59516218673693/500000000000",
"120051435468993/1000000000000",
"24218972711273/200000000000",
"122891148220609/1000000000000",
"61966731165271/500000000000",
"15619509243939/125000000000",
"125973036561861/1000000000000",
"25397332484263/200000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "21656808771488370690531307694482600776411623338453458265011/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"260676606387/250000000000",
"2065450767577/1000000000000",
"3078111981263/1000000000000",
"2069009749207/500000000000",
"1518857315053/250000000000",
"7139192507617/1000000000000",
"8170543140383/1000000000000",
"10050299460919/1000000000000",
"2778348072131/250000000000",
"6064626029119/500000000000",
"3291463593863/250000000000",
"3761130293239/250000000000",
"16106013489163/1000000000000",
"8558595271393/500000000000",
"283329479633/15625000000",
"9576782876519/500000000000",
"20193274758439/1000000000000",
"21999162752667/1000000000000",
"2884437122223/125000000000",
"24132437145961/1000000000000",
"25149536722127/1000000000000",
"26190509327991/1000000000000",
"5601199928463/200000000000",
"1163351628729/40000000000",
"7536117849781/250000000000",
"3897606656531/125000000000",
"263964183183/8000000000",
"4258964922893/125000000000",
"35128741799269/1000000000000",
"7229589456061/200000000000",
"37192271857821/1000000000000",
"39001164711773/1000000000000",
"20022240717457/500000000000",
"20533998744699/500000000000",
"21041968553719/500000000000",
"8629505350377/200000000000",
"45027139069703/1000000000000",
"2302949502051/50000000000",
"2945210909479/62500000000",
"49065670800661/1000000000000",
"25064651136853/500000000000",
"12787272928577/250000000000",
"52192740154729/1000000000000",
"53991413769731/1000000000000",
"55034627827887/1000000000000",
"56058565829927/1000000000000",
"28538506264729/500000000000",
"11618564826617/200000000000",
"11821667404463/200000000000",
"15031603426531/250000000000",
"30574717292273/500000000000",
"6219313242339/100000000000",
"31994192158587/500000000000",
"2032236019439/31250000000",
"8256687305451/125000000000",
"33534407756611/500000000000",
"4255089696591/62500000000",
"34544700985699/500000000000",
"70147175718671/1000000000000",
"36041620509539/500000000000",
"14632664173221/200000000000",
"18760911514753/250000000000",
"4756580829439/62500000000",
"77118125078019/1000000000000",
"19534868315363/250000000000",
"39589936569481/500000000000",
"40492327644661/500000000000",
"10257417994653/125000000000",
"10389182068081/125000000000",
"84125970823287/1000000000000",
"85160119951321/1000000000000",
"21756940327127/250000000000",
"11010909965323/125000000000",
"89094810243341/1000000000000",
"90102905115653/1000000000000",
"22790634622413/250000000000",
"46514544773647/500000000000",
"4703155935369/50000000000",
"23770026179153/250000000000",
"24023463898311/250000000000",
"97102547495373/1000000000000",
"24540755515057/250000000000",
"25008065427001/250000000000",
"50533721701181/500000000000",
"25520092729037/250000000000",
"103134538614901/1000000000000",
"10420990968037/100000000000",
"26502763576721/250000000000",
"26762592852261/250000000000",
"108070775048491/1000000000000",
"13635799795469/125000000000",
"110096573559509/1000000000000",
"111156837847141/1000000000000",
"113040105178423/1000000000000",
"114120908253079/1000000000000",
"7254063608831/62500000000",
"117129321688107/1000000000000",
"59080502814341/500000000000",
"12003582211003/100000000000",
"60547905028049/500000000000",
"122105829940027/1000000000000",
"24623967096491/200000000000",
"31034139379633/250000000000",
"31289858673747/250000000000",
"126202311734687/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "17813192150918049430683440780993476589390836749123622351/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"208495898749/200000000000",
"1032606094801/500000000000",
"154103657911/50000000000",
"1023955489959/250000000000",
"2554612813023/500000000000",
"6123116250319/1000000000000",
"7139859602209/1000000000000",
"1634701053413/200000000000",
"5017582012021/500000000000",
"11093712841697/1000000000000",
"604779559811/50000000000",
"3287743517371/250000000000",
"15079071179389/1000000000000",
"2017266694009/125000000000",
"1714942255947/100000000000",
"18170770902113/1000000000000",
"19213412655453/1000000000000",
"21008228724907/1000000000000",
"1378168815781/62500000000",
"11536172816977/500000000000",
"4817749301561/200000000000",
"25100626894391/1000000000000",
"26107423581797/1000000000000",
"13579340655721/500000000000",
"7057868115237/250000000000",
"30029779436863/1000000000000",
"6213040470451/200000000000",
"32131435473431/1000000000000",
"6814031323769/200000000000",
"35130824999953/1000000000000",
"18072164264881/500000000000",
"18589400277511/500000000000",
"39047959561189/1000000000000",
"20054103749197/500000000000",
"41117557398791/1000000000000",
"42131052565887/1000000000000",
"43147675322847/1000000000000",
"44169771143911/1000000000000",
"45213036724619/1000000000000",
"11752897563889/250000000000",
"24027951623387/500000000000",
"49078552285987/1000000000000",
"626141687007/12500000000",
"25572911844153/500000000000",
"52220233151847/1000000000000",
"13506600607923/250000000000",
"13765517149679/250000000000",
"56128756679377/1000000000000",
"7259025432957/125000000000",
"59134105141561/1000000000000",
"60150831846963/1000000000000",
"15297610153679/250000000000",
"62982038596821/1000000000000",
"64055646239457/1000000000000",
"65106438023769/1000000000000",
"66111384728027/1000000000000",
"3356084315539/50000000000",
"68133764907433/1000000000000",
"69149591645411/1000000000000",
"14034336902223/200000000000",
"7121503333039/100000000000",
"36502061223691/500000000000",
"1480958794899/20000000000",
"75071596703373/1000000000000",
"38044761675589/500000000000",
"77105844340729/1000000000000",
"19530460140287/250000000000",
"79140022195327/1000000000000",
"80163659314621/1000000000000",
"81207341269683/1000000000000",
"83000690610327/1000000000000",
"10505487380913/125000000000",
"85066035572551/1000000000000",
"43038869143323/500000000000",
"43568492814587/500000000000",
"22267656177923/250000000000",
"90166123748327/1000000000000",
"23010811311383/250000000000",
"18614537996413/200000000000",
"94129778096043/1000000000000",
"11900703511853/125000000000",
"3031703020727/31250000000",
"98054187968243/1000000000000",
"19814846837337/200000000000",
"6255582298249/62500000000",
"25275515636939/250000000000",
"25527482723449/250000000000",
"103169892540993/1000000000000",
"105042950044153/1000000000000",
"26518489922631/250000000000",
"13392170635257/125000000000",
"5453791734363/50000000000",
"27534848728077/250000000000",
"55585092703809/500000000000",
"113041967853897/1000000000000",
"114101288248703/1000000000000",
"115108581057649/1000000000000",
"29029792110473/250000000000",
"117130224043327/1000000000000",
"23628862644353/200000000000",
"11916378864431/100000000000",
"24040796233221/200000000000",
"122007717943807/1000000000000",
"61542182808163/500000000000",
"124141345754137/1000000000000",
"31290100670267/250000000000",
"126203963285589/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "6063088115077943727590275233381516506862019430713708902533/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"32588159153/31250000000",
"258074662447/125000000000",
"769090149571/250000000000",
"827131190561/200000000000",
"6070029494431/1000000000000",
"895692168437/125000000000",
"9044012073753/1000000000000",
"10073761636819/1000000000000",
"11131170707693/1000000000000",
"762955297263/62500000000",
"3503516336119/250000000000",
"7527178157281/500000000000",
"1607496107291/100000000000",
"8545074180359/500000000000",
"3620700236659/200000000000",
"19111694961213/1000000000000",
"10085783062113/500000000000",
"22043952400153/1000000000000",
"1442219854499/62500000000",
"12069464236149/500000000000",
"26078847025949/1000000000000",
"678557083577/25000000000",
"28173253768731/1000000000000",
"3006086000133/100000000000",
"31159305943029/1000000000000",
"16520502572361/500000000000",
"17037790645237/500000000000",
"1754651327173/50000000000",
"7220827535693/200000000000",
"4645740598931/125000000000",
"2440256183189/62500000000",
"10018856620967/250000000000",
"20566377303117/500000000000",
"2638069142361/62500000000",
"44015967694567/1000000000000",
"9011169251279/200000000000",
"46075463524859/1000000000000",
"23545116022183/500000000000",
"12025655457167/250000000000",
"49110396475421/1000000000000",
"50169991705717/1000000000000",
"26024433517183/500000000000",
"53129631212701/1000000000000",
"13767227564867/250000000000",
"56129535547413/1000000000000",
"28571350726159/500000000000",
"58177140501591/1000000000000",
"3002358853287/50000000000",
"30553972295031/500000000000",
"12423486712159/200000000000",
"3945721836861/62500000000",
"64148257666973/1000000000000",
"3258511702399/50000000000",
"16553346786473/250000000000",
"1062649111487/15625000000",
"6905328803187/100000000000",
"70076334366787/1000000000000",
"4443080378903/62500000000",
"72150510706651/1000000000000",
"4630799509063/62500000000",
"75160747526187/1000000000000",
"76199720559977/1000000000000",
"39001869808841/500000000000",
"19761659810927/250000000000",
"80068939993891/1000000000000",
"10135628702713/125000000000",
"10261823848909/125000000000",
"83153372362199/1000000000000",
"42544858540967/500000000000",
"861696399249/10000000000",
"88043717035737/1000000000000",
"44550974064291/500000000000",
"45054203011859/500000000000",
"91118875330381/1000000000000",
"46065244211127/500000000000",
"93144851108803/1000000000000",
"94165197638557/1000000000000",
"95205143983019/1000000000000",
"48500223754819/500000000000",
"49037813026799/500000000000",
"49564924611159/500000000000",
"20028362972509/200000000000",
"50581255254387/500000000000",
"51101566269171/500000000000",
"325027499163/3125000000",
"21017177026387/200000000000",
"106143719334017/1000000000000",
"53581741728493/500000000000",
"54103636043361/500000000000",
"110012234439919/1000000000000",
"111057524302077/1000000000000",
"56041951266897/500000000000",
"113106198456881/1000000000000",
"114128958022999/1000000000000",
"28788752796159/250000000000",
"3631280938399/31250000000",
"117997632395877/1000000000000",
"59521281267739/500000000000",
"120066223928419/1000000000000",
"24216962371637/200000000000",
"122100745440599/1000000000000",
"61558031794081/500000000000",
"124134822382619/1000000000000",
"6257938598431/50000000000",
"126202609858523/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "5181884680118505431201206506465344169300445662890185427883/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"201255139957/200000000000",
"1008916227649/500000000000",
"1516666487011/500000000000",
"4055085104963/1000000000000",
"2548954471221/500000000000",
"6893392280597/1000000000000",
"793664774991/100000000000",
"895905331367/100000000000",
"1994417990993/200000000000",
"2758078050929/250000000000",
"6483027034507/500000000000",
"7013602222717/500000000000",
"1880404278561/125000000000",
"16082501879961/1000000000000",
"17879426902847/1000000000000",
"18953689824339/1000000000000",
"4001268098349/200000000000",
"840611827053/40000000000",
"11015946516969/500000000000",
"2305453875147/100000000000",
"6024343568173/250000000000",
"25902172049643/1000000000000",
"673551272441/25000000000",
"28010936943777/1000000000000",
"3744807092027/125000000000",
"3102067683909/100000000000",
"4004731913767/125000000000",
"33078530269633/1000000000000",
"2180452644889/62500000000",
"35963257843367/1000000000000",
"37021309220813/1000000000000",
"38052423080189/1000000000000",
"39931827752873/1000000000000",
"20496717496327/500000000000",
"4200492710039/100000000000",
"2688913656049/62500000000",
"68841210017/1562500000",
"918562939057/20000000000",
"9398055419151/200000000000",
"600024141687/12500000000",
"49020411126659/1000000000000",
"12511027982131/250000000000",
"1596478401887/31250000000",
"52883260634541/1000000000000",
"26963162297999/500000000000",
"10989686012437/200000000000",
"27981794739083/500000000000",
"56975225080609/1000000000000",
"1812009014763/31250000000",
"11797764521991/200000000000",
"3002250703097/50000000000",
"30985772713473/500000000000",
"63031951508187/1000000000000",
"16011756969093/250000000000",
"65085574152489/1000000000000",
"16721787134741/250000000000",
"67961469203627/1000000000000",
"13802959747703/200000000000",
"35012863846761/500000000000",
"35522654929301/500000000000",
"72084206875517/1000000000000",
"73876889356871/1000000000000",
"18737842049867/250000000000",
"19001170064159/250000000000",
"75209053881/976562500",
"39015159361551/500000000000",
"79053053247729/1000000000000",
"80096007939141/1000000000000",
"255917668929/3125000000",
"41468078700739/500000000000",
"4197931025601/50000000000",
"21242783520851/250000000000",
"43015722549037/500000000000",
"87968088770153/1000000000000",
"695563364763/7812500000",
"1801265825801/20000000000",
"91942853625179/1000000000000",
"93005686381197/1000000000000",
"94021517251909/1000000000000",
"95058038841609/1000000000000",
"6058490084973/62500000000",
"97996987249123/1000000000000",
"12375981769651/125000000000",
"6251489282633/62500000000",
"12630502800899/125000000000",
"20416711104751/200000000000",
"103890296550839/1000000000000",
"104966593178657/1000000000000",
"106023000003197/1000000000000",
"53520022041097/500000000000",
"108080329741563/1000000000000",
"5494434128737/50000000000",
"110965233773591/1000000000000",
"112023468880787/1000000000000",
"113054780509921/1000000000000",
"57468002201083/500000000000",
"289998438927/2500000000",
"117014629906953/1000000000000",
"118038593544023/1000000000000",
"59541543965243/500000000000",
"120884573456267/1000000000000",
"121926548039977/1000000000000",
"15368477503321/125000000000",
"61979693322963/500000000000",
"12501831871681/100000000000",
"126943209002999/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "13890570294568483367498589192195849656482974914875874183247/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"503067714219/500000000000",
"206479603851/100000000000",
"3936515004011/1000000000000",
"4967622968427/1000000000000",
"1506443756097/250000000000",
"7102177073931/1000000000000",
"8904877732167/1000000000000",
"4972395532081/500000000000",
"10966027208357/1000000000000",
"11983192432361/1000000000000",
"12997987624313/1000000000000",
"3503233537851/250000000000",
"15030923657097/1000000000000",
"125416744699/7812500000",
"4274130799001/250000000000",
"18891629065821/1000000000000",
"9967679164073/500000000000",
"20957462291693/1000000000000",
"10986466145769/500000000000",
"5746504958419/250000000000",
"4798961723983/200000000000",
"25054399704987/1000000000000",
"13466224696531/500000000000",
"28012712013817/1000000000000",
"7487199644639/250000000000",
"31007534986201/1000000000000",
"1600839636699/50000000000",
"33033554250971/1000000000000",
"681362345409/20000000000",
"35939851184431/1000000000000",
"18500754568159/500000000000",
"38013469321351/1000000000000",
"9757906893893/250000000000",
"2002681810823/50000000000",
"20548193849303/500000000000",
"42901349918363/1000000000000",
"21970423856919/500000000000",
"45008886164383/1000000000000",
"46948736336727/1000000000000",
"6000932753789/125000000000",
"49016670802903/1000000000000",
"50032748801193/1000000000000",
"12763645562901/250000000000",
"6512173236887/125000000000",
"53895674929797/1000000000000",
"10987806327133/200000000000",
"27979172367523/500000000000",
"14255327129569/250000000000",
"14741032987389/250000000000",
"3001425904347/50000000000",
"30530265454119/500000000000",
"62939303886313/1000000000000",
"16000560021199/250000000000",
"16254348727017/250000000000",
"16513307151531/250000000000",
"67927324948131/1000000000000",
"6898792933621/100000000000",
"4374832633143/62500000000",
"2219081755633/31250000000",
"72025250893227/1000000000000",
"36522572199249/500000000000",
"74084573895113/1000000000000",
"37935698376713/500000000000",
"76945176443697/1000000000000",
"19498933254947/250000000000",
"79000929743219/1000000000000",
"80010266197587/1000000000000",
"81022153210273/1000000000000",
"82037879792331/1000000000000",
"20764755353343/250000000000",
"21025420485361/250000000000",
"85891251981817/1000000000000",
"21733591769079/250000000000",
"87956581909971/1000000000000",
"44486102963943/500000000000",
"44992458339123/500000000000",
"11373980341303/125000000000",
"46024571398143/500000000000",
"23495650566473/250000000000",
"47531160433377/500000000000",
"3029233279869/31250000000",
"48996668906427/500000000000",
"98999380932663/1000000000000",
"2000196729441/20000000000",
"101021366171899/1000000000000",
"102035549999723/1000000000000",
"2061111544551/20000000000",
"104094886593123/1000000000000",
"105895250205417/1000000000000",
"106970983948169/1000000000000",
"540136678473/5000000000",
"13630541515027/125000000000",
"110084015610227/1000000000000",
"55942598857041/500000000000",
"112960441251489/1000000000000",
"57007079372749/500000000000",
"115025335547021/1000000000000",
"116045766358113/1000000000000",
"11708530498199/100000000000",
"29722346348409/250000000000",
"14995677046451/125000000000",
"121021374023409/1000000000000",
"122038096833543/1000000000000",
"123077615258921/1000000000000",
"3121775845297/25000000000",
"12594465116757/100000000000",
"63497603104859/500000000000"
],
"d": [
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1
]
},
{
"w": "38094859932457655635799644281880910394782423694890318650667/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1876404831429/1000000000000",
"367097624631/125000000000",
"197267820437/50000000000",
"2478853298523/500000000000",
"1493233585779/250000000000",
"6993489746127/1000000000000",
"4016513815717/500000000000",
"4912241846791/500000000000",
"2724681559289/250000000000",
"5975372060649/500000000000",
"2591692562367/200000000000",
"873229306607/62500000000",
"7493882067313/500000000000",
"16009009650239/1000000000000",
"8525508816651/500000000000",
"18855760203901/1000000000000",
"155422826301/7812500000",
"20955456247831/1000000000000",
"4406319988233/200000000000",
"149053409217/6250000000",
"4984465326791/200000000000",
"5195481706123/200000000000",
"5398732997491/200000000000",
"14016463119179/500000000000",
"29833248335597/1000000000000",
"15453964459089/500000000000",
"31962638410437/1000000000000",
"16488130617019/500000000000",
"33999643011541/1000000000000",
"8760842316119/250000000000",
"36849391978171/1000000000000",
"378929669887/10000000000",
"9728262399181/250000000000",
"3997729017901/100000000000",
"5240364460141/125000000000",
"5375480314947/125000000000",
"44887315400217/1000000000000",
"45948065680663/1000000000000",
"46960291669109/1000000000000",
"47977723614769/1000000000000",
"49000477795449/1000000000000",
"50043740479903/1000000000000",
"51855393742091/1000000000000",
"52899744404221/1000000000000",
"2696056945033/50000000000",
"54986893275597/1000000000000",
"11374051723877/200000000000",
"28953250417181/500000000000",
"5892141510881/100000000000",
"59982534087207/1000000000000",
"3870324443293/62500000000",
"6300642941973/100000000000",
"6489224969221/100000000000",
"4122207266017/62500000000",
"1339409980377/20000000000",
"68006348374669/1000000000000",
"69879453703023/1000000000000",
"70940869454359/1000000000000",
"35975500188037/500000000000",
"72965622733761/1000000000000",
"36991506663729/500000000000",
"7500544790631/100000000000",
"76049173279/1000000000",
"77847725977751/1000000000000",
"1577833531721/20000000000",
"39957244000261/500000000000",
"80928438357143/1000000000000",
"2049748942471/25000000000",
"83932901460377/1000000000000",
"85000917893179/1000000000000",
"21509930883597/250000000000",
"43922446689953/500000000000",
"11110929364661/125000000000",
"44954761053181/500000000000",
"90921199691109/1000000000000",
"18394877153121/200000000000",
"5815451324533/62500000000",
"23713551437071/250000000000",
"95927700200473/1000000000000",
"19396733065081/200000000000",
"49006683249969/500000000000",
"99887570206109/1000000000000",
"2523715911303/25000000000",
"101959360639933/1000000000000",
"102975734728637/1000000000000",
"51998225554671/500000000000",
"10503656416613/100000000000",
"26709155526079/250000000000",
"107911939546173/1000000000000",
"21793178663093/200000000000",
"54988808970421/500000000000",
"110998341358799/1000000000000",
"112038150933481/1000000000000",
"113843249261711/1000000000000",
"57459713870633/500000000000",
"57987774550977/500000000000",
"23398556358763/200000000000",
"118033538603193/1000000000000",
"239695763363/2000000000",
"3778916434083/31250000000",
"121985945044867/1000000000000",
"30755512739459/250000000000",
"62417945117257/500000000000",
"62955781055719/500000000000",
"63484518099449/500000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1
]
},
{
"w": "3661578797387410323294405771741119423182060559073022774091/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1024275717009/1000000000000",
"203970154629/100000000000",
"387815459331/125000000000",
"2490400905251/500000000000",
"1203297441139/200000000000",
"879356121279/125000000000",
"2011428312339/250000000000",
"569148158029/62500000000",
"274666133779/25000000000",
"3016817638741/250000000000",
"14004877961447/1000000000000",
"15062145933723/1000000000000",
"16065231858257/1000000000000",
"4281094845063/250000000000",
"759706906727/40000000000",
"10014404756941/500000000000",
"21048757876881/1000000000000",
"22066693637877/1000000000000",
"23086159894409/1000000000000",
"3013761841439/125000000000",
"6288568230971/250000000000",
"26953939277557/1000000000000",
"279978564579/10000000000",
"290207904259/10000000000",
"7508383855147/250000000000",
"777367174967/25000000000",
"16518709066923/500000000000",
"6821083864513/200000000000",
"56230367869/1600000000",
"18474741215353/500000000000",
"4749016521341/125000000000",
"39014132422633/1000000000000",
"40030202344399/1000000000000",
"41039904511471/1000000000000",
"5262380601799/125000000000",
"22017746470671/500000000000",
"22557521406859/500000000000",
"23494498067211/500000000000",
"9609412407199/200000000000",
"24526775412031/500000000000",
"50063711687191/1000000000000",
"6384385760077/125000000000",
"52089178261011/1000000000000",
"13277193866437/250000000000",
"54147987740939/1000000000000",
"55938199107179/1000000000000",
"57012906178639/1000000000000",
"11613133317163/200000000000",
"7384334966347/125000000000",
"3004550651303/50000000000",
"61113683699189/1000000000000",
"62156624102163/1000000000000",
"63947509065913/1000000000000",
"16247459373633/250000000000",
"16502980231067/250000000000",
"67026892424467/1000000000000",
"68038939875173/1000000000000",
"345226629677/5000000000",
"70102374958421/1000000000000",
"72031570188541/1000000000000",
"73094369080781/1000000000000",
"3706190972753/50000000000",
"75993223041921/1000000000000",
"38526623213181/500000000000",
"78062952111273/1000000000000",
"39538443198799/500000000000",
"625728827919/7812500000",
"16223218539013/200000000000",
"41079202316847/500000000000",
"83954857906511/1000000000000",
"42498647284693/500000000000",
"8601904926071/100000000000",
"43517471372479/500000000000",
"4402196273353/50000000000",
"11137867540571/125000000000",
"45519813069573/500000000000",
"92105524018619/1000000000000",
"46570341190681/500000000000",
"9494979340413/100000000000",
"12003087011557/125000000000",
"97080261224623/1000000000000",
"12262131350467/125000000000",
"99136411922007/1000000000000",
"4037630493361/40000000000",
"102015496371533/1000000000000",
"3220938204811/31250000000",
"104082876101797/1000000000000",
"105118139141733/1000000000000",
"106990965975059/1000000000000",
"27013141929699/250000000000",
"109063885203019/1000000000000",
"110082329551207/1000000000000",
"55558673910053/500000000000",
"56495060866367/500000000000",
"114049774986737/1000000000000",
"115055584478521/1000000000000",
"1814306689509/15625000000",
"117986855926403/1000000000000",
"119021530428309/1000000000000",
"1200389697363/10000000000",
"30263645034207/250000000000",
"15258795405369/125000000000",
"3077210196573/25000000000",
"12411288524243/100000000000",
"62578228929677/500000000000",
"63478521442371/500000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "864764764222618890700730669676901178067901233700615484507/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"899925532687/500000000000",
"2843307177839/1000000000000",
"3862348472179/1000000000000",
"615652824561/125000000000",
"3430953293459/500000000000",
"990194578153/125000000000",
"111679673377/12500000000",
"9968880278299/1000000000000",
"2367726463411/200000000000",
"644940775229/50000000000",
"1738521773177/125000000000",
"14921653933457/1000000000000",
"15938567185307/1000000000000",
"16961517386031/1000000000000",
"18004385430251/1000000000000",
"9905578277127/500000000000",
"1042534320279/50000000000",
"10959690346983/500000000000",
"11933189158857/500000000000",
"3116159467479/125000000000",
"6486690027623/250000000000",
"421672909929/15625000000",
"7200491168983/250000000000",
"14939448545423/500000000000",
"15469822853353/500000000000",
"31975919851213/1000000000000",
"16894180566663/500000000000",
"34863162207793/1000000000000",
"35917358141671/1000000000000",
"36931016670729/1000000000000",
"1898297787369/50000000000",
"7967507040381/200000000000",
"40898907364017/1000000000000",
"10477654870873/250000000000",
"4292862259701/100000000000",
"43952178014887/1000000000000",
"44995706583963/1000000000000",
"23400676625693/500000000000",
"4784463654057/100000000000",
"48864696737427/1000000000000",
"49928406950889/1000000000000",
"51873373881417/1000000000000",
"26477065085857/500000000000",
"13709156368951/250000000000",
"55897492545909/1000000000000",
"56908781684927/1000000000000",
"28962825700241/500000000000",
"736852587491/12500000000",
"59990615900223/1000000000000",
"61794448521083/1000000000000",
"15709277947937/250000000000",
"7981926449199/125000000000",
"4057330766499/62500000000",
"66854246040213/1000000000000",
"67914209552591/1000000000000",
"34463728511523/500000000000",
"69960944715773/1000000000000",
"71827145847169/1000000000000",
"14577180442927/200000000000",
"73892214260907/1000000000000",
"37450736857579/500000000000",
"75908259698199/1000000000000",
"76967082811227/1000000000000",
"39420773374401/500000000000",
"1996806465129/25000000000",
"16186051427889/200000000000",
"82006414496437/1000000000000",
"1309524315837/15625000000",
"84849466440763/1000000000000",
"42935434785899/500000000000",
"86887446714937/1000000000000",
"43951227522951/500000000000",
"88917660559961/1000000000000",
"89935303059339/1000000000000",
"18191630863011/200000000000",
"46000634785073/500000000000",
"18759222822783/200000000000",
"47419934067271/500000000000",
"23965618462667/250000000000",
"96878466452853/1000000000000",
"24473077263353/250000000000",
"98901107452763/1000000000000",
"99960637369419/1000000000000",
"6364902551669/62500000000",
"6432433314721/62500000000",
"104856534551969/1000000000000",
"52957656832251/500000000000",
"106924321515457/1000000000000",
"107941601528791/1000000000000",
"5448812131517/50000000000",
"6928219560031/62500000000",
"111914137150461/1000000000000",
"112928315317099/1000000000000",
"113950492837761/1000000000000",
"114990854292663/1000000000000",
"116798729395221/1000000000000",
"14734293898319/125000000000",
"118930580550973/1000000000000",
"119947770049363/1000000000000",
"15123382065013/125000000000",
"122790282890347/1000000000000",
"123865506715277/1000000000000",
"31230114154789/250000000000",
"125933363165143/1000000000000",
"5078259578237/40000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "139659252073743748294769805929680317469143565481088207957/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1016546852673/1000000000000",
"2039209194247/1000000000000",
"3082035073269/1000000000000",
"97594759271/20000000000",
"5922401698313/1000000000000",
"434067615261/62500000000",
"7957637245149/1000000000000",
"901737848553/100000000000",
"5477419197489/500000000000",
"12018692230929/1000000000000",
"407813586031/31250000000",
"7464693097111/500000000000",
"7996239762413/500000000000",
"17008397038409/1000000000000",
"18044922126861/1000000000000",
"19923564565629/1000000000000",
"20984759434657/1000000000000",
"10997952239301/500000000000",
"5752939986257/250000000000",
"6007997906147/250000000000",
"12535894979537/500000000000",
"13439176125681/500000000000",
"1747164335661/62500000000",
"29011223479887/1000000000000",
"3753522013179/125000000000",
"15534456023839/500000000000",
"16439366808153/500000000000",
"1697774669863/50000000000",
"8753439367159/250000000000",
"36045648696391/1000000000000",
"37926834892173/1000000000000",
"19495075494681/500000000000",
"8001077857653/200000000000",
"20514890751751/500000000000",
"21037290975041/500000000000",
"43882677739139/1000000000000",
"44926134202361/1000000000000",
"22974955630149/500000000000",
"46965807429287/1000000000000",
"12007296419663/250000000000",
"24954395444907/500000000000",
"1018811890407/20000000000",
"52005035031309/1000000000000",
"5394731751467/100000000000",
"27505492860431/500000000000",
"56030700278009/1000000000000",
"57074520914321/1000000000000",
"29436549860599/500000000000",
"59916607006207/1000000000000",
"30470225828581/500000000000",
"12391783970703/200000000000",
"62974693788627/1000000000000",
"31995018637929/500000000000",
"32504127173837/500000000000",
"33015621032069/500000000000",
"67074900100673/1000000000000",
"34435509718461/500000000000",
"69914659001301/1000000000000",
"14187439984941/200000000000",
"17988337820581/250000000000",
"18241807681999/250000000000",
"4623569112941/62500000000",
"18759209405659/250000000000",
"38457386065879/500000000000",
"9749364967743/125000000000",
"79933927551283/1000000000000",
"80994333500473/1000000000000",
"41002946191103/500000000000",
"83026673373243/1000000000000",
"84066827968449/1000000000000",
"85873094318259/1000000000000",
"434744034487/5000000000",
"88004706076561/1000000000000",
"17804262538309/200000000000",
"45030460111213/500000000000",
"91868241756149/1000000000000",
"46471933640911/500000000000",
"93999585444583/1000000000000",
"5938520025931/62500000000",
"48027993972893/500000000000",
"19570995297771/200000000000",
"24732301825621/250000000000",
"99981637190839/1000000000000",
"100990679209853/1000000000000",
"12750864721191/125000000000",
"1288011693631/12500000000",
"52453085051257/500000000000",
"52983029256257/500000000000",
"13371741434373/125000000000",
"53990956683217/500000000000",
"5452082334947/50000000000",
"110908484584857/1000000000000",
"111942278688491/1000000000000",
"56479526566669/500000000000",
"22794428899879/200000000000",
"28745133613783/250000000000",
"7252495397759/62500000000",
"921263327187/7812500000",
"14875299521101/125000000000",
"60473384544881/500000000000",
"122010711301/1000000000",
"123042092962463/1000000000000",
"124916343981089/1000000000000",
"125976447931217/1000000000000",
"63493062978939/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1
]
},
{
"w": "179460772216324672864609374290009957492786356338584592601/25000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"469866216119/250000000000",
"740065043977/250000000000",
"195980355377/40000000000",
"2980079983247/500000000000",
"6974490336467/1000000000000",
"8010737049841/1000000000000",
"9889660226847/1000000000000",
"10953058201951/1000000000000",
"11968382028033/1000000000000",
"812034842831/62500000000",
"701856088473/50000000000",
"7919756245827/500000000000",
"16882507940493/1000000000000",
"17904584314733/1000000000000",
"18917273901503/1000000000000",
"1248582382223/62500000000",
"10956350151969/500000000000",
"22975796586991/1000000000000",
"24006260910199/1000000000000",
"12940137466327/500000000000",
"1077608341571/40000000000",
"27948405303241/1000000000000",
"28961755805693/1000000000000",
"2997806143993/100000000000",
"7753236284681/250000000000",
"16440973420997/500000000000",
"16971204711147/500000000000",
"34951780957301/1000000000000",
"3596561627449/100000000000",
"36982198020041/1000000000000",
"38004945270071/1000000000000",
"39048318636479/1000000000000",
"10211321471281/250000000000",
"20944114662217/500000000000",
"42910909581711/1000000000000",
"43924411792909/1000000000000",
"22492710906659/500000000000",
"46925560847223/1000000000000",
"47991676989973/1000000000000",
"49026846470693/1000000000000",
"50840214908251/1000000000000",
"51915966038721/1000000000000",
"3310864581689/62500000000",
"2700225208067/50000000000",
"27940887580313/500000000000",
"5694219573523/100000000000",
"57951370790957/1000000000000",
"7370649083053/125000000000",
"59982393018337/1000000000000",
"61017230162017/1000000000000",
"31445839852161/500000000000",
"31977338117667/500000000000",
"64968883605291/1000000000000",
"65990978214137/1000000000000",
"33515674113541/500000000000",
"68839032127401/1000000000000",
"34957455626179/500000000000",
"14194195190291/200000000000",
"1439758521123/20000000000",
"36513996604773/500000000000",
"14966848693561/200000000000",
"37954933753101/500000000000",
"38482844894613/500000000000",
"19495677915947/250000000000",
"19755657699709/250000000000",
"80829281377913/1000000000000",
"81905125876367/1000000000000",
"41480600387207/500000000000",
"83978375473461/1000000000000",
"42509078664127/500000000000",
"86816173311511/1000000000000",
"87889979465799/1000000000000",
"88942593685859/1000000000000",
"22487990546557/250000000000",
"90968536072853/1000000000000",
"92003367193983/1000000000000",
"11734181962351/125000000000",
"4746750975057/50000000000",
"47973356008889/500000000000",
"24241186150047/250000000000",
"4899974358107/50000000000",
"3994604179603/40000000000",
"100924737508047/1000000000000",
"12741476963287/125000000000",
"102941652693703/1000000000000",
"51973965549001/500000000000",
"656292756957/6250000000",
"53439428211441/500000000000",
"53955019939947/500000000000",
"27242006549141/250000000000",
"110044607866327/1000000000000",
"111848530420747/1000000000000",
"56444337205309/500000000000",
"113909744223821/1000000000000",
"22985299057327/200000000000",
"115941366600371/1000000000000",
"116956893210419/1000000000000",
"117974617906553/1000000000000",
"2974928992459/25000000000",
"120040988773083/1000000000000",
"121835736669317/1000000000000",
"122879364112531/1000000000000",
"123901717340507/1000000000000",
"62458863267153/500000000000",
"25186293539049/200000000000",
"126940358646969/1000000000000"
],
"d": [
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "15728869145093571481327316080714847049149190477094481711327/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1024420586423/1000000000000",
"407957969761/200000000000",
"3103097177259/1000000000000",
"4992918200473/1000000000000",
"1213703912633/200000000000",
"7146483632127/1000000000000",
"1119468308063/125000000000",
"1249559971191/125000000000",
"11018113634351/1000000000000",
"12030033644023/1000000000000",
"13084366631973/1000000000000",
"14159132406537/1000000000000",
"1595830676791/100000000000",
"16997094302431/1000000000000",
"1125768191181/62500000000",
"9536376336647/500000000000",
"21003706729051/1000000000000",
"22061414630421/1000000000000",
"23069133214457/1000000000000",
"24083120664379/1000000000000",
"5020498128779/200000000000",
"26141784610461/1000000000000",
"1396989911023/50000000000",
"1160601190573/40000000000",
"15034464156041/500000000000",
"3108043868493/100000000000",
"3210210565717/100000000000",
"33142266145317/1000000000000",
"2184234672161/62500000000",
"2251471772187/62500000000",
"18540293330969/500000000000",
"2381242976759/62500000000",
"7828753427307/200000000000",
"40949288188461/1000000000000",
"164034602383/3906250000",
"43015595768131/1000000000000",
"8805670992509/200000000000",
"11272392283057/250000000000",
"47031179771321/1000000000000",
"48111710804471/1000000000000",
"49993616053477/1000000000000",
"6381686193049/125000000000",
"52063978466747/1000000000000",
"1326993998711/25000000000",
"10819987579503/200000000000",
"27569785700509/500000000000",
"28471706772649/500000000000",
"2900919161143/50000000000",
"5907221433481/100000000000",
"60083352708399/1000000000000",
"477371730501/7812500000",
"12428585550691/200000000000",
"7993703781503/125000000000",
"65025080109821/1000000000000",
"66081298162859/1000000000000",
"67098532604559/1000000000000",
"4258666053023/62500000000",
"13989487350229/200000000000",
"71024042254317/1000000000000",
"3604128334001/50000000000",
"73114282016213/1000000000000",
"14999557911769/200000000000",
"304242674577/4000000000",
"77075692783011/1000000000000",
"39050041825427/500000000000",
"79144458375153/1000000000000",
"80946319937267/1000000000000",
"16397854750409/200000000000",
"83011307113701/1000000000000",
"16804784954551/200000000000",
"85084063979633/1000000000000",
"87019964601949/1000000000000",
"17616640706063/200000000000",
"89113814174249/1000000000000",
"18197471719713/200000000000",
"92047448976127/1000000000000",
"46528208428261/500000000000",
"5879382633803/62500000000",
"47543393596097/500000000000",
"12015219401901/125000000000",
"97991837184041/1000000000000",
"99052404961963/1000000000000",
"5003089105161/50000000000",
"50538114060407/500000000000",
"6380785592459/62500000000",
"103114694475027/1000000000000",
"52079156252817/500000000000",
"2119154271791/20000000000",
"4280047565879/40000000000",
"10801965918097/100000000000",
"27269070730609/250000000000",
"22030095095243/200000000000",
"22395550283661/200000000000",
"4522210701603/40000000000",
"22826624515369/200000000000",
"115961777873463/1000000000000",
"11704663301303/100000000000",
"14873833675289/125000000000",
"120050165679617/1000000000000",
"121059308681711/1000000000000",
"3814784589771/31250000000",
"61544775295251/500000000000",
"124111626849757/1000000000000",
"125154434954209/1000000000000",
"126955560491119/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "137556412194237279949060865395988315754239421168708971859/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1041552449567/1000000000000",
"2080811311477/1000000000000",
"779651932623/250000000000",
"4156234995097/1000000000000",
"5194748514261/1000000000000",
"6235873498289/1000000000000",
"7280470287729/1000000000000",
"4165033048607/500000000000",
"4693130087979/500000000000",
"10449592161557/1000000000000",
"230417660909/20000000000",
"6299698887853/500000000000",
"855166481893/62500000000",
"7383372733029/500000000000",
"792393381881/50000000000",
"4230770308329/250000000000",
"8993141853461/500000000000",
"763052508229/40000000000",
"20166094272869/1000000000000",
"21228924230607/1000000000000",
"22304833289291/1000000000000",
"11694404414247/500000000000",
"4895970068851/200000000000",
"12787572144157/500000000000",
"3333835397991/125000000000",
"27761991234393/1000000000000",
"14423155261157/500000000000",
"14961188851147/500000000000",
"30985339997803/1000000000000",
"6415045303639/200000000000",
"8291304586811/250000000000",
"3422837498931/100000000000",
"35303394410561/1000000000000",
"4548061516401/125000000000",
"18734346346863/500000000000",
"19276265223507/500000000000",
"39631966495823/1000000000000",
"20352238300783/500000000000",
"41769235492563/1000000000000",
"1713065524647/40000000000",
"43877754257743/1000000000000",
"44924106197701/1000000000000",
"1149164296501/25000000000",
"4700660236817/100000000000",
"48045958054597/1000000000000",
"12271320066779/250000000000",
"10025152473421/200000000000",
"799514795553/15625000000",
"52215219988553/1000000000000",
"5326499653411/100000000000",
"5431856955333/100000000000",
"11075073504693/200000000000",
"2257370550707/40000000000",
"28746608621987/500000000000",
"58550258119311/1000000000000",
"119207769529/2000000000",
"60652678568263/1000000000000",
"61696066756709/1000000000000",
"62734555049901/1000000000000",
"63768230209161/1000000000000",
"64797473981959/1000000000000",
"1316466908357/20000000000",
"66845728568571/1000000000000",
"67865940892949/1000000000000",
"68883955496293/1000000000000",
"69900074497643/1000000000000",
"70915062374981/1000000000000",
"71928737963681/1000000000000",
"72938109683077/1000000000000",
"3699892201503/50000000000",
"18981295502197/250000000000",
"9622903739457/125000000000",
"77989106982599/1000000000000",
"78998246268921/1000000000000",
"80006736315583/1000000000000",
"8101499074021/100000000000",
"20505872053387/250000000000",
"41515774283961/500000000000",
"21009804466061/250000000000",
"85047609973927/1000000000000",
"86051657747953/1000000000000",
"87107988828087/1000000000000",
"17805957821873/200000000000",
"90086800839381/1000000000000",
"91091787318361/1000000000000",
"46049993160781/500000000000",
"18621780278901/200000000000",
"294118435417/3125000000",
"47563876147681/500000000000",
"96138729408801/1000000000000",
"97147275424979/1000000000000",
"98208303200229/1000000000000",
"100090473394527/1000000000000",
"20234646612607/200000000000",
"103115189856977/1000000000000",
"5086715022/48828125",
"105185844101217/1000000000000",
"26549918495713/250000000000",
"53606852535067/500000000000",
"27057063107939/250000000000",
"21848822787379/200000000000",
"55130481265163/500000000000",
"13909932438033/125000000000",
"28075102044211/250000000000",
"113323472197439/1000000000000",
"3573439941229/31250000000",
"28845200402241/250000000000",
"29103944618569/250000000000",
"23491297993277/200000000000",
"3703216791001/31250000000",
"1494436096257/12500000000",
"120612103733171/1000000000000",
"121672736280249/1000000000000",
"122734405079379/1000000000000",
"123794991575557/1000000000000",
"62426266979257/500000000000",
"15738236449097/125000000000",
"31738756606707/250000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "2286709110273141555625892955302526060152723318047051766383/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"484852410919/250000000000",
"3000063189887/1000000000000",
"4014329035467/1000000000000",
"5050193820697/1000000000000",
"866212605941/125000000000",
"3996539774503/500000000000",
"9008269608881/1000000000000",
"10032409214967/1000000000000",
"11076891809229/1000000000000",
"2576082492799/200000000000",
"556919930289/40000000000",
"3736248127573/250000000000",
"7978780525523/500000000000",
"17017378082829/1000000000000",
"4738204832919/250000000000",
"5004004807693/250000000000",
"21046911207713/1000000000000",
"11460913095519/500000000000",
"23982706250879/1000000000000",
"24992678669491/1000000000000",
"2600859423091/100000000000",
"27028774488191/1000000000000",
"28068553602677/1000000000000",
"14932844652663/500000000000",
"30940261701161/1000000000000",
"31993065902937/1000000000000",
"2062646483567/62500000000",
"34018721781559/1000000000000",
"17520645427759/500000000000",
"36084596905643/1000000000000",
"37882712828587/1000000000000",
"38926291698417/1000000000000",
"19975115618419/500000000000",
"40965156211943/1000000000000",
"10506986097529/250000000000",
"5489249888233/125000000000",
"35147145709/781250000",
"46063838102397/1000000000000",
"5985035769661/125000000000",
"1529810500487/31250000000",
"31256898811/625000000",
"12760252508459/250000000000",
"52916608806413/1000000000000",
"26988408197821/500000000000",
"27492826399419/500000000000",
"27999661551781/500000000000",
"3563506284893/62500000000",
"58050486660197/1000000000000",
"59922361417993/1000000000000",
"30491979338337/500000000000",
"3099792588341/50000000000",
"63014124986877/1000000000000",
"8006187404231/125000000000",
"13185102615969/200000000000",
"16746987646933/250000000000",
"850021816403/12500000000",
"17255833401131/250000000000",
"14012658315681/200000000000",
"71865127463909/1000000000000",
"18235008913883/250000000000",
"14798866070627/200000000000",
"37503853580191/500000000000",
"4752666247873/62500000000",
"9739413890531/125000000000",
"4936050066957/62500000000",
"79988440155811/1000000000000",
"81006603100939/1000000000000",
"10255193831407/125000000000",
"2097692977741/25000000000",
"16993377130221/200000000000",
"85973755600429/1000000000000",
"21745984009067/250000000000",
"87990640827427/1000000000000",
"89049966436913/1000000000000",
"11364546983211/125000000000",
"91951384409129/1000000000000",
"92969378504769/1000000000000",
"46990367539719/500000000000",
"23760564459957/250000000000",
"9691149693077/100000000000",
"12243291446283/125000000000",
"49481569199159/500000000000",
"99971853320623/1000000000000",
"101023856147023/1000000000000",
"102097606471637/1000000000000",
"103904188110729/1000000000000",
"104939957010481/1000000000000",
"106000857570981/1000000000000",
"107078580931021/1000000000000",
"27221948419241/250000000000",
"27482024522851/250000000000",
"110949154229651/1000000000000",
"111965970322773/1000000000000",
"112980687836519/1000000000000",
"56998212629163/500000000000",
"57507295119197/500000000000",
"58018549869259/500000000000",
"7317567612459/62500000000",
"118875474186299/1000000000000",
"59959770708041/500000000000",
"30235479628439/250000000000",
"121958032704657/1000000000000",
"4918868573799/40000000000",
"12398056850517/100000000000",
"125040277832257/1000000000000",
"31729823985123/250000000000"
],
"d": [
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1
]
},
{
"w": "1002036731147957552920437049052774839006093035287597124803/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"910605443829/500000000000",
"2898156695847/1000000000000",
"3958237389883/1000000000000",
"4993949023343/1000000000000",
"6808588223601/1000000000000",
"7883756915827/1000000000000",
"279374072227/31250000000",
"1244620055449/125000000000",
"2749166202979/250000000000",
"1600120907409/125000000000",
"3469032028447/250000000000",
"14930584662867/1000000000000",
"7971772483647/500000000000",
"16966673504329/1000000000000",
"18009860614841/1000000000000",
"9908532560181/500000000000",
"20860654380233/1000000000000",
"21880595076617/1000000000000",
"11472092917169/500000000000",
"12445202701337/500000000000",
"25971357916461/1000000000000",
"6963608149429/250000000000",
"28915302404197/1000000000000",
"14963279316169/500000000000",
"30944056167081/1000000000000",
"3196635598739/100000000000",
"2063055236537/62500000000",
"34813572198141/1000000000000",
"717146728689/20000000000",
"18438230120229/500000000000",
"758783767213/20000000000",
"1595257202313/40000000000",
"4094542720203/100000000000",
"5247222198123/125000000000",
"43859067983007/1000000000000",
"22461204670999/500000000000",
"11484548719197/250000000000",
"11743523299603/250000000000",
"48848887421209/1000000000000",
"12477250943527/250000000000",
"25459216918687/500000000000",
"51931944777413/1000000000000",
"827305831981/15625000000",
"53968782351323/1000000000000",
"13752302474001/250000000000",
"1420464315391/25000000000",
"11579421647133/200000000000",
"11794420965233/200000000000",
"1901685421371/31250000000",
"61913496882557/1000000000000",
"7865273971657/125000000000",
"63935769275947/1000000000000",
"32475845483067/500000000000",
"65973740052709/1000000000000",
"6701633687043/100000000000",
"13762855250029/200000000000",
"34929120013313/500000000000",
"70881793495687/1000000000000",
"35949843981659/500000000000",
"72911546792729/1000000000000",
"73972862341719/1000000000000",
"75845345228179/1000000000000",
"19218922370429/250000000000",
"77939318842549/1000000000000",
"79873819369913/1000000000000",
"16186758585563/200000000000",
"81946402135607/1000000000000",
"82969051441487/1000000000000",
"84011864874813/1000000000000",
"85810366212099/1000000000000",
"86852347411099/1000000000000",
"17574751324629/200000000000",
"22222299622327/250000000000",
"89901209493941/1000000000000",
"45456053483061/500000000000",
"9192202680163/100000000000",
"5808036202603/62500000000",
"93987856888311/1000000000000",
"47928595631159/500000000000",
"48444072970563/500000000000",
"97945904729307/1000000000000",
"3960859441063/40000000000",
"25207898485897/250000000000",
"101871461937677/1000000000000",
"51444085520743/500000000000",
"103944166230473/1000000000000",
"105020189457107/1000000000000",
"6676451223037/62500000000",
"107862429439811/1000000000000",
"54440810240907/500000000000",
"27474081567583/250000000000",
"55453979286467/500000000000",
"55959509302917/500000000000",
"14115834464471/125000000000",
"113985561067483/1000000000000",
"57928181003449/500000000000",
"116887091016611/1000000000000",
"58975495403489/500000000000",
"5994486008067/50000000000",
"60475762653557/500000000000",
"121968031726321/1000000000000",
"24601734843143/200000000000",
"3900810242211/31250000000",
"3934473215959/31250000000",
"126963652448553/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1
]
},
{
"w": "7683128447583426938284598829395941033556906161000905777501/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"208687322541/200000000000",
"2067982647321/1000000000000",
"3083540393901/1000000000000",
"2073347681349/500000000000",
"3012656733223/500000000000",
"7061262044801/1000000000000",
"8079702604769/1000000000000",
"36362446641/4000000000",
"2537835020229/250000000000",
"601578618759/50000000000",
"13112187111987/1000000000000",
"7525014706519/500000000000",
"805367387363/50000000000",
"17110502398577/1000000000000",
"4542419787669/250000000000",
"20038161872099/1000000000000",
"21074337964069/1000000000000",
"22094229652097/1000000000000",
"23112249194749/1000000000000",
"24131803381539/1000000000000",
"12577857624977/500000000000",
"5239978469137/200000000000",
"27999678531079/1000000000000",
"29043652783217/1000000000000",
"7516655392333/250000000000",
"15539660571859/500000000000",
"1285616053549/40000000000",
"3408327334221/100000000000",
"35151234799017/1000000000000",
"36189703267741/1000000000000",
"37995613752769/1000000000000",
"1219940505933/31250000000",
"5007501977281/125000000000",
"20538082440767/500000000000",
"42085830567613/1000000000000",
"862897152837/20000000000",
"45081505402437/1000000000000",
"5770129776823/125000000000",
"6004384059889/125000000000",
"49093160806923/1000000000000",
"6262448028623/125000000000",
"51109738066301/1000000000000",
"26060571570977/500000000000",
"13283816769259/250000000000",
"1353870631141/25000000000",
"13798486170769/250000000000",
"7123037538197/125000000000",
"7257371593541/125000000000",
"29555900333939/500000000000",
"60120932323449/1000000000000",
"61137192980351/1000000000000",
"62159765487613/1000000000000",
"63202897594903/1000000000000",
"64993619970489/1000000000000",
"13207215803609/200000000000",
"3352914889153/50000000000",
"17018325697707/250000000000",
"6908532175463/100000000000",
"70091696026033/1000000000000",
"35574403659843/500000000000",
"18269487623631/250000000000",
"9267598586427/125000000000",
"9396279510969/125000000000",
"38519886629321/500000000000",
"19524955317451/250000000000",
"79109484005227/1000000000000",
"1602468890607/20000000000",
"81139929225823/1000000000000",
"82162701642357/1000000000000",
"83204968796347/1000000000000",
"85001382672721/1000000000000",
"17208778664639/200000000000",
"87065658458377/1000000000000",
"11010192997089/125000000000",
"4454525979199/50000000000",
"22537397854051/250000000000",
"46043256193637/500000000000",
"9315252227827/100000000000",
"47093877714011/500000000000",
"95996354259353/1000000000000",
"48535674984881/500000000000",
"98126844742819/1000000000000",
"793148609981/8000000000",
"50091604540409/500000000000",
"6374276352959/62500000000",
"25765807983573/250000000000",
"104117509211399/1000000000000",
"105130031733429/1000000000000",
"26541200837021/250000000000",
"13504049405311/125000000000",
"109091743091199/1000000000000",
"110098953856683/1000000000000",
"111106765853457/1000000000000",
"56082929504013/500000000000",
"114040605446017/1000000000000",
"57535502244677/500000000000",
"116129123703837/1000000000000",
"58602667965343/500000000000",
"59506785978549/500000000000",
"24010787676657/200000000000",
"121075555278703/1000000000000",
"122093851289829/1000000000000",
"61555739553029/500000000000",
"124130784387611/1000000000000",
"125156018698489/1000000000000",
"31550003126879/250000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1603548373478830907058200398357161527816705553713897686753/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1060147938373/1000000000000",
"1047950651429/500000000000",
"3910634552443/1000000000000",
"1246471136483/250000000000",
"377634470273/62500000000",
"1764825960301/250000000000",
"4049519071777/500000000000",
"990327803267/100000000000",
"2195683433877/200000000000",
"240658431163/20000000000",
"6522936441349/500000000000",
"14069063900001/1000000000000",
"7556165311421/500000000000",
"16919690831609/1000000000000",
"17963266213897/1000000000000",
"18983173531597/1000000000000",
"10023371545959/500000000000",
"10996570340523/500000000000",
"11537070700327/500000000000",
"3119695283603/125000000000",
"5203688073301/200000000000",
"13514815847453/500000000000",
"2804712679193/100000000000",
"7267354021487/250000000000",
"30112050898741/1000000000000",
"997404280593/31250000000",
"32960713731197/1000000000000",
"16989975931273/500000000000",
"4380345607419/125000000000",
"3698511320793/100000000000",
"9512269774951/250000000000",
"39081344587163/1000000000000",
"40962582950347/1000000000000",
"21012960915397/500000000000",
"21520876993017/500000000000",
"44077705407683/1000000000000",
"22976331745741/500000000000",
"5876604178083/125000000000",
"2401118237707/50000000000",
"49036044911931/1000000000000",
"12512958408639/250000000000",
"51073225908259/1000000000000",
"13028458287481/250000000000",
"26961504774687/500000000000",
"27500780002779/500000000000",
"56076447460619/1000000000000",
"57958970570439/1000000000000",
"7377319786557/125000000000",
"3751717112119/62500000000",
"12208200959037/200000000000",
"1939286078643/31250000000",
"7884902096187/125000000000",
"12824358223527/200000000000",
"4119948711933/62500000000",
"13392615436137/200000000000",
"67986490681151/1000000000000",
"34499865330891/500000000000",
"70054300041733/1000000000000",
"71129163411707/1000000000000",
"72932233667891/1000000000000",
"924596736591/12500000000",
"75034310635907/1000000000000",
"9621747800429/125000000000",
"9754323617977/125000000000",
"79047883656249/1000000000000",
"10008876525049/125000000000",
"81114119674329/1000000000000",
"20728003961593/250000000000",
"83954007505131/1000000000000",
"42487612260419/500000000000",
"859906842827/10000000000",
"87002607781829/1000000000000",
"4400666583497/50000000000",
"89018953592971/1000000000000",
"4503476370299/50000000000",
"91143128845807/1000000000000",
"46470673052341/500000000000",
"93977321699781/1000000000000",
"23759473224653/250000000000",
"12014348033171/125000000000",
"12241335882569/125000000000",
"49485531184679/500000000000",
"99988043890419/1000000000000",
"25261096341623/250000000000",
"102120398789749/1000000000000",
"103923414769633/1000000000000",
"104962583305709/1000000000000",
"21196407051207/200000000000",
"13374612026909/125000000000",
"108008652242141/1000000000000",
"21804011775267/200000000000",
"110027842894893/1000000000000",
"111086780689783/1000000000000",
"1764961309891/15625000000",
"455953314229/4000000000",
"115052296476481/1000000000000",
"58495553305171/500000000000",
"7378307729631/62500000000",
"59534747930931/500000000000",
"7506888113493/62500000000",
"60963891371497/500000000000",
"123005095005289/1000000000000",
"124065612976391/1000000000000",
"62550924205191/500000000000",
"126923035338851/1000000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "2692000690637833081931036040797087801129576091020342640631/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"894429312937/500000000000",
"141395936667/50000000000",
"1921825424121/500000000000",
"2452206247019/500000000000",
"3420193166493/500000000000",
"3950257354451/500000000000",
"4456309198821/500000000000",
"9934750870971/1000000000000",
"10977378503373/1000000000000",
"798252896893/62500000000",
"1381453837047/100000000000",
"14836300377723/1000000000000",
"3170565287571/200000000000",
"8432421354751/500000000000",
"17876225252979/1000000000000",
"9441832968769/500000000000",
"19942413287/1000000000",
"21811615722131/1000000000000",
"5710540375559/250000000000",
"23905463483911/1000000000000",
"5168080268961/200000000000",
"13450174068751/500000000000",
"13956614460207/500000000000",
"5789509722717/200000000000",
"1540780059329/50000000000",
"31875695589763/1000000000000",
"32884643469339/1000000000000",
"2118645220233/62500000000",
"34914666727533/1000000000000",
"2246045664399/62500000000",
"7396056525157/200000000000",
"38777191497091/1000000000000",
"4977681092711/125000000000",
"40843975418541/1000000000000",
"41861454995403/1000000000000",
"6698877397/156250000",
"4393358317571/100000000000",
"286300999121/6250000000",
"46838785848213/1000000000000",
"11975544700963/250000000000",
"49838030394303/1000000000000",
"50897371318389/1000000000000",
"25954902967537/500000000000",
"52944104663259/1000000000000",
"27404297901131/500000000000",
"2793371307489/50000000000",
"14218456202463/250000000000",
"57883157711413/1000000000000",
"1840417333739/31250000000",
"59905446599773/1000000000000",
"60921367189377/1000000000000",
"61943238090833/1000000000000",
"31493275761697/500000000000",
"12955158513013/200000000000",
"65819695618513/1000000000000",
"66843080362179/1000000000000",
"16965221553441/250000000000",
"68876994371137/1000000000000",
"69892599272099/1000000000000",
"70910657128253/1000000000000",
"1798351533601/25000000000",
"36488638922149/500000000000",
"37385596434633/500000000000",
"75814308436907/1000000000000",
"9604546457657/125000000000",
"38923958802609/500000000000",
"7890712114067/100000000000",
"20210232618861/250000000000",
"20484099164709/250000000000",
"5238335142959/62500000000",
"16968551972643/200000000000",
"85899812726251/1000000000000",
"43487821971751/500000000000",
"5549034999217/62500000000",
"89824300725719/1000000000000",
"45422164449519/500000000000",
"91859367677657/1000000000000",
"92872122627747/1000000000000",
"23469988098253/250000000000",
"47469983131291/500000000000",
"19362552951357/200000000000",
"19568758909097/200000000000",
"6181697216291/62500000000",
"20169160225717/200000000000",
"50954634289727/500000000000",
"102939977539431/1000000000000",
"20962371547917/200000000000",
"105871190158087/1000000000000",
"106878484452081/1000000000000",
"107889210769849/1000000000000",
"108900359872847/1000000000000",
"54957107586579/500000000000",
"110933553233291/1000000000000",
"55986760698939/500000000000",
"113777604129353/1000000000000",
"22970828104733/200000000000",
"5795561781729/50000000000",
"58465148976727/500000000000",
"23594729050121/200000000000",
"5988437301447/50000000000",
"15101332230453/125000000000",
"121832349376121/1000000000000",
"122847918822019/1000000000000",
"123859537478403/1000000000000",
"7804382256539/62500000000",
"125875648752541/1000000000000",
"63463241301321/500000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "15925656820209490497943030483116168372407700834503945515583/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1930144719367/1000000000000",
"299162522009/100000000000",
"4009986509853/1000000000000",
"2526278830453/500000000000",
"6848264004523/1000000000000",
"789085409277/100000000000",
"8914110069323/1000000000000",
"9932153777147/1000000000000",
"5474096034403/500000000000",
"11963935372759/1000000000000",
"12982008181613/1000000000000",
"14005049471503/1000000000000",
"7523977376933/500000000000",
"16838670490617/1000000000000",
"17881857944057/1000000000000",
"18904427434457/1000000000000",
"9959894534859/500000000000",
"4186384677079/200000000000",
"1371166508057/62500000000",
"229960316297/10000000000",
"4985075235351/200000000000",
"6497007345439/250000000000",
"6754342176283/250000000000",
"14443299726649/500000000000",
"2994665872953/100000000000",
"1934764598909/62500000000",
"31970276081853/1000000000000",
"16493400322849/500000000000",
"17004826683591/500000000000",
"17526147923217/500000000000",
"36848029188901/1000000000000",
"37890788302281/1000000000000",
"38912910879527/1000000000000",
"19964291826077/500000000000",
"40938012271721/1000000000000",
"8399396666663/200000000000",
"5491890979679/125000000000",
"45000641463059/1000000000000",
"11509055129781/250000000000",
"47843585719413/1000000000000",
"24459577827831/500000000000",
"49975247983577/1000000000000",
"203969494823/4000000000",
"52032836985737/1000000000000",
"53850036278319/1000000000000",
"10985619385441/200000000000",
"55990379912349/1000000000000",
"57029528720343/1000000000000",
"7354889951893/125000000000",
"14970495685737/250000000000",
"60904126746999/1000000000000",
"30960241393791/500000000000",
"62934834216141/1000000000000",
"63943887780433/1000000000000",
"65004499747191/1000000000000",
"33438857904701/500000000000",
"6790975476909/100000000000",
"34486736081111/500000000000",
"70913806862031/1000000000000",
"71976558402213/1000000000000",
"14601286121427/200000000000",
"37444558983761/500000000000",
"15197015965577/200000000000",
"77926082915729/1000000000000",
"79005847991593/1000000000000",
"80883690281367/1000000000000",
"20485795423257/250000000000",
"20738045729941/250000000000",
"41983026392803/500000000000",
"10622836133079/125000000000",
"17201114242243/200000000000",
"43524675164743/500000000000",
"88841183751001/1000000000000",
"17977027827671/200000000000",
"11363561903377/125000000000",
"91926978358471/1000000000000",
"23235680639861/250000000000",
"93958688126609/1000000000000",
"47488814686171/500000000000",
"12000133344919/125000000000",
"48522487479267/500000000000",
"49416898181371/500000000000",
"99878147086529/1000000000000",
"4036066578837/40000000000",
"25480068486883/250000000000",
"51468108520343/500000000000",
"10395192523899/100000000000",
"26242668186391/250000000000",
"105993946358521/1000000000000",
"107037227672587/1000000000000",
"108831987968019/1000000000000",
"109874495233479/1000000000000",
"13861941934309/125000000000",
"111906505254533/1000000000000",
"11296472819949/100000000000",
"57444319609871/500000000000",
"115942375301289/1000000000000",
"5847043950721/50000000000",
"29498743482953/250000000000",
"29980313673799/250000000000",
"120982889940447/1000000000000",
"122011536002317/1000000000000",
"15484879668259/125000000000",
"31234123056327/250000000000",
"31485284700587/250000000000",
"63472408591329/500000000000"
],
"d": [
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1
]
},
{
"w": "1374796339174549696998977125123522447516260376596139290773/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"253296282469/250000000000",
"1024137623933/500000000000",
"3920890143651/1000000000000",
"622891155527/125000000000",
"2997388693963/500000000000",
"7012448781407/1000000000000",
"8036423572439/1000000000000",
"2269889899461/250000000000",
"1360417627673/125000000000",
"1192677709443/100000000000",
"12949999070897/1000000000000",
"558665379101/40000000000",
"3744415437733/250000000000",
"8019056100469/500000000000",
"8993586801503/500000000000",
"3987771086091/200000000000",
"656266887361/31250000000",
"5503609011391/250000000000",
"23037445254661/1000000000000",
"12040169641967/500000000000",
"25887117674401/1000000000000",
"26930771459713/1000000000000",
"1118006276413/40000000000",
"14506955589203/500000000000",
"3869901447601/125000000000",
"32026092144659/1000000000000",
"33062349972123/1000000000000",
"348780850187/10000000000",
"35953532065283/1000000000000",
"37011763499689/1000000000000",
"2377663233157/62500000000",
"19959583657803/500000000000",
"1280590551559/31250000000",
"20994268473023/500000000000",
"10750556476807/250000000000",
"44018753234817/1000000000000",
"11260362209821/250000000000",
"4608357920847/100000000000",
"23943701080211/500000000000",
"24463225844847/500000000000",
"24996989682927/500000000000",
"51930873451089/1000000000000",
"52988704988843/1000000000000",
"6749465758227/125000000000",
"55008055996227/1000000000000",
"56023322103077/1000000000000",
"57044988322261/1000000000000",
"58087447069443/1000000000000",
"11976724527971/200000000000",
"60927384550843/1000000000000",
"61950693708951/1000000000000",
"12593632136479/200000000000",
"31989793171169/500000000000",
"65040270877269/1000000000000",
"4182456262269/62500000000",
"67992655961347/1000000000000",
"13813777235671/200000000000",
"70882990632697/1000000000000",
"17989351606377/250000000000",
"36506646470997/500000000000",
"3701594734407/50000000000",
"24023933079/320000000",
"76875837100069/1000000000000",
"77917379528961/1000000000000",
"78938836812409/1000000000000",
"39976781038149/500000000000",
"80965628026017/1000000000000",
"81976317319893/1000000000000",
"20746487533349/250000000000",
"83992542386383/1000000000000",
"85051669255749/1000000000000",
"21730410697911/250000000000",
"17590500496943/200000000000",
"89010139258679/1000000000000",
"90086178719307/1000000000000",
"91895013571019/1000000000000",
"23233910463779/250000000000",
"18791454547621/200000000000",
"47487265460203/500000000000",
"47995533994653/500000000000",
"48504835679777/500000000000",
"49022631155519/500000000000",
"99912498197047/1000000000000",
"100972329773181/1000000000000",
"25494747749807/250000000000",
"102988808158631/1000000000000",
"103995727401243/1000000000000",
"10505408096657/100000000000",
"10692525484811/100000000000",
"107956177003991/1000000000000",
"54510144482531/500000000000",
"27739947950681/250000000000",
"112021236300007/1000000000000",
"113037606433129/1000000000000",
"114078440351309/1000000000000",
"11589347965621/100000000000",
"7310660685911/62500000000",
"5901548207579/50000000000",
"119067191083203/1000000000000",
"7555515243027/62500000000",
"6098258452289/50000000000",
"961132874977/7812500000",
"1240603041417/10000000000",
"15733886987439/125000000000",
"31736377394297/250000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2
]
},
{
"w": "2988061036264533548782215108732691632172692799243540477379/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"203223304391/200000000000",
"2029762506113/1000000000000",
"1519347980663/500000000000",
"2049238501757/500000000000",
"1494464309653/250000000000",
"3529303234249/500000000000",
"2249464344983/250000000000",
"2514655080221/250000000000",
"11072924911693/1000000000000",
"12109100303777/1000000000000",
"13988255582439/1000000000000",
"1505172961269/100000000000",
"8033575485331/500000000000",
"8545714707387/500000000000",
"18136016394951/1000000000000",
"2492448679529/125000000000",
"20982408020411/1000000000000",
"171910428017/7812500000",
"4603469095607/200000000000",
"24077319018211/1000000000000",
"13006635563367/500000000000",
"5415298386631/200000000000",
"5621491353853/200000000000",
"14991452432167/500000000000",
"31043862145893/1000000000000",
"32053749516879/1000000000000",
"16534824167051/500000000000",
"4261218922493/125000000000",
"7025943802393/200000000000",
"7385455191801/200000000000",
"38001906938721/1000000000000",
"19527344259981/500000000000",
"40063992503129/1000000000000",
"10270116984001/250000000000",
"10525770563667/250000000000",
"43146532790599/1000000000000",
"44942408043341/1000000000000",
"17963075043/390625000",
"23504247914169/500000000000",
"6002751771941/125000000000",
"49083164349727/1000000000000",
"12756004442703/250000000000",
"52090693685901/1000000000000",
"531263869307/10000000000",
"54940861495447/1000000000000",
"28008311339383/500000000000",
"57074649384581/1000000000000",
"14526450120177/250000000000",
"7498121220173/125000000000",
"3052319621417/50000000000",
"31028673308221/500000000000",
"63073614822529/1000000000000",
"64094567899833/1000000000000",
"65134524192239/1000000000000",
"33470350396859/500000000000",
"68016844010637/1000000000000",
"69073152248477/1000000000000",
"70090305707147/1000000000000",
"8891321850747/125000000000",
"9117305525827/125000000000",
"74014326863369/1000000000000",
"1172974091557/15625000000",
"76087298778509/1000000000000",
"77127576712879/1000000000000",
"4933383879523/62500000000",
"40004920584559/500000000000",
"81065873957681/1000000000000",
"82083159396649/1000000000000",
"20780795271127/250000000000",
"16986000190769/200000000000",
"86005952201231/1000000000000",
"87062457481399/1000000000000",
"88079881647973/1000000000000",
"89120212762813/1000000000000",
"90920988579353/1000000000000",
"91995803772833/1000000000000",
"93049756022607/1000000000000",
"94061622331977/1000000000000",
"9508229477951/100000000000",
"24030598220983/250000000000",
"97926353308897/1000000000000",
"99002514015299/1000000000000",
"100058735646523/1000000000000",
"101075655360239/1000000000000",
"51057688831367/500000000000",
"51954484568261/500000000000",
"419931794489/4000000000",
"6627098773517/62500000000",
"107038653303611/1000000000000",
"21608941963223/200000000000",
"54551602611971/500000000000",
"277437608531/2500000000",
"56002982365949/500000000000",
"113064176422047/1000000000000",
"57070509288319/500000000000",
"14493222447921/125000000000",
"29246432032909/250000000000",
"118006866766047/1000000000000",
"119023949339183/1000000000000",
"60019410053417/500000000000",
"121054428758049/1000000000000",
"61036262820189/500000000000",
"123094972874943/1000000000000",
"31034683932441/250000000000",
"62966960804609/500000000000",
"63488806096541/500000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "6916142550097658952924418242436567272558257956085256963/2000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1013235503573/1000000000000",
"2048363038617/1000000000000",
"3921243764003/1000000000000",
"2491708904773/500000000000",
"5995149305359/1000000000000",
"350641267473/50000000000",
"8036712291167/1000000000000",
"9079907987423/1000000000000",
"5442005612081/500000000000",
"11927401521603/1000000000000",
"12950642680099/1000000000000",
"3491823262847/250000000000",
"14978436234883/1000000000000",
"16039059786689/1000000000000",
"17987947356101/1000000000000",
"19939478427673/1000000000000",
"21001160287917/1000000000000",
"1375941599769/62500000000",
"287979656647/12500000000",
"4816281015461/200000000000",
"25888542182591/1000000000000",
"5386420722057/200000000000",
"218372191099/7812500000",
"29015552472667/1000000000000",
"7740283697917/250000000000",
"32028011820833/1000000000000",
"16532262174017/500000000000",
"34885111843567/1000000000000",
"17980825940227/500000000000",
"37022432139947/1000000000000",
"304462832943/8000000000",
"39864950385693/1000000000000",
"20469165731747/500000000000",
"1679654083599/40000000000",
"10750149899173/250000000000",
"11004262773257/250000000000",
"11259931472939/250000000000",
"46081930260849/1000000000000",
"23942535553141/500000000000",
"24462139584223/500000000000",
"4999203876091/100000000000",
"51929346033137/1000000000000",
"6623407408647/125000000000",
"53994384983287/1000000000000",
"27503476691751/500000000000",
"56022229908777/1000000000000",
"1782623868469/31250000000",
"58086680040771/1000000000000",
"59882657666551/1000000000000",
"30463238826651/500000000000",
"30974914519121/500000000000",
"62967473718883/1000000000000",
"63978988454739/1000000000000",
"6503971779991/100000000000",
"66918929534681/1000000000000",
"8499039139083/125000000000",
"34534253644573/500000000000",
"35441273789129/500000000000",
"71956997653737/1000000000000",
"73012893022877/1000000000000",
"74031506081441/1000000000000",
"75074368379263/1000000000000",
"19218940704607/250000000000",
"4869828681217/62500000000",
"39469323306157/500000000000",
"19988322102179/250000000000",
"10120633816627/125000000000",
"81975585484183/1000000000000",
"5186572414889/62500000000",
"41995801846169/500000000000",
"85050680315543/1000000000000",
"86921271742631/1000000000000",
"17590446671371/200000000000",
"17801965392057/200000000000",
"45042873498547/500000000000",
"2297292451503/25000000000",
"23232822128303/250000000000",
"93951294553129/1000000000000",
"47483115964859/500000000000",
"47989561955389/500000000000",
"19397566291487/200000000000",
"24512058400977/250000000000",
"9991555024037/100000000000",
"100950643724357/1000000000000",
"101967386829697/1000000000000",
"102981002838013/1000000000000",
"10399046382879/100000000000",
"52525066611409/500000000000",
"106924972444107/1000000000000",
"26989022380921/250000000000",
"5451018997003/50000000000",
"55479939141279/500000000000",
"11202139984837/100000000000",
"28259421817457/250000000000",
"114078428006089/1000000000000",
"57946717986781/500000000000",
"11697063397631/100000000000",
"118031165673707/1000000000000",
"119067369767923/1000000000000",
"755550648927/6250000000",
"30491258729117/250000000000",
"7689050012943/62500000000",
"62030025160693/500000000000",
"125871083015971/1000000000000",
"63472762886477/500000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2
]
},
{
"w": "322248491723650388490254074980389707966869348858619075377/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1013662980431/1000000000000",
"518752705277/250000000000",
"25115332293/6250000000",
"203469829519/40000000000",
"6125315123253/1000000000000",
"7930014445291/1000000000000",
"4486599282453/500000000000",
"9996632093899/1000000000000",
"2753550850893/250000000000",
"12026363451531/1000000000000",
"3271955697457/250000000000",
"14957998709797/1000000000000",
"1998956922479/125000000000",
"8501761337131/500000000000",
"9031119458671/500000000000",
"19989492491567/1000000000000",
"21046750349587/1000000000000",
"1378380880889/62500000000",
"11533960176301/500000000000",
"1204367727063/50000000000",
"25126538529627/1000000000000",
"5384935585141/200000000000",
"27999813785959/1000000000000",
"1162141574637/40000000000",
"1879061430497/62500000000",
"31086387789453/1000000000000",
"1003948300803/31250000000",
"33931592964023/1000000000000",
"8751864206683/250000000000",
"36064442883883/1000000000000",
"18541837331821/500000000000",
"38127405422197/1000000000000",
"39932999500467/1000000000000",
"8195271745161/200000000000",
"41999167435981/1000000000000",
"21505930638393/500000000000",
"44073029551453/1000000000000",
"11503463126519/250000000000",
"47094502423089/1000000000000",
"48976375235691/1000000000000",
"6254534235551/125000000000",
"51046548265349/1000000000000",
"13015536377351/250000000000",
"10616463849289/200000000000",
"27060873452109/500000000000",
"11184677704297/200000000000",
"56997780851613/1000000000000",
"14512611929097/250000000000",
"14764830515919/250000000000",
"60076182476191/1000000000000",
"61110852005077/1000000000000",
"62986833556857/1000000000000",
"32024541817211/500000000000",
"65062894607951/1000000000000",
"2065152992541/31250000000",
"16781332670809/250000000000",
"34466724847301/500000000000",
"70010242911059/1000000000000",
"35534417561269/500000000000",
"72100729887347/1000000000000",
"36992380680693/500000000000",
"18761873523661/250000000000",
"19015638348631/250000000000",
"77086769513707/1000000000000",
"1220793984867/15625000000",
"79932025386173/1000000000000",
"80975311469501/1000000000000",
"81997844267743/1000000000000",
"83011119535351/1000000000000",
"21017954782527/250000000000",
"43006012223229/500000000000",
"87077973379289/1000000000000",
"44056666607883/500000000000",
"44959026438339/500000000000",
"90991841530269/1000000000000",
"92044100586667/1000000000000",
"726976906839/7812500000",
"150511115779/1600000000",
"95104059383331/1000000000000",
"96973670476147/1000000000000",
"49017037067373/500000000000",
"49521675041383/500000000000",
"5002892444001/50000000000",
"50537037375611/500000000000",
"102096368955533/1000000000000",
"103140020078927/1000000000000",
"20988016989067/200000000000",
"105983534476701/1000000000000",
"3343810743919/31250000000",
"105525978679/976562500",
"54566368446709/500000000000",
"55479807735427/500000000000",
"112037043724009/1000000000000",
"14139374009497/125000000000",
"114942807751199/1000000000000",
"116027800848951/1000000000000",
"58985700516403/500000000000",
"119031022099119/1000000000000",
"12004009292681/100000000000",
"12105371517503/100000000000",
"24414053027331/200000000000",
"24618462813953/200000000000",
"124135184219633/1000000000000",
"2518660645673/20000000000",
"15872083488207/125000000000"
],
"d": [
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "284991439126418223371997206732321065563581096835835374827/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"254184131097/250000000000",
"82018519329/40000000000",
"195618220817/50000000000",
"248546069259/50000000000",
"2986419183453/500000000000",
"3514123232941/500000000000",
"8956596248827/1000000000000",
"5007821611779/500000000000",
"44107945973/4000000000",
"12048316736761/1000000000000",
"13090955070761/1000000000000",
"14886069143067/1000000000000",
"15928792026113/1000000000000",
"16950445567537/1000000000000",
"3593395059587/200000000000",
"18979024811907/1000000000000",
"9992880724037/500000000000",
"1314822561441/62500000000",
"4422028023509/200000000000",
"4781742462711/200000000000",
"3118036040761/125000000000",
"5202184163927/200000000000",
"27952792105821/1000000000000",
"3626917198197/125000000000",
"30032445745741/1000000000000",
"15536007684301/500000000000",
"32869864182217/1000000000000",
"2121511331/62500000",
"34996925290817/1000000000000",
"7201178869929/200000000000",
"37022396721179/1000000000000",
"3804433670277/100000000000",
"39087521965631/1000000000000",
"40885203068977/1000000000000",
"4192955688309/100000000000",
"4295243785751/100000000000",
"43965243548457/1000000000000",
"45019911404511/1000000000000",
"9218875641003/200000000000",
"47901312835219/1000000000000",
"6117101962857/125000000000",
"12500847982699/250000000000",
"51946645931669/1000000000000",
"10601719533913/200000000000",
"10805078102341/200000000000",
"13766251429957/250000000000",
"56857177820691/1000000000000",
"28965421632683/500000000000",
"58981586840449/1000000000000",
"14996643955993/250000000000",
"30498478448331/500000000000",
"2480362261759/40000000000",
"63024932297527/1000000000000",
"64047024922867/1000000000000",
"32545203577119/500000000000",
"1337591959713/20000000000",
"530651318673/7812500000",
"68947004571303/1000000000000",
"69965021345617/1000000000000",
"1774533546273/25000000000",
"17999333805081/250000000000",
"36507759220651/500000000000",
"74039162954999/1000000000000",
"75082851553261/1000000000000",
"38438130438649/500000000000",
"19479847898497/250000000000",
"3157661992357/40000000000",
"79953319743941/1000000000000",
"632910902481/7812500000",
"82946240862103/1000000000000",
"131315253937/1562500000",
"85918971311971/1000000000000",
"86948437016141/1000000000000",
"88005643287253/1000000000000",
"17816294335839/200000000000",
"45445266312457/500000000000",
"91930193217701/1000000000000",
"92950243300449/1000000000000",
"93965317021113/1000000000000",
"94978104851259/1000000000000",
"95985972915891/1000000000000",
"9704592330557/100000000000",
"618244500239/6250000000",
"2498753913147/25000000000",
"50506756945631/500000000000",
"10295209132129/100000000000",
"52007831412687/500000000000",
"105046439393429/1000000000000",
"106918407983907/1000000000000",
"107977620524659/1000000000000",
"108984947739753/1000000000000",
"54997796580243/500000000000",
"5550333437707/50000000000",
"56010365901237/500000000000",
"3532507445907/31250000000",
"114080457056073/1000000000000",
"115883970422137/1000000000000",
"116960642645321/1000000000000",
"7376108286569/62500000000",
"59518420121891/500000000000",
"120080474713457/1000000000000",
"60938342242913/500000000000",
"122919183021147/1000000000000",
"123941944282589/1000000000000",
"62479425846209/500000000000",
"125972562778707/1000000000000",
"126986041715103/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "19670497855943569026736631835553302070630800459784615833113/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"450082384193/250000000000",
"711036135517/250000000000",
"241791381301/62500000000",
"1221037131873/250000000000",
"5947550957339/1000000000000",
"3915141087821/500000000000",
"8862320345487/1000000000000",
"620029620021/62500000000",
"10996279935473/1000000000000",
"12807556820941/1000000000000",
"865190387483/62500000000",
"596382676311/40000000000",
"16850181444769/1000000000000",
"17910907638551/1000000000000",
"18924566735927/1000000000000",
"19947407102877/1000000000000",
"20990162032647/1000000000000",
"22785663168393/1000000000000",
"23827855342887/1000000000000",
"1242469900457/50000000000",
"25865475953203/1000000000000",
"13438856816703/500000000000",
"13944078432871/500000000000",
"14449018700213/500000000000",
"14952201913317/500000000000",
"30963468968277/1000000000000",
"32830259476399/1000000000000",
"677197919467/20000000000",
"34915904117693/1000000000000",
"35989186935841/1000000000000",
"37801366314587/1000000000000",
"38874847080841/1000000000000",
"79861322491/2000000000",
"20474399915357/500000000000",
"20995947235141/500000000000",
"43788826922059/1000000000000",
"22415693081679/500000000000",
"22926370408103/500000000000",
"1171712098877/25000000000",
"9576105693933/200000000000",
"24445864874277/500000000000",
"2494955840559/50000000000",
"6369743179061/125000000000",
"5282839593207/100000000000",
"10771711425857/200000000000",
"54921880544561/1000000000000",
"28428528249631/500000000000",
"57916801825419/1000000000000",
"29464912406969/500000000000",
"7495564938673/125000000000",
"61832240860657/1000000000000",
"62892474016231/1000000000000",
"15975355785253/250000000000",
"64915413994483/1000000000000",
"32966000012099/500000000000",
"13390904767671/200000000000",
"13599597387393/200000000000",
"69795351208457/1000000000000",
"14167675271767/200000000000",
"35927629634609/500000000000",
"72916658562371/1000000000000",
"74847851187887/1000000000000",
"37952501330377/500000000000",
"76911363016161/1000000000000",
"3896141783683/50000000000",
"19734507030087/250000000000",
"15991868575911/200000000000",
"3240093712181/40000000000",
"413998238481/5000000000",
"83842967482229/1000000000000",
"84865429823861/1000000000000",
"687024594161/8000000000",
"43468977863739/500000000000",
"44436394382833/500000000000",
"89935856743673/1000000000000",
"45482892815237/500000000000",
"4642034887133/50000000000",
"93901398913561/1000000000000",
"94911650607173/1000000000000",
"47963751792741/500000000000",
"96947364724237/1000000000000",
"1531046793373/15625000000",
"49891912741997/500000000000",
"100858241126353/1000000000000",
"101910928856321/1000000000000",
"25730060535539/250000000000",
"12992089168491/125000000000",
"104958912026263/1000000000000",
"21200375273049/200000000000",
"107798349836577/1000000000000",
"54420381581409/500000000000",
"109863173168369/1000000000000",
"110876054442047/1000000000000",
"3498007412779/31250000000",
"28468486999693/250000000000",
"114937830290053/1000000000000",
"28992256464223/250000000000",
"1841378843657/15625000000",
"118911098945647/1000000000000",
"29981727146873/250000000000",
"15120400117627/125000000000",
"122841543027387/1000000000000",
"15487908890787/125000000000",
"124915421789647/1000000000000",
"125933482298237/1000000000000",
"1015653090929/8000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "279592431275403302070224911875820026600622096753241585219/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1054496860187/1000000000000",
"2067712101421/1000000000000",
"38785655817/12500000000",
"4975749410709/1000000000000",
"3018960040191/500000000000",
"3524826783969/500000000000",
"2016832882327/250000000000",
"9091210368073/1000000000000",
"39587572721/3906250000",
"11938538866573/1000000000000",
"1622741038137/125000000000",
"700258328833/50000000000",
"3755449762221/250000000000",
"16032947591829/1000000000000",
"4273392912357/250000000000",
"19042505359719/1000000000000",
"10496994835651/500000000000",
"11027836410839/500000000000",
"4613916837039/200000000000",
"24092908276041/1000000000000",
"25135930025907/1000000000000",
"26942986577041/1000000000000",
"5597313289671/200000000000",
"725152760939/25000000000",
"30069992371633/1000000000000",
"6403113523111/200000000000",
"1323299059529/40000000000",
"34119007949397/1000000000000",
"7187915775567/200000000000",
"18508065183407/500000000000",
"3807692991367/100000000000",
"9778084443683/250000000000",
"40919475937763/1000000000000",
"20996440646127/500000000000",
"43045899211743/1000000000000",
"44055147710649/1000000000000",
"5633947915169/125000000000",
"46094241155121/1000000000000",
"47136441206569/1000000000000",
"48939646058751/1000000000000",
"49978857843923/1000000000000",
"3190414557257/62500000000",
"52983961151709/1000000000000",
"5404186264319/100000000000",
"55048976088969/1000000000000",
"56061539035697/1000000000000",
"28538407858767/500000000000",
"29049281593517/500000000000",
"11828254444819/200000000000",
"7617155827949/125000000000",
"3099052814381/50000000000",
"63004436817373/1000000000000",
"64022093052657/1000000000000",
"4064600829149/62500000000",
"8261794986877/125000000000",
"67973547309959/1000000000000",
"17261729592191/250000000000",
"35061559673093/500000000000",
"14387431819241/200000000000",
"73011609674193/1000000000000",
"37033750300427/500000000000",
"15017222792391/200000000000",
"76128977469871/1000000000000",
"15586072562223/200000000000",
"19742967631847/250000000000",
"39996622405819/500000000000",
"2025196950919/25000000000",
"82019654690281/1000000000000",
"83030167105609/1000000000000",
"84039742540469/1000000000000",
"10630775086857/125000000000",
"21526317407627/250000000000",
"4398793400173/50000000000",
"44503414098589/500000000000",
"90064441006819/1000000000000",
"11392543101461/125000000000",
"18589245856147/200000000000",
"23496455962827/250000000000",
"95005841107807/1000000000000",
"96020765178129/1000000000000",
"48516827680407/500000000000",
"3921694038769/40000000000",
"99102745992507/1000000000000",
"100970056926829/1000000000000",
"51002574577489/500000000000",
"51510951435551/500000000000",
"26008879774977/250000000000",
"52522497499463/500000000000",
"5305233258043/50000000000",
"107979484986427/1000000000000",
"109010618075817/1000000000000",
"4402996573369/40000000000",
"112014378558561/1000000000000",
"113075893692239/1000000000000",
"57046084821681/500000000000",
"14391614797427/125000000000",
"116947899257091/1000000000000",
"29506276109333/250000000000",
"23817130048099/200000000000",
"120121889495679/1000000000000",
"60971295382057/500000000000",
"30754876650763/250000000000",
"124079285359971/1000000000000",
"7819660694947/62500000000",
"63462782346733/500000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "213431949887521242638856976589010158731433437267437598497/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1054481665917/1000000000000",
"2067656149131/1000000000000",
"620551562257/200000000000",
"4975525467317/1000000000000",
"6037708784327/1000000000000",
"7049389772507/1000000000000",
"1008385486419/125000000000",
"1136375581439/125000000000",
"5067093824019/500000000000",
"2984545545527/250000000000",
"6490793197307/500000000000",
"7002410859271/500000000000",
"3004287814783/200000000000",
"501015461401/31250000000",
"4173104381/244140625",
"2380271866791/125000000000",
"10496834929373/500000000000",
"11027678828251/500000000000",
"5767326007869/250000000000",
"12046289283881/500000000000",
"5027092300617/200000000000",
"13471377319923/500000000000",
"2798626098421/100000000000",
"14502910316661/500000000000",
"30069713052153/1000000000000",
"32015189478503/1000000000000",
"3308212853707/100000000000",
"2132419203973/62500000000",
"7187840343249/200000000000",
"37015780226509/1000000000000",
"38076619070361/1000000000000",
"9778006268447/250000000000",
"10229795043339/250000000000",
"41992575221127/1000000000000",
"8609111570259/200000000000",
"44054754400693/1000000000000",
"45071199994641/1000000000000",
"5761720370399/125000000000",
"1472994976381/31250000000",
"24469686837619/500000000000",
"4997851415057/100000000000",
"12761568182051/250000000000",
"13245887427473/250000000000",
"27020700628303/500000000000",
"6881057982853/125000000000",
"56061101648433/1000000000000",
"57076455752143/1000000000000",
"58098214466091/1000000000000",
"59140928575497/1000000000000",
"60936861784737/1000000000000",
"30990348811379/500000000000",
"63004112924559/1000000000000",
"1000339576589/15625000000",
"65033240422997/1000000000000",
"16523508606527/250000000000",
"33986557008091/500000000000",
"69046507081261/1000000000000",
"70122724659503/1000000000000",
"71936819901273/1000000000000",
"73011261356037/1000000000000",
"37033560584929/500000000000",
"18771446356199/250000000000",
"761287052581/10000000000",
"7792984895711/100000000000",
"19742837664927/250000000000",
"79992777249899/1000000000000",
"81007508719087/1000000000000",
"82019570984403/1000000000000",
"83030287122623/1000000000000",
"84039930262721/1000000000000",
"85046543092889/1000000000000",
"43052794391593/500000000000",
"87975754688343/1000000000000",
"89006632403229/1000000000000",
"2814508651021/31250000000",
"3645610547453/40000000000",
"46474585042277/500000000000",
"46994867105511/500000000000",
"9501133434459/100000000000",
"48014348150393/500000000000",
"97045202211431/1000000000000",
"19612760504773/200000000000",
"24774855896299/250000000000",
"25241681951489/250000000000",
"102026542353353/1000000000000",
"103033260807919/1000000000000",
"26010768649639/250000000000",
"21009995225521/200000000000",
"53054166597459/500000000000",
"107979650836637/1000000000000",
"21802107479153/200000000000",
"110074687199719/1000000000000",
"56007131649159/500000000000",
"113075678804459/1000000000000",
"57046030565321/500000000000",
"115132989712947/1000000000000",
"58473989311567/500000000000",
"29506270368859/250000000000",
"23817092574527/200000000000",
"60060824734829/500000000000",
"121942680020023/1000000000000",
"24603918111791/200000000000",
"124079375694631/1000000000000",
"125114628263761/1000000000000",
"126925580825029/1000000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "6400039838687395925654389477573414911349918506847299859483/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1056649242307/1000000000000",
"373517838621/125000000000",
"4068061557199/1000000000000",
"743313663199/125000000000",
"7006819874333/1000000000000",
"4008689655939/500000000000",
"9034603271317/1000000000000",
"1005739784861/100000000000",
"11100624942739/1000000000000",
"322554506577/25000000000",
"13945919188629/1000000000000",
"14965320745889/1000000000000",
"3205719939371/200000000000",
"4493570278597/250000000000",
"9520605223997/500000000000",
"20078191845881/1000000000000",
"10946088897297/500000000000",
"5742062209683/250000000000",
"2402622951793/100000000000",
"6264336845007/250000000000",
"1077333455829/40000000000",
"27993564832619/1000000000000",
"290032133857/10000000000",
"15008573248977/500000000000",
"31033540001567/1000000000000",
"6411200441153/200000000000",
"16549187397899/500000000000",
"6980927709407/200000000000",
"17972144268781/500000000000",
"370129574431/10000000000",
"152174540571/3906250000",
"40017419171683/1000000000000",
"20515672737133/500000000000",
"21033527006827/500000000000",
"43944903159707/1000000000000",
"45008134606329/1000000000000",
"46024326812553/1000000000000",
"47060677465989/1000000000000",
"24469651703887/500000000000",
"10000177196409/200000000000",
"10202535617189/200000000000",
"52030877969647/1000000000000",
"53066259068239/1000000000000",
"27468983522031/500000000000",
"55999914864331/1000000000000",
"1781609879891/31250000000",
"14507212540651/250000000000",
"29525570708337/500000000000",
"60094269546863/1000000000000",
"61902741822509/1000000000000",
"31470825262831/500000000000",
"64002914676879/1000000000000",
"65078246033419/1000000000000",
"66893773781269/1000000000000",
"67967816879837/1000000000000",
"69024497557189/1000000000000",
"70054293898951/1000000000000",
"14385319457463/200000000000",
"72986615862451/1000000000000",
"73994881356369/1000000000000",
"75007599621693/1000000000000",
"38011309630121/500000000000",
"19260668735403/250000000000",
"39041083914713/500000000000",
"39933876115009/500000000000",
"4047091582639/50000000000",
"3279706443889/40000000000",
"16599688748333/200000000000",
"21002108222423/250000000000",
"85020282472737/1000000000000",
"86035896765907/1000000000000",
"87057074726871/1000000000000",
"22024916316257/250000000000",
"89889593930799/1000000000000",
"18186538965833/200000000000",
"1436786309147/15625000000",
"9296973117883/100000000000",
"93982161724907/1000000000000",
"18997831703781/200000000000",
"48023217084561/500000000000",
"97979664163807/1000000000000",
"12382386646687/125000000000",
"1261624755453/12500000000",
"50993947860681/500000000000",
"12874234609743/125000000000",
"26000791417299/250000000000",
"21002668574103/200000000000",
"13253146365231/125000000000",
"107040757685287/1000000000000",
"54030962308817/500000000000",
"54552054561037/500000000000",
"27726094661489/250000000000",
"111943547177681/1000000000000",
"3531599197391/31250000000",
"28737521747193/250000000000",
"58004632764733/500000000000",
"117018467487157/1000000000000",
"14754335650099/125000000000",
"59528268236563/500000000000",
"30024713147167/250000000000",
"121892086814081/1000000000000",
"24587022377163/200000000000",
"7747323633979/62500000000",
"24994539879443/200000000000",
"3937024045621/31250000000",
"126994483479299/1000000000000"
],
"d": [
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "180870597200372908195185773367108542624277797319886825627/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1016022456651/1000000000000",
"253204864179/125000000000",
"1542251227671/500000000000",
"5021249086883/1000000000000",
"1525188014971/250000000000",
"1993798042367/250000000000",
"282293415957/31250000000",
"1254918507193/125000000000",
"11049333352201/1000000000000",
"12061067229251/1000000000000",
"2615002181509/200000000000",
"14095103342691/1000000000000",
"1513451417659/100000000000",
"1693171268873/100000000000",
"900329440511/50000000000",
"9530260515211/500000000000",
"4014355297821/200000000000",
"21092500999373/1000000000000",
"22132694583251/1000000000000",
"23937461782651/1000000000000",
"25013420876051/1000000000000",
"26071038686859/1000000000000",
"27090361431803/1000000000000",
"5626721812813/200000000000",
"5988115963979/200000000000",
"30984520914049/1000000000000",
"640167345477/20000000000",
"33022725808247/1000000000000",
"17042790398981/500000000000",
"35969866558537/1000000000000",
"7410142963473/200000000000",
"9746966617613/250000000000",
"4004486305379/100000000000",
"41048424175497/1000000000000",
"42107516503787/1000000000000",
"2748524623543/62500000000",
"22505408911663/500000000000",
"46023577138611/1000000000000",
"4707782145459/100000000000",
"12038381545163/250000000000",
"2497780660223/50000000000",
"25498176664427/500000000000",
"10403505984657/200000000000",
"2651776164017/50000000000",
"6756498542003/125000000000",
"55069418921427/1000000000000",
"28046005965879/500000000000",
"57132195192817/1000000000000",
"58932111276563/1000000000000",
"15001907733361/250000000000",
"30530877869121/500000000000",
"62073124560933/1000000000000",
"31547112496791/500000000000",
"64134316683719/1000000000000",
"65940834549719/1000000000000",
"16754291130771/250000000000",
"17018668375567/250000000000",
"69093708832137/1000000000000",
"70136959015117/1000000000000",
"2877675621627/40000000000",
"72986135107407/1000000000000",
"74010150298683/1000000000000",
"18756245475157/250000000000",
"76087707772933/1000000000000",
"77974535176769/1000000000000",
"79055790888021/1000000000000",
"16199468438691/200000000000",
"41029007222843/500000000000",
"10383922800051/125000000000",
"84106054342119/1000000000000",
"10746940160091/125000000000",
"43518331653367/500000000000",
"17609350320823/200000000000",
"89060918559217/1000000000000",
"90078079951579/1000000000000",
"11387510260377/125000000000",
"46071540637299/500000000000",
"93939890538061/1000000000000",
"23745910481779/250000000000",
"19201307609033/200000000000",
"97019755605781/1000000000000",
"98081132372307/1000000000000",
"25006150223493/250000000000",
"3159162442289/31250000000",
"12766531096657/125000000000",
"103934599506573/1000000000000",
"52488404987099/500000000000",
"52999204539217/500000000000",
"53507100822747/500000000000",
"21604697451519/200000000000",
"27270590232891/250000000000",
"55508340123029/500000000000",
"56039522879903/500000000000",
"113096827535373/1000000000000",
"570697802433/5000000000",
"23187729090951/200000000000",
"58490966176661/500000000000",
"29501237502031/250000000000",
"59508991037241/500000000000",
"24015894225451/200000000000",
"122023434818869/1000000000000",
"6154587497343/50000000000",
"62065244366991/500000000000",
"62967596009481/500000000000",
"126977710041229/1000000000000"
],
"d": [
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1
]
},
{
"w": "1902849477661644795161791107648196306186073224557831581/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"26579439123/25000000000",
"519551725181/250000000000",
"775519620837/250000000000",
"1036537181759/250000000000",
"5949626282103/1000000000000",
"6992008902433/1000000000000",
"400720078547/50000000000",
"4513436212587/500000000000",
"1008679999799/100000000000",
"120220280829/10000000000",
"2617085285593/200000000000",
"7058092180967/500000000000",
"999499131341/62500000000",
"1705310766347/100000000000",
"18063504618483/1000000000000",
"19079281728589/1000000000000",
"20099854160187/1000000000000",
"21139598163779/1000000000000",
"22938102198133/1000000000000",
"2401246380147/100000000000",
"3133142885997/125000000000",
"26073846966269/1000000000000",
"13545112726329/500000000000",
"112448762579/4000000000",
"91108375657/3125000000",
"30960407392701/1000000000000",
"1999992540649/62500000000",
"16534125125937/500000000000",
"700233402337/20000000000",
"1127285492409/31250000000",
"18543663750311/500000000000",
"38123815671709/1000000000000",
"20002435810971/500000000000",
"20534916553851/500000000000",
"42088912388297/1000000000000",
"43131026337753/1000000000000",
"44941939064193/1000000000000",
"5752155651869/125000000000",
"23535696097313/500000000000",
"48084977728579/1000000000000",
"49119795336739/1000000000000",
"2549568874071/50000000000",
"1041056042311/20000000000",
"53064629710831/1000000000000",
"27041289641407/500000000000",
"11021143864519/200000000000",
"11229732773163/200000000000",
"28977814966163/500000000000",
"29499708941147/500000000000",
"30009638396183/500000000000",
"61082816562741/1000000000000",
"63028430092299/1000000000000",
"64109734069533/1000000000000",
"65993127912223/1000000000000",
"536429884707/8000000000",
"68064849189917/1000000000000",
"8635254131641/125000000000",
"4381538166791/62500000000",
"71147401578721/1000000000000",
"18238151328687/250000000000",
"2312374506333/31250000000",
"18753775758577/250000000000",
"38038821197799/500000000000",
"7801970411271/100000000000",
"39541969493059/500000000000",
"80116691602987/1000000000000",
"10249744156059/125000000000",
"83061022259189/1000000000000",
"42038032779701/500000000000",
"42556299655717/500000000000",
"43493740422647/500000000000",
"17609624800747/200000000000",
"89058093844291/1000000000000",
"3602883079369/40000000000",
"45544378455703/500000000000",
"23027922271223/250000000000",
"11644392145633/125000000000",
"94952449130909/1000000000000",
"19199205332017/200000000000",
"19403722873727/200000000000",
"6126993244591/62500000000",
"495465332681/5000000000",
"25258535761559/250000000000",
"51050212019727/500000000000",
"12891965809411/125000000000",
"6559261851673/62500000000",
"106023849840479/1000000000000",
"53540737676257/500000000000",
"13514070431697/125000000000",
"109990627504939/1000000000000",
"111050749568979/1000000000000",
"22411989847167/200000000000",
"113073361211077/1000000000000",
"22817984480719/200000000000",
"115125076653577/1000000000000",
"117000162844237/1000000000000",
"59031518376181/500000000000",
"14884691324827/125000000000",
"60049931136061/500000000000",
"12114086618291/100000000000",
"30737648393039/250000000000",
"24805455911391/200000000000",
"125085550903567/1000000000000",
"5044695932167/40000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1
]
},
{
"w": "718224221242040693926532173113620048373573032794654152701/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1042609172309/1000000000000",
"516339891259/250000000000",
"3077943550871/1000000000000",
"4137746593283/1000000000000",
"6075239955709/1000000000000",
"3569529833239/500000000000",
"510648089387/62500000000",
"628115285723/62500000000",
"11112972801849/1000000000000",
"6064438848581/500000000000",
"13165420644443/1000000000000",
"3008831709873/200000000000",
"16105576291221/1000000000000",
"3423353872809/200000000000",
"1813279891859/100000000000",
"19153216819023/1000000000000",
"10096447490069/500000000000",
"21999339343083/1000000000000",
"4615122282873/200000000000",
"12066243385969/500000000000",
"25149643314153/1000000000000",
"26190790329913/1000000000000",
"14002908572963/500000000000",
"29083701227581/1000000000000",
"30144518490963/1000000000000",
"15590420440513/500000000000",
"32995562811751/1000000000000",
"34071647439039/1000000000000",
"35128726468811/1000000000000",
"18074040474203/500000000000",
"37192574854069/1000000000000",
"39001116864237/1000000000000",
"800887787457/20000000000",
"41068056269299/1000000000000",
"526049045581/12500000000",
"43147444215627/1000000000000",
"45027118283781/1000000000000",
"9211768827733/200000000000",
"47123197283551/1000000000000",
"9813206735217/200000000000",
"5012973908651/100000000000",
"12787409052799/250000000000",
"208773379117/4000000000",
"3374504147553/62500000000",
"55035613725189/1000000000000",
"56059538959849/1000000000000",
"5707802534333/100000000000",
"14523463642137/250000000000",
"29554583690031/500000000000",
"12025485544847/200000000000",
"30575234684189/500000000000",
"62194142196611/1000000000000",
"63990269276219/1000000000000",
"16258494308537/250000000000",
"6605652112279/100000000000",
"2096024109679/31250000000",
"68086678195143/1000000000000",
"17274136832107/250000000000",
"14031269522803/200000000000",
"72034302590529/1000000000000",
"36557234996389/500000000000",
"15010713701093/200000000000",
"76113973967337/1000000000000",
"38562776707317/500000000000",
"19536564457931/250000000000",
"39593194660343/500000000000",
"40496468856227/500000000000",
"20517163760521/250000000000",
"20781134929691/250000000000",
"16828241468463/200000000000",
"85180861250421/1000000000000",
"8698805824693/100000000000",
"704510394923/8000000000",
"89119485025569/1000000000000",
"45068100455369/500000000000",
"18235178033547/200000000000",
"46487397857829/500000000000",
"47024507156039/500000000000",
"95101499457831/1000000000000",
"12013818352611/125000000000",
"19425354394659/200000000000",
"49080396777759/500000000000",
"100026156735123/1000000000000",
"101086009445047/1000000000000",
"1595217233249/15625000000",
"103101892471143/1000000000000",
"104161661278683/1000000000000",
"106028461171799/1000000000000",
"13382790357277/125000000000",
"108078990071597/1000000000000",
"1704564468163/15625000000",
"27525151077371/250000000000",
"111160025851501/1000000000000",
"14130224457657/125000000000",
"4564898066461/40000000000",
"116066679872399/1000000000000",
"3660332565811/31250000000",
"5908106084493/50000000000",
"120036438276897/1000000000000",
"60548264205947/500000000000",
"122106225744229/1000000000000",
"123120125442141/1000000000000",
"124136717420869/1000000000000",
"125159440590323/1000000000000",
"6310110818873/50000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1383337361827237691591554164178890003254073898092623593/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1016555524579/1000000000000",
"509809483683/250000000000",
"616391722297/200000000000",
"76245160171/15625000000",
"46268789301/7812500000",
"3472539696069/500000000000",
"7957631537587/1000000000000",
"11271718521/1250000000",
"10954288303721/1000000000000",
"2403586626607/200000000000",
"13048971069909/1000000000000",
"2985646164487/200000000000",
"1998894576459/125000000000",
"17006989406253/1000000000000",
"3608621950543/200000000000",
"19920214266159/1000000000000",
"1049027542699/50000000000",
"21990059830457/1000000000000",
"2300350981073/100000000000",
"6005046896249/250000000000",
"782973196561/31250000000",
"3366282647777/125000000000",
"27993389437733/1000000000000",
"29008034858649/1000000000000",
"7507492021759/250000000000",
"31071036930723/1000000000000",
"8220235932261/250000000000",
"33957879988859/1000000000000",
"35016281033011/1000000000000",
"563255326743/15625000000",
"37929629955523/1000000000000",
"7798553951029/200000000000",
"5000989885267/125000000000",
"20516152221663/500000000000",
"21038411693411/500000000000",
"43884404976653/1000000000000",
"22463874085541/500000000000",
"1435990228221/31250000000",
"1174188835421/25000000000",
"24015438381599/500000000000",
"49910090561591/1000000000000",
"25470941357691/500000000000",
"1625195506229/31250000000",
"13487142582717/250000000000",
"55012187900481/1000000000000",
"5603187968857/100000000000",
"57075652543921/1000000000000",
"14718572364361/250000000000",
"11983564472283/200000000000",
"30470796470819/500000000000",
"61960074485817/1000000000000",
"12595172826563/200000000000",
"12798229367229/200000000000",
"32504683450161/500000000000",
"66032365586089/1000000000000",
"67076023498349/1000000000000",
"4304498823319/62500000000",
"69915666718849/1000000000000",
"70938211113553/1000000000000",
"35977230226971/500000000000",
"72968344056241/1000000000000",
"73978155634781/1000000000000",
"37518932314893/500000000000",
"38457898769537/500000000000",
"3119836172491/40000000000",
"79934954496609/1000000000000",
"40497688338057/500000000000",
"10250852826977/125000000000",
"83027632162319/1000000000000",
"84067796131181/1000000000000",
"85873882885061/1000000000000",
"86949575575103/1000000000000",
"5500342635963/62500000000",
"89022033684913/1000000000000",
"18012323634161/200000000000",
"45934453414127/500000000000",
"18588902219889/200000000000",
"4700010865801/50000000000",
"95016991338267/1000000000000",
"48028310631809/500000000000",
"97855544319289/1000000000000",
"24732451100313/250000000000",
"19996445839167/200000000000",
"20198243639461/200000000000",
"102007543149297/1000000000000",
"20608304936673/200000000000",
"26226621106539/250000000000",
"52983190272741/500000000000",
"208933963359/1953125000",
"13497766295739/125000000000",
"6815115515073/62500000000",
"693179781721/6250000000",
"11194248262307/100000000000",
"112959248313761/1000000000000",
"56986153982493/500000000000",
"114980710077397/1000000000000",
"14505011423291/125000000000",
"117921723213387/1000000000000",
"59501181363633/500000000000",
"120946818396353/1000000000000",
"122010767419063/1000000000000",
"61521105422723/500000000000",
"124916430905329/1000000000000",
"31494120400303/250000000000",
"15873269115851/125000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1
]
},
{
"w": "7705431759506696557253369872885432585806194973298759647751/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"208758490413/200000000000",
"2068313054369/1000000000000",
"385474706331/125000000000",
"4147182285333/1000000000000",
"602988169387/100000000000",
"882738751659/125000000000",
"8120052852037/1000000000000",
"1149483087411/125000000000",
"1100718098101/100000000000",
"1204267818781/100000000000",
"13109208388773/1000000000000",
"7524926356941/500000000000",
"4027642295379/250000000000",
"8562112871657/500000000000",
"1814706562201/100000000000",
"4797447287367/250000000000",
"20985404919273/1000000000000",
"22027581279037/1000000000000",
"23049110343629/1000000000000",
"3008148129841/125000000000",
"25077445365631/1000000000000",
"26087890670003/1000000000000",
"5419553263749/200000000000",
"28104145629907/1000000000000",
"29163210391239/1000000000000",
"15515017179273/500000000000",
"32059685502133/1000000000000",
"33115706525033/1000000000000",
"34188988191143/1000000000000",
"7200219722677/200000000000",
"3707457101073/100000000000",
"3813038106113/100000000000",
"4893565757267/125000000000",
"40191640795223/1000000000000",
"41988562140019/1000000000000",
"2151555494667/50000000000",
"22026222640579/500000000000",
"352095246587/7812500000",
"11520060135889/250000000000",
"4709145298099/100000000000",
"48098831640937/1000000000000",
"614470731449/12500000000",
"6378512323849/125000000000",
"813410066429/15625000000",
"53121572890271/1000000000000",
"55056775041877/1000000000000",
"7014565022589/125000000000",
"1428238961433/25000000000",
"29082133663323/500000000000",
"375199549851/6250000000",
"30546083839479/500000000000",
"62101151535961/1000000000000",
"63115142357451/1000000000000",
"64131737265371/1000000000000",
"13030855129451/200000000000",
"66197723215401/1000000000000",
"67995089098769/1000000000000",
"69038107332499/1000000000000",
"35027494262639/500000000000",
"2844655371003/40000000000",
"36523790249921/500000000000",
"74104697383423/1000000000000",
"75111039117041/1000000000000",
"38061253127769/500000000000",
"15427542743441/200000000000",
"1953975919741/25000000000",
"39601009997641/500000000000",
"20249821655523/250000000000",
"41021304614583/500000000000",
"83065088859649/1000000000000",
"84077733909491/1000000000000",
"2660550410947/31250000000",
"87072481065279/1000000000000",
"88135548386421/1000000000000",
"44582737798947/500000000000",
"45520189016839/500000000000",
"92101077336097/1000000000000",
"46555678752057/500000000000",
"47063611158823/500000000000",
"23786774625897/250000000000",
"48093362943747/500000000000",
"48991767227821/500000000000",
"99057938831947/1000000000000",
"20022124653527/200000000000",
"101119959103617/1000000000000",
"25534111828409/250000000000",
"5157931921151/50000000000",
"10420158387587/100000000000",
"13249756998971/125000000000",
"6690029639131/62500000000",
"13507861761849/125000000000",
"4363031164899/40000000000",
"22027188979071/200000000000",
"28018417797967/250000000000",
"113137565117199/1000000000000",
"114168737941781/1000000000000",
"116047932965011/1000000000000",
"29277698397267/250000000000",
"59063299161229/500000000000",
"59581436637743/500000000000",
"121041165467353/1000000000000",
"61051448337031/500000000000",
"6155753165581/50000000000",
"15516642918317/125000000000",
"125156302355979/1000000000000",
"63099834863811/500000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "9429472764606997680581317816064668864338701429313802517/15625000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1879198292351/1000000000000",
"2959882761483/1000000000000",
"122476366123/25000000000",
"5959835372763/1000000000000",
"435882988233/62500000000",
"801008200779/100000000000",
"9889225517759/1000000000000",
"5476327966717/500000000000",
"11968060908281/1000000000000",
"40601201197/3125000000",
"2807408856727/200000000000",
"1980055700737/125000000000",
"16883115142589/1000000000000",
"8952543384177/500000000000",
"18917809148167/1000000000000",
"19977733181633/1000000000000",
"21913574169381/1000000000000",
"11488385360207/500000000000",
"24007738081229/1000000000000",
"12941500041301/500000000000",
"26943936067541/1000000000000",
"3494241222379/125000000000",
"28969814144559/1000000000000",
"14994918958837/500000000000",
"15514878381829/500000000000",
"8206773726377/250000000000",
"211886169381/6250000000",
"1398181367579/40000000000",
"17981933887743/500000000000",
"7396075402413/200000000000",
"38002844540067/1000000000000",
"19523139298007/500000000000",
"4084171792813/100000000000",
"8376937622929/200000000000",
"8581529332631/200000000000",
"43921043352249/1000000000000",
"22491009176163/500000000000",
"46922781359883/1000000000000",
"9597891793709/200000000000",
"49025186287239/1000000000000",
"2033566639263/40000000000",
"51914693197471/1000000000000",
"10594553001199/200000000000",
"54003841837949/1000000000000",
"55883272656743/1000000000000",
"56944366648109/1000000000000",
"7244382482521/125000000000",
"29485580181593/500000000000",
"187474285207/3125000000",
"61031535995151/1000000000000",
"15708343351627/250000000000",
"31954260730163/500000000000",
"16240777661747/250000000000",
"65976773740927/1000000000000",
"16753000179873/250000000000",
"68888296653039/1000000000000",
"34975489644751/500000000000",
"70964848282079/1000000000000",
"8998314314397/125000000000",
"73027016142771/1000000000000",
"37415016248227/500000000000",
"593008859473/7812500000",
"19239891123173/250000000000",
"38986793014271/500000000000",
"79008678940007/1000000000000",
"1263813998761/15625000000",
"81946918409043/1000000000000",
"16592271106153/200000000000",
"20995858716997/250000000000",
"531400184317/6250000000",
"86824674959539/1000000000000",
"87899834297791/1000000000000",
"4447694438379/50000000000",
"89965844987653/1000000000000",
"45493204209373/500000000000",
"92026576200333/1000000000000",
"18766020156853/200000000000",
"5931645688883/62500000000",
"9596229601943/100000000000",
"96979108224161/1000000000000",
"98018843039511/1000000000000",
"99812507785183/1000000000000",
"2017726657413/20000000000",
"12742111771403/125000000000",
"25735457836033/250000000000",
"103947789173763/1000000000000",
"105006295224447/1000000000000",
"52186433911/488281250",
"107908623363139/1000000000000",
"54483371281813/500000000000",
"1100435557251/10000000000",
"55924065601987/500000000000",
"112888008550763/1000000000000",
"56954601854519/500000000000",
"1795721506191/15625000000",
"14492618353649/125000000000",
"58478255052937/500000000000",
"23594898075621/200000000000",
"23799388651847/200000000000",
"24008132097291/200000000000",
"60917872956341/500000000000",
"30719846105903/250000000000",
"123901605938651/1000000000000",
"975919692323/7812500000",
"125931413634873/1000000000000",
"63470142673543/500000000000"
],
"d": [
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "412752227467570938190941873244037778768390861371472112289/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1882566097987/1000000000000",
"1472890745081/500000000000",
"990234036757/250000000000",
"2492501275569/500000000000",
"6029162090707/1000000000000",
"1566452507319/200000000000",
"8874676913533/1000000000000",
"1979405262901/200000000000",
"10909509288821/1000000000000",
"11969454867293/1000000000000",
"217264809453/15625000000",
"14968372751553/1000000000000",
"499975271059/31250000000",
"8937631043943/500000000000",
"9468184370281/500000000000",
"4986704345503/250000000000",
"5240631760493/250000000000",
"21983066874827/1000000000000",
"23022816152839/1000000000000",
"6205538312253/250000000000",
"2589638151769/100000000000",
"6737295045931/250000000000",
"5591615036139/200000000000",
"724358677087/25000000000",
"7499113338877/250000000000",
"31039167256491/1000000000000",
"16422645087919/500000000000",
"33884988652119/1000000000000",
"1092306371581/31250000000",
"46124770487/1250000000",
"4745378810921/125000000000",
"19490250609029/500000000000",
"10005388113079/250000000000",
"4183640676937/100000000000",
"8582726166067/200000000000",
"43973968262877/1000000000000",
"45010607424749/1000000000000",
"46824127148351/1000000000000",
"2993683134093/62500000000",
"24476395810833/500000000000",
"49966059188403/1000000000000",
"2040021799927/40000000000",
"26436046589937/500000000000",
"6741706368061/125000000000",
"54945589238511/1000000000000",
"55963582834369/1000000000000",
"1780843974023/31250000000",
"58029975949571/1000000000000",
"59837243617593/1000000000000",
"60880800471983/1000000000000",
"7737586422547/125000000000",
"1574105418467/25000000000",
"64909917207511/1000000000000",
"13198236135297/200000000000",
"67874784133347/1000000000000",
"68935413210187/1000000000000",
"69946350522833/1000000000000",
"2217605105661/31250000000",
"35992956994519/500000000000",
"18257112551013/250000000000",
"18708675861079/250000000000",
"37938964507427/500000000000",
"76897001603297/1000000000000",
"19489854408757/250000000000",
"39950528042047/500000000000",
"4048235470897/50000000000",
"81996467232549/1000000000000",
"41935764869413/500000000000",
"84931332368047/1000000000000",
"21484078017277/250000000000",
"86996756099953/1000000000000",
"88871303438671/1000000000000",
"89907468246947/1000000000000",
"45463763148057/500000000000",
"11493142805349/125000000000",
"116205396621/1250000000",
"5874305144067/62500000000",
"95033252157769/1000000000000",
"96834251043727/1000000000000",
"48938916740453/500000000000",
"49450242898681/500000000000",
"9991378316771/100000000000",
"100975062723621/1000000000000",
"102915535168369/1000000000000",
"103981972860029/1000000000000",
"105017263257301/1000000000000",
"106830933502283/1000000000000",
"107906527320993/1000000000000",
"27241032732643/250000000000",
"2749877122129/25000000000",
"55936469042961/500000000000",
"112933104610727/1000000000000",
"113942361329777/1000000000000",
"5747787160527/50000000000",
"57986163968209/500000000000",
"58503688547247/500000000000",
"29720718991791/250000000000",
"119945746598101/1000000000000",
"12096018624477/100000000000",
"7623908786171/62500000000",
"61511806502453/500000000000",
"62416486271459/500000000000",
"62954869526721/500000000000",
"63484061325023/500000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1
]
},
{
"w": "5890849642345199990474795620769771558056924310417034231097/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"101149376699/100000000000",
"405923752623/200000000000",
"381584479927/125000000000",
"2048241605047/500000000000",
"5898047072821/1000000000000",
"3470396440193/500000000000",
"7963143758651/1000000000000",
"8975794103537/1000000000000",
"10035681905789/1000000000000",
"11971069688447/1000000000000",
"13034586827549/1000000000000",
"14065540299199/1000000000000",
"797031240359/50000000000",
"17001232500541/1000000000000",
"18011244129529/1000000000000",
"19026896031667/1000000000000",
"5011735774383/250000000000",
"10543525517233/500000000000",
"5720846207619/250000000000",
"11978839046241/500000000000",
"1000415728343/40000000000",
"26019647276031/1000000000000",
"27036102866677/1000000000000",
"14029357135287/500000000000",
"14551082636047/500000000000",
"6179785394007/200000000000",
"7985406617499/250000000000",
"32963815812827/1000000000000",
"4247063802293/125000000000",
"35037073512211/1000000000000",
"36974656399919/1000000000000",
"38038742358541/1000000000000",
"19535058228279/500000000000",
"40950050243521/1000000000000",
"42013072546403/1000000000000",
"10757203727323/250000000000",
"2203262591751/50000000000",
"9188683993451/200000000000",
"47004857327801/1000000000000",
"24007882196209/500000000000",
"12258038327911/250000000000",
"5005275703323/100000000000",
"51092590676107/1000000000000",
"26449207250541/500000000000",
"421677166679/7812500000",
"55031300272083/1000000000000",
"28024555052141/500000000000",
"28545260818243/500000000000",
"58903531082003/1000000000000",
"59981280297059/1000000000000",
"3052115864643/50000000000",
"62078668100417/1000000000000",
"1278045701241/20000000000",
"64980105628883/1000000000000",
"6604231921083/100000000000",
"13416243394531/200000000000",
"2755594316083/40000000000",
"69932197182191/1000000000000",
"17738405212287/250000000000",
"35984290164847/500000000000",
"72980635958231/1000000000000",
"73991025671613/1000000000000",
"74996374753341/1000000000000",
"76047021112853/1000000000000",
"9639996582989/125000000000",
"78922568111371/1000000000000",
"7995826213817/100000000000",
"81018894828487/1000000000000",
"82096207367343/1000000000000",
"41956283899277/500000000000",
"84953612902309/1000000000000",
"42987729356509/500000000000",
"86989020665477/1000000000000",
"44025609825973/500000000000",
"89937936138271/1000000000000",
"9101317962637/100000000000",
"11511345858209/125000000000",
"93914344716029/1000000000000",
"47475768280397/500000000000",
"96012776591897/1000000000000",
"97089503327397/1000000000000",
"98910386785801/1000000000000",
"99947507154519/1000000000000",
"101014534696413/1000000000000",
"51479033663141/500000000000",
"13002533014013/125000000000",
"21007476745121/200000000000",
"53038269862099/500000000000",
"13484536343509/125000000000",
"10895055201823/100000000000",
"55001905772211/500000000000",
"111013447297083/1000000000000",
"28007539470967/250000000000",
"113052383423643/1000000000000",
"5704775538443/50000000000",
"57945656736817/500000000000",
"23386936123649/200000000000",
"11795637871883/100000000000",
"29743045573049/250000000000",
"29995262240417/250000000000",
"121039213787709/1000000000000",
"61486163788749/500000000000",
"62017482599193/500000000000",
"125065421386369/1000000000000",
"12693875770981/100000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2
]
},
{
"w": "2609092247920209824296190206255211743504202867719365574721/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"42038045909/40000000000",
"1054360459859/500000000000",
"198363782209/62500000000",
"66353619967/15625000000",
"133145910647/25000000000",
"1602201768289/250000000000",
"3745963891991/500000000000",
"1714372829573/200000000000",
"9646409710309/1000000000000",
"10710102714703/1000000000000",
"11800895975617/1000000000000",
"1289266479461/100000000000",
"558394066523/40000000000",
"1504133715087/100000000000",
"4032960749549/250000000000",
"17229048184519/1000000000000",
"3665855787037/200000000000",
"19427506443793/1000000000000",
"5129918043401/250000000000",
"10801788881477/500000000000",
"4534774562399/200000000000",
"5942150726829/250000000000",
"4972831146737/200000000000",
"12968054132359/500000000000",
"27021986264973/1000000000000",
"351441159017/12500000000",
"14606532762113/500000000000",
"6062265806729/200000000000",
"15703430993589/500000000000",
"32498161013301/1000000000000",
"33585046591971/1000000000000",
"8667361396007/250000000000",
"8938415093009/250000000000",
"36839610371987/1000000000000",
"37929503581607/1000000000000",
"39022667183923/1000000000000",
"40117837202657/1000000000000",
"8242452549879/200000000000",
"42301739905153/1000000000000",
"43383391041331/1000000000000",
"22225297274377/500000000000",
"22771133536749/500000000000",
"46632209903247/1000000000000",
"23846713974843/500000000000",
"3047825254983/62500000000",
"49842403459373/1000000000000",
"10184758118259/200000000000",
"26003351959867/500000000000",
"53087113666249/1000000000000",
"27080808990041/500000000000",
"55227991969651/1000000000000",
"56285486152149/1000000000000",
"28667128852237/500000000000",
"58375965405531/1000000000000",
"29705688517217/500000000000",
"60441338000661/1000000000000",
"61467608619497/1000000000000",
"31245153795451/500000000000",
"63510732964869/1000000000000",
"64529268144839/1000000000000",
"32773041303509/500000000000",
"66561614628327/1000000000000",
"8446990612971/125000000000",
"68585847321761/1000000000000",
"34823041568293/500000000000",
"17893478544277/250000000000",
"7263226677153/100000000000",
"73638421306577/1000000000000",
"37324061597093/500000000000",
"945715412259/12500000000",
"76666467812483/1000000000000",
"77675906136647/1000000000000",
"39342438166463/500000000000",
"39846876994969/500000000000",
"40351529046293/500000000000",
"10213531953769/125000000000",
"82765510851849/1000000000000",
"42344602586929/500000000000",
"1714933349801/20000000000",
"21688019030259/250000000000",
"43880435663243/500000000000",
"17753960183237/200000000000",
"1402791567849/15625000000",
"18157588142711/200000000000",
"91797815289219/1000000000000",
"46402209122871/500000000000",
"93863127322187/1000000000000",
"47896175392779/500000000000",
"96852267538667/1000000000000",
"6116345394451/62500000000",
"98875578259219/1000000000000",
"49945220046987/500000000000",
"100906415064931/1000000000000",
"20384865447987/200000000000",
"102944202556743/1000000000000",
"20793273591617/200000000000",
"2099840497687/20000000000",
"106021113730391/1000000000000",
"53527449210951/500000000000",
"54047009874327/500000000000",
"109138604507859/1000000000000",
"5509472074013/50000000000",
"27811474474507/250000000000",
"56153358755123/500000000000",
"708562378331/6250000000",
"28608288556099/250000000000",
"7218354193461/62500000000",
"58275060441791/500000000000",
"23520399140969/200000000000",
"118649018027409/1000000000000",
"1870187427337/15625000000",
"24146320408467/200000000000",
"60884436447567/500000000000",
"24560906053641/200000000000",
"61919928739181/500000000000",
"124875742515739/1000000000000",
"7869597862383/62500000000",
"6347735540811/50000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "4128852056046104657686956692606263323675281677927898555947/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"502599415629/500000000000",
"2013256275829/1000000000000",
"3020993364681/1000000000000",
"4029771908051/1000000000000",
"5040156235351/1000000000000",
"6053514608851/1000000000000",
"7072877010699/1000000000000",
"8111999371037/1000000000000",
"4951649536577/500000000000",
"10977827189703/1000000000000",
"601514474921/50000000000",
"2607923126799/200000000000",
"7027806406533/500000000000",
"7538787374203/500000000000",
"4030032679239/250000000000",
"8957479629131/500000000000",
"9479404223041/500000000000",
"3996386690399/200000000000",
"4199936753781/200000000000",
"2201139708141/100000000000",
"4614461919461/200000000000",
"24947236387459/1000000000000",
"649431599483/25000000000",
"13520353507189/500000000000",
"28974307775479/1000000000000",
"30034548916203/1000000000000",
"15523341664363/500000000000",
"641383424579/20000000000",
"33112191533519/1000000000000",
"34913715828127/1000000000000",
"35956625007771/1000000000000",
"1479160704663/40000000000",
"4749496642293/125000000000",
"4875813417913/125000000000",
"20033325631713/500000000000",
"8389279894271/200000000000",
"10756679135479/250000000000",
"11241830367867/250000000000",
"46028408960631/1000000000000",
"11760422974041/250000000000",
"48063718436679/1000000000000",
"1534600605301/31250000000",
"5090726040859/100000000000",
"51950041306867/1000000000000",
"52971652201899/1000000000000",
"5398673413419/100000000000",
"10999712479211/200000000000",
"56005808791641/1000000000000",
"57063425715869/1000000000000",
"58998470394183/1000000000000",
"30039197402993/500000000000",
"967998734353/15625000000",
"63009619261087/1000000000000",
"64016087410469/1000000000000",
"65023305008567/1000000000000",
"1652052169469/25000000000",
"4247383816807/62500000000",
"34494123021121/500000000000",
"70045562486461/1000000000000",
"71122024364043/1000000000000",
"36462654828799/500000000000",
"36982725120291/500000000000",
"7498702933807/100000000000",
"76004349981751/1000000000000",
"7701946106603/100000000000",
"39017570466179/500000000000",
"4940855562959/62500000000",
"16015398914209/200000000000",
"81121156866727/1000000000000",
"82912189920003/1000000000000",
"83956287474747/1000000000000",
"42489846878461/500000000000",
"85997930815729/1000000000000",
"87013913665429/1000000000000",
"44014763230633/500000000000",
"11130972499703/125000000000",
"45035787837813/500000000000",
"9111506401911/100000000000",
"46455074674901/500000000000",
"93953267579743/1000000000000",
"4748777926959/50000000000",
"47993676995201/500000000000",
"48523411458589/500000000000",
"98980578802813/1000000000000",
"25018977468531/250000000000",
"20390853285561/200000000000",
"804558619241/7812500000",
"104040553810327/1000000000000",
"52558263158131/500000000000",
"6682743669629/62500000000",
"107964120342421/1000000000000",
"108984402643951/1000000000000",
"109999264358489/1000000000000",
"22202404601929/200000000000",
"112019867836641/1000000000000",
"113079316877079/1000000000000",
"114958237009813/1000000000000",
"116032507284031/1000000000000",
"117108402849489/1000000000000",
"29733812274179/250000000000",
"30003266635669/250000000000",
"4843639626931/40000000000",
"122919713168353/1000000000000",
"12399563628359/100000000000",
"31267154156549/250000000000",
"25388500483199/200000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1,
2
]
},
{
"w": "568641680236455890600195671950792482003863995318709960121/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"206752436119/200000000000",
"2896128323129/1000000000000",
"790893079133/200000000000",
"2478156190759/500000000000",
"3005836435303/500000000000",
"317573509571/40000000000",
"4499078597081/500000000000",
"10009196479927/1000000000000",
"344701487709/31250000000",
"12072712574621/1000000000000",
"6934138673133/500000000000",
"14910991235861/1000000000000",
"15932622742943/1000000000000",
"4237296224003/250000000000",
"3592230737183/200000000000",
"3794428532681/200000000000",
"9989759473339/500000000000",
"2629772314723/125000000000",
"2863500208001/125000000000",
"957547503059/40000000000",
"25002474590827/1000000000000",
"2694049348183/100000000000",
"437535553547/15625000000",
"14509411865351/500000000000",
"30058305498087/1000000000000",
"15927388856903/500000000000",
"32928818273213/1000000000000",
"33981256111811/1000000000000",
"2186893825277/62500000000",
"36006461416297/1000000000000",
"7405661303809/200000000000",
"4758957893017/125000000000",
"19934289920829/500000000000",
"20456526750621/500000000000",
"41936046770243/1000000000000",
"42953509879129/1000000000000",
"1758613627893/40000000000",
"5628294209283/125000000000",
"46901845598977/1000000000000",
"23966328577739/500000000000",
"48996449119909/1000000000000",
"50935476876623/1000000000000",
"51996805085693/1000000000000",
"26506493511543/500000000000",
"13513127810311/250000000000",
"55844381354133/1000000000000",
"11383578066541/200000000000",
"57968470190749/1000000000000",
"58973480575907/1000000000000",
"5998366734827/100000000000",
"60995616222863/1000000000000",
"62011493759763/1000000000000",
"12606663238641/200000000000",
"64076647408107/1000000000000",
"2634623450319/40000000000",
"66909392225303/1000000000000",
"67932923580599/1000000000000",
"68950864734467/1000000000000",
"6996700163827/100000000000",
"7098297208829/100000000000",
"72001106608487/1000000000000",
"14604918575893/200000000000",
"7406816357179/100000000000",
"75861439702281/1000000000000",
"1922613728329/25000000000",
"7792676326893/100000000000",
"7893846040489/100000000000",
"19999420708343/250000000000",
"81931442510089/1000000000000",
"83026911673387/1000000000000",
"42452030478877/500000000000",
"10741696649279/125000000000",
"1739815858819/20000000000",
"88066590365671/1000000000000",
"89875369616779/1000000000000",
"90915054246407/1000000000000",
"91935049121923/1000000000000",
"3718003788429/40000000000",
"9396285874179/100000000000",
"47485310345527/500000000000",
"96030577275499/1000000000000",
"48951772803459/500000000000",
"24733659013101/250000000000",
"99997966653001/1000000000000",
"50968239145281/500000000000",
"102999965257073/1000000000000",
"104030688038827/1000000000000",
"52951381824827/500000000000",
"53480947456991/500000000000",
"107969120693283/1000000000000",
"10897971609027/100000000000",
"109990761413663/1000000000000",
"55502411931833/500000000000",
"14003031776491/125000000000",
"28266093699267/250000000000",
"11486773675661/100000000000",
"57972153151797/500000000000",
"58500710605577/500000000000",
"118020541734923/1000000000000",
"119064051456483/1000000000000",
"60430223737001/500000000000",
"121902835474557/1000000000000",
"61462763948621/500000000000",
"123942479872799/1000000000000",
"31239027690347/250000000000",
"125969517224987/1000000000000",
"126983301641737/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "6893210104405380729379096020574659704787805104132123041/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1009600763461/1000000000000",
"1034237239233/500000000000",
"1001277062069/250000000000",
"5084655574051/1000000000000",
"347958801089/50000000000",
"2004351482503/250000000000",
"1127925447721/125000000000",
"10033432733537/1000000000000",
"2761283222571/250000000000",
"1507388725721/125000000000",
"3269812679403/250000000000",
"14118680415697/1000000000000",
"15915942086103/1000000000000",
"1699086600859/100000000000",
"1804476137677/100000000000",
"9527997984261/500000000000",
"20076680505231/1000000000000",
"2111690318271/100000000000",
"2865218407671/125000000000",
"2399781784597/100000000000",
"25055364595023/1000000000000",
"651864929741/25000000000",
"847430989563/31250000000",
"2892477006213/100000000000",
"14984370517709/500000000000",
"15496312490423/500000000000",
"6401410287111/200000000000",
"33069930884867/1000000000000",
"8738500262927/250000000000",
"18017402355169/500000000000",
"7594392891737/200000000000",
"19514461250091/500000000000",
"40032430449869/1000000000000",
"20545730171623/500000000000",
"42960444340667/1000000000000",
"21997427867487/500000000000",
"45007671833967/1000000000000",
"46061884183429/1000000000000",
"1473049849207/31250000000",
"48939607224169/1000000000000",
"312377126147/6250000000",
"51001541332431/1000000000000",
"52019521831647/1000000000000",
"53035888513971/1000000000000",
"54053327960519/1000000000000",
"55075878684043/1000000000000",
"2805805302329/50000000000",
"7239513487489/125000000000",
"5899159114269/100000000000",
"30022746750503/500000000000",
"7632101162459/125000000000",
"31038875633931/500000000000",
"12623522553203/200000000000",
"3246232656111/50000000000",
"13200190271047/200000000000",
"13411707323093/200000000000",
"68077449343249/1000000000000",
"1080012121869/15625000000",
"443272374733/6250000000",
"35983628046063/500000000000",
"36495162909463/500000000000",
"74003750188337/1000000000000",
"75064868407731/1000000000000",
"77007343659139/1000000000000",
"78088633668783/1000000000000",
"7997455218351/100000000000",
"40518433054117/500000000000",
"41025864062283/500000000000",
"41543705624269/500000000000",
"84959535405369/1000000000000",
"86020883700159/1000000000000",
"87031048484871/1000000000000",
"17609086219309/200000000000",
"89062571359493/1000000000000",
"45042344164117/500000000000",
"91127898055087/1000000000000",
"46462105757239/500000000000",
"93967992998737/1000000000000",
"47495425487149/500000000000",
"96004284692441/1000000000000",
"3882627098757/40000000000",
"99009120483527/1000000000000",
"25019417641381/250000000000",
"20223348635567/200000000000",
"25729796093171/250000000000",
"25990331488329/250000000000",
"1640357371071/15625000000",
"105998653022933/1000000000000",
"107007941193733/1000000000000",
"108066847675537/1000000000000",
"110001224402999/1000000000000",
"111063520067119/1000000000000",
"22416260299953/200000000000",
"113124094562531/1000000000000",
"897835612681/7812500000",
"57983128261809/500000000000",
"116989236984499/1000000000000",
"29500562268929/250000000000",
"11906369911281/100000000000",
"121007625262707/1000000000000",
"122076003005603/1000000000000",
"123114791596981/1000000000000",
"24983836158723/200000000000",
"125961708528273/1000000000000",
"99206268863/781250000"
],
"d": [
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1
]
},
{
"w": "11281831038447549398840153692296693378178484411700216225587/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1791615842679/1000000000000",
"1417849463997/500000000000",
"154351041667/40000000000",
"2437664661343/500000000000",
"5890181958623/1000000000000",
"1724915746307/250000000000",
"159198814781/20000000000",
"1966952510591/200000000000",
"10866551808473/1000000000000",
"5962068645439/500000000000",
"51999163023/4000000000",
"14810524980833/1000000000000",
"15851196740853/1000000000000",
"8436508577229/500000000000",
"558954668043/31250000000",
"9474388170467/500000000000",
"10417127364793/500000000000",
"4383097944529/200000000000",
"2981934130321/125000000000",
"12458221431683/500000000000",
"25929779334509/1000000000000",
"13482035225643/500000000000",
"28834534917889/1000000000000",
"14947673841071/500000000000",
"30904975618497/1000000000000",
"15959671144409/500000000000",
"6587326495999/200000000000",
"16979261912559/500000000000",
"546901546571/15625000000",
"1839936757767/50000000000",
"18921381253661/500000000000",
"19432948974071/500000000000",
"39879252199123/1000000000000",
"2558794050551/62500000000",
"21441891732951/500000000000",
"43951834151613/1000000000000",
"11247579781617/250000000000",
"46793060295867/1000000000000",
"9567136768031/200000000000",
"24428804807093/500000000000",
"1558404588899/31250000000",
"25461054131827/500000000000",
"51994807030313/1000000000000",
"26899871866209/500000000000",
"54872852827477/1000000000000",
"55928664834937/1000000000000",
"28479168940867/500000000000",
"14708181842739/250000000000",
"59893576888017/1000000000000",
"60904006895179/1000000000000",
"30960067435907/500000000000",
"62940451231099/1000000000000",
"63980176236683/1000000000000",
"16444384236303/250000000000",
"33426336079791/500000000000",
"67906591022907/1000000000000",
"1378364424367/20000000000",
"34969662686703/500000000000",
"17744963320727/250000000000",
"9098714472371/125000000000",
"738671303071/10000000000",
"74941447712173/1000000000000",
"76819452226483/1000000000000",
"9734733913141/125000000000",
"19720812512723/250000000000",
"39945761555389/500000000000",
"632030511399/7812500000",
"1279821820159/15625000000",
"82919352498289/1000000000000",
"83932599785779/1000000000000",
"42475525066511/500000000000",
"17197898553811/200000000000",
"43891481655463/500000000000",
"22214342649501/250000000000",
"11238788710113/125000000000",
"35515526671/390625000",
"45968056831713/500000000000",
"46478918523201/500000000000",
"47000647169013/500000000000",
"95796037712453/1000000000000",
"2420998178367/25000000000",
"12232782157997/125000000000",
"12359415741531/125000000000",
"24984132728581/250000000000",
"101877916428451/1000000000000",
"12868017643303/125000000000",
"4159183000689/40000000000",
"52899021323937/500000000000",
"53437597707033/500000000000",
"13493694392733/125000000000",
"6864346243013/62500000000",
"55443459604777/500000000000",
"13986096762403/125000000000",
"11294548696071/100000000000",
"22975433034701/200000000000",
"11593919891029/100000000000",
"4678278954179/40000000000",
"1179995099299/10000000000",
"59898919880423/500000000000",
"60420489775157/500000000000",
"121863993076201/1000000000000",
"24576386440673/200000000000",
"61949141012449/500000000000",
"124913836421437/1000000000000",
"125931935595669/1000000000000",
"63478063767723/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "15183582798066629407968626052825224834425678310025922898817/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"900744261493/500000000000",
"14220950071/5000000000",
"966631494009/250000000000",
"4879107035761/1000000000000",
"742368326839/125000000000",
"3937076328863/500000000000",
"8937670284739/1000000000000",
"498430442513/50000000000",
"11843474228553/1000000000000",
"12904095736749/1000000000000",
"3478543511271/250000000000",
"7464900617897/500000000000",
"15949762600163/1000000000000",
"8494952184471/500000000000",
"18785957951451/1000000000000",
"19860315604957/1000000000000",
"2091308235853/100000000000",
"876891678317/40000000000",
"22938729982927/1000000000000",
"11980703218063/500000000000",
"25004750625189/1000000000000",
"3350158437319/125000000000",
"27844069072377/1000000000000",
"7216580765221/250000000000",
"29879005505913/1000000000000",
"1933722507697/62500000000",
"32876438195331/1000000000000",
"8485076749319/250000000000",
"34971381350121/1000000000000",
"4606384618371/125000000000",
"592406127879/15625000000",
"38929685528101/1000000000000",
"1598626094397/40000000000",
"5230299986043/125000000000",
"5362876040061/125000000000",
"43912282614217/1000000000000",
"1123156244349/25000000000",
"9188644258197/200000000000",
"23489064514101/500000000000",
"48852952827613/1000000000000",
"49916058098991/1000000000000",
"2546528148381/50000000000",
"25976638673139/500000000000",
"10598985728427/200000000000",
"548083170229/10000000000",
"436609887807/7812500000",
"14236815126097/250000000000",
"57983863777843/1000000000000",
"29903306812831/500000000000",
"60884219386839/1000000000000",
"61946321023131/1000000000000",
"62985440771489/1000000000000",
"32396616979819/500000000000",
"32917792361399/500000000000",
"8357116389553/125000000000",
"13574430159427/200000000000",
"17221089122491/250000000000",
"3494740137847/50000000000",
"70904521680011/1000000000000",
"71910939943681/1000000000000",
"36484845295483/500000000000",
"37421444376183/500000000000",
"18968457098783/250000000000",
"76931752473349/1000000000000",
"19501973787687/250000000000",
"4988694777039/62500000000",
"40429874543351/500000000000",
"40940733381763/500000000000",
"82894718813661/1000000000000",
"83956920024739/1000000000000",
"42921738300469/500000000000",
"679053603081/7812500000",
"17599271093433/200000000000",
"89819231149963/1000000000000",
"90856087778533/1000000000000",
"91917274182559/1000000000000",
"9299393013883/100000000000",
"94815228699777/1000000000000",
"11981525119413/125000000000",
"387676805797/4000000000",
"6178911622111/62500000000",
"24981182469297/250000000000",
"25235443135347/250000000000",
"101980947010789/1000000000000",
"10378033964223/100000000000",
"104854624736619/1000000000000",
"52953968432619/500000000000",
"106917527241403/1000000000000",
"53967105723349/500000000000",
"108956521227477/1000000000000",
"109999702519679/1000000000000",
"55897630824421/500000000000",
"56419319935707/500000000000",
"14232542596051/125000000000",
"114876087577961/1000000000000",
"927079402161/8000000000",
"58471526195983/500000000000",
"118876178406073/1000000000000",
"59969399542651/500000000000",
"15121161226937/125000000000",
"122842369572893/1000000000000",
"61951840617101/500000000000",
"62457533048483/500000000000",
"125933049146397/1000000000000",
"126956204338723/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "384536071590202715702223043498767110911605166487225693/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"215523939391/200000000000",
"2157091825039/1000000000000",
"3237036804173/1000000000000",
"863329800649/200000000000",
"5393840906773/1000000000000",
"3233009410689/500000000000",
"7531314151433/1000000000000",
"8588803167541/1000000000000",
"2409726741927/250000000000",
"5340895318477/500000000000",
"11718716610443/1000000000000",
"15938209341/1250000000",
"13778214943567/1000000000000",
"1480245388077/100000000000",
"989017469461/62500000000",
"8420004824963/500000000000",
"8952163479267/500000000000",
"9921026213963/500000000000",
"167233983997/8000000000",
"2191547435971/100000000000",
"2866207370809/125000000000",
"1496475315811/62500000000",
"12478520710021/500000000000",
"5194077556761/200000000000",
"26983509828721/1000000000000",
"279962902259/10000000000",
"29009170694609/1000000000000",
"30021923295101/1000000000000",
"31031128215053/1000000000000",
"6418291232103/200000000000",
"17011826272529/500000000000",
"7016927891933/200000000000",
"36095138734843/1000000000000",
"7422050310383/200000000000",
"38125744344729/1000000000000",
"39142213332603/1000000000000",
"20079880569369/500000000000",
"20589275784583/500000000000",
"8439771458403/200000000000",
"8644187427529/200000000000",
"5530670351803/125000000000",
"3536955079/78125000",
"46304561948589/1000000000000",
"23670362140539/500000000000",
"3023940611783/62500000000",
"24716150783351/500000000000",
"10097851486033/200000000000",
"3222154571293/62500000000",
"52627385858183/1000000000000",
"13426434506911/250000000000",
"54786428847607/1000000000000",
"55866048202143/1000000000000",
"28470765030991/500000000000",
"14503011928073/250000000000",
"29535702840643/500000000000",
"7519946992799/125000000000",
"12249781208883/200000000000",
"62311669979281/1000000000000",
"31693880734921/500000000000",
"64471827725631/1000000000000",
"2048817115593/31250000000",
"66655828466793/1000000000000",
"33874491149427/500000000000",
"68838210262301/1000000000000",
"6992125282177/100000000000",
"35498625710389/500000000000",
"72065691553817/1000000000000",
"73121224896887/1000000000000",
"14841102534191/200000000000",
"37643576595277/500000000000",
"76334866095033/1000000000000",
"77389388878057/1000000000000",
"15688931606743/200000000000",
"79499998562663/1000000000000",
"80554768758709/1000000000000",
"5100520586059/62500000000",
"41330263514249/500000000000",
"8371111922237/100000000000",
"42379998761429/500000000000",
"85807370150759/1000000000000",
"2171332405457/25000000000",
"87898537590301/1000000000000",
"88937716304327/1000000000000",
"562586481903/6250000000",
"45547076251929/500000000000",
"11518218453727/125000000000",
"18642354694703/200000000000",
"47143417468439/500000000000",
"47685262677309/500000000000",
"96461584336609/1000000000000",
"97556569173237/1000000000000",
"49325701380977/500000000000",
"49871066716423/500000000000",
"20165356228157/200000000000",
"50952202828567/500000000000",
"102970361899083/1000000000000",
"104063179951151/1000000000000",
"105157395873093/1000000000000",
"26557161661997/250000000000",
"107315393433761/1000000000000",
"4336434267359/40000000000",
"54755984844091/500000000000",
"110613925418339/1000000000000",
"13963954329901/125000000000",
"112802380960469/1000000000000",
"22776936299779/200000000000",
"28738359700091/250000000000",
"29011878094443/250000000000",
"29285583459541/250000000000",
"29553376940231/250000000000",
"59649150237123/500000000000",
"601951072051/5000000000",
"121485923248371/1000000000000",
"122581371975187/1000000000000",
"30918303411531/250000000000",
"124760312906609/1000000000000",
"125842597550313/1000000000000",
"126922035557043/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "190934739903024887233401343610015412999037980165424241901/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"509776421361/500000000000",
"1020340747543/500000000000",
"3063325351567/1000000000000",
"102198103109/25000000000",
"5115090901511/1000000000000",
"614475577001/100000000000",
"3588955145869/500000000000",
"8214811160643/1000000000000",
"4627719851043/500000000000",
"2575098501579/250000000000",
"2837197813427/250000000000",
"1239973693243/100000000000",
"1345191914637/100000000000",
"14503535466789/1000000000000",
"15552915419897/1000000000000",
"1659931121033/100000000000",
"17641641857139/1000000000000",
"18679675977149/1000000000000",
"197140320273/10000000000",
"4148924368729/200000000000",
"21771838947303/1000000000000",
"22796421142211/1000000000000",
"23818481192787/1000000000000",
"2483849237403/100000000000",
"25856945645483/1000000000000",
"2687381699589/100000000000",
"13944653529537/500000000000",
"578084003501/20000000000",
"934822152081/31250000000",
"1935921111533/62500000000",
"32904755198173/1000000000000",
"2122767121447/62500000000",
"34972372967779/1000000000000",
"17991872206767/500000000000",
"18497544915033/500000000000",
"7601246468829/200000000000",
"7803533231839/200000000000",
"40029052067851/1000000000000",
"41040262459127/1000000000000",
"420516413977/10000000000",
"8612585103281/200000000000",
"881421329699/20000000000",
"45130576695443/1000000000000",
"23529967072879/500000000000",
"6015031688711/125000000000",
"4913008218907/100000000000",
"50144573123729/1000000000000",
"25579874517087/500000000000",
"52176158308051/1000000000000",
"53194003175901/1000000000000",
"5421333273441/100000000000",
"55234415172193/1000000000000",
"56257795661153/1000000000000",
"57283198770621/1000000000000",
"29155842093739/500000000000",
"59343713118261/1000000000000",
"12075879677989/200000000000",
"30710069482911/500000000000",
"7808258806579/125000000000",
"7939651262991/125000000000",
"32286971952081/500000000000",
"65635374456039/1000000000000",
"33349893508397/500000000000",
"33882956252119/500000000000",
"34415972758657/500000000000",
"34948007175323/500000000000",
"35478738829099/500000000000",
"72015640815517/1000000000000",
"36532657162517/500000000000",
"74147429543217/1000000000000",
"75230458664691/1000000000000",
"76283186517849/1000000000000",
"3867297245671/50000000000",
"3920635196271/50000000000",
"9935210516607/125000000000",
"40275560703191/500000000000",
"40809573329657/500000000000",
"20671033421637/250000000000",
"83745005095607/1000000000000",
"8480135388299/100000000000",
"85853464932289/1000000000000",
"43451071970191/500000000000",
"87947394088513/1000000000000",
"44495034243739/500000000000",
"90031127949959/1000000000000",
"45535455893021/500000000000",
"92109906357723/1000000000000",
"93148850015739/1000000000000",
"94187824839461/1000000000000",
"47613435389187/500000000000",
"192532097059/2000000000",
"97305178634677/1000000000000",
"24586065744047/250000000000",
"49691523427669/500000000000",
"20084195122039/200000000000",
"101458032372921/1000000000000",
"20498750665821/200000000000",
"51763846442821/500000000000",
"104560167744517/1000000000000",
"52795464612471/500000000000",
"106619629088427/1000000000000",
"21529419634513/200000000000",
"108672817255961/1000000000000",
"109696845941227/1000000000000",
"11071974394663/100000000000",
"111741213812227/1000000000000",
"56380775878989/500000000000",
"7111296957821/62500000000",
"28699718160529/250000000000",
"57907996864861/500000000000",
"14604071286191/125000000000",
"117844722586331/1000000000000",
"23781389575411/200000000000",
"60420911490001/500000000000",
"12190374995963/100000000000",
"12291540212579/100000000000",
"61965520968189/500000000000",
"124946903671493/1000000000000",
"125963672963133/1000000000000",
"63490697493697/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "480289503824705246912334688182918099980786873271168139787/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"208614484261/200000000000",
"258427758389/125000000000",
"3082682790891/1000000000000",
"4145760249737/1000000000000",
"240916972813/40000000000",
"3529352824019/500000000000",
"4038418195537/500000000000",
"4543758906323/500000000000",
"10148233655899/1000000000000",
"1203059115223/100000000000",
"6555901636717/500000000000",
"1881751426911/125000000000",
"4028652916707/250000000000",
"8563937422291/500000000000",
"9081368770287/500000000000",
"2503873761247/125000000000",
"10545870033603/500000000000",
"22101799018477/1000000000000",
"722383390951/31250000000",
"12066655296199/500000000000",
"25155746575899/1000000000000",
"6549781436723/250000000000",
"27995620388419/1000000000000",
"2903951265099/100000000000",
"15031217099211/500000000000",
"621504790939/20000000000",
"8034068829527/250000000000",
"6815965657391/200000000000",
"35147661738419/1000000000000",
"36186314540347/1000000000000",
"7598161837389/200000000000",
"39033576351589/1000000000000",
"40055746078499/1000000000000",
"20535993915183/500000000000",
"5260205449719/125000000000",
"1725629715589/40000000000",
"45077224843131/1000000000000",
"2884802350537/62500000000",
"48031136903221/1000000000000",
"24544587688749/500000000000",
"12523917361617/250000000000",
"51105834844839/1000000000000",
"6514658196239/125000000000",
"53131470502587/1000000000000",
"13537757362639/250000000000",
"11038069679371/200000000000",
"11396098131053/200000000000",
"1814226788357/31250000000",
"59108189328859/1000000000000",
"187867626893/3125000000",
"61134172853623/1000000000000",
"62157164353991/1000000000000",
"15800129251223/250000000000",
"64990895982993/1000000000000",
"33016775744127/500000000000",
"4190987279201/62500000000",
"17017783133637/250000000000",
"69083543863909/1000000000000",
"70090712605197/1000000000000",
"35574234336699/500000000000",
"9135246592903/125000000000",
"7414782180413/100000000000",
"75182337791887/1000000000000",
"76981323023807/1000000000000",
"9756899470733/125000000000",
"39554072095101/500000000000",
"80117560191059/1000000000000",
"81133898636183/1000000000000",
"41078245105099/500000000000",
"4159931446949/50000000000",
"42497147343963/500000000000",
"21509184959167/250000000000",
"87058781413077/1000000000000",
"88074785929211/1000000000000",
"44542052148483/500000000000",
"9014323230723/100000000000",
"92080346342167/1000000000000",
"46573080677501/500000000000",
"94181164009429/1000000000000",
"95989871081419/1000000000000",
"97064807424933/1000000000000",
"49060230876611/500000000000",
"99137386907721/1000000000000",
"6261069428893/62500000000",
"101982224426851/1000000000000",
"51528549075141/500000000000",
"52055820089543/500000000000",
"13140556889827/125000000000",
"106159837062261/1000000000000",
"675202835707/6250000000",
"109094314566133/1000000000000",
"1720406666449/15625000000",
"27781320185001/250000000000",
"22432259285891/200000000000",
"11404053379439/100000000000",
"115103404864919/1000000000000",
"1451492419501/12500000000",
"117155344690093/1000000000000",
"59513854796277/500000000000",
"120087198550689/1000000000000",
"121094412133999/1000000000000",
"15263255389581/125000000000",
"2462382853053/20000000000",
"124135389995751/1000000000000",
"12515866626859/100000000000",
"126201435039873/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "972999543683312108454116899872811092993204404809861915937/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"538999369589/500000000000",
"215565626917/100000000000",
"1617588640263/500000000000",
"4315190762933/1000000000000",
"5394869486907/1000000000000",
"6472117577281/1000000000000",
"7544335612993/1000000000000",
"8609655908829/1000000000000",
"9667153743973/1000000000000",
"10717254358093/1000000000000",
"11760127015197/1000000000000",
"3199259792067/250000000000",
"2765773771649/200000000000",
"14856497451023/1000000000000",
"496272422041/31250000000",
"3380505015621/200000000000",
"17918248008159/1000000000000",
"593204794243/31250000000",
"4184057027183/200000000000",
"5495618002677/250000000000",
"2874212451873/125000000000",
"1500492571019/62500000000",
"12510914351993/500000000000",
"13017630684563/500000000000",
"27048601939209/1000000000000",
"14030858668687/500000000000",
"14537245662439/500000000000",
"3760920883719/125000000000",
"15550056194533/500000000000",
"250854037839/7812500000",
"16584818006637/500000000000",
"35101854649661/1000000000000",
"36162836743883/1000000000000",
"18586670909703/500000000000",
"9547113392093/250000000000",
"39203948435027/1000000000000",
"10055104690307/250000000000",
"41237964446127/1000000000000",
"10564187512481/250000000000",
"43277050789707/1000000000000",
"11074781798459/250000000000",
"45323550545717/1000000000000",
"11587803885111/250000000000",
"9476551568241/200000000000",
"48418934842601/1000000000000",
"24730640194469/500000000000",
"10102112197327/200000000000",
"6445944459737/125000000000",
"26316411398961/500000000000",
"6713224765811/125000000000",
"27392108034729/500000000000",
"11172995638611/200000000000",
"56944657617833/1000000000000",
"29010096201719/500000000000",
"5909075234099/100000000000",
"30075078749131/500000000000",
"61238355227391/1000000000000",
"12465542527259/200000000000",
"12678103732467/200000000000",
"64466646080933/1000000000000",
"32775374525259/500000000000",
"2665644008591/40000000000",
"33867401266241/500000000000",
"68827975811527/1000000000000",
"17479306034013/250000000000",
"7100031123129/100000000000",
"72076349817279/1000000000000",
"36572422589803/500000000000",
"37100217615679/500000000000",
"37642378283543/500000000000",
"38183211732869/500000000000",
"38707082261299/500000000000",
"15693735941027/200000000000",
"19880977253067/250000000000",
"16115835109483/200000000000",
"20408459808001/250000000000",
"82687267031573/1000000000000",
"41869656888787/500000000000",
"21197436964663/250000000000",
"85838462523601/1000000000000",
"43442840372157/500000000000",
"10991432786617/125000000000",
"88976576630709/1000000000000",
"90015659289897/1000000000000",
"91091717355469/1000000000000",
"92171979833997/1000000000000",
"46611760623619/500000000000",
"47144746595809/500000000000",
"11920563500869/125000000000",
"24112041790193/250000000000",
"97539209733223/1000000000000",
"19726836844011/200000000000",
"99729019144717/1000000000000",
"50409876354347/500000000000",
"6369025334471/62500000000",
"20596405741823/200000000000",
"104047988385333/1000000000000",
"6571300252163/62500000000",
"106235025526303/1000000000000",
"53653141597127/500000000000",
"108393032332537/1000000000000",
"21897698326691/200000000000",
"110589608342859/1000000000000",
"111691575206593/1000000000000",
"22557858104749/200000000000",
"14235006777029/125000000000",
"114962368476897/1000000000000",
"116031140985393/1000000000000",
"29281305969753/250000000000",
"4728802266087/40000000000",
"29822812242963/250000000000",
"60188032992679/500000000000",
"60734006839939/500000000000",
"122563756249487/1000000000000",
"24731847361307/200000000000",
"24950221449997/200000000000",
"15729778759247/125000000000",
"63460270921707/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "874275062041262291815388601537310544596780974291609995627/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"269182973983/250000000000",
"66720849947/31250000000",
"3166990009899/1000000000000",
"5049533243717/1000000000000",
"9780385733/1600000000",
"111371837631/15625000000",
"1630344623001/200000000000",
"4597907510353/500000000000",
"1099921836649/100000000000",
"12041652810847/1000000000000",
"13063980388477/1000000000000",
"7038246765973/500000000000",
"7568226239161/500000000000",
"4267946124153/250000000000",
"9067615246783/500000000000",
"19166006383583/1000000000000",
"21042108331409/1000000000000",
"4420639364697/200000000000",
"4622708477813/200000000000",
"12064629500773/500000000000",
"2514986104579/100000000000",
"1309481325159/50000000000",
"27988965318661/1000000000000",
"29063242440671/1000000000000",
"15058004705089/500000000000",
"1244992295131/40000000000",
"16070515519987/500000000000",
"1036352246457/31250000000",
"1368237656243/40000000000",
"7202373334417/200000000000",
"2315714717271/62500000000",
"19060085997563/500000000000",
"10016618431809/250000000000",
"20564802269609/500000000000",
"1317094448363/31250000000",
"43188043670491/1000000000000",
"175790630587/3906250000",
"23039786019269/500000000000",
"2946249968157/62500000000",
"48176713966731/1000000000000",
"4999021546141/100000000000",
"25532528433831/500000000000",
"3257436093069/62500000000",
"53132191810607/1000000000000",
"54166790255121/1000000000000",
"56038355064267/1000000000000",
"14274985135131/250000000000",
"58111910775391/1000000000000",
"591299083777/10000000000",
"601533466543/10000000000",
"6119630770773/100000000000",
"31501889056927/500000000000",
"32023638253383/500000000000",
"65067126445209/1000000000000",
"33065336380161/500000000000",
"17019118697877/250000000000",
"69157751762603/1000000000000",
"17760246679587/250000000000",
"72101708386263/1000000000000",
"73112955733621/1000000000000",
"74130128293923/1000000000000",
"9394098454021/125000000000",
"38097769460377/500000000000",
"7800085213339/100000000000",
"79044304031421/1000000000000",
"80063393235753/1000000000000",
"81125880911891/1000000000000",
"20767066293141/250000000000",
"42066288004381/500000000000",
"85165332962801/1000000000000",
"87046797283443/1000000000000",
"17621983453521/200000000000",
"44562635067/500000000",
"18032344467661/200000000000",
"92037105741073/1000000000000",
"93097590923421/1000000000000",
"94107630461981/1000000000000",
"47560803477119/500000000000",
"96138251404089/1000000000000",
"9716136660973/100000000000",
"24551181559287/250000000000",
"16000734547/160000000",
"789442653873/7812500000",
"51036122850411/500000000000",
"103087093135623/1000000000000",
"26037493340959/250000000000",
"106036651083337/1000000000000",
"13388857405803/125000000000",
"54093185490693/500000000000",
"110002443461167/1000000000000",
"111076429235101/1000000000000",
"56066627396973/500000000000",
"884090478951/7812500000",
"2875996877603/25000000000",
"29025004445397/250000000000",
"117109046257679/1000000000000",
"59061250480379/500000000000",
"59569526048441/500000000000",
"12017393927633/100000000000",
"119189247519/976562500",
"30778158621233/250000000000",
"124127189438363/1000000000000",
"15643672775791/125000000000",
"126190380733399/1000000000000"
],
"d": [
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "5208092474222343813535411491978250921512240055780048987713/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1015502608673/1000000000000",
"2078838069129/1000000000000",
"3961760812143/1000000000000",
"199755847467/40000000000",
"75651156681/12500000000",
"7127948999677/1000000000000",
"1787773745053/200000000000",
"1246826368807/125000000000",
"11041198698649/1000000000000",
"649122459751/50000000000",
"3510770082501/250000000000",
"15056717704381/1000000000000",
"8039837318151/500000000000",
"4280572035287/250000000000",
"9458593616793/500000000000",
"19959257968313/1000000000000",
"2098066974619/100000000000",
"439930982159/20000000000",
"23008520395173/1000000000000",
"2401874038443/100000000000",
"1564000815679/62500000000",
"407411864753/15625000000",
"13573854427721/500000000000",
"14471538080969/500000000000",
"29977821155311/1000000000000",
"1939796374081/62500000000",
"4013920992523/125000000000",
"271434133887/8000000000",
"17501551549799/500000000000",
"18029531710883/500000000000",
"18538763975777/500000000000",
"38120613204011/1000000000000",
"19958772035437/500000000000",
"20480007999929/500000000000",
"8396317541577/200000000000",
"10749379302681/250000000000",
"137530186183/3125000000",
"11255296175411/250000000000",
"46028693076467/1000000000000",
"47087563456693/1000000000000",
"24478935711333/500000000000",
"9997620435701/200000000000",
"12762854349853/250000000000",
"26493407202063/500000000000",
"3377910601927/62500000000",
"55059668351783/1000000000000",
"14023593301339/250000000000",
"11592456380667/200000000000",
"11804516161427/200000000000",
"3751971471287/62500000000",
"2441823240199/40000000000",
"31031121382399/500000000000",
"6308473232233/100000000000",
"64128222728239/1000000000000",
"6592586429859/100000000000",
"33484449973729/500000000000",
"13597159716369/200000000000",
"69047228522223/1000000000000",
"70978654200747/1000000000000",
"14407152225603/200000000000",
"73042059938127/1000000000000",
"74053492421053/1000000000000",
"7506869845347/100000000000",
"594453546321/7812500000",
"15426601717777/200000000000",
"9866324881129/125000000000",
"79973931227723/1000000000000",
"80996298227577/1000000000000",
"82009006944587/1000000000000",
"83068882881649/1000000000000",
"17000750461167/200000000000",
"43033414417927/500000000000",
"43548404630891/500000000000",
"44485847686887/500000000000",
"90032400310333/1000000000000",
"91042677920733/1000000000000",
"11507311891741/125000000000",
"93078349168527/1000000000000",
"94118058218063/1000000000000",
"9591482224019/100000000000",
"6061826778903/62500000000",
"98041963076809/1000000000000",
"99051303159897/1000000000000",
"25016945533567/250000000000",
"101090125421487/1000000000000",
"51066541743083/500000000000",
"103929446192163/1000000000000",
"104971890559607/1000000000000",
"21198851892897/200000000000",
"107007172480979/1000000000000",
"27016835640793/250000000000",
"110005202214251/1000000000000",
"111069040069399/1000000000000",
"112100258223913/1000000000000",
"113979516708619/1000000000000",
"115042382836493/1000000000000",
"116058228989341/1000000000000",
"29273624973431/250000000000",
"118972957445523/1000000000000",
"120034653095803/1000000000000",
"15130848608621/125000000000",
"122064910004979/1000000000000",
"30772009059033/250000000000",
"124131416461277/1000000000000",
"125931632460817/1000000000000",
"25395087785599/200000000000"
],
"d": [
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "713758516495597937900491392495358520221567253564206616531/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"260859661517/250000000000",
"2062484491493/1000000000000",
"1562677713497/500000000000",
"2531019628357/500000000000",
"3060836360587/500000000000",
"3567244529333/500000000000",
"255280623843/31250000000",
"10038738622499/1000000000000",
"11098904832507/1000000000000",
"2421653189723/200000000000",
"3280434219103/250000000000",
"14138644932081/1000000000000",
"15161610696761/1000000000000",
"8102238056203/500000000000",
"4502800356317/250000000000",
"9525369852511/500000000000",
"4023883701981/200000000000",
"2758306545731/125000000000",
"4625867313987/200000000000",
"12073420147793/500000000000",
"25187161118549/1000000000000",
"27001989458083/1000000000000",
"3509862925273/125000000000",
"5827931696619/200000000000",
"15087972226757/500000000000",
"15994195908241/500000000000",
"33063179944103/1000000000000",
"17058691420983/500000000000",
"17565514198661/500000000000",
"18082976966413/500000000000",
"3803758397907/100000000000",
"39098936737259/1000000000000",
"20055328234387/500000000000",
"10282160124691/250000000000",
"42152188196059/1000000000000",
"2159785487557/50000000000",
"45001348210989/1000000000000",
"46044616338147/1000000000000",
"47064671421361/1000000000000",
"376002771797/7812500000",
"50073380584839/1000000000000",
"51154110490139/1000000000000",
"53036643885791/1000000000000",
"2704875356763/50000000000",
"551088121949/10000000000",
"28062836652873/500000000000",
"14287055618371/250000000000",
"58190633742559/1000000000000",
"11998895859423/200000000000",
"15259281326003/250000000000",
"31027712444471/500000000000",
"7889660852623/125000000000",
"32527141132007/500000000000",
"6611423477459/100000000000",
"6712747286037/100000000000",
"34080475009813/500000000000",
"35013601454679/500000000000",
"35542976419203/500000000000",
"7209226482483/100000000000",
"73101508806113/1000000000000",
"18527076672711/250000000000",
"15033427466747/200000000000",
"77041650877667/1000000000000",
"19518086760353/250000000000",
"79130327050693/1000000000000",
"80206479743839/1000000000000",
"5125603103449/62500000000",
"41524788628507/500000000000",
"84070985055197/1000000000000",
"3403502393121/40000000000",
"17220513643601/200000000000",
"21779443225547/250000000000",
"8813542198187/100000000000",
"89158280237719/1000000000000",
"45100708516621/500000000000",
"91996269770841/1000000000000",
"93040008963501/1000000000000",
"94062607912451/1000000000000",
"95078604412179/1000000000000",
"96092440932327/1000000000000",
"97101251292731/1000000000000",
"98160775290143/1000000000000",
"25009646755293/250000000000",
"20223812995653/200000000000",
"3220521462813/31250000000",
"104115462362977/1000000000000",
"105124481527751/1000000000000",
"6633859406001/62500000000",
"107176400718499/1000000000000",
"109051689529547/1000000000000",
"110114304009353/1000000000000",
"111128466770351/1000000000000",
"11215065151499/100000000000",
"113191005754421/1000000000000",
"57499473657987/500000000000",
"116074563353651/1000000000000",
"14641347763111/125000000000",
"118147965367927/1000000000000",
"29796811237029/250000000000",
"120990508966209/1000000000000",
"30516430406349/250000000000",
"123120662299193/1000000000000",
"124133552591263/1000000000000",
"125156675860443/1000000000000",
"126200170268683/1000000000000"
],
"d": [
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "80762019685651457888145934346115670072620418166391630891/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"520628287527/500000000000",
"208665360881/100000000000",
"1568857391421/500000000000",
"2097793263077/500000000000",
"1052152971521/200000000000",
"6333620021053/1000000000000",
"7412823361723/1000000000000",
"339829492701/40000000000",
"4789382576061/500000000000",
"666162584053/62500000000",
"5866526675943/500000000000",
"3199167437833/250000000000",
"6943717157141/500000000000",
"14979194113479/1000000000000",
"16046354664319/1000000000000",
"17127824525213/1000000000000",
"18218305644397/1000000000000",
"3863095858043/200000000000",
"20415667812601/1000000000000",
"5378461875203/250000000000",
"22605969161147/1000000000000",
"11844922909487/500000000000",
"24760118028027/1000000000000",
"1292742167201/50000000000",
"13475191320847/500000000000",
"28022307869527/1000000000000",
"14554075608941/500000000000",
"1208056412463/40000000000",
"31299129864903/1000000000000",
"8099336737757/250000000000",
"8373211566617/250000000000",
"108075360657/3125000000",
"17835490246753/500000000000",
"1148605019551/31250000000",
"37839553458603/1000000000000",
"7785094673783/200000000000",
"20007653107303/500000000000",
"41108401581253/1000000000000",
"42203497980753/1000000000000",
"21648924530481/500000000000",
"346775460281/7812500000",
"45468866749717/1000000000000",
"23268018907479/500000000000",
"47627700457913/1000000000000",
"48717629784703/1000000000000",
"9955761668281/200000000000",
"50850529544679/1000000000000",
"51927661381479/1000000000000",
"53008977294793/1000000000000",
"54091820976913/1000000000000",
"1724131040591/31250000000",
"14061673840917/250000000000",
"57313095384501/1000000000000",
"58370638690017/1000000000000",
"59419470372767/1000000000000",
"30230619703791/500000000000",
"960886085683/15625000000",
"62526727930917/1000000000000",
"31776526215657/500000000000",
"252249211861/3906250000",
"13119252076197/200000000000",
"13322967122073/200000000000",
"67631679570311/1000000000000",
"68647236091777/1000000000000",
"6966157089233/100000000000",
"35335753408131/500000000000",
"71731767539389/1000000000000",
"36829805403081/500000000000",
"14943597540477/200000000000",
"75724159226259/1000000000000",
"15346776923711/200000000000",
"77743016794469/1000000000000",
"78752266684499/1000000000000",
"79761734963949/1000000000000",
"5048169943321/62500000000",
"81779613613087/1000000000000",
"82788936811921/1000000000000",
"41897074065837/500000000000",
"42425712071019/500000000000",
"43387564192743/500000000000",
"21958153114647/250000000000",
"22209509187119/250000000000",
"44923424263137/500000000000",
"22713950219283/250000000000",
"91864676529607/1000000000000",
"145115589651/1562500000",
"93883864547241/1000000000000",
"9489047853037/100000000000",
"19189841362331/200000000000",
"48939209604209/500000000000",
"98938355102919/1000000000000",
"99947620840949/1000000000000",
"100961687827411/1000000000000",
"6373535077567/62500000000",
"102992548968567/1000000000000",
"104010477454843/1000000000000",
"105030355362697/1000000000000",
"106052524229831/1000000000000",
"26769544230833/250000000000",
"13513406550353/125000000000",
"54570505530403/500000000000",
"55090045506631/500000000000",
"6951538842651/62500000000",
"11227538996411/100000000000",
"113331765620247/1000000000000",
"114392505920183/1000000000000",
"450998839537/3906250000",
"23303766950891/200000000000",
"117579343954199/1000000000000",
"118635822428737/1000000000000",
"14960967251757/125000000000",
"15091852487709/125000000000",
"12177786868723/100000000000",
"24563511396181/200000000000",
"15481864448663/125000000000",
"780566649629/6250000000",
"125926088000251/1000000000000",
"126962072565589/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "97058638044797233852378045272925950710432190245258402769/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1034552094851/1000000000000",
"725978869819/250000000000",
"3964137844999/1000000000000",
"2486537748643/500000000000",
"2993070488013/500000000000",
"875290187047/125000000000",
"8024226815513/1000000000000",
"566593731429/62500000000",
"272076835133/25000000000",
"11963296682283/1000000000000",
"6521264601061/500000000000",
"14876418681347/1000000000000",
"1994046196751/125000000000",
"17012479079109/1000000000000",
"141000393691/7812500000",
"9934121622163/500000000000",
"4188964297353/200000000000",
"550140114177/25000000000",
"5760516258951/250000000000",
"994305334207/40000000000",
"25933154517531/1000000000000",
"1686817057749/62500000000",
"7001559608721/250000000000",
"29046115629359/1000000000000",
"30848481711759/1000000000000",
"15961722531921/500000000000",
"32978065803757/1000000000000",
"2124451575271/62500000000",
"4376820129627/125000000000",
"36058013571999/1000000000000",
"18931992695049/500000000000",
"19453564442841/500000000000",
"249545144427/6250000000",
"40991078773431/1000000000000",
"21468288961109/500000000000",
"44017310565073/1000000000000",
"45900333721771/1000000000000",
"11740295234139/250000000000",
"749569554301/15625000000",
"48989409035431/1000000000000",
"50011782343003/1000000000000",
"51054118142659/1000000000000",
"13214550943943/250000000000",
"53900883103671/1000000000000",
"13729798227707/250000000000",
"5598109264377/100000000000",
"57918234504767/1000000000000",
"58978197832193/1000000000000",
"7498916250617/125000000000",
"61024805914281/1000000000000",
"62891222271601/1000000000000",
"15987493060137/250000000000",
"64956396344217/1000000000000",
"65965745811581/1000000000000",
"66972457499667/1000000000000",
"13606273414649/200000000000",
"8738229060581/125000000000",
"70936474793269/1000000000000",
"3599722288599/50000000000",
"73070696934651/1000000000000",
"9359236908131/125000000000",
"37956861564217/500000000000",
"76935189567209/1000000000000",
"77951791073161/1000000000000",
"9870850152931/125000000000",
"3199284009199/40000000000",
"80999736683723/1000000000000",
"82022670893233/1000000000000",
"83065775497829/1000000000000",
"84860516532429/1000000000000",
"21476097164921/250000000000",
"86927038770341/1000000000000",
"17588600154869/200000000000",
"711655004121/8000000000",
"17993119656307/200000000000",
"91025194242843/1000000000000",
"92903139654099/1000000000000",
"9398357259413/100000000000",
"11990164633731/125000000000",
"96980040534831/1000000000000",
"97989040931289/1000000000000",
"19801249924221/200000000000",
"6252565754889/62500000000",
"2038329382843/20000000000",
"25744757158043/250000000000",
"103993173145829/1000000000000",
"26253869427691/250000000000",
"53027865160577/500000000000",
"107863922727563/1000000000000",
"108939507874157/1000000000000",
"10999572596787/100000000000",
"55506425495013/500000000000",
"56026101597763/500000000000",
"7115961333137/62500000000",
"57465298809521/500000000000",
"2319711112631/20000000000",
"14624805644883/125000000000",
"118021544900597/1000000000000",
"7441572897867/62500000000",
"60432545369219/500000000000",
"60954229007413/500000000000",
"30731838075573/250000000000",
"24798052625193/200000000000",
"1259274284813/10000000000",
"126987127013649/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1
]
},
{
"w": "248956328042153315569450313725441293085136127117633189381/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"510573426379/500000000000",
"2043799954791/1000000000000",
"1534210464261/500000000000",
"819120540761/200000000000",
"5125292670693/1000000000000",
"3079236364667/500000000000",
"7195403217547/1000000000000",
"8236065139881/1000000000000",
"2320264006749/250000000000",
"258237285269/25000000000",
"1138047656511/100000000000",
"6216348677033/500000000000",
"1685543170287/125000000000",
"113544930399/7812500000",
"15580166463291/1000000000000",
"831125475097/50000000000",
"17660553357601/1000000000000",
"18694914638327/1000000000000",
"1972550962713/100000000000",
"1297045433197/62500000000",
"2722164521263/125000000000",
"22799377026577/1000000000000",
"1488712070201/62500000000",
"4967570260427/200000000000",
"807960257169/31250000000",
"671755552699/25000000000",
"27885119864577/1000000000000",
"5779047744957/200000000000",
"14977834868949/500000000000",
"7971429001041/250000000000",
"32945226492341/1000000000000",
"6790665991421/200000000000",
"1092646764059/31250000000",
"17988022102073/500000000000",
"9246796063333/250000000000",
"18999309989469/500000000000",
"39010006174263/1000000000000",
"8004242708269/200000000000",
"20516297009369/500000000000",
"1313871138659/31250000000",
"43052016980279/1000000000000",
"44111520589519/1000000000000",
"46040895584187/1000000000000",
"47101205171389/1000000000000",
"48111031232811/1000000000000",
"49125509110537/1000000000000",
"5014067737693/100000000000",
"25578536324739/500000000000",
"1304372448897/25000000000",
"53194207026173/1000000000000",
"54215260837041/1000000000000",
"27619302653551/500000000000",
"28131981306153/500000000000",
"28646194680619/500000000000",
"29162174027511/500000000000",
"59359956992707/1000000000000",
"60400606138947/1000000000000",
"61446437704071/1000000000000",
"249989933221/4000000000",
"15888533732409/250000000000",
"64615512194197/1000000000000",
"65679903861181/1000000000000",
"33373027993121/500000000000",
"67812150593601/1000000000000",
"68876304945327/1000000000000",
"69937861959543/1000000000000",
"35498057564939/500000000000",
"7204587163747/100000000000",
"73128036424697/1000000000000",
"1159548787077/15625000000",
"37631965249753/500000000000",
"76326777951023/1000000000000",
"77393640580783/1000000000000",
"3138509670101/40000000000",
"79532311373359/1000000000000",
"20150119172079/250000000000",
"127602500757/1562500000",
"10340824217849/125000000000",
"83783049280513/1000000000000",
"84835255474651/1000000000000",
"21471003555103/250000000000",
"86929329570039/1000000000000",
"21993015042133/250000000000",
"89013150889403/1000000000000",
"18010590353241/200000000000",
"2277298756903/25000000000",
"92130873120179/1000000000000",
"23292452037347/250000000000",
"18841759501287/200000000000",
"47623945450839/500000000000",
"19257383965217/200000000000",
"97325880585749/1000000000000",
"98364534949189/1000000000000",
"3106322577803/31250000000",
"100439235893021/1000000000000",
"6342175999977/62500000000",
"102508623808313/1000000000000",
"51770489148343/500000000000",
"5228581691927/50000000000",
"21120049502929/200000000000",
"53313822447309/500000000000",
"26913325397021/250000000000",
"27169320835507/250000000000",
"21940028880659/200000000000",
"110721587242999/1000000000000",
"111741906159859/1000000000000",
"28190273630213/250000000000",
"56889604036201/500000000000",
"2295926579911/20000000000",
"115812896882961/1000000000000",
"116825059365743/1000000000000",
"117887277015489/1000000000000",
"1872221622469/15625000000",
"3022102854553/25000000000",
"121895778308677/1000000000000",
"15363928581497/125000000000",
"61963648969673/500000000000",
"62472039146603/500000000000",
"125961817073381/1000000000000",
"126980433566787/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "854364342831239167810212484039543755300043182798555187/50000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"260692997311/250000000000",
"1032601385989/500000000000",
"38472160759/12500000000",
"2068843207799/500000000000",
"6072929339931/1000000000000",
"35682570743/5000000000",
"1633493176357/200000000000",
"2510548705671/250000000000",
"2775735569851/250000000000",
"3028266850899/250000000000",
"13128820149453/1000000000000",
"2829804372819/200000000000",
"7594572666129/500000000000",
"16985813065797/1000000000000",
"18060205170323/1000000000000",
"47782624207/2500000000",
"20122461830989/1000000000000",
"5284746425893/250000000000",
"2216170353329/100000000000",
"23205091763913/1000000000000",
"2500411024937/100000000000",
"651198157749/25000000000",
"13535759206669/500000000000",
"7021596848113/250000000000",
"14574667438867/500000000000",
"6207257551991/200000000000",
"32110693689073/1000000000000",
"33186394020943/1000000000000",
"35002963254443/1000000000000",
"18038415434949/500000000000",
"37133718037581/1000000000000",
"3816384614231/100000000000",
"10010117544729/250000000000",
"41100752648431/1000000000000",
"42109577780733/1000000000000",
"43123367768429/1000000000000",
"22070068180759/500000000000",
"45175035745961/1000000000000",
"4705055046709/100000000000",
"1202840038757/25000000000",
"49128143723259/1000000000000",
"50150916892217/1000000000000",
"25596283723557/500000000000",
"53006179503783/1000000000000",
"27041895388517/500000000000",
"13786246234931/250000000000",
"56181698673957/1000000000000",
"14501155658653/250000000000",
"59082204965161/1000000000000",
"60144329999093/1000000000000",
"6118340756691/100000000000",
"3149561183319/50000000000",
"800418813243/12500000000",
"16263723354203/250000000000",
"33035018782283/500000000000",
"67082198190973/1000000000000",
"68092644224029/1000000000000",
"34551188793783/500000000000",
"17527187215851/250000000000",
"71167450797187/1000000000000",
"14608171838633/200000000000",
"9258973630969/125000000000",
"75129748314487/1000000000000",
"2381431742527/31250000000",
"7801711794239/100000000000",
"7905775677177/100000000000",
"2502480693869/31250000000",
"40546301283231/500000000000",
"82154852128887/1000000000000",
"84041272026063/1000000000000",
"85116604579913/1000000000000",
"86194252451233/1000000000000",
"88017227156479/1000000000000",
"17810829700647/200000000000",
"9011545342269/100000000000",
"91192099333483/1000000000000",
"93013479067797/1000000000000",
"3762015462009/40000000000",
"9511737725731/100000000000",
"97060830995391/1000000000000",
"49061472797431/500000000000",
"99139883387889/1000000000000",
"12522380075393/125000000000",
"101978337874527/1000000000000",
"103052550325591/1000000000000",
"26026473551817/250000000000",
"52557768861369/500000000000",
"106132136838149/1000000000000",
"26788609378679/250000000000",
"10819764296921/100000000000",
"27498258531981/250000000000",
"111036594073773/1000000000000",
"56029187083/500000000",
"113074097958689/1000000000000",
"14260356917741/125000000000",
"115140985053081/1000000000000",
"117074236100763/1000000000000",
"23627366311343/200000000000",
"7447955004927/62500000000",
"121040629269839/1000000000000",
"122101984076143/1000000000000",
"24622678320709/200000000000",
"124131345923469/1000000000000",
"125154563726601/1000000000000",
"25239689902591/200000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1
]
}
]
}

==> anc/law/law16.json <==
{"N": 16, "p": 0.6828367847038564, "minimum_gap": 0.5, "program": "law_cg.py", "seed": 0, "warm_start": null, "rounds": 101, "finished": true, "law": [{"w": 0.005306405217430589, "x": [0.0, 1.059468354937997, 2.938994918674948, 4.021462424894916, 5.964406702192846, 7.028379743517981, 8.047271669128026, 9.092213815627828, 10.896747436563015, 11.940434018691546, 12.962698973026185, 13.97841834323314, 14.991748487061693], "d": [1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.11140742117328147, "x": [0.0, 1.8621262357908344, 2.9211613042440865, 3.926043053807275, 4.9351589819120365, 5.940040740168271, 6.999075767193513, 8.861202023533219, 9.89561028038275, 10.911845376726923, 11.924960133747897, 12.93624184808291, 13.949356639401103, 14.965591706691368], "d": [1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.06009252099810974, "x": [0.0, 1.03053967510173, 2.896495487571304, 3.9554561405901096, 4.960250330261362, 5.967857437165503, 6.974717742206011, 7.982930964199279, 8.992612917411865, 10.005857800187277, 11.02518030712909, 12.06461800658576, 13.865780370792939, 14.942762344380704], "d": [1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.04612051760966042, "x": [0.0, 1.067536488257744, 2.1390420579097404, 3.2131912809603755, 4.288342858668905, 5.362492110863016, 6.433997763050622, 7.501534301594283, 8.564135566626618, 9.622279227570356, 10.670263165101357, 11.750767234301223, 12.831271274647628, 13.879255204224641, 14.937398872642408], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.03536500871586913, "x": [0.0, 1.0090605840632045, 2.0205593605144267, 3.0354017128035613, 4.069184510646812, 5.933130112876899, 6.993512421069192, 7.998048768012083, 9.058431083865154, 10.922376632385609, 11.956159528819454, 12.971001774448943, 13.982500590227222, 14.991561177622962], "d": [1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.018743916084865732, "x": [0.0, 1.0565769161322582, 2.062282843732774, 3.076783321094971, 4.0967899109007355, 5.139117343296513, 6.93180525010506, 7.974333319335916, 8.995294370356708, 10.009413076581975, 11.018450680213846, 12.02635435521619, 13.028623662640738, 14.08357113662476], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.012756242199972666, "x": [0.0, 1.8791837076295193, 2.9423978892995697, 3.9565945798879567, 4.979507184108957, 6.020369310381849, 7.832360825446475, 8.909850035103169, 9.968190645437026, 11.000821800335244, 12.880775450037572, 13.945675649147537, 14.961928021066342], "d": [1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1]}, {"w": 0.039879970959453226, "x": [0.0, 1.8795903515869261, 2.962011518413887, 4.9050214048573535, 5.968972935668708, 6.987860054440776, 8.032780652195404, 9.837351870498761, 10.881003730759133, 11.90326283121328, 12.918983842819875, 13.932315012080242, 14.940566531602643], "d": [2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.006188243615717028, "x": [0.0, 1.035143612536937, 2.9119173513002456, 4.0093047318110475, 5.945939566786094, 7.008362545347442, 8.026413051684278, 9.070838200212533, 10.87659743051322, 11.921167174818372, 12.944837197488063, 13.963498624545414, 14.981122913888772], "d": [1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.028455984428931873, "x": [0.0, 1.0586814780427856, 2.0668613959330666, 3.0832147178244527, 4.104409509199859, 5.147626812144301, 6.956805499920556, 8.002631958447147, 9.024252985035249, 10.09115029960368, 11.973323257547543, 13.004629593331725, 14.068296208818486], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2]}, {"w": 6.202784350151324e-06, "x": [0.0, 1.8153723671538398, 2.891959823975852, 3.948822959040209, 4.966675819064595, 6.0081760035298, 7.82485014728726, 8.903368486294376, 9.964845445116676, 11.002164371098823, 12.82359839766009, 13.902241836420124, 14.963487047145353], "d": [1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1]}, {"w": 0.19065497898305558, "x": [0.0, 1.063619273874381, 2.079025064597305, 3.103351952887747, 4.147065744664394, 5.9543696612441765, 6.997240330216612, 8.020260862146188, 9.032813857914416, 10.093253544508782, 12.027880523464622, 13.091545610883733, 14.122329394074775], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.1062837727274202, "x": [0.0, 1.8794245477242677, 2.9428193159952634, 3.9572097733609297, 4.980199105012171, 6.021380223786712, 7.838126217188438, 8.916641148332037, 9.97811345310721, 11.015197637186183, 12.83222257463985, 13.909820770482213, 14.967930168939656], "d": [1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1]}, {"w": 0.14484437543940412, "x": [0.0, 1.7953224521730278, 2.8708406293390465, 3.92410475485314, 4.935071177804945, 5.955050873806963, 6.993936691272481, 8.784777077000776, 9.859252093167951, 10.910600505653138, 11.916449605321167, 12.92699591590748, 13.940670994953683, 14.960610705609819], "d": [1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.1594109371423098, "x": [0.0, 1.8795463171141904, 2.9620032184441873, 4.905004304158149, 5.968978228876653, 6.987849768607183, 8.032798371446681, 9.837274289520968, 10.880954724190714, 11.903211423709445, 12.918945474270119, 13.932311139351603, 14.940556808962215], "d": [2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.03448350192016847, "x": [0.0, 1.0594297693621755, 2.0681951598492425, 3.0847371893116318, 4.106101732187761, 5.149496668514584, 6.9609366928285885, 8.000711902250682, 9.063255817276495, 10.142193777501104, 11.962107017472334, 12.99781473293363, 14.064682924092558], "d": [2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2]}]}

==> anc/law/law16.log <==
N = 16: start with 120 columns, p = 0.91582871  [0 s]
round 0: p = 0.826234574  (1+p)/2 = 0.913117287  added 36, best reduced cost -5.81e+00, columns 156  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 1: p = 0.789119257  (1+p)/2 = 0.894559629  added 54, best reduced cost -2.44e+00, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 2: p = 0.756395331  (1+p)/2 = 0.878197666  added 50, best reduced cost -6.43e+00, columns 146  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 3: p = 0.744930020  (1+p)/2 = 0.872465010  added 57, best reduced cost -1.32e+00, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 4: p = 0.727246689  (1+p)/2 = 0.863623345  added 55, best reduced cost -1.40e+00, columns 151  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 5: p = 0.715145824  (1+p)/2 = 0.857572912  added 52, best reduced cost -1.28e+00, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 6: p = 0.698538549  (1+p)/2 = 0.849269274  added 54, best reduced cost -5.81e-01, columns 150  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 7: p = 0.687146789  (1+p)/2 = 0.843573395  added 46, best reduced cost -7.11e-02, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 8: p = 0.686200066  (1+p)/2 = 0.843100033  added 44, best reduced cost -6.63e-02, columns 140  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 9: p = 0.684598322  (1+p)/2 = 0.842299161  added 39, best reduced cost -1.40e-02, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 10: p = 0.684413811  (1+p)/2 = 0.842206906  added 42, best reduced cost -5.20e-02, columns 138  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 11: p = 0.683685059  (1+p)/2 = 0.841842530  added 43, best reduced cost -7.91e-03, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 12: p = 0.683339652  (1+p)/2 = 0.841669826  added 44, best reduced cost -1.09e-02, columns 140  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 13: p = 0.683131220  (1+p)/2 = 0.841565610  added 30, best reduced cost -1.60e-03, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 14: p = 0.683041171  (1+p)/2 = 0.841520586  added 20, best reduced cost -4.17e-04, columns 116  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 15: p = 0.682927237  (1+p)/2 = 0.841463619  added 23, best reduced cost -4.28e-04, columns 139  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 16: p = 0.682917907  (1+p)/2 = 0.841458953  added 17, best reduced cost -1.61e-04, columns 156  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 17: p = 0.682897089  (1+p)/2 = 0.841448545  added 21, best reduced cost -2.65e-04, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 18: p = 0.682893018  (1+p)/2 = 0.841446509  added 15, best reduced cost -5.27e-05, columns 111  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 19: p = 0.682879372  (1+p)/2 = 0.841439686  added 16, best reduced cost -2.03e-04, columns 127  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 20: p = 0.682870420  (1+p)/2 = 0.841435210  added 17, best reduced cost -1.23e-04, columns 144  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 21: p = 0.682857341  (1+p)/2 = 0.841428671  added 17, best reduced cost -7.61e-05, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 22: p = 0.682854183  (1+p)/2 = 0.841427091  added 15, best reduced cost -1.42e-04, columns 111  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 23: p = 0.682853470  (1+p)/2 = 0.841426735  added 13, best reduced cost -3.45e-06, columns 124  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 24: p = 0.682853121  (1+p)/2 = 0.841426561  added 15, best reduced cost -6.23e-06, columns 139  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 25: p = 0.682852772  (1+p)/2 = 0.841426386  added 14, best reduced cost -1.17e-06, columns 153  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 26: p = 0.682852635  (1+p)/2 = 0.841426317  added 15, best reduced cost -4.17e-06, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 27: p = 0.682852268  (1+p)/2 = 0.841426134  added 15, best reduced cost -2.36e-05, columns 111  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 28: p = 0.682851832  (1+p)/2 = 0.841425916  added 15, best reduced cost -2.76e-06, columns 126  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 29: p = 0.682851670  (1+p)/2 = 0.841425835  added 14, best reduced cost -7.30e-07, columns 140  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 30: p = 0.682851636  (1+p)/2 = 0.841425818  added 13, best reduced cost -1.89e-06, columns 153  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 31: p = 0.682851044  (1+p)/2 = 0.841425522  added 14, best reduced cost -2.21e-05, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 32: p = 0.682850722  (1+p)/2 = 0.841425361  added 15, best reduced cost -8.98e-06, columns 111  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 33: p = 0.682850607  (1+p)/2 = 0.841425304  added 14, best reduced cost -1.10e-06, columns 125  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 34: p = 0.682850550  (1+p)/2 = 0.841425275  added 14, best reduced cost -2.80e-07, columns 139  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 35: p = 0.682850535  (1+p)/2 = 0.841425267  added 13, best reduced cost -8.65e-08, columns 152  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 36: p = 0.682850514  (1+p)/2 = 0.841425257  added 13, best reduced cost -6.68e-08, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 37: p = 0.682850508  (1+p)/2 = 0.841425254  added 12, best reduced cost -1.67e-08, columns 108  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 38: p = 0.682849994  (1+p)/2 = 0.841424997  added 10, best reduced cost -5.03e-05, columns 118  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 39: p = 0.682849829  (1+p)/2 = 0.841424914  added 14, best reduced cost -1.81e-06, columns 132  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 40: p = 0.682849646  (1+p)/2 = 0.841424823  added 13, best reduced cost -7.13e-07, columns 145  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 41: p = 0.682849451  (1+p)/2 = 0.841424725  added 14, best reduced cost -3.68e-05, columns 159  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 42: p = 0.682849442  (1+p)/2 = 0.841424721  added 14, best reduced cost -6.16e-07, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 43: p = 0.682849438  (1+p)/2 = 0.841424719  added 14, best reduced cost -1.02e-05, columns 110  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 44: p = 0.682849065  (1+p)/2 = 0.841424532  added 16, best reduced cost -3.37e-05, columns 126  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 45: p = 0.682848284  (1+p)/2 = 0.841424142  added 16, best reduced cost -3.08e-05, columns 142  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 46: p = 0.682847909  (1+p)/2 = 0.841423954  added 16, best reduced cost -4.07e-05, columns 158  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 47: p = 0.682847850  (1+p)/2 = 0.841423925  added 15, best reduced cost -6.81e-07, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 48: p = 0.682847772  (1+p)/2 = 0.841423886  added 15, best reduced cost -2.24e-07, columns 111  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 49: p = 0.682847763  (1+p)/2 = 0.841423881  added 14, best reduced cost -5.41e-08, columns 125  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 50: p = 0.682847758  (1+p)/2 = 0.841423879  added 9, best reduced cost -1.41e-08, columns 134  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 51: p = 0.682847758  (1+p)/2 = 0.841423879  added 3, best reduced cost -1.09e-08, columns 137  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 52: p = 0.682846552  (1+p)/2 = 0.841423276  added 7, best reduced cost -2.47e-05, columns 144  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 53: p = 0.682846340  (1+p)/2 = 0.841423170  added 17, best reduced cost -2.19e-05, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 54: p = 0.682845407  (1+p)/2 = 0.841422703  added 14, best reduced cost -6.26e-05, columns 110  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 55: p = 0.682844203  (1+p)/2 = 0.841422101  added 15, best reduced cost -2.38e-05, columns 125  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 56: p = 0.682843941  (1+p)/2 = 0.841421971  added 19, best reduced cost -7.91e-05, columns 144  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 57: p = 0.682841110  (1+p)/2 = 0.841420555  added 17, best reduced cost -2.84e-05, columns 96  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 58: p = 0.682840847  (1+p)/2 = 0.841420423  added 14, best reduced cost -7.59e-06, columns 110  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 59: p = 0.682840541  (1+p)/2 = 0.841420271  added 14, best reduced cost -1.93e-06, columns 124  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 60: p = 0.682839766  (1+p)/2 = 0.841419883  added 14, best reduced cost -1.23e-05, columns 138  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 61: p = 0.682839634  (1+p)/2 = 0.841419817  added 14, best reduced cost -8.01e-07, columns 152  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 62: p = 0.682839588  (1+p)/2 = 0.841419794  added 12, best reduced cost -3.99e-07, columns 96  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 63: p = 0.682839554  (1+p)/2 = 0.841419777  added 13, best reduced cost -1.78e-07, columns 109  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 64: p = 0.682839537  (1+p)/2 = 0.841419768  added 13, best reduced cost -7.52e-08, columns 122  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 65: p = 0.682839445  (1+p)/2 = 0.841419722  added 14, best reduced cost -1.69e-05, columns 136  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 66: p = 0.682839391  (1+p)/2 = 0.841419695  added 14, best reduced cost -4.13e-07, columns 150  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 67: p = 0.682839366  (1+p)/2 = 0.841419683  added 13, best reduced cost -1.29e-07, columns 96  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 68: p = 0.682839342  (1+p)/2 = 0.841419671  added 14, best reduced cost -2.00e-06, columns 110  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 69: p = 0.682839330  (1+p)/2 = 0.841419665  added 13, best reduced cost -3.27e-08, columns 123  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 70: p = 0.682839328  (1+p)/2 = 0.841419664  added 11, best reduced cost -9.98e-09, columns 134  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 71: p = 0.682839327  (1+p)/2 = 0.841419663  added 7, best reduced cost -1.02e-08, columns 141  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 72: p = 0.682839326  (1+p)/2 = 0.841419663  added 6, best reduced cost -4.09e-09, columns 147  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 73: p = 0.682838253  (1+p)/2 = 0.841419126  added 5, best reduced cost -2.00e-05, columns 152  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 74: p = 0.682838164  (1+p)/2 = 0.841419082  added 18, best reduced cost -8.38e-05, columns 96  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 75: p = 0.682838016  (1+p)/2 = 0.841419008  added 14, best reduced cost -2.50e-06, columns 110  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 76: p = 0.682837920  (1+p)/2 = 0.841418960  added 13, best reduced cost -4.40e-07, columns 123  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 77: p = 0.682837875  (1+p)/2 = 0.841418937  added 13, best reduced cost -1.71e-07, columns 136  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 78: p = 0.682837677  (1+p)/2 = 0.841418838  added 14, best reduced cost -2.52e-05, columns 150  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 79: p = 0.682837488  (1+p)/2 = 0.841418744  added 15, best reduced cost -1.51e-06, columns 96  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 80: p = 0.682837363  (1+p)/2 = 0.841418682  added 14, best reduced cost -4.75e-07, columns 110  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 81: p = 0.682837325  (1+p)/2 = 0.841418662  added 14, best reduced cost -2.31e-07, columns 124  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 82: p = 0.682837303  (1+p)/2 = 0.841418651  added 13, best reduced cost -5.79e-08, columns 137  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 83: p = 0.682837274  (1+p)/2 = 0.841418637  added 11, best reduced cost -5.02e-06, columns 148  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 84: p = 0.682837200  (1+p)/2 = 0.841418600  added 14, best reduced cost -9.12e-07, columns 96  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 85: p = 0.682837188  (1+p)/2 = 0.841418594  added 14, best reduced cost -1.49e-07, columns 110  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 86: p = 0.682837180  (1+p)/2 = 0.841418590  added 14, best reduced cost -3.75e-08, columns 124  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 87: p = 0.682836837  (1+p)/2 = 0.841418419  added 11, best reduced cost -2.39e-05, columns 135  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 88: p = 0.682836796  (1+p)/2 = 0.841418398  added 14, best reduced cost -1.20e-07, columns 149  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 89: p = 0.682836791  (1+p)/2 = 0.841418395  added 13, best reduced cost -1.41e-07, columns 96  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 90: p = 0.682836789  (1+p)/2 = 0.841418394  added 11, best reduced cost -4.65e-08, columns 107  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 91: p = 0.682836787  (1+p)/2 = 0.841418394  added 14, best reduced cost -2.75e-08, columns 121  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 92: p = 0.682836786  (1+p)/2 = 0.841418393  added 8, best reduced cost -9.13e-09, columns 129  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 93: p = 0.682836785  (1+p)/2 = 0.841418393  added 7, best reduced cost -4.93e-09, columns 136  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 94: p = 0.682836785  (1+p)/2 = 0.841418393  added 2, best reduced cost -2.19e-09, columns 138  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 95: p = 0.682836785  (1+p)/2 = 0.841418393  added 4, best reduced cost -1.49e-07, columns 142  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 96: p = 0.682836785  (1+p)/2 = 0.841418393  added 2, best reduced cost -1.91e-09, columns 144  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 97: p = 0.682836785  (1+p)/2 = 0.841418392  added 1, best reduced cost -1.24e-09, columns 145  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 98: p = 0.682836785  (1+p)/2 = 0.841418392  added 2, best reduced cost -1.35e-09, columns 147  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 99: p = 0.682836785  (1+p)/2 = 0.841418392  added 1, best reduced cost -1.82e-09, columns 148  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 100: p = 0.682836785  (1+p)/2 = 0.841418392  added 0, best reduced cost -8.97e-10, columns 148  [kernel 0.0 s, LP 0.0 s, total 1 s]
finished: p = 0.6828367847, 16 basic configurations, double points per period (weighted) 2.537


==> anc/law/law16_certified.json <==
{
"N": 16,
"tau": "1/1000000000000000000000000000000",
"p": "5462694277630852300805996941718697352573128403375948545189471/8000000000000000000000000000000000000000000000000000000000000",
"p_float": 0.6828367847038566,
"ceiling_V_le_10B": 0.8434567163576876,
"law": [
{
"w": "2653202998459194867129643144310147330008307199879851388077/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"529734177469/500000000000",
"117559796747/40000000000",
"804292484979/200000000000",
"5964406702193/1000000000000",
"3514189871759/500000000000",
"1005908958641/125000000000",
"2273053453907/250000000000",
"10896747436563/1000000000000",
"2985108504673/250000000000",
"6481349486513/500000000000",
"13978418343233/1000000000000",
"7495874243531/500000000000"
],
"d": [
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "111407421172201994644688452470277754736668311807753041577657/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1862126235791/1000000000000",
"730290326061/250000000000",
"3926043053807/1000000000000",
"616894872739/125000000000",
"742505092521/125000000000",
"3499537883597/500000000000",
"8861202023533/1000000000000",
"9895610280383/1000000000000",
"10911845376727/1000000000000",
"2981240033437/250000000000",
"12936241848083/1000000000000",
"13949356639401/1000000000000",
"14965591706691/1000000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "60092520999477726523784150427811212022561956122992600727087/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"515269837551/500000000000",
"2896495487571/1000000000000",
"395545614059/100000000000",
"4960250330261/1000000000000",
"2983928718583/500000000000",
"3487358871103/500000000000",
"7982930964199/1000000000000",
"2248153229353/250000000000",
"10005857800187/1000000000000",
"11025180307129/1000000000000",
"6032309003293/500000000000",
"13865780370793/1000000000000",
"14942762344381/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "11530129402420836771250710144792852207500663803146226747013/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"533768244129/500000000000",
"213904205791/100000000000",
"10041222753/3125000000",
"4288342858669/1000000000000",
"5362492110863/1000000000000",
"6433997763051/1000000000000",
"3750767150797/500000000000",
"8564135566627/1000000000000",
"962227922757/100000000000",
"10670263165101/1000000000000",
"11750767234301/1000000000000",
"1603908909331/125000000000",
"555170208169/40000000000",
"7468699436321/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "35365008715239530888219190521421019193076006703084139346461/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1009060584063/1000000000000",
"1010279680257/500000000000",
"758850428201/250000000000",
"4069184510647/1000000000000",
"5933130112877/1000000000000",
"6993512421069/1000000000000",
"1999512192003/250000000000",
"1811686216773/200000000000",
"5461188316193/500000000000",
"11956159528819/1000000000000",
"12971001774449/1000000000000",
"13982500590227/1000000000000",
"14991561177623/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "18743916084056185606432764792603751144306070080983992606297/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"264144229033/250000000000",
"2062282843733/1000000000000",
"615356664219/200000000000",
"4096789910901/1000000000000",
"5139117343297/1000000000000",
"1386361050021/200000000000",
"996791664917/125000000000",
"8995294370357/1000000000000",
"5004706538291/500000000000",
"5509225340107/500000000000",
"751647147201/62500000000",
"13028623662641/1000000000000",
"112668569093/8000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "2551248439582655326677783851361099000239364742488707507181/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"187918370763/100000000000",
"29423978893/10000000000",
"247287161243/62500000000",
"4979507184109/1000000000000",
"3010184655191/500000000000",
"3916180412723/500000000000",
"8909850035103/1000000000000",
"9968190645437/1000000000000",
"2200164360067/200000000000",
"6440387725019/500000000000",
"3486418912287/250000000000",
"7480964010533/500000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1
]
},
{
"w": "398799723078247393499943500716686784615035472933816644469/10000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1879590351587/1000000000000",
"1481005759207/500000000000",
"4905021404857/1000000000000",
"5968972935669/1000000000000",
"6987860054441/1000000000000",
"1606556130439/200000000000",
"9837351870499/1000000000000",
"10881003730759/1000000000000",
"11903262831213/1000000000000",
"645949192141/50000000000",
"174153937651/12500000000",
"14940566531603/1000000000000"
],
"d": [
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "1547060903552634127840442026731120908468396511876425361367/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1035143612537/1000000000000",
"29119173513/10000000000",
"4009304731811/1000000000000",
"2972969783393/500000000000",
"7008362545347/1000000000000",
"2006603262921/250000000000",
"9070838200213/1000000000000",
"10876597430513/1000000000000",
"5960583587409/500000000000",
"809052324843/62500000000",
"2792699724909/200000000000",
"14981122913889/1000000000000"
],
"d": [
1,
1,
2,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "14227992216530353142503862025764896720806459694411570630743/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1058681478043/1000000000000",
"2066861395933/1000000000000",
"24087614983/7812500000",
"10261023773/2500000000",
"321726675759/62500000000",
"6956805499921/1000000000000",
"8002631958447/1000000000000",
"1804850597007/200000000000",
"2522787574901/250000000000",
"2993330814387/250000000000",
"3251157398333/250000000000",
"7034148104409/500000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2
]
},
{
"w": "6202784195831610778204759724157392790410616112849328231/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"907686183577/500000000000",
"361494977997/125000000000",
"12340071747/3125000000",
"993335163813/200000000000",
"600817600353/100000000000",
"7824850147287/1000000000000",
"4451684243147/500000000000",
"9964845445117/1000000000000",
"11002164371099/1000000000000",
"641179919883/50000000000",
"695112091821/50000000000",
"2992697409429/200000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1
]
},
{
"w": "38130995796225998989259205895919323696852973647692652081089/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"531809636937/500000000000",
"2079025064597/1000000000000",
"387918994111/125000000000",
"518383218083/125000000000",
"1488592415311/250000000000",
"6997240330217/1000000000000",
"4010130431073/500000000000",
"4516406928957/500000000000",
"10093253544509/1000000000000",
"2405576104693/200000000000",
"3272886402721/250000000000",
"564893175763/40000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "21256754545674398746417237945282012408276795854030622065197/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"469856136931/250000000000",
"588563863199/200000000000",
"3957209773361/1000000000000",
"1245049776253/250000000000",
"6021380223787/1000000000000",
"1959531554297/250000000000",
"2229160287083/250000000000",
"9978113453107/1000000000000",
"5507598818593/500000000000",
"160402782183/12500000000",
"6954910385241/500000000000",
"748396508447/50000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1
]
},
{
"w": "28968875088102033794573340469648159563302149647192991391173/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1795322452173/1000000000000",
"2870840629339/1000000000000",
"3924104754853/1000000000000",
"987014235561/200000000000",
"5955050873807/1000000000000",
"874242086409/125000000000",
"8784777077001/1000000000000",
"616203255823/62500000000",
"10910600505653/1000000000000",
"11916449605321/1000000000000",
"12926995915907/1000000000000",
"6970335497477/500000000000",
"1496061070561/100000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "79705467508210307271102600889260374640838446608134639029007/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"939773158557/500000000000",
"740500804611/250000000000",
"2452502152079/500000000000",
"5968978228877/1000000000000",
"6987849768607/1000000000000",
"8032798371447/1000000000000",
"9837274289521/1000000000000",
"10880954724191/1000000000000",
"11903211423709/1000000000000",
"1291894547427/100000000000",
"1741538892419/125000000000",
"7470278404481/500000000000"
],
"d": [
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "34483501918784962933628225340673723858554609653724116214993/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"529714884681/500000000000",
"2068195159849/1000000000000",
"48199018583/15625000000",
"1026525433047/250000000000",
"1029899333703/200000000000",
"6960936692829/1000000000000",
"8000711902251/1000000000000",
"2265813954319/250000000000",
"10142193777501/1000000000000",
"46726980537/3906250000",
"6498907366467/500000000000",
"14064682924093/1000000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2
]
}
]
}

==> anc/law/law256.log <==
N = 256: start with 2568 columns, p = 0.79207293  [64 s]
round 0: p = 0.770237224  (1+p)/2 = 0.885118612  added 636, best reduced cost -5.85e+02, columns 1536  [kernel 2.2 s, LP 0.7 s, total 68 s]
round 1: p = 0.745158804  (1+p)/2 = 0.872579402  added 728, best reduced cost -5.62e+01, columns 2264  [kernel 2.8 s, LP 1.8 s, total 74 s]
round 2: p = 0.731882567  (1+p)/2 = 0.865941283  added 739, best reduced cost -5.54e+01, columns 1536  [kernel 2.8 s, LP 0.8 s, total 79 s]
round 3: p = 0.715375569  (1+p)/2 = 0.857687784  added 752, best reduced cost -5.17e+01, columns 2288  [kernel 2.8 s, LP 1.5 s, total 84 s]
round 4: p = 0.711061040  (1+p)/2 = 0.855530520  added 742, best reduced cost -1.97e+01, columns 1536  [kernel 2.7 s, LP 0.5 s, total 89 s]
round 5: p = 0.706110849  (1+p)/2 = 0.853055424  added 745, best reduced cost -1.28e+01, columns 2281  [kernel 2.7 s, LP 0.7 s, total 93 s]
round 6: p = 0.701776828  (1+p)/2 = 0.850888414  added 750, best reduced cost -1.83e+02, columns 1536  [kernel 2.6 s, LP 0.6 s, total 98 s]
round 7: p = 0.698212355  (1+p)/2 = 0.849106177  added 750, best reduced cost -1.76e+01, columns 2286  [kernel 2.8 s, LP 0.8 s, total 103 s]
round 8: p = 0.696453543  (1+p)/2 = 0.848226771  added 761, best reduced cost -1.05e+01, columns 1536  [kernel 2.7 s, LP 0.3 s, total 107 s]
round 9: p = 0.694624567  (1+p)/2 = 0.847312283  added 756, best reduced cost -1.85e+01, columns 2292  [kernel 2.7 s, LP 0.6 s, total 111 s]
round 10: p = 0.693404373  (1+p)/2 = 0.846702186  added 762, best reduced cost -8.55e+00, columns 1536  [kernel 2.6 s, LP 0.4 s, total 115 s]
round 11: p = 0.692163377  (1+p)/2 = 0.846081688  added 767, best reduced cost -7.72e+00, columns 2303  [kernel 2.9 s, LP 0.6 s, total 120 s]
round 12: p = 0.691654047  (1+p)/2 = 0.845827024  added 764, best reduced cost -5.82e+00, columns 1536  [kernel 2.6 s, LP 0.3 s, total 124 s]
round 13: p = 0.690569737  (1+p)/2 = 0.845284868  added 762, best reduced cost -8.60e+00, columns 2298  [kernel 2.7 s, LP 0.7 s, total 129 s]
round 14: p = 0.689684958  (1+p)/2 = 0.844842479  added 758, best reduced cost -4.87e+00, columns 1536  [kernel 2.9 s, LP 0.4 s, total 133 s]
round 15: p = 0.689320590  (1+p)/2 = 0.844660295  added 771, best reduced cost -4.21e+00, columns 2307  [kernel 3.3 s, LP 0.4 s, total 138 s]
round 16: p = 0.688714826  (1+p)/2 = 0.844357413  added 771, best reduced cost -3.54e+00, columns 1536  [kernel 2.7 s, LP 0.3 s, total 143 s]
round 17: p = 0.687947241  (1+p)/2 = 0.843973620  added 770, best reduced cost -6.01e+00, columns 2306  [kernel 2.7 s, LP 0.4 s, total 147 s]
round 18: p = 0.687574097  (1+p)/2 = 0.843787048  added 772, best reduced cost -6.53e+00, columns 1536  [kernel 2.6 s, LP 0.3 s, total 151 s]
round 19: p = 0.687371038  (1+p)/2 = 0.843685519  added 770, best reduced cost -4.19e+00, columns 2306  [kernel 2.5 s, LP 0.3 s, total 155 s]
round 20: p = 0.687034002  (1+p)/2 = 0.843517001  added 775, best reduced cost -3.02e+00, columns 1536  [kernel 2.6 s, LP 0.3 s, total 159 s]
round 21: p = 0.686621169  (1+p)/2 = 0.843310584  added 776, best reduced cost -3.44e+00, columns 2312  [kernel 2.8 s, LP 0.4 s, total 163 s]
round 22: p = 0.686538266  (1+p)/2 = 0.843269133  added 775, best reduced cost -3.03e+00, columns 1536  [kernel 2.5 s, LP 0.2 s, total 167 s]
round 23: p = 0.686262207  (1+p)/2 = 0.843131104  added 769, best reduced cost -1.88e+00, columns 2305  [kernel 2.5 s, LP 0.4 s, total 171 s]
round 24: p = 0.686062278  (1+p)/2 = 0.843031139  added 769, best reduced cost -1.20e+01, columns 1536  [kernel 2.4 s, LP 0.2 s, total 175 s]
round 25: p = 0.685865475  (1+p)/2 = 0.842932738  added 770, best reduced cost -1.86e+00, columns 2306  [kernel 2.6 s, LP 0.4 s, total 179 s]
round 26: p = 0.685664419  (1+p)/2 = 0.842832210  added 769, best reduced cost -1.44e+00, columns 1536  [kernel 2.5 s, LP 0.2 s, total 182 s]
round 27: p = 0.685484437  (1+p)/2 = 0.842742218  added 767, best reduced cost -1.24e+00, columns 2303  [kernel 2.4 s, LP 0.3 s, total 186 s]
round 28: p = 0.685084401  (1+p)/2 = 0.842542200  added 770, best reduced cost -1.00e+00, columns 1536  [kernel 2.4 s, LP 0.4 s, total 190 s]
round 29: p = 0.684954582  (1+p)/2 = 0.842477291  added 773, best reduced cost -2.16e+00, columns 2309  [kernel 2.4 s, LP 0.5 s, total 194 s]
round 30: p = 0.684836794  (1+p)/2 = 0.842418397  added 773, best reduced cost -6.14e+00, columns 1536  [kernel 2.9 s, LP 0.3 s, total 198 s]
round 31: p = 0.684586457  (1+p)/2 = 0.842293228  added 774, best reduced cost -9.49e-01, columns 2310  [kernel 2.5 s, LP 0.6 s, total 203 s]
round 32: p = 0.684378773  (1+p)/2 = 0.842189387  added 766, best reduced cost -4.96e-01, columns 1536  [kernel 2.3 s, LP 0.3 s, total 206 s]
round 33: p = 0.684117846  (1+p)/2 = 0.842058923  added 775, best reduced cost -2.14e+00, columns 2311  [kernel 2.3 s, LP 0.7 s, total 210 s]
round 34: p = 0.683987631  (1+p)/2 = 0.841993816  added 772, best reduced cost -4.08e+00, columns 1536  [kernel 2.4 s, LP 0.3 s, total 214 s]
round 35: p = 0.683895193  (1+p)/2 = 0.841947596  added 773, best reduced cost -1.69e+00, columns 2309  [kernel 2.6 s, LP 0.4 s, total 218 s]
round 36: p = 0.683835548  (1+p)/2 = 0.841917774  added 775, best reduced cost -1.90e+00, columns 1536  [kernel 2.5 s, LP 0.2 s, total 222 s]
round 37: p = 0.683732540  (1+p)/2 = 0.841866270  added 771, best reduced cost -6.47e-01, columns 2307  [kernel 2.3 s, LP 0.4 s, total 225 s]
round 38: p = 0.683631421  (1+p)/2 = 0.841815711  added 768, best reduced cost -5.25e-01, columns 1536  [kernel 2.4 s, LP 0.3 s, total 229 s]
round 39: p = 0.683584324  (1+p)/2 = 0.841792162  added 772, best reduced cost -4.73e-01, columns 2308  [kernel 2.3 s, LP 0.3 s, total 233 s]
round 40: p = 0.683561800  (1+p)/2 = 0.841780900  added 771, best reduced cost -4.51e-01, columns 1536  [kernel 2.3 s, LP 0.1 s, total 237 s]
round 41: p = 0.683448078  (1+p)/2 = 0.841724039  added 769, best reduced cost -3.51e-01, columns 2305  [kernel 2.5 s, LP 0.4 s, total 241 s]
round 42: p = 0.683363596  (1+p)/2 = 0.841681798  added 773, best reduced cost -3.22e-01, columns 1536  [kernel 2.8 s, LP 0.3 s, total 245 s]
round 43: p = 0.683325308  (1+p)/2 = 0.841662654  added 771, best reduced cost -4.96e-01, columns 2307  [kernel 2.9 s, LP 0.4 s, total 249 s]
round 44: p = 0.683296146  (1+p)/2 = 0.841648073  added 774, best reduced cost -3.32e-01, columns 1536  [kernel 2.6 s, LP 0.2 s, total 253 s]
round 45: p = 0.683240757  (1+p)/2 = 0.841620378  added 766, best reduced cost -2.94e-01, columns 2302  [kernel 2.5 s, LP 0.5 s, total 257 s]
round 46: p = 0.683224663  (1+p)/2 = 0.841612332  added 774, best reduced cost -5.88e-01, columns 1536  [kernel 2.8 s, LP 0.1 s, total 261 s]
round 47: p = 0.683124606  (1+p)/2 = 0.841562303  added 763, best reduced cost -2.01e-01, columns 2299  [kernel 2.6 s, LP 0.5 s, total 265 s]
round 48: p = 0.683095785  (1+p)/2 = 0.841547892  added 775, best reduced cost -5.17e-01, columns 1536  [kernel 2.7 s, LP 0.2 s, total 269 s]
round 49: p = 0.683077296  (1+p)/2 = 0.841538648  added 770, best reduced cost -4.05e-01, columns 2306  [kernel 2.7 s, LP 0.3 s, total 273 s]
round 50: p = 0.683061063  (1+p)/2 = 0.841530532  added 769, best reduced cost -3.00e-01, columns 1536  [kernel 2.7 s, LP 0.2 s, total 277 s]
round 51: p = 0.683051282  (1+p)/2 = 0.841525641  added 774, best reduced cost -2.25e-01, columns 2310  [kernel 2.5 s, LP 0.2 s, total 281 s]
round 52: p = 0.683038482  (1+p)/2 = 0.841519241  added 767, best reduced cost -2.00e-01, columns 1536  [kernel 2.4 s, LP 0.2 s, total 284 s]
round 53: p = 0.683002068  (1+p)/2 = 0.841501034  added 763, best reduced cost -2.18e-01, columns 2299  [kernel 2.4 s, LP 0.4 s, total 288 s]
round 54: p = 0.682977636  (1+p)/2 = 0.841488818  added 772, best reduced cost -2.81e-01, columns 1536  [kernel 2.4 s, LP 0.3 s, total 292 s]
round 55: p = 0.682963944  (1+p)/2 = 0.841481972  added 765, best reduced cost -2.89e-01, columns 2301  [kernel 2.4 s, LP 0.3 s, total 296 s]
round 56: p = 0.682948274  (1+p)/2 = 0.841474137  added 763, best reduced cost -1.81e-01, columns 1536  [kernel 2.3 s, LP 0.2 s, total 299 s]
round 57: p = 0.682915280  (1+p)/2 = 0.841457640  added 772, best reduced cost -2.48e-01, columns 2308  [kernel 2.3 s, LP 0.4 s, total 303 s]
round 58: p = 0.682889472  (1+p)/2 = 0.841444736  added 768, best reduced cost -2.39e-01, columns 1536  [kernel 2.3 s, LP 0.2 s, total 307 s]
round 59: p = 0.682849232  (1+p)/2 = 0.841424616  added 766, best reduced cost -1.96e-01, columns 2302  [kernel 2.4 s, LP 0.5 s, total 311 s]
round 60: p = 0.682776931  (1+p)/2 = 0.841388466  added 765, best reduced cost -1.44e-01, columns 1536  [kernel 2.7 s, LP 0.4 s, total 315 s]
round 61: p = 0.682765879  (1+p)/2 = 0.841382939  added 767, best reduced cost -4.27e-01, columns 2303  [kernel 2.7 s, LP 0.2 s, total 319 s]
round 62: p = 0.682751512  (1+p)/2 = 0.841375756  added 768, best reduced cost -2.41e-01, columns 1536  [kernel 2.5 s, LP 0.2 s, total 323 s]
round 63: p = 0.682719861  (1+p)/2 = 0.841359930  added 766, best reduced cost -1.55e-01, columns 2302  [kernel 2.5 s, LP 0.3 s, total 326 s]
round 64: p = 0.682708144  (1+p)/2 = 0.841354072  added 769, best reduced cost -2.53e-01, columns 1536  [kernel 2.9 s, LP 0.1 s, total 331 s]
round 65: p = 0.682684947  (1+p)/2 = 0.841342474  added 770, best reduced cost -3.40e-01, columns 2306  [kernel 3.2 s, LP 0.3 s, total 335 s]
round 66: p = 0.682667547  (1+p)/2 = 0.841333774  added 770, best reduced cost -1.71e-01, columns 1536  [kernel 2.8 s, LP 0.2 s, total 339 s]
round 67: p = 0.682662361  (1+p)/2 = 0.841331180  added 768, best reduced cost -2.53e-01, columns 2304  [kernel 3.5 s, LP 0.2 s, total 344 s]
round 68: p = 0.682649348  (1+p)/2 = 0.841324674  added 770, best reduced cost -1.64e-01, columns 1536  [kernel 2.8 s, LP 0.2 s, total 348 s]
round 69: p = 0.682645005  (1+p)/2 = 0.841322502  added 769, best reduced cost -2.72e-01, columns 2305  [kernel 3.0 s, LP 0.2 s, total 352 s]
round 70: p = 0.682631029  (1+p)/2 = 0.841315515  added 765, best reduced cost -3.43e-01, columns 1536  [kernel 2.8 s, LP 0.3 s, total 357 s]
round 71: p = 0.682620630  (1+p)/2 = 0.841310315  added 775, best reduced cost -2.88e-01, columns 2311  [kernel 2.9 s, LP 0.2 s, total 361 s]
round 72: p = 0.682613540  (1+p)/2 = 0.841306770  added 769, best reduced cost -3.19e-01, columns 1536  [kernel 2.9 s, LP 0.2 s, total 365 s]
round 73: p = 0.682599760  (1+p)/2 = 0.841299880  added 760, best reduced cost -1.96e-01, columns 2296  [kernel 2.8 s, LP 0.3 s, total 369 s]
round 74: p = 0.682596938  (1+p)/2 = 0.841298469  added 769, best reduced cost -3.07e+00, columns 1536  [kernel 2.9 s, LP 0.1 s, total 373 s]
round 75: p = 0.682590204  (1+p)/2 = 0.841295102  added 763, best reduced cost -2.84e-01, columns 2299  [kernel 2.9 s, LP 0.2 s, total 378 s]
round 76: p = 0.682584806  (1+p)/2 = 0.841292403  added 769, best reduced cost -3.22e-01, columns 1536  [kernel 2.8 s, LP 0.2 s, total 382 s]
round 77: p = 0.682580104  (1+p)/2 = 0.841290052  added 768, best reduced cost -1.91e-01, columns 2304  [kernel 2.7 s, LP 0.2 s, total 386 s]
round 78: p = 0.682577000  (1+p)/2 = 0.841288500  added 771, best reduced cost -3.46e-01, columns 1536  [kernel 2.9 s, LP 0.1 s, total 390 s]
round 79: p = 0.682566998  (1+p)/2 = 0.841283499  added 766, best reduced cost -1.61e-01, columns 2302  [kernel 2.9 s, LP 0.3 s, total 394 s]
round 80: p = 0.682554944  (1+p)/2 = 0.841277472  added 765, best reduced cost -2.13e-01, columns 1536  [kernel 2.6 s, LP 0.2 s, total 398 s]
round 81: p = 0.682551746  (1+p)/2 = 0.841275873  added 772, best reduced cost -2.18e-01, columns 2308  [kernel 3.1 s, LP 0.2 s, total 402 s]
round 82: p = 0.682546080  (1+p)/2 = 0.841273040  added 764, best reduced cost -1.89e-01, columns 1536  [kernel 2.9 s, LP 0.2 s, total 407 s]
round 83: p = 0.682539866  (1+p)/2 = 0.841269933  added 764, best reduced cost -1.22e-01, columns 2300  [kernel 2.8 s, LP 0.3 s, total 411 s]
round 84: p = 0.682536280  (1+p)/2 = 0.841268140  added 757, best reduced cost -2.67e-01, columns 1536  [kernel 2.9 s, LP 0.1 s, total 415 s]
round 85: p = 0.682522553  (1+p)/2 = 0.841261276  added 771, best reduced cost -1.25e-01, columns 2307  [kernel 2.6 s, LP 0.4 s, total 419 s]
round 86: p = 0.682510897  (1+p)/2 = 0.841255448  added 770, best reduced cost -1.42e-01, columns 1536  [kernel 2.8 s, LP 0.2 s, total 423 s]
round 87: p = 0.682497594  (1+p)/2 = 0.841248797  added 757, best reduced cost -1.45e-01, columns 2293  [kernel 3.0 s, LP 0.5 s, total 428 s]
round 88: p = 0.682465068  (1+p)/2 = 0.841232534  added 768, best reduced cost -7.54e-02, columns 1536  [kernel 2.5 s, LP 0.3 s, total 432 s]
round 89: p = 0.682450407  (1+p)/2 = 0.841225204  added 771, best reduced cost -2.94e-01, columns 2307  [kernel 2.9 s, LP 0.3 s, total 436 s]
round 90: p = 0.682431638  (1+p)/2 = 0.841215819  added 770, best reduced cost -1.70e-01, columns 1536  [kernel 2.6 s, LP 0.3 s, total 440 s]
round 91: p = 0.682415434  (1+p)/2 = 0.841207717  added 763, best reduced cost -1.32e-01, columns 2299  [kernel 3.0 s, LP 0.4 s, total 445 s]
round 92: p = 0.682402362  (1+p)/2 = 0.841201181  added 764, best reduced cost -1.23e-01, columns 1536  [kernel 2.9 s, LP 0.3 s, total 449 s]
round 93: p = 0.682398884  (1+p)/2 = 0.841199442  added 768, best reduced cost -1.22e-01, columns 2304  [kernel 2.9 s, LP 0.2 s, total 453 s]
round 94: p = 0.682371915  (1+p)/2 = 0.841185957  added 767, best reduced cost -7.36e-02, columns 1536  [kernel 2.5 s, LP 0.3 s, total 457 s]
round 95: p = 0.682366698  (1+p)/2 = 0.841183349  added 769, best reduced cost -1.75e-01, columns 2305  [kernel 3.0 s, LP 0.2 s, total 461 s]
round 96: p = 0.682351964  (1+p)/2 = 0.841175982  added 764, best reduced cost -1.42e-01, columns 1536  [kernel 2.6 s, LP 0.3 s, total 466 s]
round 97: p = 0.682333112  (1+p)/2 = 0.841166556  added 768, best reduced cost -1.11e-01, columns 2304  [kernel 2.6 s, LP 0.5 s, total 470 s]
round 98: p = 0.682323997  (1+p)/2 = 0.841161998  added 766, best reduced cost -1.41e-01, columns 1536  [kernel 2.5 s, LP 0.3 s, total 474 s]
round 99: p = 0.682322269  (1+p)/2 = 0.841161134  added 771, best reduced cost -1.92e-01, columns 2307  [kernel 3.0 s, LP 0.2 s, total 478 s]
round 100: p = 0.682303838  (1+p)/2 = 0.841151919  added 758, best reduced cost -6.76e-02, columns 1536  [kernel 2.2 s, LP 0.4 s, total 482 s]
round 101: p = 0.682288019  (1+p)/2 = 0.841144010  added 762, best reduced cost -1.01e-01, columns 2298  [kernel 2.5 s, LP 0.7 s, total 486 s]
round 102: p = 0.682273786  (1+p)/2 = 0.841136893  added 765, best reduced cost -6.11e-02, columns 1536  [kernel 2.5 s, LP 0.4 s, total 490 s]
round 103: p = 0.682252250  (1+p)/2 = 0.841126125  added 761, best reduced cost -6.02e-02, columns 2297  [kernel 2.4 s, LP 0.7 s, total 494 s]
round 104: p = 0.682240534  (1+p)/2 = 0.841120267  added 767, best reduced cost -6.22e-02, columns 1536  [kernel 1.8 s, LP 0.4 s, total 497 s]
round 105: p = 0.682226082  (1+p)/2 = 0.841113041  added 761, best reduced cost -6.64e-02, columns 2297  [kernel 2.0 s, LP 0.8 s, total 501 s]
round 106: p = 0.682212703  (1+p)/2 = 0.841106351  added 768, best reduced cost -4.61e-02, columns 1536  [kernel 2.3 s, LP 0.4 s, total 505 s]
round 107: p = 0.682202805  (1+p)/2 = 0.841101403  added 766, best reduced cost -4.91e-02, columns 2302  [kernel 2.3 s, LP 0.5 s, total 509 s]
round 108: p = 0.682192372  (1+p)/2 = 0.841096186  added 754, best reduced cost -1.01e-01, columns 1536  [kernel 2.1 s, LP 0.4 s, total 513 s]
round 109: p = 0.682177620  (1+p)/2 = 0.841088810  added 768, best reduced cost -5.64e-02, columns 2304  [kernel 1.7 s, LP 0.7 s, total 516 s]
round 110: p = 0.682169345  (1+p)/2 = 0.841084672  added 759, best reduced cost -3.44e-02, columns 1536  [kernel 2.3 s, LP 0.4 s, total 520 s]
round 111: p = 0.682161906  (1+p)/2 = 0.841080953  added 754, best reduced cost -3.08e-02, columns 2290  [kernel 2.3 s, LP 0.6 s, total 524 s]
round 112: p = 0.682152352  (1+p)/2 = 0.841076176  added 752, best reduced cost -2.86e-02, columns 1536  [kernel 1.4 s, LP 0.4 s, total 527 s]
round 113: p = 0.682138688  (1+p)/2 = 0.841069344  added 764, best reduced cost -8.35e-02, columns 2300  [kernel 1.9 s, LP 0.8 s, total 531 s]
round 114: p = 0.682131005  (1+p)/2 = 0.841065502  added 757, best reduced cost -4.31e-02, columns 1536  [kernel 2.1 s, LP 0.4 s, total 534 s]
round 115: p = 0.682125044  (1+p)/2 = 0.841062522  added 751, best reduced cost -3.42e-02, columns 2287  [kernel 1.7 s, LP 0.7 s, total 538 s]
round 116: p = 0.682115737  (1+p)/2 = 0.841057868  added 753, best reduced cost -1.68e-02, columns 1536  [kernel 1.3 s, LP 0.6 s, total 541 s]
round 117: p = 0.682109490  (1+p)/2 = 0.841054745  added 758, best reduced cost -4.50e-02, columns 2294  [kernel 2.2 s, LP 0.8 s, total 545 s]
round 118: p = 0.682098942  (1+p)/2 = 0.841049471  added 750, best reduced cost -2.62e-02, columns 1536  [kernel 1.2 s, LP 0.7 s, total 548 s]
round 119: p = 0.682094215  (1+p)/2 = 0.841047107  added 759, best reduced cost -4.32e-02, columns 2295  [kernel 2.3 s, LP 0.6 s, total 552 s]
round 120: p = 0.682088434  (1+p)/2 = 0.841044217  added 753, best reduced cost -3.11e-02, columns 1536  [kernel 1.4 s, LP 0.5 s, total 555 s]
round 121: p = 0.682078836  (1+p)/2 = 0.841039418  added 757, best reduced cost -2.54e-02, columns 2293  [kernel 1.4 s, LP 0.9 s, total 559 s]
round 122: p = 0.682073042  (1+p)/2 = 0.841036521  added 764, best reduced cost -3.86e-02, columns 1536  [kernel 1.4 s, LP 0.5 s, total 562 s]
round 123: p = 0.682068060  (1+p)/2 = 0.841034030  added 758, best reduced cost -5.58e-02, columns 2294  [kernel 1.3 s, LP 0.8 s, total 565 s]
round 124: p = 0.682060146  (1+p)/2 = 0.841030073  added 751, best reduced cost -3.79e-02, columns 1536  [kernel 1.1 s, LP 0.7 s, total 568 s]
round 125: p = 0.682053383  (1+p)/2 = 0.841026691  added 764, best reduced cost -2.96e-02, columns 2300  [kernel 1.4 s, LP 1.2 s, total 571 s]
round 126: p = 0.682047054  (1+p)/2 = 0.841023527  added 756, best reduced cost -1.40e-02, columns 1536  [kernel 1.2 s, LP 0.5 s, total 574 s]
round 127: p = 0.682043164  (1+p)/2 = 0.841021582  added 750, best reduced cost -1.77e-02, columns 2286  [kernel 1.3 s, LP 0.7 s, total 577 s]
round 128: p = 0.682036479  (1+p)/2 = 0.841018240  added 755, best reduced cost -1.33e-02, columns 1536  [kernel 1.1 s, LP 0.7 s, total 580 s]
round 129: p = 0.682030397  (1+p)/2 = 0.841015198  added 754, best reduced cost -1.01e-02, columns 2290  [kernel 1.1 s, LP 0.9 s, total 583 s]
round 130: p = 0.682025618  (1+p)/2 = 0.841012809  added 753, best reduced cost -7.54e-03, columns 1536  [kernel 1.2 s, LP 0.5 s, total 586 s]
round 131: p = 0.682018660  (1+p)/2 = 0.841009330  added 750, best reduced cost -6.65e-03, columns 2286  [kernel 1.1 s, LP 1.0 s, total 590 s]
round 132: p = 0.682010960  (1+p)/2 = 0.841005480  added 747, best reduced cost -6.45e-03, columns 1536  [kernel 1.1 s, LP 0.7 s, total 592 s]
round 133: p = 0.682005451  (1+p)/2 = 0.841002725  added 754, best reduced cost -9.58e-03, columns 2290  [kernel 1.1 s, LP 0.9 s, total 596 s]
round 134: p = 0.681998028  (1+p)/2 = 0.840999014  added 743, best reduced cost -6.84e-03, columns 1536  [kernel 1.0 s, LP 0.7 s, total 599 s]
round 135: p = 0.681989744  (1+p)/2 = 0.840994872  added 757, best reduced cost -8.56e-03, columns 2293  [kernel 1.0 s, LP 1.1 s, total 602 s]
round 136: p = 0.681980360  (1+p)/2 = 0.840990180  added 746, best reduced cost -7.02e-03, columns 1536  [kernel 1.0 s, LP 0.9 s, total 605 s]
round 137: p = 0.681974775  (1+p)/2 = 0.840987388  added 750, best reduced cost -8.96e-03, columns 2286  [kernel 1.2 s, LP 1.0 s, total 608 s]
round 138: p = 0.681970431  (1+p)/2 = 0.840985215  added 752, best reduced cost -2.52e-03, columns 1536  [kernel 1.0 s, LP 0.7 s, total 611 s]
round 139: p = 0.681967080  (1+p)/2 = 0.840983540  added 755, best reduced cost -5.42e-03, columns 2291  [kernel 1.1 s, LP 0.8 s, total 614 s]
round 140: p = 0.681961142  (1+p)/2 = 0.840980571  added 738, best reduced cost -1.73e-03, columns 1536  [kernel 1.1 s, LP 0.7 s, total 617 s]
round 141: p = 0.681957426  (1+p)/2 = 0.840978713  added 751, best reduced cost -2.98e-03, columns 2287  [kernel 1.0 s, LP 1.2 s, total 620 s]
round 142: p = 0.681951881  (1+p)/2 = 0.840975940  added 738, best reduced cost -1.18e-02, columns 1536  [kernel 1.0 s, LP 0.7 s, total 623 s]
round 143: p = 0.681945233  (1+p)/2 = 0.840972617  added 751, best reduced cost -3.08e-03, columns 2287  [kernel 1.0 s, LP 1.4 s, total 627 s]
round 144: p = 0.681941415  (1+p)/2 = 0.840970707  added 739, best reduced cost -4.91e-04, columns 1536  [kernel 1.2 s, LP 0.7 s, total 630 s]
round 145: p = 0.681935520  (1+p)/2 = 0.840967760  added 734, best reduced cost -6.09e-04, columns 2270  [kernel 1.0 s, LP 1.3 s, total 633 s]
round 146: p = 0.681930873  (1+p)/2 = 0.840965437  added 729, best reduced cost -4.70e-04, columns 1536  [kernel 1.0 s, LP 0.7 s, total 636 s]
round 147: p = 0.681925329  (1+p)/2 = 0.840962664  added 716, best reduced cost -5.08e-04, columns 2252  [kernel 1.0 s, LP 1.2 s, total 640 s]
round 148: p = 0.681920053  (1+p)/2 = 0.840960026  added 705, best reduced cost -2.69e-04, columns 1536  [kernel 1.2 s, LP 0.8 s, total 643 s]
round 149: p = 0.681916775  (1+p)/2 = 0.840958387  added 716, best reduced cost -5.42e-03, columns 2252  [kernel 1.2 s, LP 1.8 s, total 647 s]
round 150: p = 0.681912135  (1+p)/2 = 0.840956067  added 663, best reduced cost -2.38e-04, columns 1536  [kernel 1.4 s, LP 1.0 s, total 651 s]
round 151: p = 0.681906684  (1+p)/2 = 0.840953342  added 700, best reduced cost -5.54e-04, columns 2236  [kernel 1.0 s, LP 1.6 s, total 655 s]
round 152: p = 0.681900739  (1+p)/2 = 0.840950369  added 684, best reduced cost -4.02e-04, columns 1536  [kernel 1.0 s, LP 1.1 s, total 658 s]
round 153: p = 0.681895110  (1+p)/2 = 0.840947555  added 675, best reduced cost -2.83e-04, columns 2211  [kernel 1.0 s, LP 1.5 s, total 662 s]
round 154: p = 0.681891507  (1+p)/2 = 0.840945753  added 657, best reduced cost -2.01e-04, columns 1536  [kernel 1.0 s, LP 0.9 s, total 665 s]
round 155: p = 0.681888166  (1+p)/2 = 0.840944083  added 682, best reduced cost -2.79e-04, columns 2218  [kernel 0.8 s, LP 1.3 s, total 668 s]
round 156: p = 0.681884447  (1+p)/2 = 0.840942223  added 642, best reduced cost -1.75e-04, columns 1536  [kernel 0.8 s, LP 1.1 s, total 671 s]
round 157: p = 0.681880201  (1+p)/2 = 0.840940101  added 633, best reduced cost -1.51e-04, columns 2169  [kernel 0.8 s, LP 1.6 s, total 675 s]
round 158: p = 0.681876274  (1+p)/2 = 0.840938137  added 640, best reduced cost -1.71e-04, columns 1536  [kernel 0.8 s, LP 1.0 s, total 677 s]
round 159: p = 0.681873274  (1+p)/2 = 0.840936637  added 656, best reduced cost -2.91e-04, columns 2192  [kernel 0.8 s, LP 1.5 s, total 681 s]
round 160: p = 0.681870897  (1+p)/2 = 0.840935449  added 613, best reduced cost -1.64e-04, columns 1536  [kernel 0.8 s, LP 0.9 s, total 684 s]
round 161: p = 0.681867700  (1+p)/2 = 0.840933850  added 617, best reduced cost -1.04e-04, columns 2153  [kernel 0.8 s, LP 1.3 s, total 687 s]
round 162: p = 0.681865269  (1+p)/2 = 0.840932635  added 557, best reduced cost -1.33e-04, columns 1536  [kernel 0.8 s, LP 1.0 s, total 690 s]
round 163: p = 0.681862639  (1+p)/2 = 0.840931319  added 558, best reduced cost -1.17e-04, columns 2094  [kernel 0.8 s, LP 1.5 s, total 693 s]
round 164: p = 0.681860064  (1+p)/2 = 0.840930032  added 540, best reduced cost -9.91e-05, columns 1536  [kernel 0.8 s, LP 1.0 s, total 696 s]
round 165: p = 0.681858100  (1+p)/2 = 0.840929050  added 514, best reduced cost -8.94e-05, columns 2050  [kernel 0.8 s, LP 1.5 s, total 700 s]
round 166: p = 0.681855874  (1+p)/2 = 0.840927937  added 456, best reduced cost -6.29e-05, columns 2506  [kernel 0.8 s, LP 2.1 s, total 704 s]
round 167: p = 0.681853539  (1+p)/2 = 0.840926770  added 429, best reduced cost -7.61e-05, columns 1536  [kernel 0.8 s, LP 1.1 s, total 707 s]
round 168: p = 0.681852493  (1+p)/2 = 0.840926246  added 430, best reduced cost -6.49e-05, columns 1966  [kernel 0.8 s, LP 1.1 s, total 710 s]
round 169: p = 0.681851200  (1+p)/2 = 0.840925600  added 379, best reduced cost -3.48e-05, columns 2345  [kernel 0.8 s, LP 1.7 s, total 713 s]
round 170: p = 0.681850090  (1+p)/2 = 0.840925045  added 378, best reduced cost -3.67e-05, columns 1536  [kernel 0.8 s, LP 1.0 s, total 716 s]
round 171: p = 0.681849064  (1+p)/2 = 0.840924532  added 366, best reduced cost -5.31e-05, columns 1902  [kernel 0.8 s, LP 1.4 s, total 720 s]
round 172: p = 0.681848032  (1+p)/2 = 0.840924016  added 360, best reduced cost -2.56e-05, columns 2262  [kernel 0.9 s, LP 2.0 s, total 724 s]
round 173: p = 0.681847257  (1+p)/2 = 0.840923628  added 333, best reduced cost -2.82e-05, columns 1536  [kernel 0.9 s, LP 1.2 s, total 727 s]
round 174: p = 0.681846253  (1+p)/2 = 0.840923126  added 307, best reduced cost -2.85e-05, columns 1843  [kernel 1.0 s, LP 1.6 s, total 730 s]
round 175: p = 0.681845567  (1+p)/2 = 0.840922783  added 325, best reduced cost -2.74e-05, columns 2168  [kernel 1.0 s, LP 1.6 s, total 734 s]
round 176: p = 0.681844900  (1+p)/2 = 0.840922450  added 298, best reduced cost -2.17e-05, columns 2466  [kernel 0.9 s, LP 1.5 s, total 738 s]
round 177: p = 0.681844354  (1+p)/2 = 0.840922177  added 296, best reduced cost -1.78e-05, columns 1536  [kernel 0.9 s, LP 1.0 s, total 741 s]
round 178: p = 0.681843856  (1+p)/2 = 0.840921928  added 319, best reduced cost -2.62e-05, columns 1855  [kernel 0.9 s, LP 1.3 s, total 744 s]
round 179: p = 0.681843434  (1+p)/2 = 0.840921717  added 311, best reduced cost -1.58e-05, columns 2166  [kernel 0.9 s, LP 1.4 s, total 748 s]
round 180: p = 0.681842903  (1+p)/2 = 0.840921451  added 274, best reduced cost -1.42e-05, columns 2440  [kernel 1.2 s, LP 3.1 s, total 754 s]
round 181: p = 0.681842550  (1+p)/2 = 0.840921275  added 276, best reduced cost -1.83e-05, columns 1536  [kernel 1.2 s, LP 0.9 s, total 757 s]
round 182: p = 0.681842272  (1+p)/2 = 0.840921136  added 283, best reduced cost -3.19e-05, columns 1819  [kernel 0.9 s, LP 1.1 s, total 761 s]
round 183: p = 0.681841994  (1+p)/2 = 0.840920997  added 270, best reduced cost -2.10e-05, columns 2089  [kernel 1.0 s, LP 1.2 s, total 764 s]
round 184: p = 0.681841643  (1+p)/2 = 0.840920822  added 266, best reduced cost -1.87e-05, columns 2355  [kernel 1.0 s, LP 1.8 s, total 768 s]
round 185: p = 0.681841425  (1+p)/2 = 0.840920713  added 250, best reduced cost -1.75e-05, columns 1536  [kernel 0.9 s, LP 0.8 s, total 771 s]
round 186: p = 0.681841220  (1+p)/2 = 0.840920610  added 265, best reduced cost -1.42e-05, columns 1801  [kernel 0.9 s, LP 0.9 s, total 774 s]
round 187: p = 0.681840936  (1+p)/2 = 0.840920468  added 252, best reduced cost -1.25e-05, columns 2053  [kernel 1.0 s, LP 1.3 s, total 777 s]
round 188: p = 0.681840755  (1+p)/2 = 0.840920377  added 253, best reduced cost -1.25e-05, columns 2306  [kernel 0.9 s, LP 1.4 s, total 781 s]
round 189: p = 0.681840512  (1+p)/2 = 0.840920256  added 244, best reduced cost -8.92e-06, columns 2550  [kernel 0.9 s, LP 1.9 s, total 785 s]
round 190: p = 0.681840351  (1+p)/2 = 0.840920175  added 231, best reduced cost -4.97e-06, columns 1536  [kernel 0.9 s, LP 1.1 s, total 788 s]
round 191: p = 0.681839943  (1+p)/2 = 0.840919972  added 247, best reduced cost -2.42e-05, columns 1783  [kernel 0.9 s, LP 1.4 s, total 791 s]
round 192: p = 0.681839753  (1+p)/2 = 0.840919877  added 276, best reduced cost -1.43e-05, columns 2059  [kernel 0.9 s, LP 1.1 s, total 794 s]
round 193: p = 0.681839588  (1+p)/2 = 0.840919794  added 249, best reduced cost -1.23e-05, columns 2308  [kernel 0.9 s, LP 1.5 s, total 798 s]
round 194: p = 0.681839411  (1+p)/2 = 0.840919705  added 239, best reduced cost -1.24e-05, columns 2547  [kernel 1.0 s, LP 1.8 s, total 802 s]
round 195: p = 0.681839291  (1+p)/2 = 0.840919645  added 240, best reduced cost -5.61e-06, columns 1536  [kernel 1.0 s, LP 0.9 s, total 805 s]
round 196: p = 0.681839205  (1+p)/2 = 0.840919602  added 226, best reduced cost -9.34e-06, columns 1762  [kernel 0.9 s, LP 1.0 s, total 808 s]
round 197: p = 0.681839054  (1+p)/2 = 0.840919527  added 233, best reduced cost -2.40e-05, columns 1995  [kernel 1.0 s, LP 1.3 s, total 812 s]
round 198: p = 0.681838930  (1+p)/2 = 0.840919465  added 227, best reduced cost -6.44e-06, columns 2222  [kernel 1.0 s, LP 1.5 s, total 815 s]
round 199: p = 0.681838799  (1+p)/2 = 0.840919399  added 214, best reduced cost -6.43e-06, columns 2436  [kernel 1.0 s, LP 1.4 s, total 819 s]
round 200: p = 0.681838691  (1+p)/2 = 0.840919346  added 223, best reduced cost -8.23e-06, columns 1536  [kernel 1.0 s, LP 0.9 s, total 822 s]
round 201: p = 0.681838617  (1+p)/2 = 0.840919308  added 238, best reduced cost -7.84e-06, columns 1774  [kernel 1.0 s, LP 1.0 s, total 825 s]
round 202: p = 0.681838490  (1+p)/2 = 0.840919245  added 231, best reduced cost -4.63e-06, columns 2005  [kernel 1.0 s, LP 1.4 s, total 829 s]
round 203: p = 0.681838330  (1+p)/2 = 0.840919165  added 215, best reduced cost -7.48e-06, columns 2220  [kernel 1.0 s, LP 1.4 s, total 832 s]
round 204: p = 0.681838201  (1+p)/2 = 0.840919101  added 217, best reduced cost -3.42e-05, columns 2437  [kernel 0.9 s, LP 1.5 s, total 836 s]
round 205: p = 0.681838121  (1+p)/2 = 0.840919061  added 221, best reduced cost -5.77e-06, columns 1536  [kernel 1.0 s, LP 0.9 s, total 839 s]
round 206: p = 0.681838033  (1+p)/2 = 0.840919017  added 213, best reduced cost -1.37e-05, columns 1749  [kernel 0.9 s, LP 1.2 s, total 842 s]
round 207: p = 0.681837966  (1+p)/2 = 0.840918983  added 214, best reduced cost -1.14e-05, columns 1963  [kernel 1.0 s, LP 1.1 s, total 845 s]
round 208: p = 0.681837884  (1+p)/2 = 0.840918942  added 225, best reduced cost -3.96e-06, columns 2188  [kernel 0.9 s, LP 1.5 s, total 849 s]
round 209: p = 0.681837819  (1+p)/2 = 0.840918910  added 207, best reduced cost -1.37e-05, columns 2395  [kernel 0.9 s, LP 1.6 s, total 853 s]
round 210: p = 0.681837735  (1+p)/2 = 0.840918867  added 204, best reduced cost -4.74e-06, columns 1536  [kernel 0.9 s, LP 0.9 s, total 856 s]
round 211: p = 0.681837674  (1+p)/2 = 0.840918837  added 207, best reduced cost -9.51e-06, columns 1743  [kernel 0.9 s, LP 1.3 s, total 859 s]
round 212: p = 0.681837505  (1+p)/2 = 0.840918753  added 202, best reduced cost -1.07e-05, columns 1945  [kernel 0.8 s, LP 1.5 s, total 863 s]
round 213: p = 0.681837449  (1+p)/2 = 0.840918724  added 211, best reduced cost -5.41e-06, columns 2156  [kernel 0.9 s, LP 1.3 s, total 866 s]
round 214: p = 0.681837382  (1+p)/2 = 0.840918691  added 209, best reduced cost -6.55e-06, columns 2365  [kernel 0.9 s, LP 1.4 s, total 869 s]
round 215: p = 0.681837293  (1+p)/2 = 0.840918646  added 210, best reduced cost -7.72e-06, columns 1536  [kernel 0.9 s, LP 1.0 s, total 872 s]
round 216: p = 0.681837179  (1+p)/2 = 0.840918589  added 201, best reduced cost -1.11e-05, columns 1737  [kernel 0.9 s, LP 1.1 s, total 875 s]
round 217: p = 0.681837103  (1+p)/2 = 0.840918551  added 223, best reduced cost -6.40e-06, columns 1960  [kernel 0.9 s, LP 1.1 s, total 878 s]
round 218: p = 0.681837007  (1+p)/2 = 0.840918504  added 218, best reduced cost -4.67e-06, columns 2178  [kernel 0.9 s, LP 1.4 s, total 882 s]
round 219: p = 0.681836931  (1+p)/2 = 0.840918465  added 216, best reduced cost -4.50e-06, columns 2394  [kernel 0.9 s, LP 1.3 s, total 885 s]
round 220: p = 0.681836867  (1+p)/2 = 0.840918434  added 226, best reduced cost -2.92e-06, columns 1536  [kernel 0.8 s, LP 0.9 s, total 888 s]
round 221: p = 0.681836802  (1+p)/2 = 0.840918401  added 216, best reduced cost -4.55e-06, columns 1752  [kernel 0.9 s, LP 1.0 s, total 891 s]
round 222: p = 0.681836730  (1+p)/2 = 0.840918365  added 211, best reduced cost -5.61e-06, columns 1963  [kernel 0.9 s, LP 1.2 s, total 894 s]
round 223: p = 0.681836662  (1+p)/2 = 0.840918331  added 204, best reduced cost -3.40e-06, columns 2167  [kernel 0.9 s, LP 1.5 s, total 898 s]
round 224: p = 0.681836589  (1+p)/2 = 0.840918295  added 206, best reduced cost -4.16e-06, columns 2373  [kernel 0.9 s, LP 1.6 s, total 902 s]
round 225: p = 0.681836457  (1+p)/2 = 0.840918228  added 216, best reduced cost -2.65e-05, columns 1536  [kernel 0.9 s, LP 1.0 s, total 905 s]
round 226: p = 0.681836391  (1+p)/2 = 0.840918195  added 241, best reduced cost -2.62e-05, columns 1777  [kernel 1.0 s, LP 1.1 s, total 908 s]
round 227: p = 0.681836269  (1+p)/2 = 0.840918134  added 232, best reduced cost -5.33e-06, columns 2009  [kernel 1.2 s, LP 1.4 s, total 912 s]
round 228: p = 0.681836205  (1+p)/2 = 0.840918102  added 215, best reduced cost -1.04e-05, columns 2224  [kernel 0.9 s, LP 1.3 s, total 915 s]
round 229: p = 0.681836123  (1+p)/2 = 0.840918062  added 196, best reduced cost -4.48e-06, columns 2420  [kernel 0.9 s, LP 1.5 s, total 918 s]
round 230: p = 0.681836072  (1+p)/2 = 0.840918036  added 198, best reduced cost -4.73e-06, columns 1536  [kernel 0.9 s, LP 0.8 s, total 921 s]
round 231: p = 0.681836003  (1+p)/2 = 0.840918001  added 195, best reduced cost -7.08e-06, columns 1731  [kernel 0.9 s, LP 1.0 s, total 924 s]
round 232: p = 0.681835940  (1+p)/2 = 0.840917970  added 216, best reduced cost -6.59e-06, columns 1947  [kernel 0.9 s, LP 1.0 s, total 927 s]
round 233: p = 0.681835828  (1+p)/2 = 0.840917914  added 216, best reduced cost -1.90e-05, columns 2163  [kernel 0.9 s, LP 1.2 s, total 931 s]
round 234: p = 0.681835763  (1+p)/2 = 0.840917881  added 219, best reduced cost -9.68e-06, columns 2382  [kernel 0.9 s, LP 1.5 s, total 934 s]
round 235: p = 0.681835691  (1+p)/2 = 0.840917845  added 204, best reduced cost -6.10e-06, columns 1536  [kernel 0.9 s, LP 0.8 s, total 937 s]
round 236: p = 0.681835648  (1+p)/2 = 0.840917824  added 205, best reduced cost -1.09e-05, columns 1741  [kernel 0.9 s, LP 0.8 s, total 940 s]
round 237: p = 0.681835584  (1+p)/2 = 0.840917792  added 228, best reduced cost -6.84e-06, columns 1969  [kernel 0.9 s, LP 1.1 s, total 943 s]
round 238: p = 0.681835510  (1+p)/2 = 0.840917755  added 220, best reduced cost -4.13e-06, columns 2189  [kernel 1.1 s, LP 1.4 s, total 947 s]
round 239: p = 0.681835416  (1+p)/2 = 0.840917708  added 220, best reduced cost -1.19e-05, columns 2409  [kernel 0.9 s, LP 1.6 s, total 950 s]
round 240: p = 0.681835351  (1+p)/2 = 0.840917676  added 208, best reduced cost -1.58e-05, columns 1536  [kernel 0.9 s, LP 0.8 s, total 953 s]
round 241: p = 0.681835309  (1+p)/2 = 0.840917654  added 231, best reduced cost -4.11e-05, columns 1767  [kernel 0.9 s, LP 1.0 s, total 956 s]
round 242: p = 0.681835246  (1+p)/2 = 0.840917623  added 204, best reduced cost -1.28e-05, columns 1971  [kernel 0.9 s, LP 1.3 s, total 959 s]
round 243: p = 0.681835173  (1+p)/2 = 0.840917587  added 194, best reduced cost -1.52e-05, columns 2165  [kernel 0.9 s, LP 1.7 s, total 963 s]
round 244: p = 0.681835105  (1+p)/2 = 0.840917552  added 190, best reduced cost -1.42e-05, columns 2355  [kernel 0.9 s, LP 1.5 s, total 967 s]
round 245: p = 0.681835050  (1+p)/2 = 0.840917525  added 203, best reduced cost -4.50e-06, columns 2558  [kernel 0.9 s, LP 1.3 s, total 970 s]
round 246: p = 0.681834976  (1+p)/2 = 0.840917488  added 210, best reduced cost -7.91e-06, columns 1536  [kernel 0.9 s, LP 1.0 s, total 973 s]
round 247: p = 0.681834934  (1+p)/2 = 0.840917467  added 206, best reduced cost -2.18e-05, columns 1742  [kernel 1.0 s, LP 0.9 s, total 976 s]
round 248: p = 0.681834774  (1+p)/2 = 0.840917387  added 200, best reduced cost -1.40e-05, columns 1942  [kernel 1.0 s, LP 1.2 s, total 979 s]
round 249: p = 0.681834705  (1+p)/2 = 0.840917353  added 230, best reduced cost -2.01e-05, columns 2172  [kernel 1.0 s, LP 1.1 s, total 983 s]
round 250: p = 0.681834643  (1+p)/2 = 0.840917321  added 235, best reduced cost -1.68e-05, columns 2407  [kernel 0.9 s, LP 1.5 s, total 986 s]
round 251: p = 0.681834594  (1+p)/2 = 0.840917297  added 215, best reduced cost -1.90e-05, columns 1536  [kernel 0.9 s, LP 0.8 s, total 989 s]
round 252: p = 0.681834550  (1+p)/2 = 0.840917275  added 232, best reduced cost -2.87e-05, columns 1768  [kernel 1.0 s, LP 0.9 s, total 992 s]
round 253: p = 0.681834455  (1+p)/2 = 0.840917228  added 208, best reduced cost -9.28e-06, columns 1976  [kernel 0.9 s, LP 1.1 s, total 995 s]
round 254: p = 0.681834378  (1+p)/2 = 0.840917189  added 232, best reduced cost -6.85e-06, columns 2208  [kernel 1.0 s, LP 1.3 s, total 999 s]
round 255: p = 0.681834292  (1+p)/2 = 0.840917146  added 206, best reduced cost -5.00e-06, columns 2414  [kernel 0.9 s, LP 1.5 s, total 1002 s]
round 256: p = 0.681834250  (1+p)/2 = 0.840917125  added 206, best reduced cost -7.35e-06, columns 1536  [kernel 0.9 s, LP 0.7 s, total 1005 s]
round 257: p = 0.681834211  (1+p)/2 = 0.840917106  added 217, best reduced cost -1.35e-05, columns 1753  [kernel 0.9 s, LP 0.8 s, total 1008 s]
round 258: p = 0.681834166  (1+p)/2 = 0.840917083  added 208, best reduced cost -3.63e-06, columns 1961  [kernel 0.9 s, LP 0.9 s, total 1011 s]
round 259: p = 0.681834113  (1+p)/2 = 0.840917056  added 208, best reduced cost -6.28e-06, columns 2169  [kernel 0.9 s, LP 1.1 s, total 1014 s]
round 260: p = 0.681834056  (1+p)/2 = 0.840917028  added 200, best reduced cost -5.61e-06, columns 2369  [kernel 0.9 s, LP 1.4 s, total 1017 s]
round 261: p = 0.681834006  (1+p)/2 = 0.840917003  added 198, best reduced cost -5.80e-06, columns 1536  [kernel 1.0 s, LP 0.9 s, total 1020 s]
round 262: p = 0.681833950  (1+p)/2 = 0.840916975  added 195, best reduced cost -3.22e-06, columns 1731  [kernel 0.9 s, LP 1.2 s, total 1024 s]
round 263: p = 0.681833909  (1+p)/2 = 0.840916954  added 206, best reduced cost -3.92e-06, columns 1937  [kernel 0.9 s, LP 1.1 s, total 1027 s]
round 264: p = 0.681833842  (1+p)/2 = 0.840916921  added 200, best reduced cost -3.25e-06, columns 2137  [kernel 1.0 s, LP 1.3 s, total 1030 s]
round 265: p = 0.681833792  (1+p)/2 = 0.840916896  added 200, best reduced cost -2.33e-06, columns 2337  [kernel 0.9 s, LP 1.4 s, total 1034 s]
round 266: p = 0.681833761  (1+p)/2 = 0.840916881  added 197, best reduced cost -3.04e-06, columns 2534  [kernel 0.9 s, LP 1.2 s, total 1037 s]
round 267: p = 0.681833726  (1+p)/2 = 0.840916863  added 198, best reduced cost -2.82e-06, columns 1536  [kernel 0.9 s, LP 0.8 s, total 1040 s]
round 268: p = 0.681833677  (1+p)/2 = 0.840916838  added 191, best reduced cost -4.26e-06, columns 1727  [kernel 0.9 s, LP 1.0 s, total 1043 s]
round 269: p = 0.681833636  (1+p)/2 = 0.840916818  added 211, best reduced cost -3.45e-06, columns 1938  [kernel 0.9 s, LP 1.1 s, total 1046 s]
round 270: p = 0.681833579  (1+p)/2 = 0.840916790  added 173, best reduced cost -3.47e-06, columns 2111  [kernel 0.9 s, LP 1.3 s, total 1049 s]
round 271: p = 0.681833528  (1+p)/2 = 0.840916764  added 203, best reduced cost -2.43e-06, columns 2314  [kernel 1.2 s, LP 1.4 s, total 1053 s]
round 272: p = 0.681833494  (1+p)/2 = 0.840916747  added 196, best reduced cost -2.70e-06, columns 2510  [kernel 1.1 s, LP 1.4 s, total 1057 s]
round 273: p = 0.681833479  (1+p)/2 = 0.840916739  added 185, best reduced cost -6.77e-06, columns 1536  [kernel 1.1 s, LP 0.7 s, total 1060 s]
round 274: p = 0.681833452  (1+p)/2 = 0.840916726  added 177, best reduced cost -2.18e-06, columns 1713  [kernel 0.9 s, LP 0.9 s, total 1063 s]
round 275: p = 0.681833425  (1+p)/2 = 0.840916712  added 187, best reduced cost -3.67e-06, columns 1900  [kernel 1.0 s, LP 1.1 s, total 1066 s]
round 276: p = 0.681833383  (1+p)/2 = 0.840916692  added 182, best reduced cost -2.79e-06, columns 2082  [kernel 1.0 s, LP 1.2 s, total 1069 s]
round 277: p = 0.681833350  (1+p)/2 = 0.840916675  added 189, best reduced cost -3.17e-06, columns 2271  [kernel 1.0 s, LP 1.2 s, total 1073 s]
round 278: p = 0.681833298  (1+p)/2 = 0.840916649  added 189, best reduced cost -4.55e-06, columns 2460  [kernel 1.0 s, LP 1.4 s, total 1076 s]
round 279: p = 0.681833270  (1+p)/2 = 0.840916635  added 181, best reduced cost -2.76e-06, columns 1536  [kernel 1.0 s, LP 0.9 s, total 1079 s]
round 280: p = 0.681833250  (1+p)/2 = 0.840916625  added 170, best reduced cost -1.83e-06, columns 1706  [kernel 1.0 s, LP 0.9 s, total 1082 s]
round 281: p = 0.681833226  (1+p)/2 = 0.840916613  added 168, best reduced cost -3.30e-06, columns 1874  [kernel 0.9 s, LP 1.2 s, total 1086 s]
round 282: p = 0.681833195  (1+p)/2 = 0.840916597  added 177, best reduced cost -3.80e-06, columns 2051  [kernel 1.0 s, LP 1.4 s, total 1089 s]
round 283: p = 0.681833169  (1+p)/2 = 0.840916585  added 177, best reduced cost -2.04e-06, columns 2228  [kernel 1.0 s, LP 1.2 s, total 1093 s]
round 284: p = 0.681833136  (1+p)/2 = 0.840916568  added 173, best reduced cost -2.38e-06, columns 2401  [kernel 1.0 s, LP 1.5 s, total 1096 s]
round 285: p = 0.681833104  (1+p)/2 = 0.840916552  added 190, best reduced cost -3.57e-06, columns 1536  [kernel 1.0 s, LP 1.0 s, total 1099 s]
round 286: p = 0.681833074  (1+p)/2 = 0.840916537  added 186, best reduced cost -2.68e-06, columns 1722  [kernel 1.0 s, LP 1.0 s, total 1103 s]
round 287: p = 0.681833039  (1+p)/2 = 0.840916519  added 180, best reduced cost -3.27e-06, columns 1902  [kernel 1.0 s, LP 1.1 s, total 1106 s]
round 288: p = 0.681833020  (1+p)/2 = 0.840916510  added 175, best reduced cost -1.58e-06, columns 2077  [kernel 0.9 s, LP 1.3 s, total 1109 s]
round 289: p = 0.681832979  (1+p)/2 = 0.840916490  added 183, best reduced cost -3.59e-06, columns 2260  [kernel 1.0 s, LP 1.5 s, total 1113 s]
round 290: p = 0.681832944  (1+p)/2 = 0.840916472  added 195, best reduced cost -3.01e-06, columns 2455  [kernel 1.0 s, LP 1.5 s, total 1117 s]
round 291: p = 0.681832927  (1+p)/2 = 0.840916463  added 183, best reduced cost -2.02e-06, columns 1536  [kernel 1.1 s, LP 0.9 s, total 1120 s]
round 292: p = 0.681832909  (1+p)/2 = 0.840916454  added 163, best reduced cost -2.62e-06, columns 1699  [kernel 1.0 s, LP 0.9 s, total 1123 s]
round 293: p = 0.681832898  (1+p)/2 = 0.840916449  added 170, best reduced cost -2.70e-06, columns 1869  [kernel 0.9 s, LP 0.9 s, total 1126 s]
round 294: p = 0.681832876  (1+p)/2 = 0.840916438  added 157, best reduced cost -1.92e-06, columns 2026  [kernel 0.9 s, LP 1.2 s, total 1129 s]
round 295: p = 0.681832859  (1+p)/2 = 0.840916430  added 177, best reduced cost -2.24e-06, columns 2203  [kernel 1.0 s, LP 1.1 s, total 1132 s]
round 296: p = 0.681832849  (1+p)/2 = 0.840916424  added 187, best reduced cost -1.26e-06, columns 2390  [kernel 0.9 s, LP 1.2 s, total 1135 s]
round 297: p = 0.681832834  (1+p)/2 = 0.840916417  added 168, best reduced cost -1.27e-06, columns 2558  [kernel 0.9 s, LP 1.1 s, total 1139 s]
round 298: p = 0.681832819  (1+p)/2 = 0.840916409  added 172, best reduced cost -1.69e-06, columns 1536  [kernel 0.9 s, LP 0.8 s, total 1141 s]
round 299: p = 0.681832800  (1+p)/2 = 0.840916400  added 155, best reduced cost -2.02e-06, columns 1691  [kernel 0.9 s, LP 1.0 s, total 1144 s]
round 300: p = 0.681832783  (1+p)/2 = 0.840916391  added 167, best reduced cost -1.61e-06, columns 1858  [kernel 0.9 s, LP 1.1 s, total 1147 s]
round 301: p = 0.681832743  (1+p)/2 = 0.840916372  added 161, best reduced cost -3.38e-06, columns 2019  [kernel 0.8 s, LP 1.2 s, total 1151 s]
round 302: p = 0.681832723  (1+p)/2 = 0.840916361  added 205, best reduced cost -1.80e-06, columns 2224  [kernel 0.8 s, LP 1.2 s, total 1154 s]
round 303: p = 0.681832686  (1+p)/2 = 0.840916343  added 185, best reduced cost -3.44e-06, columns 2409  [kernel 0.8 s, LP 1.6 s, total 1157 s]
round 304: p = 0.681832670  (1+p)/2 = 0.840916335  added 179, best reduced cost -1.84e-06, columns 1536  [kernel 0.8 s, LP 0.9 s, total 1160 s]
round 305: p = 0.681832649  (1+p)/2 = 0.840916324  added 166, best reduced cost -1.49e-06, columns 1702  [kernel 0.8 s, LP 1.1 s, total 1163 s]
round 306: p = 0.681832629  (1+p)/2 = 0.840916315  added 158, best reduced cost -1.82e-06, columns 1860  [kernel 0.9 s, LP 1.2 s, total 1166 s]
round 307: p = 0.681832599  (1+p)/2 = 0.840916300  added 168, best reduced cost -3.48e-06, columns 2028  [kernel 0.9 s, LP 1.2 s, total 1170 s]
round 308: p = 0.681832577  (1+p)/2 = 0.840916288  added 190, best reduced cost -1.53e-06, columns 2218  [kernel 0.9 s, LP 1.2 s, total 1173 s]
round 309: p = 0.681832554  (1+p)/2 = 0.840916277  added 180, best reduced cost -2.68e-06, columns 2398  [kernel 0.8 s, LP 1.3 s, total 1176 s]
round 310: p = 0.681832518  (1+p)/2 = 0.840916259  added 162, best reduced cost -3.95e-06, columns 2560  [kernel 0.9 s, LP 1.7 s, total 1180 s]
round 311: p = 0.681832500  (1+p)/2 = 0.840916250  added 187, best reduced cost -2.99e-06, columns 1536  [kernel 1.0 s, LP 0.7 s, total 1182 s]
round 312: p = 0.681832477  (1+p)/2 = 0.840916239  added 166, best reduced cost -2.31e-06, columns 1702  [kernel 1.0 s, LP 1.1 s, total 1186 s]
round 313: p = 0.681832459  (1+p)/2 = 0.840916230  added 164, best reduced cost -1.83e-06, columns 1866  [kernel 1.0 s, LP 1.1 s, total 1189 s]
round 314: p = 0.681832432  (1+p)/2 = 0.840916216  added 168, best reduced cost -2.46e-06, columns 2034  [kernel 0.8 s, LP 1.4 s, total 1192 s]
round 315: p = 0.681832401  (1+p)/2 = 0.840916201  added 174, best reduced cost -1.97e-06, columns 2208  [kernel 0.9 s, LP 1.4 s, total 1195 s]
round 316: p = 0.681832384  (1+p)/2 = 0.840916192  added 178, best reduced cost -2.01e-06, columns 2386  [kernel 0.8 s, LP 1.3 s, total 1199 s]
round 317: p = 0.681832360  (1+p)/2 = 0.840916180  added 166, best reduced cost -1.92e-06, columns 2552  [kernel 0.8 s, LP 1.6 s, total 1202 s]
round 318: p = 0.681832339  (1+p)/2 = 0.840916170  added 162, best reduced cost -2.66e-06, columns 1536  [kernel 0.8 s, LP 0.8 s, total 1205 s]
round 319: p = 0.681832323  (1+p)/2 = 0.840916162  added 178, best reduced cost -2.65e-06, columns 1714  [kernel 0.8 s, LP 0.9 s, total 1207 s]
round 320: p = 0.681832308  (1+p)/2 = 0.840916154  added 178, best reduced cost -1.63e-06, columns 1892  [kernel 0.8 s, LP 0.8 s, total 1210 s]
round 321: p = 0.681832288  (1+p)/2 = 0.840916144  added 169, best reduced cost -2.34e-06, columns 2061  [kernel 0.8 s, LP 1.1 s, total 1213 s]
round 322: p = 0.681832268  (1+p)/2 = 0.840916134  added 164, best reduced cost -2.19e-06, columns 2225  [kernel 0.9 s, LP 1.2 s, total 1216 s]
round 323: p = 0.681832248  (1+p)/2 = 0.840916124  added 165, best reduced cost -1.70e-06, columns 2390  [kernel 0.8 s, LP 1.3 s, total 1219 s]
round 324: p = 0.681832232  (1+p)/2 = 0.840916116  added 173, best reduced cost -1.40e-06, columns 1536  [kernel 0.8 s, LP 0.8 s, total 1222 s]
round 325: p = 0.681832221  (1+p)/2 = 0.840916110  added 164, best reduced cost -1.08e-06, columns 1700  [kernel 0.8 s, LP 0.8 s, total 1225 s]
round 326: p = 0.681832204  (1+p)/2 = 0.840916102  added 161, best reduced cost -1.69e-06, columns 1861  [kernel 0.8 s, LP 1.0 s, total 1228 s]
round 327: p = 0.681832195  (1+p)/2 = 0.840916098  added 162, best reduced cost -1.27e-06, columns 2023  [kernel 0.8 s, LP 1.0 s, total 1230 s]
round 328: p = 0.681832184  (1+p)/2 = 0.840916092  added 147, best reduced cost -1.47e-06, columns 2170  [kernel 0.8 s, LP 1.1 s, total 1233 s]
round 329: p = 0.681832171  (1+p)/2 = 0.840916086  added 140, best reduced cost -1.75e-06, columns 2310  [kernel 0.8 s, LP 1.2 s, total 1236 s]
round 330: p = 0.681832162  (1+p)/2 = 0.840916081  added 150, best reduced cost -5.92e-07, columns 2460  [kernel 0.8 s, LP 1.1 s, total 1239 s]
round 331: p = 0.681832150  (1+p)/2 = 0.840916075  added 139, best reduced cost -1.09e-06, columns 1536  [kernel 0.7 s, LP 0.9 s, total 1242 s]
round 332: p = 0.681832138  (1+p)/2 = 0.840916069  added 146, best reduced cost -1.53e-06, columns 1682  [kernel 0.8 s, LP 1.1 s, total 1245 s]
round 333: p = 0.681832129  (1+p)/2 = 0.840916065  added 148, best reduced cost -1.15e-06, columns 1830  [kernel 0.8 s, LP 1.0 s, total 1248 s]
round 334: p = 0.681832122  (1+p)/2 = 0.840916061  added 142, best reduced cost -1.31e-06, columns 1972  [kernel 0.8 s, LP 0.8 s, total 1250 s]
round 335: p = 0.681832114  (1+p)/2 = 0.840916057  added 149, best reduced cost -1.11e-06, columns 2121  [kernel 0.9 s, LP 0.9 s, total 1253 s]
round 336: p = 0.681832106  (1+p)/2 = 0.840916053  added 138, best reduced cost -6.02e-07, columns 2259  [kernel 0.8 s, LP 1.1 s, total 1256 s]
round 337: p = 0.681832092  (1+p)/2 = 0.840916046  added 136, best reduced cost -1.53e-06, columns 2395  [kernel 0.8 s, LP 1.2 s, total 1259 s]
round 338: p = 0.681832067  (1+p)/2 = 0.840916034  added 155, best reduced cost -3.06e-06, columns 2550  [kernel 0.8 s, LP 1.6 s, total 1263 s]
round 339: p = 0.681832057  (1+p)/2 = 0.840916028  added 170, best reduced cost -1.97e-06, columns 1536  [kernel 0.8 s, LP 0.8 s, total 1265 s]
round 340: p = 0.681832049  (1+p)/2 = 0.840916025  added 164, best reduced cost -1.24e-06, columns 1700  [kernel 0.8 s, LP 0.8 s, total 1268 s]
round 341: p = 0.681832037  (1+p)/2 = 0.840916019  added 135, best reduced cost -7.74e-07, columns 1835  [kernel 0.8 s, LP 0.9 s, total 1271 s]
round 342: p = 0.681832022  (1+p)/2 = 0.840916011  added 162, best reduced cost -2.00e-06, columns 1997  [kernel 0.8 s, LP 0.9 s, total 1273 s]
round 343: p = 0.681832013  (1+p)/2 = 0.840916006  added 147, best reduced cost -1.53e-06, columns 2144  [kernel 0.8 s, LP 1.1 s, total 1276 s]
round 344: p = 0.681832002  (1+p)/2 = 0.840916001  added 133, best reduced cost -8.97e-07, columns 2277  [kernel 0.8 s, LP 1.2 s, total 1279 s]
round 345: p = 0.681831990  (1+p)/2 = 0.840915995  added 136, best reduced cost -1.86e-06, columns 2413  [kernel 0.8 s, LP 1.1 s, total 1282 s]
round 346: p = 0.681831968  (1+p)/2 = 0.840915984  added 142, best reduced cost -3.77e-06, columns 2555  [kernel 0.8 s, LP 1.3 s, total 1285 s]
round 347: p = 0.681831958  (1+p)/2 = 0.840915979  added 181, best reduced cost -2.04e-06, columns 1536  [kernel 0.8 s, LP 0.9 s, total 1288 s]
round 348: p = 0.681831943  (1+p)/2 = 0.840915972  added 146, best reduced cost -1.23e-06, columns 1682  [kernel 1.0 s, LP 1.0 s, total 1291 s]
round 349: p = 0.681831930  (1+p)/2 = 0.840915965  added 151, best reduced cost -2.82e-06, columns 1833  [kernel 0.8 s, LP 1.0 s, total 1294 s]
round 350: p = 0.681831919  (1+p)/2 = 0.840915960  added 148, best reduced cost -4.63e-06, columns 1981  [kernel 0.8 s, LP 1.1 s, total 1297 s]
round 351: p = 0.681831902  (1+p)/2 = 0.840915951  added 150, best reduced cost -1.81e-06, columns 2131  [kernel 0.9 s, LP 1.2 s, total 1300 s]
round 352: p = 0.681831886  (1+p)/2 = 0.840915943  added 164, best reduced cost -1.60e-06, columns 2295  [kernel 0.8 s, LP 1.2 s, total 1303 s]
round 353: p = 0.681831875  (1+p)/2 = 0.840915937  added 144, best reduced cost -1.26e-06, columns 2439  [kernel 0.8 s, LP 1.5 s, total 1307 s]
round 354: p = 0.681831867  (1+p)/2 = 0.840915934  added 156, best reduced cost -7.52e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 1309 s]
round 355: p = 0.681831858  (1+p)/2 = 0.840915929  added 139, best reduced cost -7.66e-07, columns 1675  [kernel 0.8 s, LP 1.0 s, total 1312 s]
round 356: p = 0.681831846  (1+p)/2 = 0.840915923  added 139, best reduced cost -1.95e-06, columns 1814  [kernel 0.8 s, LP 1.0 s, total 1315 s]
round 357: p = 0.681831824  (1+p)/2 = 0.840915912  added 138, best reduced cost -5.29e-06, columns 1952  [kernel 0.8 s, LP 1.1 s, total 1318 s]
round 358: p = 0.681831811  (1+p)/2 = 0.840915905  added 155, best reduced cost -1.38e-06, columns 2107  [kernel 0.8 s, LP 1.2 s, total 1321 s]
round 359: p = 0.681831798  (1+p)/2 = 0.840915899  added 154, best reduced cost -1.21e-06, columns 2261  [kernel 0.8 s, LP 1.0 s, total 1324 s]
round 360: p = 0.681831787  (1+p)/2 = 0.840915894  added 153, best reduced cost -6.63e-07, columns 2414  [kernel 0.8 s, LP 1.3 s, total 1327 s]
round 361: p = 0.681831774  (1+p)/2 = 0.840915887  added 134, best reduced cost -1.22e-06, columns 2548  [kernel 0.8 s, LP 1.3 s, total 1330 s]
round 362: p = 0.681831760  (1+p)/2 = 0.840915880  added 142, best reduced cost -2.50e-06, columns 1536  [kernel 0.8 s, LP 0.9 s, total 1333 s]
round 363: p = 0.681831752  (1+p)/2 = 0.840915876  added 177, best reduced cost -1.94e-06, columns 1713  [kernel 0.8 s, LP 0.8 s, total 1335 s]
round 364: p = 0.681831742  (1+p)/2 = 0.840915871  added 129, best reduced cost -1.39e-06, columns 1842  [kernel 0.8 s, LP 1.0 s, total 1338 s]
round 365: p = 0.681831735  (1+p)/2 = 0.840915868  added 135, best reduced cost -6.61e-07, columns 1977  [kernel 0.8 s, LP 0.8 s, total 1341 s]
round 366: p = 0.681831722  (1+p)/2 = 0.840915861  added 133, best reduced cost -3.32e-06, columns 2110  [kernel 0.8 s, LP 1.0 s, total 1344 s]
round 367: p = 0.681831715  (1+p)/2 = 0.840915857  added 150, best reduced cost -8.87e-07, columns 2260  [kernel 0.8 s, LP 1.0 s, total 1346 s]
round 368: p = 0.681831706  (1+p)/2 = 0.840915853  added 135, best reduced cost -1.44e-06, columns 2395  [kernel 0.8 s, LP 1.3 s, total 1350 s]
round 369: p = 0.681831697  (1+p)/2 = 0.840915848  added 118, best reduced cost -1.21e-06, columns 2513  [kernel 0.8 s, LP 1.3 s, total 1353 s]
round 370: p = 0.681831688  (1+p)/2 = 0.840915844  added 131, best reduced cost -9.37e-07, columns 1536  [kernel 0.8 s, LP 0.8 s, total 1355 s]
round 371: p = 0.681831680  (1+p)/2 = 0.840915840  added 133, best reduced cost -1.71e-06, columns 1669  [kernel 0.8 s, LP 0.9 s, total 1358 s]
round 372: p = 0.681831671  (1+p)/2 = 0.840915835  added 142, best reduced cost -1.88e-06, columns 1811  [kernel 0.8 s, LP 1.0 s, total 1361 s]
round 373: p = 0.681831663  (1+p)/2 = 0.840915832  added 139, best reduced cost -1.36e-06, columns 1950  [kernel 0.8 s, LP 1.0 s, total 1364 s]
round 374: p = 0.681831653  (1+p)/2 = 0.840915826  added 120, best reduced cost -2.15e-06, columns 2070  [kernel 0.8 s, LP 1.3 s, total 1367 s]
round 375: p = 0.681831645  (1+p)/2 = 0.840915822  added 124, best reduced cost -1.41e-06, columns 2194  [kernel 0.8 s, LP 1.2 s, total 1370 s]
round 376: p = 0.681831638  (1+p)/2 = 0.840915819  added 136, best reduced cost -1.41e-06, columns 2330  [kernel 0.8 s, LP 1.2 s, total 1373 s]
round 377: p = 0.681831624  (1+p)/2 = 0.840915812  added 121, best reduced cost -3.88e-06, columns 2451  [kernel 0.8 s, LP 1.6 s, total 1377 s]
round 378: p = 0.681831613  (1+p)/2 = 0.840915806  added 152, best reduced cost -1.37e-06, columns 1536  [kernel 0.8 s, LP 0.9 s, total 1379 s]
round 379: p = 0.681831604  (1+p)/2 = 0.840915802  added 143, best reduced cost -5.03e-07, columns 1679  [kernel 0.8 s, LP 1.0 s, total 1382 s]
round 380: p = 0.681831588  (1+p)/2 = 0.840915794  added 135, best reduced cost -3.23e-06, columns 1814  [kernel 0.8 s, LP 1.0 s, total 1385 s]
round 381: p = 0.681831579  (1+p)/2 = 0.840915789  added 169, best reduced cost -1.60e-06, columns 1983  [kernel 1.0 s, LP 1.0 s, total 1388 s]
round 382: p = 0.681831569  (1+p)/2 = 0.840915784  added 140, best reduced cost -1.77e-06, columns 2123  [kernel 0.8 s, LP 1.4 s, total 1391 s]
round 383: p = 0.681831556  (1+p)/2 = 0.840915778  added 123, best reduced cost -7.80e-07, columns 2246  [kernel 0.9 s, LP 1.7 s, total 1395 s]
round 384: p = 0.681831549  (1+p)/2 = 0.840915775  added 139, best reduced cost -1.56e-06, columns 2385  [kernel 0.9 s, LP 1.2 s, total 1398 s]
round 385: p = 0.681831539  (1+p)/2 = 0.840915769  added 136, best reduced cost -2.86e-06, columns 2521  [kernel 0.8 s, LP 1.3 s, total 1401 s]
round 386: p = 0.681831532  (1+p)/2 = 0.840915766  added 149, best reduced cost -1.30e-06, columns 1536  [kernel 0.8 s, LP 0.8 s, total 1404 s]
round 387: p = 0.681831525  (1+p)/2 = 0.840915763  added 128, best reduced cost -1.34e-06, columns 1664  [kernel 0.8 s, LP 0.9 s, total 1407 s]
round 388: p = 0.681831519  (1+p)/2 = 0.840915759  added 137, best reduced cost -1.07e-06, columns 1801  [kernel 0.9 s, LP 0.8 s, total 1410 s]
round 389: p = 0.681831512  (1+p)/2 = 0.840915756  added 126, best reduced cost -1.02e-06, columns 1927  [kernel 0.8 s, LP 0.8 s, total 1412 s]
round 390: p = 0.681831504  (1+p)/2 = 0.840915752  added 140, best reduced cost -1.38e-06, columns 2067  [kernel 0.8 s, LP 1.3 s, total 1415 s]
round 391: p = 0.681831498  (1+p)/2 = 0.840915749  added 135, best reduced cost -4.43e-07, columns 2202  [kernel 0.8 s, LP 1.2 s, total 1419 s]
round 392: p = 0.681831490  (1+p)/2 = 0.840915745  added 125, best reduced cost -9.01e-07, columns 2327  [kernel 0.8 s, LP 1.2 s, total 1422 s]
round 393: p = 0.681831483  (1+p)/2 = 0.840915741  added 123, best reduced cost -1.06e-06, columns 2450  [kernel 0.8 s, LP 1.3 s, total 1425 s]
round 394: p = 0.681831478  (1+p)/2 = 0.840915739  added 118, best reduced cost -4.09e-07, columns 1536  [kernel 0.8 s, LP 0.9 s, total 1428 s]
round 395: p = 0.681831471  (1+p)/2 = 0.840915735  added 106, best reduced cost -1.68e-06, columns 1642  [kernel 0.8 s, LP 0.9 s, total 1430 s]
round 396: p = 0.681831464  (1+p)/2 = 0.840915732  added 151, best reduced cost -8.13e-07, columns 1793  [kernel 0.8 s, LP 1.0 s, total 1433 s]
round 397: p = 0.681831454  (1+p)/2 = 0.840915727  added 145, best reduced cost -1.74e-06, columns 1938  [kernel 0.8 s, LP 1.1 s, total 1436 s]
round 398: p = 0.681831448  (1+p)/2 = 0.840915724  added 137, best reduced cost -9.22e-07, columns 2075  [kernel 0.8 s, LP 0.9 s, total 1439 s]
round 399: p = 0.681831438  (1+p)/2 = 0.840915719  added 144, best reduced cost -9.22e-07, columns 2219  [kernel 0.9 s, LP 0.9 s, total 1442 s]
round 400: p = 0.681831426  (1+p)/2 = 0.840915713  added 144, best reduced cost -1.59e-06, columns 2363  [kernel 0.8 s, LP 1.4 s, total 1445 s]
round 401: p = 0.681831408  (1+p)/2 = 0.840915704  added 142, best reduced cost -1.62e-06, columns 2505  [kernel 0.8 s, LP 1.6 s, total 1449 s]
round 402: p = 0.681831399  (1+p)/2 = 0.840915700  added 149, best reduced cost -1.67e-06, columns 1536  [kernel 0.9 s, LP 0.8 s, total 1452 s]
round 403: p = 0.681831393  (1+p)/2 = 0.840915697  added 129, best reduced cost -2.56e-06, columns 1665  [kernel 0.8 s, LP 0.8 s, total 1454 s]
round 404: p = 0.681831384  (1+p)/2 = 0.840915692  added 125, best reduced cost -1.53e-06, columns 1790  [kernel 0.8 s, LP 1.2 s, total 1457 s]
round 405: p = 0.681831372  (1+p)/2 = 0.840915686  added 136, best reduced cost -1.77e-06, columns 1926  [kernel 0.8 s, LP 1.3 s, total 1460 s]
round 406: p = 0.681831363  (1+p)/2 = 0.840915682  added 157, best reduced cost -1.91e-06, columns 2083  [kernel 0.8 s, LP 1.3 s, total 1464 s]
round 407: p = 0.681831354  (1+p)/2 = 0.840915677  added 153, best reduced cost -2.23e-06, columns 2236  [kernel 0.9 s, LP 1.4 s, total 1467 s]
round 408: p = 0.681831347  (1+p)/2 = 0.840915673  added 122, best reduced cost -1.21e-06, columns 2358  [kernel 0.8 s, LP 1.2 s, total 1470 s]
round 409: p = 0.681831339  (1+p)/2 = 0.840915669  added 124, best reduced cost -2.62e-07, columns 2482  [kernel 0.9 s, LP 1.5 s, total 1474 s]
round 410: p = 0.681831333  (1+p)/2 = 0.840915666  added 139, best reduced cost -1.57e-06, columns 1536  [kernel 1.0 s, LP 0.8 s, total 1476 s]
round 411: p = 0.681831327  (1+p)/2 = 0.840915663  added 130, best reduced cost -1.41e-06, columns 1666  [kernel 0.9 s, LP 1.0 s, total 1479 s]
round 412: p = 0.681831319  (1+p)/2 = 0.840915660  added 133, best reduced cost -1.31e-06, columns 1799  [kernel 0.8 s, LP 1.0 s, total 1482 s]
round 413: p = 0.681831304  (1+p)/2 = 0.840915652  added 133, best reduced cost -2.44e-06, columns 1932  [kernel 0.8 s, LP 1.4 s, total 1485 s]
round 414: p = 0.681831297  (1+p)/2 = 0.840915649  added 148, best reduced cost -6.00e-07, columns 2080  [kernel 0.8 s, LP 1.0 s, total 1488 s]
round 415: p = 0.681831290  (1+p)/2 = 0.840915645  added 136, best reduced cost -1.40e-06, columns 2216  [kernel 0.8 s, LP 1.2 s, total 1491 s]
round 416: p = 0.681831283  (1+p)/2 = 0.840915642  added 135, best reduced cost -8.03e-07, columns 2351  [kernel 0.8 s, LP 1.2 s, total 1495 s]
round 417: p = 0.681831277  (1+p)/2 = 0.840915638  added 113, best reduced cost -6.48e-07, columns 2464  [kernel 0.8 s, LP 1.2 s, total 1498 s]
round 418: p = 0.681831269  (1+p)/2 = 0.840915634  added 126, best reduced cost -9.75e-07, columns 1536  [kernel 0.9 s, LP 0.7 s, total 1500 s]
round 419: p = 0.681831264  (1+p)/2 = 0.840915632  added 125, best reduced cost -1.55e-06, columns 1661  [kernel 0.8 s, LP 0.7 s, total 1503 s]
round 420: p = 0.681831260  (1+p)/2 = 0.840915630  added 122, best reduced cost -1.45e-06, columns 1783  [kernel 0.8 s, LP 0.7 s, total 1506 s]
round 421: p = 0.681831248  (1+p)/2 = 0.840915624  added 122, best reduced cost -2.33e-06, columns 1905  [kernel 0.9 s, LP 1.2 s, total 1509 s]
round 422: p = 0.681831241  (1+p)/2 = 0.840915620  added 162, best reduced cost -1.74e-06, columns 2067  [kernel 0.8 s, LP 1.0 s, total 1512 s]
round 423: p = 0.681831232  (1+p)/2 = 0.840915616  added 146, best reduced cost -1.73e-06, columns 2213  [kernel 0.8 s, LP 1.2 s, total 1515 s]
round 424: p = 0.681831225  (1+p)/2 = 0.840915612  added 148, best reduced cost -9.25e-07, columns 2361  [kernel 0.8 s, LP 1.2 s, total 1518 s]
round 425: p = 0.681831216  (1+p)/2 = 0.840915608  added 144, best reduced cost -1.97e-06, columns 2505  [kernel 0.9 s, LP 1.2 s, total 1521 s]
round 426: p = 0.681831206  (1+p)/2 = 0.840915603  added 145, best reduced cost -1.25e-06, columns 1536  [kernel 0.9 s, LP 1.0 s, total 1524 s]
round 427: p = 0.681831197  (1+p)/2 = 0.840915598  added 130, best reduced cost -1.68e-06, columns 1666  [kernel 1.0 s, LP 1.0 s, total 1527 s]
round 428: p = 0.681831187  (1+p)/2 = 0.840915593  added 132, best reduced cost -1.19e-06, columns 1798  [kernel 0.8 s, LP 1.2 s, total 1530 s]
round 429: p = 0.681831177  (1+p)/2 = 0.840915589  added 130, best reduced cost -1.74e-06, columns 1928  [kernel 0.9 s, LP 1.1 s, total 1533 s]
round 430: p = 0.681831171  (1+p)/2 = 0.840915586  added 158, best reduced cost -1.13e-06, columns 2086  [kernel 0.9 s, LP 1.0 s, total 1537 s]
round 431: p = 0.681831163  (1+p)/2 = 0.840915581  added 136, best reduced cost -1.22e-06, columns 2222  [kernel 0.8 s, LP 1.0 s, total 1540 s]
round 432: p = 0.681831155  (1+p)/2 = 0.840915578  added 156, best reduced cost -1.70e-06, columns 2378  [kernel 0.8 s, LP 1.0 s, total 1543 s]
round 433: p = 0.681831146  (1+p)/2 = 0.840915573  added 135, best reduced cost -1.61e-06, columns 2513  [kernel 0.9 s, LP 1.2 s, total 1546 s]
round 434: p = 0.681831140  (1+p)/2 = 0.840915570  added 145, best reduced cost -1.51e-06, columns 1536  [kernel 0.8 s, LP 0.7 s, total 1548 s]
round 435: p = 0.681831132  (1+p)/2 = 0.840915566  added 143, best reduced cost -1.11e-06, columns 1679  [kernel 0.9 s, LP 0.9 s, total 1551 s]
round 436: p = 0.681831115  (1+p)/2 = 0.840915557  added 133, best reduced cost -3.04e-06, columns 1812  [kernel 0.9 s, LP 1.2 s, total 1554 s]
round 437: p = 0.681831105  (1+p)/2 = 0.840915553  added 164, best reduced cost -3.25e-06, columns 1976  [kernel 0.8 s, LP 1.1 s, total 1557 s]
round 438: p = 0.681831097  (1+p)/2 = 0.840915549  added 140, best reduced cost -1.27e-06, columns 2116  [kernel 0.9 s, LP 1.1 s, total 1560 s]
round 439: p = 0.681831089  (1+p)/2 = 0.840915545  added 133, best reduced cost -3.80e-07, columns 2249  [kernel 0.9 s, LP 1.1 s, total 1564 s]
round 440: p = 0.681831084  (1+p)/2 = 0.840915542  added 142, best reduced cost -8.42e-07, columns 2391  [kernel 0.8 s, LP 1.2 s, total 1567 s]
round 441: p = 0.681831072  (1+p)/2 = 0.840915536  added 123, best reduced cost -1.53e-06, columns 2514  [kernel 0.8 s, LP 1.4 s, total 1570 s]
round 442: p = 0.681831063  (1+p)/2 = 0.840915532  added 130, best reduced cost -1.64e-06, columns 1536  [kernel 0.8 s, LP 0.8 s, total 1573 s]
round 443: p = 0.681831055  (1+p)/2 = 0.840915527  added 135, best reduced cost -7.54e-07, columns 1671  [kernel 0.8 s, LP 0.9 s, total 1575 s]
round 444: p = 0.681831049  (1+p)/2 = 0.840915525  added 131, best reduced cost -1.18e-06, columns 1802  [kernel 0.9 s, LP 0.9 s, total 1578 s]
round 445: p = 0.681831043  (1+p)/2 = 0.840915522  added 126, best reduced cost -1.34e-06, columns 1928  [kernel 0.8 s, LP 1.0 s, total 1581 s]
round 446: p = 0.681831034  (1+p)/2 = 0.840915517  added 129, best reduced cost -1.18e-06, columns 2057  [kernel 1.0 s, LP 1.1 s, total 1584 s]
round 447: p = 0.681831026  (1+p)/2 = 0.840915513  added 123, best reduced cost -1.13e-06, columns 2180  [kernel 1.0 s, LP 1.2 s, total 1588 s]
round 448: p = 0.681831018  (1+p)/2 = 0.840915509  added 122, best reduced cost -7.13e-07, columns 2302  [kernel 0.8 s, LP 1.1 s, total 1591 s]
round 449: p = 0.681831012  (1+p)/2 = 0.840915506  added 127, best reduced cost -1.16e-06, columns 2429  [kernel 0.8 s, LP 1.1 s, total 1594 s]
round 450: p = 0.681831006  (1+p)/2 = 0.840915503  added 124, best reduced cost -1.27e-06, columns 2553  [kernel 0.8 s, LP 1.2 s, total 1597 s]
round 451: p = 0.681830998  (1+p)/2 = 0.840915499  added 133, best reduced cost -1.26e-06, columns 1536  [kernel 0.8 s, LP 0.9 s, total 1600 s]
round 452: p = 0.681830987  (1+p)/2 = 0.840915494  added 113, best reduced cost -1.86e-06, columns 1649  [kernel 0.8 s, LP 1.0 s, total 1602 s]
round 453: p = 0.681830981  (1+p)/2 = 0.840915490  added 138, best reduced cost -1.53e-06, columns 1787  [kernel 0.8 s, LP 1.0 s, total 1605 s]
round 454: p = 0.681830977  (1+p)/2 = 0.840915488  added 126, best reduced cost -5.45e-07, columns 1913  [kernel 0.8 s, LP 0.9 s, total 1608 s]
round 455: p = 0.681830968  (1+p)/2 = 0.840915484  added 114, best reduced cost -6.16e-07, columns 2027  [kernel 0.8 s, LP 1.2 s, total 1611 s]
round 456: p = 0.681830963  (1+p)/2 = 0.840915481  added 125, best reduced cost -1.84e-06, columns 2152  [kernel 0.8 s, LP 1.0 s, total 1614 s]
round 457: p = 0.681830953  (1+p)/2 = 0.840915476  added 135, best reduced cost -1.45e-06, columns 2287  [kernel 0.8 s, LP 1.1 s, total 1617 s]
round 458: p = 0.681830947  (1+p)/2 = 0.840915474  added 133, best reduced cost -5.09e-07, columns 2420  [kernel 0.8 s, LP 1.2 s, total 1620 s]
round 459: p = 0.681830939  (1+p)/2 = 0.840915469  added 117, best reduced cost -1.26e-06, columns 2537  [kernel 0.8 s, LP 1.3 s, total 1623 s]
round 460: p = 0.681830934  (1+p)/2 = 0.840915467  added 126, best reduced cost -1.14e-06, columns 1536  [kernel 0.8 s, LP 0.7 s, total 1626 s]
round 461: p = 0.681830928  (1+p)/2 = 0.840915464  added 130, best reduced cost -1.24e-06, columns 1666  [kernel 0.8 s, LP 0.9 s, total 1629 s]
round 462: p = 0.681830922  (1+p)/2 = 0.840915461  added 125, best reduced cost -7.63e-07, columns 1791  [kernel 0.8 s, LP 0.9 s, total 1632 s]
round 463: p = 0.681830919  (1+p)/2 = 0.840915460  added 127, best reduced cost -4.78e-07, columns 1918  [kernel 0.8 s, LP 0.8 s, total 1634 s]
round 464: p = 0.681830913  (1+p)/2 = 0.840915457  added 107, best reduced cost -9.45e-07, columns 2025  [kernel 0.8 s, LP 1.1 s, total 1637 s]
round 465: p = 0.681830905  (1+p)/2 = 0.840915453  added 126, best reduced cost -1.99e-06, columns 2151  [kernel 0.9 s, LP 1.2 s, total 1641 s]
round 466: p = 0.681830897  (1+p)/2 = 0.840915448  added 131, best reduced cost -2.75e-06, columns 2282  [kernel 1.1 s, LP 1.4 s, total 1644 s]
round 467: p = 0.681830889  (1+p)/2 = 0.840915445  added 145, best reduced cost -1.29e-06, columns 2427  [kernel 1.0 s, LP 1.1 s, total 1648 s]
round 468: p = 0.681830882  (1+p)/2 = 0.840915441  added 126, best reduced cost -1.14e-07, columns 2553  [kernel 1.0 s, LP 1.2 s, total 1651 s]
round 469: p = 0.681830876  (1+p)/2 = 0.840915438  added 139, best reduced cost -1.19e-06, columns 1536  [kernel 0.9 s, LP 0.7 s, total 1653 s]
round 470: p = 0.681830871  (1+p)/2 = 0.840915435  added 126, best reduced cost -1.37e-06, columns 1662  [kernel 0.9 s, LP 0.9 s, total 1656 s]
round 471: p = 0.681830865  (1+p)/2 = 0.840915433  added 123, best reduced cost -8.14e-07, columns 1785  [kernel 1.0 s, LP 0.9 s, total 1659 s]
round 472: p = 0.681830860  (1+p)/2 = 0.840915430  added 117, best reduced cost -8.62e-08, columns 1902  [kernel 0.8 s, LP 0.9 s, total 1662 s]
round 473: p = 0.681830853  (1+p)/2 = 0.840915427  added 122, best reduced cost -8.31e-07, columns 2024  [kernel 0.8 s, LP 1.1 s, total 1665 s]
round 474: p = 0.681830850  (1+p)/2 = 0.840915425  added 108, best reduced cost -3.52e-07, columns 2132  [kernel 0.9 s, LP 0.9 s, total 1668 s]
round 475: p = 0.681830846  (1+p)/2 = 0.840915423  added 102, best reduced cost -7.60e-07, columns 2234  [kernel 0.8 s, LP 1.0 s, total 1671 s]
round 476: p = 0.681830841  (1+p)/2 = 0.840915420  added 118, best reduced cost -6.47e-07, columns 2352  [kernel 0.8 s, LP 1.0 s, total 1674 s]
round 477: p = 0.681830837  (1+p)/2 = 0.840915418  added 140, best reduced cost -1.11e-06, columns 2492  [kernel 0.8 s, LP 0.9 s, total 1677 s]
round 478: p = 0.681830831  (1+p)/2 = 0.840915416  added 127, best reduced cost -5.10e-07, columns 1536  [kernel 0.9 s, LP 0.8 s, total 1680 s]
round 479: p = 0.681830822  (1+p)/2 = 0.840915411  added 115, best reduced cost -1.98e-06, columns 1651  [kernel 0.9 s, LP 0.9 s, total 1682 s]
round 480: p = 0.681830818  (1+p)/2 = 0.840915409  added 135, best reduced cost -1.39e-06, columns 1786  [kernel 0.9 s, LP 0.8 s, total 1685 s]
round 481: p = 0.681830809  (1+p)/2 = 0.840915405  added 117, best reduced cost -9.57e-07, columns 1903  [kernel 0.8 s, LP 1.0 s, total 1688 s]
round 482: p = 0.681830801  (1+p)/2 = 0.840915401  added 128, best reduced cost -2.02e-06, columns 2031  [kernel 0.8 s, LP 1.1 s, total 1691 s]
round 483: p = 0.681830796  (1+p)/2 = 0.840915398  added 121, best reduced cost -1.11e-06, columns 2152  [kernel 0.9 s, LP 1.1 s, total 1694 s]
round 484: p = 0.681830789  (1+p)/2 = 0.840915395  added 112, best reduced cost -1.98e-06, columns 2264  [kernel 0.9 s, LP 1.4 s, total 1698 s]
round 485: p = 0.681830780  (1+p)/2 = 0.840915390  added 133, best reduced cost -1.25e-06, columns 2397  [kernel 0.9 s, LP 1.7 s, total 1701 s]
round 486: p = 0.681830776  (1+p)/2 = 0.840915388  added 123, best reduced cost -5.27e-07, columns 2520  [kernel 0.9 s, LP 1.2 s, total 1705 s]
round 487: p = 0.681830769  (1+p)/2 = 0.840915385  added 117, best reduced cost -6.82e-07, columns 1536  [kernel 0.9 s, LP 0.9 s, total 1708 s]
round 488: p = 0.681830766  (1+p)/2 = 0.840915383  added 128, best reduced cost -5.58e-07, columns 1664  [kernel 0.9 s, LP 0.7 s, total 1710 s]
round 489: p = 0.681830763  (1+p)/2 = 0.840915382  added 112, best reduced cost -5.97e-07, columns 1776  [kernel 0.9 s, LP 0.7 s, total 1713 s]
round 490: p = 0.681830759  (1+p)/2 = 0.840915380  added 103, best reduced cost -9.09e-07, columns 1879  [kernel 0.9 s, LP 1.0 s, total 1716 s]
round 491: p = 0.681830756  (1+p)/2 = 0.840915378  added 120, best reduced cost -3.06e-07, columns 1999  [kernel 0.9 s, LP 0.9 s, total 1719 s]
round 492: p = 0.681830753  (1+p)/2 = 0.840915377  added 96, best reduced cost -1.04e-06, columns 2095  [kernel 0.9 s, LP 1.0 s, total 1722 s]
round 493: p = 0.681830748  (1+p)/2 = 0.840915374  added 106, best reduced cost -1.97e-06, columns 2201  [kernel 0.9 s, LP 1.1 s, total 1725 s]
round 494: p = 0.681830741  (1+p)/2 = 0.840915371  added 130, best reduced cost -7.64e-07, columns 2331  [kernel 0.9 s, LP 1.3 s, total 1729 s]
round 495: p = 0.681830734  (1+p)/2 = 0.840915367  added 135, best reduced cost -1.63e-06, columns 2466  [kernel 0.9 s, LP 1.3 s, total 1732 s]
round 496: p = 0.681830726  (1+p)/2 = 0.840915363  added 120, best reduced cost -1.75e-06, columns 1536  [kernel 0.9 s, LP 0.9 s, total 1735 s]
round 497: p = 0.681830719  (1+p)/2 = 0.840915360  added 132, best reduced cost -8.83e-07, columns 1668  [kernel 0.9 s, LP 1.0 s, total 1738 s]
round 498: p = 0.681830711  (1+p)/2 = 0.840915355  added 122, best reduced cost -2.05e-06, columns 1790  [kernel 0.9 s, LP 1.2 s, total 1741 s]
round 499: p = 0.681830705  (1+p)/2 = 0.840915352  added 159, best reduced cost -6.23e-07, columns 1949  [kernel 0.9 s, LP 1.2 s, total 1745 s]
round 500: p = 0.681830697  (1+p)/2 = 0.840915348  added 121, best reduced cost -6.08e-07, columns 2070  [kernel 1.0 s, LP 1.2 s, total 1748 s]
round 501: p = 0.681830689  (1+p)/2 = 0.840915344  added 134, best reduced cost -7.32e-07, columns 2204  [kernel 0.9 s, LP 1.3 s, total 1751 s]
round 502: p = 0.681830686  (1+p)/2 = 0.840915343  added 127, best reduced cost -7.41e-07, columns 2331  [kernel 0.9 s, LP 0.9 s, total 1754 s]
round 503: p = 0.681830681  (1+p)/2 = 0.840915340  added 116, best reduced cost -1.80e-06, columns 2447  [kernel 0.9 s, LP 1.6 s, total 1758 s]
round 504: p = 0.681830678  (1+p)/2 = 0.840915339  added 127, best reduced cost -8.30e-07, columns 1536  [kernel 1.1 s, LP 0.9 s, total 1761 s]
round 505: p = 0.681830674  (1+p)/2 = 0.840915337  added 101, best reduced cost -2.02e-07, columns 1637  [kernel 1.2 s, LP 0.8 s, total 1765 s]
round 506: p = 0.681830670  (1+p)/2 = 0.840915335  added 107, best reduced cost -4.84e-07, columns 1744  [kernel 1.0 s, LP 1.0 s, total 1768 s]
round 507: p = 0.681830668  (1+p)/2 = 0.840915334  added 113, best reduced cost -3.01e-07, columns 1857  [kernel 1.0 s, LP 0.7 s, total 1771 s]
round 508: p = 0.681830666  (1+p)/2 = 0.840915333  added 110, best reduced cost -1.08e-06, columns 1967  [kernel 0.9 s, LP 0.9 s, total 1774 s]
round 509: p = 0.681830662  (1+p)/2 = 0.840915331  added 92, best reduced cost -4.81e-07, columns 2059  [kernel 0.9 s, LP 1.0 s, total 1777 s]
round 510: p = 0.681830659  (1+p)/2 = 0.840915329  added 110, best reduced cost -6.79e-07, columns 2169  [kernel 0.9 s, LP 0.9 s, total 1779 s]
round 511: p = 0.681830656  (1+p)/2 = 0.840915328  added 108, best reduced cost -3.95e-07, columns 2277  [kernel 0.9 s, LP 1.0 s, total 1782 s]
round 512: p = 0.681830654  (1+p)/2 = 0.840915327  added 96, best reduced cost -5.03e-07, columns 2373  [kernel 0.9 s, LP 1.0 s, total 1785 s]
round 513: p = 0.681830651  (1+p)/2 = 0.840915326  added 87, best reduced cost -7.09e-07, columns 2460  [kernel 0.9 s, LP 1.0 s, total 1788 s]
round 514: p = 0.681830647  (1+p)/2 = 0.840915324  added 98, best reduced cost -6.51e-07, columns 2558  [kernel 0.9 s, LP 1.1 s, total 1792 s]
round 515: p = 0.681830645  (1+p)/2 = 0.840915323  added 128, best reduced cost -5.80e-07, columns 1536  [kernel 0.9 s, LP 0.6 s, total 1794 s]
round 516: p = 0.681830643  (1+p)/2 = 0.840915322  added 113, best reduced cost -1.22e-06, columns 1649  [kernel 0.9 s, LP 0.6 s, total 1797 s]
round 517: p = 0.681830640  (1+p)/2 = 0.840915320  added 111, best reduced cost -1.08e-06, columns 1760  [kernel 0.9 s, LP 0.7 s, total 1799 s]
round 518: p = 0.681830637  (1+p)/2 = 0.840915318  added 112, best reduced cost -2.74e-07, columns 1872  [kernel 0.9 s, LP 0.8 s, total 1802 s]
round 519: p = 0.681830634  (1+p)/2 = 0.840915317  added 87, best reduced cost -7.45e-07, columns 1959  [kernel 0.9 s, LP 1.0 s, total 1805 s]
round 520: p = 0.681830632  (1+p)/2 = 0.840915316  added 81, best reduced cost -3.98e-07, columns 2040  [kernel 0.9 s, LP 1.0 s, total 1808 s]
round 521: p = 0.681830629  (1+p)/2 = 0.840915314  added 78, best reduced cost -6.79e-07, columns 2118  [kernel 0.9 s, LP 1.0 s, total 1811 s]
round 522: p = 0.681830625  (1+p)/2 = 0.840915312  added 108, best reduced cost -1.48e-06, columns 2226  [kernel 0.9 s, LP 1.0 s, total 1814 s]
round 523: p = 0.681830621  (1+p)/2 = 0.840915311  added 112, best reduced cost -1.53e-06, columns 2338  [kernel 0.9 s, LP 1.0 s, total 1817 s]
round 524: p = 0.681830614  (1+p)/2 = 0.840915307  added 120, best reduced cost -1.50e-06, columns 2458  [kernel 0.9 s, LP 1.0 s, total 1820 s]
round 525: p = 0.681830606  (1+p)/2 = 0.840915303  added 133, best reduced cost -3.46e-06, columns 1536  [kernel 0.9 s, LP 0.9 s, total 1823 s]
round 526: p = 0.681830601  (1+p)/2 = 0.840915301  added 172, best reduced cost -1.38e-06, columns 1708  [kernel 0.9 s, LP 0.8 s, total 1826 s]
round 527: p = 0.681830592  (1+p)/2 = 0.840915296  added 144, best reduced cost -8.79e-07, columns 1852  [kernel 0.9 s, LP 1.0 s, total 1829 s]
round 528: p = 0.681830587  (1+p)/2 = 0.840915294  added 146, best reduced cost -1.19e-06, columns 1998  [kernel 1.0 s, LP 1.2 s, total 1833 s]
round 529: p = 0.681830581  (1+p)/2 = 0.840915290  added 128, best reduced cost -7.96e-07, columns 2126  [kernel 0.9 s, LP 1.1 s, total 1836 s]
round 530: p = 0.681830576  (1+p)/2 = 0.840915288  added 134, best reduced cost -7.93e-07, columns 2260  [kernel 0.9 s, LP 1.6 s, total 1840 s]
round 531: p = 0.681830571  (1+p)/2 = 0.840915286  added 109, best reduced cost -1.23e-06, columns 2369  [kernel 1.2 s, LP 1.3 s, total 1843 s]
round 532: p = 0.681830565  (1+p)/2 = 0.840915283  added 103, best reduced cost -6.40e-07, columns 2472  [kernel 0.8 s, LP 1.4 s, total 1846 s]
round 533: p = 0.681830561  (1+p)/2 = 0.840915281  added 114, best reduced cost -1.14e-06, columns 1536  [kernel 0.9 s, LP 0.6 s, total 1849 s]
round 534: p = 0.681830558  (1+p)/2 = 0.840915279  added 118, best reduced cost -3.41e-07, columns 1654  [kernel 1.0 s, LP 0.6 s, total 1852 s]
round 535: p = 0.681830554  (1+p)/2 = 0.840915277  added 106, best reduced cost -6.00e-07, columns 1760  [kernel 1.0 s, LP 0.8 s, total 1855 s]
round 536: p = 0.681830551  (1+p)/2 = 0.840915275  added 117, best reduced cost -1.11e-06, columns 1877  [kernel 1.0 s, LP 0.7 s, total 1858 s]
round 537: p = 0.681830545  (1+p)/2 = 0.840915272  added 133, best reduced cost -3.23e-06, columns 2010  [kernel 1.0 s, LP 0.9 s, total 1861 s]
round 538: p = 0.681830535  (1+p)/2 = 0.840915267  added 132, best reduced cost -1.75e-06, columns 2142  [kernel 1.0 s, LP 1.1 s, total 1864 s]
round 539: p = 0.681830520  (1+p)/2 = 0.840915260  added 150, best reduced cost -1.61e-06, columns 2292  [kernel 1.0 s, LP 1.4 s, total 1867 s]
round 540: p = 0.681830513  (1+p)/2 = 0.840915256  added 129, best reduced cost -8.10e-07, columns 2421  [kernel 1.0 s, LP 2.3 s, total 1872 s]
round 541: p = 0.681830506  (1+p)/2 = 0.840915253  added 117, best reduced cost -6.68e-07, columns 2538  [kernel 1.3 s, LP 1.3 s, total 1877 s]
round 542: p = 0.681830502  (1+p)/2 = 0.840915251  added 116, best reduced cost -4.39e-07, columns 1536  [kernel 1.0 s, LP 0.8 s, total 1880 s]
round 543: p = 0.681830497  (1+p)/2 = 0.840915249  added 108, best reduced cost -7.07e-07, columns 1644  [kernel 1.0 s, LP 0.9 s, total 1882 s]
round 544: p = 0.681830493  (1+p)/2 = 0.840915247  added 102, best reduced cost -9.98e-07, columns 1746  [kernel 0.9 s, LP 0.9 s, total 1885 s]
round 545: p = 0.681830491  (1+p)/2 = 0.840915245  added 112, best reduced cost -1.18e-06, columns 1858  [kernel 0.8 s, LP 0.6 s, total 1888 s]
round 546: p = 0.681830486  (1+p)/2 = 0.840915243  added 110, best reduced cost -1.02e-06, columns 1968  [kernel 0.9 s, LP 0.9 s, total 1891 s]
round 547: p = 0.681830468  (1+p)/2 = 0.840915234  added 134, best reduced cost -4.35e-06, columns 2102  [kernel 0.9 s, LP 1.4 s, total 1894 s]
round 548: p = 0.681830461  (1+p)/2 = 0.840915230  added 158, best reduced cost -1.07e-06, columns 2260  [kernel 1.0 s, LP 1.1 s, total 1897 s]
round 549: p = 0.681830455  (1+p)/2 = 0.840915228  added 140, best reduced cost -1.14e-06, columns 2400  [kernel 0.9 s, LP 1.4 s, total 1901 s]
round 550: p = 0.681830449  (1+p)/2 = 0.840915224  added 123, best reduced cost -1.03e-06, columns 2523  [kernel 1.0 s, LP 1.6 s, total 1904 s]
round 551: p = 0.681830442  (1+p)/2 = 0.840915221  added 113, best reduced cost -1.76e-06, columns 1536  [kernel 1.0 s, LP 0.8 s, total 1907 s]
round 552: p = 0.681830437  (1+p)/2 = 0.840915219  added 130, best reduced cost -1.14e-06, columns 1666  [kernel 1.0 s, LP 0.9 s, total 1910 s]
round 553: p = 0.681830433  (1+p)/2 = 0.840915216  added 130, best reduced cost -9.91e-07, columns 1796  [kernel 1.0 s, LP 0.9 s, total 1913 s]
round 554: p = 0.681830428  (1+p)/2 = 0.840915214  added 130, best reduced cost -1.07e-06, columns 1926  [kernel 1.0 s, LP 1.0 s, total 1917 s]
round 555: p = 0.681830424  (1+p)/2 = 0.840915212  added 123, best reduced cost -8.40e-07, columns 2049  [kernel 1.0 s, LP 1.0 s, total 1920 s]
round 556: p = 0.681830417  (1+p)/2 = 0.840915209  added 115, best reduced cost -8.83e-07, columns 2164  [kernel 1.0 s, LP 1.1 s, total 1923 s]
round 557: p = 0.681830412  (1+p)/2 = 0.840915206  added 125, best reduced cost -4.69e-07, columns 2289  [kernel 1.0 s, LP 1.1 s, total 1926 s]
round 558: p = 0.681830408  (1+p)/2 = 0.840915204  added 129, best reduced cost -4.63e-07, columns 2418  [kernel 0.9 s, LP 1.0 s, total 1929 s]
round 559: p = 0.681830403  (1+p)/2 = 0.840915202  added 103, best reduced cost -1.40e-06, columns 2521  [kernel 1.0 s, LP 1.3 s, total 1933 s]
round 560: p = 0.681830400  (1+p)/2 = 0.840915200  added 118, best reduced cost -8.66e-07, columns 1536  [kernel 0.9 s, LP 0.8 s, total 1936 s]
round 561: p = 0.681830397  (1+p)/2 = 0.840915199  added 130, best reduced cost -1.05e-06, columns 1666  [kernel 0.9 s, LP 0.8 s, total 1938 s]
round 562: p = 0.681830394  (1+p)/2 = 0.840915197  added 101, best reduced cost -5.59e-07, columns 1767  [kernel 0.9 s, LP 0.9 s, total 1941 s]
round 563: p = 0.681830390  (1+p)/2 = 0.840915195  added 113, best reduced cost -1.28e-06, columns 1880  [kernel 0.9 s, LP 0.9 s, total 1944 s]
round 564: p = 0.681830387  (1+p)/2 = 0.840915193  added 108, best reduced cost -1.32e-06, columns 1988  [kernel 0.9 s, LP 0.9 s, total 1947 s]
round 565: p = 0.681830383  (1+p)/2 = 0.840915192  added 101, best reduced cost -7.25e-07, columns 2089  [kernel 0.9 s, LP 1.0 s, total 1950 s]
round 566: p = 0.681830379  (1+p)/2 = 0.840915189  added 105, best reduced cost -1.08e-06, columns 2194  [kernel 1.0 s, LP 1.0 s, total 1953 s]
round 567: p = 0.681830374  (1+p)/2 = 0.840915187  added 114, best reduced cost -6.14e-07, columns 2308  [kernel 1.0 s, LP 1.1 s, total 1957 s]
round 568: p = 0.681830371  (1+p)/2 = 0.840915185  added 110, best reduced cost -9.47e-07, columns 2418  [kernel 1.1 s, LP 0.9 s, total 1960 s]
round 569: p = 0.681830364  (1+p)/2 = 0.840915182  added 109, best reduced cost -7.53e-07, columns 2527  [kernel 1.0 s, LP 1.1 s, total 1963 s]
round 570: p = 0.681830361  (1+p)/2 = 0.840915180  added 119, best reduced cost -1.49e-06, columns 1536  [kernel 0.9 s, LP 0.7 s, total 1966 s]
round 571: p = 0.681830359  (1+p)/2 = 0.840915179  added 114, best reduced cost -8.44e-07, columns 1650  [kernel 1.0 s, LP 0.8 s, total 1969 s]
round 572: p = 0.681830354  (1+p)/2 = 0.840915177  added 95, best reduced cost -9.56e-07, columns 1745  [kernel 1.1 s, LP 0.9 s, total 1972 s]
round 573: p = 0.681830349  (1+p)/2 = 0.840915175  added 123, best reduced cost -2.77e-06, columns 1868  [kernel 1.0 s, LP 1.1 s, total 1975 s]
round 574: p = 0.681830346  (1+p)/2 = 0.840915173  added 105, best reduced cost -6.74e-07, columns 1973  [kernel 0.8 s, LP 1.0 s, total 1978 s]
round 575: p = 0.681830342  (1+p)/2 = 0.840915171  added 104, best reduced cost -8.49e-07, columns 2077  [kernel 0.9 s, LP 1.1 s, total 1981 s]
round 576: p = 0.681830339  (1+p)/2 = 0.840915170  added 112, best reduced cost -5.29e-07, columns 2189  [kernel 0.9 s, LP 1.1 s, total 1984 s]
round 577: p = 0.681830336  (1+p)/2 = 0.840915168  added 103, best reduced cost -1.15e-06, columns 2292  [kernel 0.9 s, LP 1.2 s, total 1987 s]
round 578: p = 0.681830334  (1+p)/2 = 0.840915167  added 104, best reduced cost -1.08e-06, columns 2396  [kernel 0.9 s, LP 1.1 s, total 1990 s]
round 579: p = 0.681830331  (1+p)/2 = 0.840915166  added 104, best reduced cost -1.80e-07, columns 2500  [kernel 0.9 s, LP 1.0 s, total 1993 s]
round 580: p = 0.681830325  (1+p)/2 = 0.840915162  added 99, best reduced cost -1.45e-06, columns 1536  [kernel 0.9 s, LP 1.0 s, total 1996 s]
round 581: p = 0.681830320  (1+p)/2 = 0.840915160  added 119, best reduced cost -1.16e-06, columns 1655  [kernel 0.9 s, LP 1.1 s, total 1999 s]
round 582: p = 0.681830316  (1+p)/2 = 0.840915158  added 129, best reduced cost -6.86e-07, columns 1784  [kernel 0.9 s, LP 1.0 s, total 2002 s]
round 583: p = 0.681830313  (1+p)/2 = 0.840915156  added 114, best reduced cost -7.00e-07, columns 1898  [kernel 0.9 s, LP 1.0 s, total 2006 s]
round 584: p = 0.681830307  (1+p)/2 = 0.840915153  added 94, best reduced cost -8.47e-07, columns 1992  [kernel 0.9 s, LP 1.1 s, total 2009 s]
round 585: p = 0.681830303  (1+p)/2 = 0.840915151  added 126, best reduced cost -9.02e-07, columns 2118  [kernel 0.9 s, LP 0.9 s, total 2011 s]
round 586: p = 0.681830301  (1+p)/2 = 0.840915150  added 119, best reduced cost -1.00e-06, columns 2237  [kernel 0.9 s, LP 0.9 s, total 2014 s]
round 587: p = 0.681830298  (1+p)/2 = 0.840915149  added 111, best reduced cost -3.72e-07, columns 2348  [kernel 0.9 s, LP 0.9 s, total 2017 s]
round 588: p = 0.681830295  (1+p)/2 = 0.840915148  added 100, best reduced cost -5.66e-07, columns 2448  [kernel 0.9 s, LP 1.0 s, total 2020 s]
round 589: p = 0.681830293  (1+p)/2 = 0.840915146  added 110, best reduced cost -6.89e-07, columns 2558  [kernel 0.9 s, LP 1.3 s, total 2024 s]
round 590: p = 0.681830290  (1+p)/2 = 0.840915145  added 88, best reduced cost -8.67e-07, columns 1536  [kernel 1.1 s, LP 0.6 s, total 2027 s]
round 591: p = 0.681830288  (1+p)/2 = 0.840915144  added 101, best reduced cost -4.49e-07, columns 1637  [kernel 1.1 s, LP 1.1 s, total 2031 s]
round 592: p = 0.681830284  (1+p)/2 = 0.840915142  added 99, best reduced cost -1.46e-06, columns 1736  [kernel 1.2 s, LP 1.2 s, total 2035 s]
round 593: p = 0.681830281  (1+p)/2 = 0.840915140  added 125, best reduced cost -7.95e-07, columns 1861  [kernel 1.2 s, LP 1.2 s, total 2040 s]
round 594: p = 0.681830278  (1+p)/2 = 0.840915139  added 112, best reduced cost -3.57e-07, columns 1973  [kernel 1.2 s, LP 1.2 s, total 2044 s]
round 595: p = 0.681830274  (1+p)/2 = 0.840915137  added 115, best reduced cost -6.48e-07, columns 2088  [kernel 1.2 s, LP 1.6 s, total 2048 s]
round 596: p = 0.681830271  (1+p)/2 = 0.840915135  added 101, best reduced cost -1.63e-06, columns 2189  [kernel 1.1 s, LP 1.0 s, total 2052 s]
round 597: p = 0.681830266  (1+p)/2 = 0.840915133  added 104, best reduced cost -7.45e-07, columns 2293  [kernel 0.8 s, LP 1.0 s, total 2055 s]
round 598: p = 0.681830263  (1+p)/2 = 0.840915132  added 106, best reduced cost -8.34e-07, columns 2399  [kernel 0.8 s, LP 0.9 s, total 2057 s]
round 599: p = 0.681830261  (1+p)/2 = 0.840915130  added 99, best reduced cost -3.76e-07, columns 2498  [kernel 0.9 s, LP 0.9 s, total 2060 s]
round 600: p = 0.681830258  (1+p)/2 = 0.840915129  added 94, best reduced cost -6.37e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 2063 s]
round 601: p = 0.681830256  (1+p)/2 = 0.840915128  added 92, best reduced cost -4.12e-07, columns 1628  [kernel 0.8 s, LP 0.6 s, total 2065 s]
round 602: p = 0.681830253  (1+p)/2 = 0.840915126  added 84, best reduced cost -1.08e-06, columns 1712  [kernel 0.8 s, LP 0.8 s, total 2068 s]
round 603: p = 0.681830250  (1+p)/2 = 0.840915125  added 110, best reduced cost -6.99e-07, columns 1822  [kernel 0.8 s, LP 0.8 s, total 2071 s]
round 604: p = 0.681830247  (1+p)/2 = 0.840915123  added 103, best reduced cost -8.09e-07, columns 1925  [kernel 0.8 s, LP 1.0 s, total 2074 s]
round 605: p = 0.681830243  (1+p)/2 = 0.840915121  added 100, best reduced cost -1.68e-06, columns 2025  [kernel 0.9 s, LP 1.0 s, total 2077 s]
round 606: p = 0.681830241  (1+p)/2 = 0.840915120  added 94, best reduced cost -1.56e-07, columns 2119  [kernel 0.8 s, LP 0.9 s, total 2080 s]
round 607: p = 0.681830237  (1+p)/2 = 0.840915119  added 87, best reduced cost -9.27e-07, columns 2206  [kernel 0.8 s, LP 1.2 s, total 2083 s]
round 608: p = 0.681830234  (1+p)/2 = 0.840915117  added 98, best reduced cost -4.37e-07, columns 2304  [kernel 0.8 s, LP 0.9 s, total 2086 s]
round 609: p = 0.681830231  (1+p)/2 = 0.840915116  added 101, best reduced cost -4.48e-07, columns 2405  [kernel 0.8 s, LP 1.0 s, total 2088 s]
round 610: p = 0.681830229  (1+p)/2 = 0.840915115  added 95, best reduced cost -3.74e-07, columns 2500  [kernel 0.8 s, LP 0.9 s, total 2091 s]
round 611: p = 0.681830226  (1+p)/2 = 0.840915113  added 76, best reduced cost -7.58e-07, columns 1536  [kernel 0.8 s, LP 0.8 s, total 2094 s]
round 612: p = 0.681830223  (1+p)/2 = 0.840915112  added 99, best reduced cost -1.69e-06, columns 1635  [kernel 0.9 s, LP 0.8 s, total 2097 s]
round 613: p = 0.681830216  (1+p)/2 = 0.840915108  added 95, best reduced cost -3.13e-06, columns 1730  [kernel 0.9 s, LP 1.2 s, total 2100 s]
round 614: p = 0.681830211  (1+p)/2 = 0.840915105  added 148, best reduced cost -1.90e-06, columns 1878  [kernel 0.9 s, LP 1.0 s, total 2103 s]
round 615: p = 0.681830204  (1+p)/2 = 0.840915102  added 126, best reduced cost -1.14e-06, columns 2004  [kernel 0.8 s, LP 1.3 s, total 2106 s]
round 616: p = 0.681830199  (1+p)/2 = 0.840915100  added 102, best reduced cost -7.05e-07, columns 2106  [kernel 0.8 s, LP 1.2 s, total 2110 s]
round 617: p = 0.681830196  (1+p)/2 = 0.840915098  added 95, best reduced cost -5.60e-07, columns 2201  [kernel 0.8 s, LP 1.3 s, total 2113 s]
round 618: p = 0.681830193  (1+p)/2 = 0.840915097  added 95, best reduced cost -1.50e-07, columns 2296  [kernel 0.8 s, LP 0.9 s, total 2116 s]
round 619: p = 0.681830189  (1+p)/2 = 0.840915095  added 97, best reduced cost -8.05e-07, columns 2393  [kernel 0.8 s, LP 1.3 s, total 2119 s]
round 620: p = 0.681830185  (1+p)/2 = 0.840915093  added 108, best reduced cost -8.51e-07, columns 2501  [kernel 0.8 s, LP 1.1 s, total 2122 s]
round 621: p = 0.681830182  (1+p)/2 = 0.840915091  added 101, best reduced cost -7.37e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 2124 s]
round 622: p = 0.681830179  (1+p)/2 = 0.840915090  added 90, best reduced cost -1.15e-07, columns 1626  [kernel 0.8 s, LP 0.7 s, total 2127 s]
round 623: p = 0.681830177  (1+p)/2 = 0.840915089  added 95, best reduced cost -1.95e-07, columns 1721  [kernel 0.8 s, LP 0.8 s, total 2130 s]
round 624: p = 0.681830176  (1+p)/2 = 0.840915088  added 96, best reduced cost -6.37e-07, columns 1817  [kernel 0.8 s, LP 0.7 s, total 2132 s]
round 625: p = 0.681830174  (1+p)/2 = 0.840915087  added 87, best reduced cost -2.97e-07, columns 1904  [kernel 0.9 s, LP 0.8 s, total 2135 s]
round 626: p = 0.681830172  (1+p)/2 = 0.840915086  added 81, best reduced cost -5.08e-07, columns 1985  [kernel 0.8 s, LP 0.8 s, total 2138 s]
round 627: p = 0.681830169  (1+p)/2 = 0.840915084  added 90, best reduced cost -1.05e-06, columns 2075  [kernel 0.8 s, LP 1.1 s, total 2141 s]
round 628: p = 0.681830166  (1+p)/2 = 0.840915083  added 110, best reduced cost -2.74e-07, columns 2185  [kernel 0.8 s, LP 1.0 s, total 2144 s]
round 629: p = 0.681830162  (1+p)/2 = 0.840915081  added 84, best reduced cost -7.85e-07, columns 2269  [kernel 0.8 s, LP 1.1 s, total 2147 s]
round 630: p = 0.681830159  (1+p)/2 = 0.840915080  added 89, best reduced cost -2.28e-06, columns 2358  [kernel 0.8 s, LP 1.1 s, total 2150 s]
round 631: p = 0.681830157  (1+p)/2 = 0.840915079  added 97, best reduced cost -6.83e-07, columns 2455  [kernel 0.8 s, LP 0.9 s, total 2152 s]
round 632: p = 0.681830155  (1+p)/2 = 0.840915078  added 95, best reduced cost -2.85e-07, columns 2550  [kernel 0.8 s, LP 0.9 s, total 2155 s]
round 633: p = 0.681830153  (1+p)/2 = 0.840915077  added 94, best reduced cost -7.58e-07, columns 1536  [kernel 0.8 s, LP 0.5 s, total 2157 s]
round 634: p = 0.681830150  (1+p)/2 = 0.840915075  added 97, best reduced cost -9.31e-07, columns 1633  [kernel 0.8 s, LP 0.7 s, total 2160 s]
round 635: p = 0.681830148  (1+p)/2 = 0.840915074  added 97, best reduced cost -3.42e-07, columns 1730  [kernel 0.9 s, LP 0.8 s, total 2163 s]
round 636: p = 0.681830142  (1+p)/2 = 0.840915071  added 94, best reduced cost -2.09e-06, columns 1824  [kernel 0.8 s, LP 1.2 s, total 2166 s]
round 637: p = 0.681830137  (1+p)/2 = 0.840915069  added 139, best reduced cost -6.34e-07, columns 1963  [kernel 0.8 s, LP 1.0 s, total 2169 s]
round 638: p = 0.681830133  (1+p)/2 = 0.840915067  added 98, best reduced cost -3.37e-07, columns 2061  [kernel 0.8 s, LP 1.0 s, total 2172 s]
round 639: p = 0.681830130  (1+p)/2 = 0.840915065  added 113, best reduced cost -4.45e-07, columns 2174  [kernel 0.8 s, LP 0.9 s, total 2174 s]
round 640: p = 0.681830127  (1+p)/2 = 0.840915064  added 95, best reduced cost -6.47e-07, columns 2269  [kernel 0.8 s, LP 1.0 s, total 2177 s]
round 641: p = 0.681830124  (1+p)/2 = 0.840915062  added 88, best reduced cost -1.30e-06, columns 2357  [kernel 0.8 s, LP 1.2 s, total 2181 s]
round 642: p = 0.681830122  (1+p)/2 = 0.840915061  added 102, best reduced cost -3.11e-07, columns 2459  [kernel 1.0 s, LP 1.0 s, total 2184 s]
round 643: p = 0.681830120  (1+p)/2 = 0.840915060  added 92, best reduced cost -1.28e-06, columns 2551  [kernel 0.9 s, LP 1.2 s, total 2187 s]
round 644: p = 0.681830117  (1+p)/2 = 0.840915059  added 96, best reduced cost -4.54e-07, columns 1536  [kernel 0.9 s, LP 0.7 s, total 2190 s]
round 645: p = 0.681830115  (1+p)/2 = 0.840915057  added 86, best reduced cost -1.11e-06, columns 1622  [kernel 0.9 s, LP 0.8 s, total 2192 s]
round 646: p = 0.681830113  (1+p)/2 = 0.840915057  added 116, best reduced cost -9.53e-07, columns 1738  [kernel 0.8 s, LP 0.7 s, total 2195 s]
round 647: p = 0.681830106  (1+p)/2 = 0.840915053  added 91, best reduced cost -6.51e-06, columns 1829  [kernel 0.8 s, LP 0.9 s, total 2198 s]
round 648: p = 0.681830100  (1+p)/2 = 0.840915050  added 126, best reduced cost -2.17e-06, columns 1955  [kernel 0.8 s, LP 1.3 s, total 2201 s]
round 649: p = 0.681830094  (1+p)/2 = 0.840915047  added 108, best reduced cost -7.34e-07, columns 2063  [kernel 0.8 s, LP 1.1 s, total 2204 s]
round 650: p = 0.681830090  (1+p)/2 = 0.840915045  added 104, best reduced cost -5.80e-07, columns 2167  [kernel 0.8 s, LP 0.9 s, total 2207 s]
round 651: p = 0.681830087  (1+p)/2 = 0.840915044  added 105, best reduced cost -2.89e-07, columns 2272  [kernel 0.8 s, LP 0.8 s, total 2209 s]
round 652: p = 0.681830085  (1+p)/2 = 0.840915042  added 88, best reduced cost -2.59e-07, columns 2360  [kernel 0.8 s, LP 0.9 s, total 2212 s]
round 653: p = 0.681830082  (1+p)/2 = 0.840915041  added 86, best reduced cost -3.29e-07, columns 2446  [kernel 0.8 s, LP 1.0 s, total 2215 s]
round 654: p = 0.681830079  (1+p)/2 = 0.840915040  added 88, best reduced cost -4.55e-07, columns 2534  [kernel 0.8 s, LP 1.1 s, total 2218 s]
round 655: p = 0.681830077  (1+p)/2 = 0.840915039  added 103, best reduced cost -4.61e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 2221 s]
round 656: p = 0.681830076  (1+p)/2 = 0.840915038  added 83, best reduced cost -6.38e-07, columns 1619  [kernel 0.8 s, LP 0.7 s, total 2223 s]
round 657: p = 0.681830072  (1+p)/2 = 0.840915036  added 90, best reduced cost -1.60e-06, columns 1709  [kernel 0.8 s, LP 0.9 s, total 2226 s]
round 658: p = 0.681830069  (1+p)/2 = 0.840915034  added 134, best reduced cost -1.09e-06, columns 1843  [kernel 0.8 s, LP 0.8 s, total 2229 s]
round 659: p = 0.681830066  (1+p)/2 = 0.840915033  added 99, best reduced cost -7.08e-07, columns 1942  [kernel 0.8 s, LP 0.9 s, total 2232 s]
round 660: p = 0.681830063  (1+p)/2 = 0.840915032  added 98, best reduced cost -4.18e-07, columns 2040  [kernel 0.8 s, LP 1.0 s, total 2235 s]
round 661: p = 0.681830061  (1+p)/2 = 0.840915030  added 103, best reduced cost -4.88e-07, columns 2143  [kernel 0.8 s, LP 0.9 s, total 2237 s]
round 662: p = 0.681830056  (1+p)/2 = 0.840915028  added 92, best reduced cost -9.72e-07, columns 2235  [kernel 0.8 s, LP 1.3 s, total 2241 s]
round 663: p = 0.681830054  (1+p)/2 = 0.840915027  added 98, best reduced cost -5.09e-07, columns 2333  [kernel 1.0 s, LP 1.1 s, total 2244 s]
round 664: p = 0.681830052  (1+p)/2 = 0.840915026  added 92, best reduced cost -2.06e-07, columns 2425  [kernel 0.9 s, LP 1.1 s, total 2247 s]
round 665: p = 0.681830048  (1+p)/2 = 0.840915024  added 82, best reduced cost -5.47e-07, columns 2507  [kernel 0.8 s, LP 1.1 s, total 2250 s]
round 666: p = 0.681830046  (1+p)/2 = 0.840915023  added 90, best reduced cost -7.31e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 2253 s]
round 667: p = 0.681830044  (1+p)/2 = 0.840915022  added 95, best reduced cost -1.68e-06, columns 1631  [kernel 0.8 s, LP 0.6 s, total 2255 s]
round 668: p = 0.681830043  (1+p)/2 = 0.840915021  added 89, best reduced cost -3.40e-07, columns 1720  [kernel 0.8 s, LP 0.7 s, total 2258 s]
round 669: p = 0.681830040  (1+p)/2 = 0.840915020  added 95, best reduced cost -6.00e-07, columns 1815  [kernel 0.8 s, LP 0.7 s, total 2260 s]
round 670: p = 0.681830039  (1+p)/2 = 0.840915019  added 99, best reduced cost -6.04e-07, columns 1914  [kernel 0.8 s, LP 0.7 s, total 2263 s]
round 671: p = 0.681830034  (1+p)/2 = 0.840915017  added 103, best reduced cost -1.47e-06, columns 2017  [kernel 0.8 s, LP 0.9 s, total 2266 s]
round 672: p = 0.681830031  (1+p)/2 = 0.840915016  added 122, best reduced cost -6.86e-07, columns 2139  [kernel 0.8 s, LP 0.9 s, total 2269 s]
round 673: p = 0.681830027  (1+p)/2 = 0.840915013  added 102, best reduced cost -1.38e-06, columns 2241  [kernel 0.8 s, LP 1.1 s, total 2272 s]
round 674: p = 0.681830019  (1+p)/2 = 0.840915009  added 98, best reduced cost -2.66e-06, columns 2339  [kernel 0.8 s, LP 1.2 s, total 2275 s]
round 675: p = 0.681830014  (1+p)/2 = 0.840915007  added 145, best reduced cost -1.77e-06, columns 2484  [kernel 0.8 s, LP 1.0 s, total 2278 s]
round 676: p = 0.681830009  (1+p)/2 = 0.840915004  added 112, best reduced cost -6.46e-07, columns 1536  [kernel 0.9 s, LP 0.8 s, total 2280 s]
round 677: p = 0.681830007  (1+p)/2 = 0.840915003  added 110, best reduced cost -2.52e-07, columns 1646  [kernel 0.8 s, LP 0.6 s, total 2283 s]
round 678: p = 0.681830004  (1+p)/2 = 0.840915002  added 99, best reduced cost -8.69e-07, columns 1745  [kernel 0.8 s, LP 0.9 s, total 2286 s]
round 679: p = 0.681830001  (1+p)/2 = 0.840915001  added 96, best reduced cost -5.70e-07, columns 1841  [kernel 0.8 s, LP 0.8 s, total 2288 s]
round 680: p = 0.681829997  (1+p)/2 = 0.840914998  added 97, best reduced cost -8.90e-07, columns 1938  [kernel 0.9 s, LP 1.2 s, total 2292 s]
round 681: p = 0.681829995  (1+p)/2 = 0.840914997  added 96, best reduced cost -8.89e-07, columns 2034  [kernel 0.9 s, LP 1.0 s, total 2295 s]
round 682: p = 0.681829993  (1+p)/2 = 0.840914996  added 92, best reduced cost -3.66e-07, columns 2126  [kernel 0.9 s, LP 0.8 s, total 2298 s]
round 683: p = 0.681829991  (1+p)/2 = 0.840914996  added 79, best reduced cost -3.00e-07, columns 2205  [kernel 0.8 s, LP 1.0 s, total 2300 s]
round 684: p = 0.681829989  (1+p)/2 = 0.840914995  added 78, best reduced cost -4.44e-07, columns 2283  [kernel 0.8 s, LP 1.1 s, total 2303 s]
round 685: p = 0.681829988  (1+p)/2 = 0.840914994  added 89, best reduced cost -3.63e-07, columns 2372  [kernel 0.8 s, LP 0.9 s, total 2306 s]
round 686: p = 0.681829986  (1+p)/2 = 0.840914993  added 84, best reduced cost -2.92e-07, columns 2456  [kernel 0.8 s, LP 0.8 s, total 2309 s]
round 687: p = 0.681829985  (1+p)/2 = 0.840914992  added 79, best reduced cost -2.56e-07, columns 2535  [kernel 0.8 s, LP 1.0 s, total 2312 s]
round 688: p = 0.681829983  (1+p)/2 = 0.840914991  added 75, best reduced cost -6.54e-07, columns 1536  [kernel 0.9 s, LP 0.6 s, total 2314 s]
round 689: p = 0.681829981  (1+p)/2 = 0.840914991  added 91, best reduced cost -6.54e-07, columns 1627  [kernel 0.8 s, LP 0.5 s, total 2317 s]
round 690: p = 0.681829979  (1+p)/2 = 0.840914989  added 81, best reduced cost -9.06e-07, columns 1708  [kernel 0.8 s, LP 0.7 s, total 2319 s]
round 691: p = 0.681829977  (1+p)/2 = 0.840914989  added 91, best reduced cost -1.53e-07, columns 1799  [kernel 0.8 s, LP 0.6 s, total 2322 s]
round 692: p = 0.681829976  (1+p)/2 = 0.840914988  added 80, best reduced cost -3.94e-07, columns 1879  [kernel 0.8 s, LP 0.8 s, total 2325 s]
round 693: p = 0.681829975  (1+p)/2 = 0.840914988  added 87, best reduced cost -3.51e-07, columns 1966  [kernel 0.8 s, LP 0.7 s, total 2327 s]
round 694: p = 0.681829974  (1+p)/2 = 0.840914987  added 67, best reduced cost -1.98e-07, columns 2033  [kernel 0.8 s, LP 0.8 s, total 2330 s]
round 695: p = 0.681829972  (1+p)/2 = 0.840914986  added 82, best reduced cost -8.14e-07, columns 2115  [kernel 0.8 s, LP 0.9 s, total 2333 s]
round 696: p = 0.681829970  (1+p)/2 = 0.840914985  added 102, best reduced cost -4.64e-07, columns 2217  [kernel 0.8 s, LP 0.9 s, total 2336 s]
round 697: p = 0.681829967  (1+p)/2 = 0.840914984  added 79, best reduced cost -1.20e-06, columns 2296  [kernel 0.8 s, LP 1.0 s, total 2338 s]
round 698: p = 0.681829965  (1+p)/2 = 0.840914983  added 105, best reduced cost -3.57e-07, columns 2401  [kernel 0.8 s, LP 1.0 s, total 2341 s]
round 699: p = 0.681829963  (1+p)/2 = 0.840914982  added 90, best reduced cost -4.44e-07, columns 2491  [kernel 0.8 s, LP 1.1 s, total 2344 s]
round 700: p = 0.681829961  (1+p)/2 = 0.840914981  added 89, best reduced cost -1.26e-06, columns 1536  [kernel 0.8 s, LP 0.6 s, total 2347 s]
round 701: p = 0.681829957  (1+p)/2 = 0.840914979  added 93, best reduced cost -9.32e-07, columns 1629  [kernel 0.8 s, LP 0.8 s, total 2350 s]
round 702: p = 0.681829954  (1+p)/2 = 0.840914977  added 91, best reduced cost -6.61e-07, columns 1720  [kernel 0.8 s, LP 0.9 s, total 2352 s]
round 703: p = 0.681829952  (1+p)/2 = 0.840914976  added 91, best reduced cost -3.09e-07, columns 1811  [kernel 0.8 s, LP 0.8 s, total 2355 s]
round 704: p = 0.681829950  (1+p)/2 = 0.840914975  added 78, best reduced cost -5.63e-07, columns 1889  [kernel 0.8 s, LP 1.0 s, total 2358 s]
round 705: p = 0.681829948  (1+p)/2 = 0.840914974  added 91, best reduced cost -6.49e-07, columns 1980  [kernel 0.9 s, LP 1.0 s, total 2361 s]
round 706: p = 0.681829947  (1+p)/2 = 0.840914973  added 92, best reduced cost -5.42e-07, columns 2072  [kernel 1.0 s, LP 1.0 s, total 2365 s]
round 707: p = 0.681829945  (1+p)/2 = 0.840914972  added 83, best reduced cost -3.01e-07, columns 2155  [kernel 1.1 s, LP 1.4 s, total 2369 s]
round 708: p = 0.681829944  (1+p)/2 = 0.840914972  added 85, best reduced cost -4.15e-07, columns 2240  [kernel 1.0 s, LP 1.0 s, total 2372 s]
round 709: p = 0.681829942  (1+p)/2 = 0.840914971  added 84, best reduced cost -1.04e-06, columns 2324  [kernel 1.0 s, LP 1.5 s, total 2376 s]
round 710: p = 0.681829941  (1+p)/2 = 0.840914970  added 83, best reduced cost -3.99e-08, columns 2407  [kernel 1.0 s, LP 0.8 s, total 2380 s]
round 711: p = 0.681829939  (1+p)/2 = 0.840914969  added 84, best reduced cost -5.63e-07, columns 2491  [kernel 0.9 s, LP 1.2 s, total 2383 s]
round 712: p = 0.681829936  (1+p)/2 = 0.840914968  added 88, best reduced cost -9.09e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 2385 s]
round 713: p = 0.681829935  (1+p)/2 = 0.840914967  added 81, best reduced cost -1.02e-06, columns 1617  [kernel 0.8 s, LP 0.7 s, total 2388 s]
round 714: p = 0.681829933  (1+p)/2 = 0.840914967  added 90, best reduced cost -9.30e-07, columns 1707  [kernel 0.8 s, LP 0.7 s, total 2391 s]
round 715: p = 0.681829931  (1+p)/2 = 0.840914966  added 101, best reduced cost -4.75e-07, columns 1808  [kernel 0.8 s, LP 0.9 s, total 2393 s]
round 716: p = 0.681829929  (1+p)/2 = 0.840914964  added 88, best reduced cost -4.89e-07, columns 1896  [kernel 0.8 s, LP 1.1 s, total 2396 s]
round 717: p = 0.681829926  (1+p)/2 = 0.840914963  added 89, best reduced cost -8.48e-07, columns 1985  [kernel 0.8 s, LP 1.0 s, total 2399 s]
round 718: p = 0.681829924  (1+p)/2 = 0.840914962  added 86, best reduced cost -4.27e-07, columns 2071  [kernel 0.8 s, LP 0.9 s, total 2402 s]
round 719: p = 0.681829922  (1+p)/2 = 0.840914961  added 83, best reduced cost -5.95e-07, columns 2154  [kernel 0.8 s, LP 1.2 s, total 2405 s]
round 720: p = 0.681829920  (1+p)/2 = 0.840914960  added 83, best reduced cost -4.23e-07, columns 2237  [kernel 0.8 s, LP 1.1 s, total 2408 s]
round 721: p = 0.681829918  (1+p)/2 = 0.840914959  added 81, best reduced cost -4.20e-07, columns 2318  [kernel 0.8 s, LP 1.0 s, total 2411 s]
round 722: p = 0.681829915  (1+p)/2 = 0.840914957  added 84, best reduced cost -7.11e-07, columns 2402  [kernel 0.8 s, LP 1.4 s, total 2414 s]
round 723: p = 0.681829913  (1+p)/2 = 0.840914957  added 94, best reduced cost -3.82e-07, columns 2496  [kernel 0.9 s, LP 1.0 s, total 2417 s]
round 724: p = 0.681829912  (1+p)/2 = 0.840914956  added 89, best reduced cost -1.98e-07, columns 1536  [kernel 0.9 s, LP 0.7 s, total 2420 s]
round 725: p = 0.681829910  (1+p)/2 = 0.840914955  added 79, best reduced cost -1.16e-07, columns 1615  [kernel 0.9 s, LP 0.6 s, total 2423 s]
round 726: p = 0.681829909  (1+p)/2 = 0.840914954  added 85, best reduced cost -7.90e-07, columns 1700  [kernel 0.8 s, LP 0.8 s, total 2426 s]
round 727: p = 0.681829907  (1+p)/2 = 0.840914954  added 73, best reduced cost -7.15e-07, columns 1773  [kernel 0.8 s, LP 0.9 s, total 2428 s]
round 728: p = 0.681829906  (1+p)/2 = 0.840914953  added 70, best reduced cost -2.82e-07, columns 1843  [kernel 0.8 s, LP 0.6 s, total 2431 s]
round 729: p = 0.681829905  (1+p)/2 = 0.840914952  added 65, best reduced cost -1.80e-06, columns 1908  [kernel 0.8 s, LP 0.8 s, total 2434 s]
round 730: p = 0.681829904  (1+p)/2 = 0.840914952  added 72, best reduced cost -2.04e-07, columns 1980  [kernel 0.8 s, LP 0.9 s, total 2436 s]
round 731: p = 0.681829903  (1+p)/2 = 0.840914951  added 75, best reduced cost -2.02e-07, columns 2055  [kernel 0.8 s, LP 0.9 s, total 2439 s]
round 732: p = 0.681829902  (1+p)/2 = 0.840914951  added 67, best reduced cost -2.94e-07, columns 2122  [kernel 0.9 s, LP 1.0 s, total 2442 s]
round 733: p = 0.681829901  (1+p)/2 = 0.840914950  added 71, best reduced cost -6.09e-07, columns 2193  [kernel 0.9 s, LP 0.8 s, total 2445 s]
round 734: p = 0.681829899  (1+p)/2 = 0.840914950  added 74, best reduced cost -7.35e-07, columns 2267  [kernel 0.8 s, LP 0.8 s, total 2448 s]
round 735: p = 0.681829898  (1+p)/2 = 0.840914949  added 78, best reduced cost -4.53e-07, columns 2345  [kernel 0.8 s, LP 0.9 s, total 2450 s]
round 736: p = 0.681829896  (1+p)/2 = 0.840914948  added 81, best reduced cost -7.47e-07, columns 2426  [kernel 0.8 s, LP 1.1 s, total 2453 s]
round 737: p = 0.681829895  (1+p)/2 = 0.840914947  added 81, best reduced cost -3.35e-07, columns 2507  [kernel 0.8 s, LP 1.0 s, total 2456 s]
round 738: p = 0.681829894  (1+p)/2 = 0.840914947  added 79, best reduced cost -4.78e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 2459 s]
round 739: p = 0.681829892  (1+p)/2 = 0.840914946  added 78, best reduced cost -5.82e-07, columns 1614  [kernel 0.9 s, LP 0.8 s, total 2462 s]
round 740: p = 0.681829890  (1+p)/2 = 0.840914945  added 83, best reduced cost -2.89e-07, columns 1697  [kernel 0.9 s, LP 0.9 s, total 2465 s]
round 741: p = 0.681829889  (1+p)/2 = 0.840914944  added 86, best reduced cost -6.84e-08, columns 1783  [kernel 0.9 s, LP 0.7 s, total 2468 s]
round 742: p = 0.681829888  (1+p)/2 = 0.840914944  added 76, best reduced cost -1.38e-07, columns 1859  [kernel 0.8 s, LP 0.8 s, total 2470 s]
round 743: p = 0.681829887  (1+p)/2 = 0.840914944  added 76, best reduced cost -4.23e-07, columns 1935  [kernel 0.8 s, LP 0.9 s, total 2473 s]
round 744: p = 0.681829886  (1+p)/2 = 0.840914943  added 63, best reduced cost -2.02e-07, columns 1998  [kernel 0.8 s, LP 1.0 s, total 2476 s]
round 745: p = 0.681829885  (1+p)/2 = 0.840914943  added 75, best reduced cost -3.34e-07, columns 2073  [kernel 0.8 s, LP 1.1 s, total 2479 s]
round 746: p = 0.681829884  (1+p)/2 = 0.840914942  added 61, best reduced cost -2.89e-07, columns 2134  [kernel 0.8 s, LP 1.1 s, total 2482 s]
round 747: p = 0.681829884  (1+p)/2 = 0.840914942  added 60, best reduced cost -6.98e-08, columns 2194  [kernel 0.8 s, LP 0.8 s, total 2484 s]
round 748: p = 0.681829880  (1+p)/2 = 0.840914940  added 63, best reduced cost -2.06e-06, columns 2257  [kernel 0.8 s, LP 1.3 s, total 2488 s]
round 749: p = 0.681829878  (1+p)/2 = 0.840914939  added 99, best reduced cost -4.15e-07, columns 2356  [kernel 0.8 s, LP 1.2 s, total 2491 s]
round 750: p = 0.681829875  (1+p)/2 = 0.840914938  added 94, best reduced cost -3.24e-07, columns 2450  [kernel 0.8 s, LP 1.1 s, total 2494 s]
round 751: p = 0.681829873  (1+p)/2 = 0.840914937  added 80, best reduced cost -4.84e-07, columns 2530  [kernel 0.8 s, LP 1.1 s, total 2497 s]
round 752: p = 0.681829872  (1+p)/2 = 0.840914936  added 92, best reduced cost -4.04e-07, columns 1536  [kernel 0.8 s, LP 0.8 s, total 2499 s]
round 753: p = 0.681829871  (1+p)/2 = 0.840914935  added 87, best reduced cost -9.89e-07, columns 1623  [kernel 0.8 s, LP 0.6 s, total 2502 s]
round 754: p = 0.681829870  (1+p)/2 = 0.840914935  added 78, best reduced cost -2.25e-07, columns 1701  [kernel 0.8 s, LP 0.7 s, total 2505 s]
round 755: p = 0.681829868  (1+p)/2 = 0.840914934  added 70, best reduced cost -6.05e-07, columns 1771  [kernel 0.8 s, LP 0.8 s, total 2507 s]
round 756: p = 0.681829867  (1+p)/2 = 0.840914934  added 83, best reduced cost -5.47e-07, columns 1854  [kernel 0.8 s, LP 0.8 s, total 2510 s]
round 757: p = 0.681829866  (1+p)/2 = 0.840914933  added 69, best reduced cost -4.97e-07, columns 1923  [kernel 0.9 s, LP 1.1 s, total 2513 s]
round 758: p = 0.681829864  (1+p)/2 = 0.840914932  added 75, best reduced cost -6.62e-08, columns 1998  [kernel 0.9 s, LP 0.9 s, total 2516 s]
round 759: p = 0.681829863  (1+p)/2 = 0.840914932  added 83, best reduced cost -2.49e-07, columns 2081  [kernel 0.8 s, LP 0.8 s, total 2519 s]
round 760: p = 0.681829862  (1+p)/2 = 0.840914931  added 75, best reduced cost -4.47e-07, columns 2156  [kernel 0.8 s, LP 1.0 s, total 2522 s]
round 761: p = 0.681829861  (1+p)/2 = 0.840914931  added 67, best reduced cost -3.35e-07, columns 2223  [kernel 0.9 s, LP 1.0 s, total 2525 s]
round 762: p = 0.681829860  (1+p)/2 = 0.840914930  added 69, best reduced cost -7.10e-07, columns 2292  [kernel 0.9 s, LP 1.0 s, total 2528 s]
round 763: p = 0.681829860  (1+p)/2 = 0.840914930  added 72, best reduced cost -2.57e-07, columns 2364  [kernel 1.0 s, LP 0.9 s, total 2531 s]
round 764: p = 0.681829859  (1+p)/2 = 0.840914929  added 63, best reduced cost -2.60e-07, columns 2427  [kernel 1.0 s, LP 1.2 s, total 2534 s]
round 765: p = 0.681829857  (1+p)/2 = 0.840914929  added 63, best reduced cost -4.94e-07, columns 2490  [kernel 1.0 s, LP 1.3 s, total 2538 s]
round 766: p = 0.681829856  (1+p)/2 = 0.840914928  added 71, best reduced cost -1.41e-07, columns 1536  [kernel 0.9 s, LP 0.6 s, total 2540 s]
round 767: p = 0.681829855  (1+p)/2 = 0.840914928  added 75, best reduced cost -9.82e-07, columns 1611  [kernel 0.9 s, LP 0.7 s, total 2543 s]
round 768: p = 0.681829854  (1+p)/2 = 0.840914927  added 75, best reduced cost -5.81e-07, columns 1686  [kernel 0.9 s, LP 0.5 s, total 2546 s]
round 769: p = 0.681829853  (1+p)/2 = 0.840914927  added 76, best reduced cost -3.13e-07, columns 1762  [kernel 0.8 s, LP 0.7 s, total 2548 s]
round 770: p = 0.681829853  (1+p)/2 = 0.840914926  added 68, best reduced cost -2.39e-07, columns 1830  [kernel 0.8 s, LP 0.7 s, total 2551 s]
round 771: p = 0.681829852  (1+p)/2 = 0.840914926  added 63, best reduced cost -9.92e-08, columns 1893  [kernel 0.9 s, LP 0.7 s, total 2554 s]
round 772: p = 0.681829850  (1+p)/2 = 0.840914925  added 62, best reduced cost -3.67e-07, columns 1955  [kernel 1.0 s, LP 0.8 s, total 2557 s]
round 773: p = 0.681829848  (1+p)/2 = 0.840914924  added 74, best reduced cost -1.05e-06, columns 2029  [kernel 0.9 s, LP 1.0 s, total 2560 s]
round 774: p = 0.681829846  (1+p)/2 = 0.840914923  added 82, best reduced cost -4.78e-07, columns 2111  [kernel 0.9 s, LP 1.1 s, total 2563 s]
round 775: p = 0.681829845  (1+p)/2 = 0.840914922  added 69, best reduced cost -1.23e-07, columns 2180  [kernel 0.8 s, LP 0.8 s, total 2566 s]
round 776: p = 0.681829843  (1+p)/2 = 0.840914922  added 71, best reduced cost -2.30e-07, columns 2251  [kernel 0.8 s, LP 0.9 s, total 2569 s]
round 777: p = 0.681829841  (1+p)/2 = 0.840914921  added 71, best reduced cost -1.03e-06, columns 2322  [kernel 0.8 s, LP 1.0 s, total 2572 s]
round 778: p = 0.681829840  (1+p)/2 = 0.840914920  added 78, best reduced cost -4.74e-07, columns 2400  [kernel 0.8 s, LP 0.9 s, total 2574 s]
round 779: p = 0.681829838  (1+p)/2 = 0.840914919  added 68, best reduced cost -1.29e-07, columns 2468  [kernel 0.8 s, LP 1.1 s, total 2577 s]
round 780: p = 0.681829837  (1+p)/2 = 0.840914919  added 76, best reduced cost -2.99e-07, columns 2544  [kernel 0.8 s, LP 1.0 s, total 2580 s]
round 781: p = 0.681829836  (1+p)/2 = 0.840914918  added 67, best reduced cost -5.56e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 2583 s]
round 782: p = 0.681829835  (1+p)/2 = 0.840914918  added 77, best reduced cost -2.55e-07, columns 1613  [kernel 0.8 s, LP 0.7 s, total 2585 s]
round 783: p = 0.681829834  (1+p)/2 = 0.840914917  added 72, best reduced cost -6.82e-07, columns 1685  [kernel 0.9 s, LP 0.6 s, total 2588 s]
round 784: p = 0.681829833  (1+p)/2 = 0.840914917  added 64, best reduced cost -3.48e-07, columns 1749  [kernel 0.8 s, LP 0.9 s, total 2591 s]
round 785: p = 0.681829831  (1+p)/2 = 0.840914916  added 64, best reduced cost -1.56e-06, columns 1813  [kernel 0.8 s, LP 1.1 s, total 2594 s]
round 786: p = 0.681829830  (1+p)/2 = 0.840914915  added 78, best reduced cost -2.07e-07, columns 1891  [kernel 0.8 s, LP 0.9 s, total 2596 s]
round 787: p = 0.681829829  (1+p)/2 = 0.840914915  added 61, best reduced cost -2.21e-08, columns 1952  [kernel 0.8 s, LP 1.0 s, total 2599 s]
round 788: p = 0.681829828  (1+p)/2 = 0.840914914  added 63, best reduced cost -3.17e-07, columns 2015  [kernel 0.8 s, LP 0.9 s, total 2602 s]
round 789: p = 0.681829827  (1+p)/2 = 0.840914913  added 64, best reduced cost -4.11e-07, columns 2079  [kernel 0.8 s, LP 1.0 s, total 2605 s]
round 790: p = 0.681829826  (1+p)/2 = 0.840914913  added 70, best reduced cost -6.11e-07, columns 2149  [kernel 0.8 s, LP 0.7 s, total 2608 s]
round 791: p = 0.681829825  (1+p)/2 = 0.840914912  added 67, best reduced cost -1.93e-07, columns 2216  [kernel 0.8 s, LP 0.8 s, total 2610 s]
round 792: p = 0.681829824  (1+p)/2 = 0.840914912  added 75, best reduced cost -2.11e-07, columns 2291  [kernel 0.8 s, LP 0.7 s, total 2613 s]
round 793: p = 0.681829823  (1+p)/2 = 0.840914911  added 68, best reduced cost -7.45e-07, columns 2359  [kernel 0.8 s, LP 1.0 s, total 2616 s]
round 794: p = 0.681829822  (1+p)/2 = 0.840914911  added 72, best reduced cost -1.88e-07, columns 2431  [kernel 0.8 s, LP 0.8 s, total 2618 s]
round 795: p = 0.681829815  (1+p)/2 = 0.840914908  added 64, best reduced cost -3.32e-06, columns 2495  [kernel 0.8 s, LP 1.3 s, total 2622 s]
round 796: p = 0.681829812  (1+p)/2 = 0.840914906  added 140, best reduced cost -1.20e-06, columns 1536  [kernel 0.8 s, LP 1.0 s, total 2625 s]
round 797: p = 0.681829809  (1+p)/2 = 0.840914904  added 106, best reduced cost -3.14e-07, columns 1642  [kernel 0.8 s, LP 0.9 s, total 2627 s]
round 798: p = 0.681829806  (1+p)/2 = 0.840914903  added 96, best reduced cost -7.26e-07, columns 1738  [kernel 0.8 s, LP 0.8 s, total 2630 s]
round 799: p = 0.681829804  (1+p)/2 = 0.840914902  added 96, best reduced cost -1.60e-07, columns 1834  [kernel 0.8 s, LP 1.0 s, total 2633 s]
round 800: p = 0.681829801  (1+p)/2 = 0.840914901  added 86, best reduced cost -2.92e-07, columns 1920  [kernel 0.8 s, LP 1.0 s, total 2636 s]
round 801: p = 0.681829799  (1+p)/2 = 0.840914900  added 81, best reduced cost -3.59e-07, columns 2001  [kernel 0.8 s, LP 0.9 s, total 2639 s]
round 802: p = 0.681829798  (1+p)/2 = 0.840914899  added 73, best reduced cost -5.11e-07, columns 2074  [kernel 0.8 s, LP 0.8 s, total 2642 s]
round 803: p = 0.681829796  (1+p)/2 = 0.840914898  added 74, best reduced cost -1.72e-07, columns 2148  [kernel 0.8 s, LP 0.8 s, total 2644 s]
round 804: p = 0.681829795  (1+p)/2 = 0.840914898  added 75, best reduced cost -4.34e-07, columns 2223  [kernel 0.8 s, LP 0.8 s, total 2647 s]
round 805: p = 0.681829793  (1+p)/2 = 0.840914897  added 70, best reduced cost -2.08e-07, columns 2293  [kernel 0.8 s, LP 1.0 s, total 2650 s]
round 806: p = 0.681829792  (1+p)/2 = 0.840914896  added 69, best reduced cost -2.31e-07, columns 2362  [kernel 0.8 s, LP 0.7 s, total 2652 s]
round 807: p = 0.681829791  (1+p)/2 = 0.840914896  added 73, best reduced cost -2.41e-07, columns 2435  [kernel 0.8 s, LP 0.8 s, total 2655 s]
round 808: p = 0.681829790  (1+p)/2 = 0.840914895  added 71, best reduced cost -2.56e-08, columns 2506  [kernel 0.8 s, LP 0.9 s, total 2658 s]
round 809: p = 0.681829790  (1+p)/2 = 0.840914895  added 61, best reduced cost -2.68e-07, columns 1536  [kernel 1.0 s, LP 0.6 s, total 2661 s]
round 810: p = 0.681829789  (1+p)/2 = 0.840914895  added 67, best reduced cost -1.55e-07, columns 1603  [kernel 1.0 s, LP 0.5 s, total 2664 s]
round 811: p = 0.681829788  (1+p)/2 = 0.840914894  added 55, best reduced cost -2.71e-07, columns 1658  [kernel 0.8 s, LP 0.5 s, total 2666 s]
round 812: p = 0.681829788  (1+p)/2 = 0.840914894  added 64, best reduced cost -1.32e-07, columns 1722  [kernel 0.8 s, LP 0.4 s, total 2668 s]
round 813: p = 0.681829786  (1+p)/2 = 0.840914893  added 59, best reduced cost -1.20e-06, columns 1781  [kernel 0.8 s, LP 0.7 s, total 2671 s]
round 814: p = 0.681829783  (1+p)/2 = 0.840914892  added 91, best reduced cost -4.12e-07, columns 1872  [kernel 0.8 s, LP 0.7 s, total 2673 s]
round 815: p = 0.681829782  (1+p)/2 = 0.840914891  added 75, best reduced cost -9.88e-08, columns 1947  [kernel 0.8 s, LP 0.9 s, total 2676 s]
round 816: p = 0.681829781  (1+p)/2 = 0.840914891  added 71, best reduced cost -2.23e-07, columns 2018  [kernel 0.8 s, LP 0.7 s, total 2679 s]
round 817: p = 0.681829780  (1+p)/2 = 0.840914890  added 72, best reduced cost -1.79e-07, columns 2090  [kernel 0.8 s, LP 0.7 s, total 2681 s]
round 818: p = 0.681829779  (1+p)/2 = 0.840914890  added 64, best reduced cost -7.97e-08, columns 2154  [kernel 0.8 s, LP 0.9 s, total 2684 s]
round 819: p = 0.681829779  (1+p)/2 = 0.840914889  added 69, best reduced cost -3.80e-08, columns 2223  [kernel 0.8 s, LP 0.8 s, total 2687 s]
round 820: p = 0.681829778  (1+p)/2 = 0.840914889  added 65, best reduced cost -1.96e-07, columns 2288  [kernel 0.8 s, LP 0.7 s, total 2690 s]
round 821: p = 0.681829777  (1+p)/2 = 0.840914889  added 64, best reduced cost -3.00e-08, columns 2352  [kernel 0.8 s, LP 0.6 s, total 2692 s]
round 822: p = 0.681829777  (1+p)/2 = 0.840914888  added 59, best reduced cost -4.57e-08, columns 2411  [kernel 0.8 s, LP 0.7 s, total 2695 s]
round 823: p = 0.681829776  (1+p)/2 = 0.840914888  added 53, best reduced cost -6.93e-08, columns 2464  [kernel 0.8 s, LP 0.7 s, total 2697 s]
round 824: p = 0.681829775  (1+p)/2 = 0.840914888  added 50, best reduced cost -6.00e-07, columns 2514  [kernel 0.8 s, LP 1.0 s, total 2700 s]
round 825: p = 0.681829773  (1+p)/2 = 0.840914887  added 77, best reduced cost -1.21e-06, columns 1536  [kernel 0.8 s, LP 0.7 s, total 2703 s]
round 826: p = 0.681829771  (1+p)/2 = 0.840914886  added 108, best reduced cost -7.51e-07, columns 1644  [kernel 0.8 s, LP 0.7 s, total 2705 s]
round 827: p = 0.681829770  (1+p)/2 = 0.840914885  added 90, best reduced cost -3.35e-07, columns 1734  [kernel 0.8 s, LP 0.7 s, total 2708 s]
round 828: p = 0.681829768  (1+p)/2 = 0.840914884  added 79, best reduced cost -6.89e-07, columns 1813  [kernel 0.8 s, LP 0.9 s, total 2710 s]
round 829: p = 0.681829766  (1+p)/2 = 0.840914883  added 90, best reduced cost -4.97e-07, columns 1903  [kernel 0.8 s, LP 0.9 s, total 2713 s]
round 830: p = 0.681829765  (1+p)/2 = 0.840914883  added 84, best reduced cost -1.59e-07, columns 1987  [kernel 0.8 s, LP 1.0 s, total 2716 s]
round 831: p = 0.681829763  (1+p)/2 = 0.840914882  added 78, best reduced cost -7.67e-07, columns 2065  [kernel 0.8 s, LP 0.9 s, total 2719 s]
round 832: p = 0.681829762  (1+p)/2 = 0.840914881  added 81, best reduced cost -1.99e-07, columns 2146  [kernel 0.8 s, LP 0.8 s, total 2722 s]
round 833: p = 0.681829761  (1+p)/2 = 0.840914880  added 75, best reduced cost -2.27e-07, columns 2221  [kernel 0.8 s, LP 1.0 s, total 2724 s]
round 834: p = 0.681829760  (1+p)/2 = 0.840914880  added 63, best reduced cost -3.71e-07, columns 2284  [kernel 0.8 s, LP 0.9 s, total 2727 s]
round 835: p = 0.681829757  (1+p)/2 = 0.840914879  added 72, best reduced cost -4.58e-07, columns 2356  [kernel 0.8 s, LP 1.1 s, total 2730 s]
round 836: p = 0.681829756  (1+p)/2 = 0.840914878  added 70, best reduced cost -5.89e-07, columns 2426  [kernel 0.8 s, LP 0.8 s, total 2733 s]
round 837: p = 0.681829756  (1+p)/2 = 0.840914878  added 69, best reduced cost -7.90e-08, columns 2495  [kernel 0.8 s, LP 0.6 s, total 2735 s]
round 838: p = 0.681829755  (1+p)/2 = 0.840914877  added 68, best reduced cost -2.83e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 2738 s]
round 839: p = 0.681829753  (1+p)/2 = 0.840914877  added 69, best reduced cost -6.02e-07, columns 1605  [kernel 0.8 s, LP 0.6 s, total 2740 s]
round 840: p = 0.681829752  (1+p)/2 = 0.840914876  added 71, best reduced cost -3.80e-07, columns 1676  [kernel 0.8 s, LP 0.6 s, total 2743 s]
round 841: p = 0.681829751  (1+p)/2 = 0.840914875  added 83, best reduced cost -1.16e-07, columns 1759  [kernel 0.8 s, LP 0.8 s, total 2745 s]
round 842: p = 0.681829750  (1+p)/2 = 0.840914875  added 72, best reduced cost -1.21e-07, columns 1831  [kernel 0.8 s, LP 0.6 s, total 2748 s]
round 843: p = 0.681829749  (1+p)/2 = 0.840914875  added 70, best reduced cost -3.09e-07, columns 1901  [kernel 0.8 s, LP 0.8 s, total 2750 s]
round 844: p = 0.681829748  (1+p)/2 = 0.840914874  added 60, best reduced cost -6.52e-07, columns 1961  [kernel 1.0 s, LP 1.1 s, total 2754 s]
round 845: p = 0.681829747  (1+p)/2 = 0.840914874  added 73, best reduced cost -3.63e-08, columns 2034  [kernel 1.1 s, LP 1.0 s, total 2757 s]
round 846: p = 0.681829747  (1+p)/2 = 0.840914873  added 65, best reduced cost -1.37e-07, columns 2099  [kernel 1.0 s, LP 1.1 s, total 2761 s]
round 847: p = 0.681829746  (1+p)/2 = 0.840914873  added 67, best reduced cost -2.68e-07, columns 2166  [kernel 1.0 s, LP 1.1 s, total 2764 s]
round 848: p = 0.681829745  (1+p)/2 = 0.840914873  added 57, best reduced cost -2.76e-07, columns 2223  [kernel 1.1 s, LP 1.3 s, total 2768 s]
round 849: p = 0.681829745  (1+p)/2 = 0.840914872  added 60, best reduced cost -5.28e-07, columns 2283  [kernel 1.0 s, LP 0.9 s, total 2771 s]
round 850: p = 0.681829744  (1+p)/2 = 0.840914872  added 63, best reduced cost -3.87e-07, columns 2346  [kernel 0.9 s, LP 1.1 s, total 2775 s]
round 851: p = 0.681829743  (1+p)/2 = 0.840914872  added 66, best reduced cost -2.90e-07, columns 2412  [kernel 1.0 s, LP 1.0 s, total 2778 s]
round 852: p = 0.681829742  (1+p)/2 = 0.840914871  added 61, best reduced cost -1.47e-07, columns 2473  [kernel 1.0 s, LP 1.3 s, total 2782 s]
round 853: p = 0.681829742  (1+p)/2 = 0.840914871  added 52, best reduced cost -5.52e-07, columns 2525  [kernel 1.0 s, LP 1.3 s, total 2785 s]
round 854: p = 0.681829740  (1+p)/2 = 0.840914870  added 61, best reduced cost -6.02e-07, columns 1536  [kernel 0.9 s, LP 0.9 s, total 2789 s]
round 855: p = 0.681829739  (1+p)/2 = 0.840914869  added 69, best reduced cost -1.15e-06, columns 1605  [kernel 1.0 s, LP 0.8 s, total 2792 s]
round 856: p = 0.681829737  (1+p)/2 = 0.840914869  added 91, best reduced cost -2.86e-07, columns 1696  [kernel 1.0 s, LP 1.2 s, total 2795 s]
round 857: p = 0.681829736  (1+p)/2 = 0.840914868  added 60, best reduced cost -7.28e-08, columns 1756  [kernel 1.0 s, LP 1.1 s, total 2799 s]
round 858: p = 0.681829735  (1+p)/2 = 0.840914868  added 71, best reduced cost -1.07e-07, columns 1827  [kernel 0.9 s, LP 1.1 s, total 2802 s]
round 859: p = 0.681829734  (1+p)/2 = 0.840914867  added 64, best reduced cost -5.34e-07, columns 1891  [kernel 1.0 s, LP 1.0 s, total 2806 s]
round 860: p = 0.681829733  (1+p)/2 = 0.840914867  added 67, best reduced cost -2.69e-07, columns 1958  [kernel 1.0 s, LP 0.9 s, total 2809 s]
round 861: p = 0.681829733  (1+p)/2 = 0.840914866  added 55, best reduced cost -2.26e-07, columns 2013  [kernel 0.9 s, LP 1.0 s, total 2812 s]
round 862: p = 0.681829732  (1+p)/2 = 0.840914866  added 59, best reduced cost -1.58e-07, columns 2072  [kernel 1.0 s, LP 1.0 s, total 2815 s]
round 863: p = 0.681829732  (1+p)/2 = 0.840914866  added 59, best reduced cost -3.39e-07, columns 2131  [kernel 1.0 s, LP 0.8 s, total 2819 s]
round 864: p = 0.681829731  (1+p)/2 = 0.840914865  added 60, best reduced cost -1.07e-07, columns 2191  [kernel 1.0 s, LP 0.9 s, total 2822 s]
round 865: p = 0.681829730  (1+p)/2 = 0.840914865  added 58, best reduced cost -3.12e-07, columns 2249  [kernel 0.8 s, LP 0.8 s, total 2824 s]
round 866: p = 0.681829730  (1+p)/2 = 0.840914865  added 64, best reduced cost -1.06e-07, columns 2313  [kernel 0.8 s, LP 0.7 s, total 2827 s]
round 867: p = 0.681829729  (1+p)/2 = 0.840914865  added 47, best reduced cost -1.55e-07, columns 2360  [kernel 0.8 s, LP 0.9 s, total 2830 s]
round 868: p = 0.681829729  (1+p)/2 = 0.840914864  added 61, best reduced cost -7.58e-07, columns 2421  [kernel 1.0 s, LP 0.9 s, total 2833 s]
round 869: p = 0.681829728  (1+p)/2 = 0.840914864  added 58, best reduced cost -1.90e-07, columns 2479  [kernel 1.0 s, LP 1.3 s, total 2837 s]
round 870: p = 0.681829727  (1+p)/2 = 0.840914863  added 64, best reduced cost -6.30e-07, columns 2543  [kernel 1.0 s, LP 1.4 s, total 2841 s]
round 871: p = 0.681829726  (1+p)/2 = 0.840914863  added 69, best reduced cost -1.41e-07, columns 1536  [kernel 1.0 s, LP 0.9 s, total 2844 s]
round 872: p = 0.681829723  (1+p)/2 = 0.840914862  added 55, best reduced cost -2.70e-06, columns 1591  [kernel 1.0 s, LP 1.1 s, total 2848 s]
round 873: p = 0.681829721  (1+p)/2 = 0.840914861  added 89, best reduced cost -1.37e-06, columns 1680  [kernel 1.2 s, LP 1.2 s, total 2851 s]
round 874: p = 0.681829718  (1+p)/2 = 0.840914859  added 75, best reduced cost -1.20e-06, columns 1755  [kernel 1.0 s, LP 1.2 s, total 2855 s]
round 875: p = 0.681829717  (1+p)/2 = 0.840914859  added 82, best reduced cost -1.49e-07, columns 1837  [kernel 1.2 s, LP 1.0 s, total 2859 s]
round 876: p = 0.681829716  (1+p)/2 = 0.840914858  added 59, best reduced cost -4.82e-08, columns 1896  [kernel 1.0 s, LP 1.2 s, total 2862 s]
round 877: p = 0.681829716  (1+p)/2 = 0.840914858  added 53, best reduced cost -1.19e-07, columns 1949  [kernel 1.0 s, LP 1.1 s, total 2866 s]
round 878: p = 0.681829715  (1+p)/2 = 0.840914858  added 55, best reduced cost -2.33e-07, columns 2004  [kernel 1.1 s, LP 0.9 s, total 2869 s]
round 879: p = 0.681829715  (1+p)/2 = 0.840914857  added 61, best reduced cost -1.61e-08, columns 2065  [kernel 1.0 s, LP 1.1 s, total 2873 s]
round 880: p = 0.681829714  (1+p)/2 = 0.840914857  added 48, best reduced cost -3.48e-07, columns 2113  [kernel 1.2 s, LP 1.0 s, total 2877 s]
round 881: p = 0.681829714  (1+p)/2 = 0.840914857  added 51, best reduced cost -1.52e-07, columns 2164  [kernel 1.0 s, LP 0.6 s, total 2880 s]
round 882: p = 0.681829714  (1+p)/2 = 0.840914857  added 52, best reduced cost -1.70e-07, columns 2216  [kernel 1.0 s, LP 0.6 s, total 2882 s]
round 883: p = 0.681829713  (1+p)/2 = 0.840914857  added 52, best reduced cost -2.68e-07, columns 2268  [kernel 0.9 s, LP 0.6 s, total 2885 s]
round 884: p = 0.681829713  (1+p)/2 = 0.840914856  added 50, best reduced cost -5.47e-08, columns 2318  [kernel 0.8 s, LP 0.6 s, total 2888 s]
round 885: p = 0.681829712  (1+p)/2 = 0.840914856  added 51, best reduced cost -6.27e-07, columns 2369  [kernel 0.9 s, LP 0.8 s, total 2890 s]
round 886: p = 0.681829712  (1+p)/2 = 0.840914856  added 64, best reduced cost -2.30e-07, columns 2433  [kernel 0.8 s, LP 0.7 s, total 2893 s]
round 887: p = 0.681829711  (1+p)/2 = 0.840914856  added 53, best reduced cost -6.74e-07, columns 2486  [kernel 0.9 s, LP 1.0 s, total 2896 s]
round 888: p = 0.681829711  (1+p)/2 = 0.840914855  added 53, best reduced cost -5.46e-08, columns 2539  [kernel 0.9 s, LP 0.8 s, total 2899 s]
round 889: p = 0.681829710  (1+p)/2 = 0.840914855  added 56, best reduced cost -3.71e-07, columns 1536  [kernel 0.9 s, LP 0.6 s, total 2901 s]
round 890: p = 0.681829710  (1+p)/2 = 0.840914855  added 50, best reduced cost -1.22e-07, columns 1586  [kernel 0.8 s, LP 0.5 s, total 2904 s]
round 891: p = 0.681829709  (1+p)/2 = 0.840914855  added 54, best reduced cost -2.70e-07, columns 1640  [kernel 0.8 s, LP 0.6 s, total 2906 s]
round 892: p = 0.681829709  (1+p)/2 = 0.840914855  added 46, best reduced cost -2.03e-07, columns 1686  [kernel 0.8 s, LP 0.6 s, total 2909 s]
round 893: p = 0.681829709  (1+p)/2 = 0.840914854  added 56, best reduced cost -2.82e-07, columns 1742  [kernel 0.9 s, LP 0.8 s, total 2911 s]
round 894: p = 0.681829708  (1+p)/2 = 0.840914854  added 43, best reduced cost -4.82e-08, columns 1785  [kernel 1.1 s, LP 0.9 s, total 2914 s]
round 895: p = 0.681829708  (1+p)/2 = 0.840914854  added 43, best reduced cost -2.78e-07, columns 1828  [kernel 1.3 s, LP 0.6 s, total 2917 s]
round 896: p = 0.681829706  (1+p)/2 = 0.840914853  added 48, best reduced cost -2.15e-06, columns 1876  [kernel 0.9 s, LP 1.0 s, total 2920 s]
round 897: p = 0.681829705  (1+p)/2 = 0.840914853  added 92, best reduced cost -1.08e-07, columns 1968  [kernel 1.2 s, LP 0.9 s, total 2924 s]
round 898: p = 0.681829703  (1+p)/2 = 0.840914852  added 73, best reduced cost -2.49e-07, columns 2041  [kernel 1.1 s, LP 1.5 s, total 2928 s]
round 899: p = 0.681829702  (1+p)/2 = 0.840914851  added 77, best reduced cost -1.90e-07, columns 2118  [kernel 1.1 s, LP 1.4 s, total 2932 s]
round 900: p = 0.681829701  (1+p)/2 = 0.840914851  added 70, best reduced cost -3.18e-07, columns 2188  [kernel 1.3 s, LP 1.3 s, total 2936 s]
round 901: p = 0.681829700  (1+p)/2 = 0.840914850  added 64, best reduced cost -1.44e-07, columns 2252  [kernel 1.1 s, LP 1.2 s, total 2940 s]
round 902: p = 0.681829700  (1+p)/2 = 0.840914850  added 63, best reduced cost -1.25e-07, columns 2315  [kernel 1.1 s, LP 1.2 s, total 2944 s]
round 903: p = 0.681829698  (1+p)/2 = 0.840914849  added 65, best reduced cost -4.05e-07, columns 2380  [kernel 1.5 s, LP 2.0 s, total 2949 s]
round 904: p = 0.681829697  (1+p)/2 = 0.840914849  added 71, best reduced cost -3.94e-07, columns 2451  [kernel 1.2 s, LP 1.2 s, total 2953 s]
round 905: p = 0.681829697  (1+p)/2 = 0.840914848  added 61, best reduced cost -4.55e-07, columns 2512  [kernel 1.4 s, LP 1.0 s, total 2957 s]
round 906: p = 0.681829696  (1+p)/2 = 0.840914848  added 58, best reduced cost -2.28e-07, columns 1536  [kernel 1.0 s, LP 0.6 s, total 2960 s]
round 907: p = 0.681829696  (1+p)/2 = 0.840914848  added 57, best reduced cost -1.01e-07, columns 1593  [kernel 1.0 s, LP 0.6 s, total 2963 s]
round 908: p = 0.681829695  (1+p)/2 = 0.840914847  added 54, best reduced cost -1.28e-06, columns 1647  [kernel 0.9 s, LP 0.8 s, total 2965 s]
round 909: p = 0.681829693  (1+p)/2 = 0.840914847  added 69, best reduced cost -3.47e-07, columns 1716  [kernel 0.9 s, LP 0.8 s, total 2968 s]
round 910: p = 0.681829693  (1+p)/2 = 0.840914846  added 73, best reduced cost -3.14e-07, columns 1789  [kernel 0.9 s, LP 0.8 s, total 2971 s]
round 911: p = 0.681829692  (1+p)/2 = 0.840914846  added 66, best reduced cost -1.93e-07, columns 1855  [kernel 0.9 s, LP 0.9 s, total 2974 s]
round 912: p = 0.681829691  (1+p)/2 = 0.840914846  added 62, best reduced cost -5.13e-07, columns 1917  [kernel 1.3 s, LP 0.8 s, total 2977 s]
round 913: p = 0.681829690  (1+p)/2 = 0.840914845  added 65, best reduced cost -5.58e-08, columns 1982  [kernel 0.9 s, LP 1.0 s, total 2980 s]
round 914: p = 0.681829689  (1+p)/2 = 0.840914845  added 63, best reduced cost -6.64e-07, columns 2045  [kernel 0.9 s, LP 0.9 s, total 2983 s]
round 915: p = 0.681829688  (1+p)/2 = 0.840914844  added 77, best reduced cost -4.80e-07, columns 2122  [kernel 0.9 s, LP 1.0 s, total 2986 s]
round 916: p = 0.681829687  (1+p)/2 = 0.840914844  added 74, best reduced cost -2.91e-08, columns 2196  [kernel 0.9 s, LP 0.9 s, total 2989 s]
round 917: p = 0.681829687  (1+p)/2 = 0.840914843  added 56, best reduced cost -1.91e-07, columns 2252  [kernel 0.9 s, LP 0.7 s, total 2992 s]
round 918: p = 0.681829686  (1+p)/2 = 0.840914843  added 53, best reduced cost -1.41e-08, columns 2305  [kernel 0.9 s, LP 0.9 s, total 2995 s]
round 919: p = 0.681829685  (1+p)/2 = 0.840914842  added 66, best reduced cost -9.29e-07, columns 2371  [kernel 0.9 s, LP 1.2 s, total 2998 s]
round 920: p = 0.681829684  (1+p)/2 = 0.840914842  added 73, best reduced cost -3.75e-08, columns 2444  [kernel 0.9 s, LP 0.8 s, total 3001 s]
round 921: p = 0.681829683  (1+p)/2 = 0.840914841  added 78, best reduced cost -2.16e-07, columns 2522  [kernel 0.9 s, LP 1.2 s, total 3004 s]
round 922: p = 0.681829682  (1+p)/2 = 0.840914841  added 71, best reduced cost -4.67e-07, columns 1536  [kernel 0.9 s, LP 0.7 s, total 3006 s]
round 923: p = 0.681829679  (1+p)/2 = 0.840914840  added 86, best reduced cost -2.21e-06, columns 1622  [kernel 0.9 s, LP 0.8 s, total 3009 s]
round 924: p = 0.681829677  (1+p)/2 = 0.840914839  added 103, best reduced cost -6.26e-07, columns 1725  [kernel 0.9 s, LP 0.9 s, total 3012 s]
round 925: p = 0.681829676  (1+p)/2 = 0.840914838  added 91, best reduced cost -2.37e-07, columns 1816  [kernel 1.0 s, LP 0.8 s, total 3015 s]
round 926: p = 0.681829674  (1+p)/2 = 0.840914837  added 79, best reduced cost -1.33e-06, columns 1895  [kernel 0.9 s, LP 1.1 s, total 3018 s]
round 927: p = 0.681829672  (1+p)/2 = 0.840914836  added 85, best reduced cost -2.68e-07, columns 1980  [kernel 0.9 s, LP 1.1 s, total 3021 s]
round 928: p = 0.681829670  (1+p)/2 = 0.840914835  added 88, best reduced cost -1.23e-06, columns 2068  [kernel 0.8 s, LP 1.2 s, total 3024 s]
round 929: p = 0.681829668  (1+p)/2 = 0.840914834  added 70, best reduced cost -4.81e-07, columns 2138  [kernel 0.8 s, LP 1.1 s, total 3027 s]
round 930: p = 0.681829666  (1+p)/2 = 0.840914833  added 54, best reduced cost -1.48e-06, columns 2192  [kernel 0.8 s, LP 1.1 s, total 3030 s]
round 931: p = 0.681829664  (1+p)/2 = 0.840914832  added 95, best reduced cost -5.51e-07, columns 2287  [kernel 0.8 s, LP 1.1 s, total 3033 s]
round 932: p = 0.681829663  (1+p)/2 = 0.840914831  added 79, best reduced cost -3.97e-07, columns 2366  [kernel 0.9 s, LP 1.1 s, total 3037 s]
round 933: p = 0.681829662  (1+p)/2 = 0.840914831  added 72, best reduced cost -2.90e-08, columns 2438  [kernel 0.9 s, LP 1.0 s, total 3040 s]
round 934: p = 0.681829661  (1+p)/2 = 0.840914831  added 73, best reduced cost -2.60e-07, columns 2511  [kernel 0.9 s, LP 1.0 s, total 3043 s]
round 935: p = 0.681829660  (1+p)/2 = 0.840914830  added 73, best reduced cost -1.80e-07, columns 1536  [kernel 0.9 s, LP 0.7 s, total 3045 s]
round 936: p = 0.681829659  (1+p)/2 = 0.840914829  added 63, best reduced cost -2.97e-07, columns 1599  [kernel 0.9 s, LP 0.7 s, total 3048 s]
round 937: p = 0.681829658  (1+p)/2 = 0.840914829  added 78, best reduced cost -3.87e-07, columns 1677  [kernel 1.0 s, LP 0.6 s, total 3051 s]
round 938: p = 0.681829658  (1+p)/2 = 0.840914829  added 72, best reduced cost -4.27e-07, columns 1749  [kernel 0.8 s, LP 0.5 s, total 3053 s]
round 939: p = 0.681829656  (1+p)/2 = 0.840914828  added 75, best reduced cost -1.99e-06, columns 1824  [kernel 0.9 s, LP 1.0 s, total 3056 s]
round 940: p = 0.681829654  (1+p)/2 = 0.840914827  added 102, best reduced cost -6.79e-07, columns 1926  [kernel 0.9 s, LP 0.9 s, total 3059 s]
round 941: p = 0.681829653  (1+p)/2 = 0.840914826  added 98, best reduced cost -3.27e-07, columns 2024  [kernel 0.9 s, LP 0.8 s, total 3062 s]
round 942: p = 0.681829652  (1+p)/2 = 0.840914826  added 75, best reduced cost -2.31e-07, columns 2099  [kernel 0.8 s, LP 0.9 s, total 3065 s]
round 943: p = 0.681829650  (1+p)/2 = 0.840914825  added 78, best reduced cost -3.31e-07, columns 2177  [kernel 0.8 s, LP 1.1 s, total 3068 s]
round 944: p = 0.681829649  (1+p)/2 = 0.840914825  added 69, best reduced cost -2.14e-07, columns 2246  [kernel 0.9 s, LP 0.7 s, total 3071 s]
round 945: p = 0.681829648  (1+p)/2 = 0.840914824  added 62, best reduced cost -3.73e-07, columns 2308  [kernel 0.8 s, LP 1.2 s, total 3074 s]
round 946: p = 0.681829647  (1+p)/2 = 0.840914824  added 75, best reduced cost -6.12e-07, columns 2383  [kernel 1.0 s, LP 0.6 s, total 3076 s]
round 947: p = 0.681829646  (1+p)/2 = 0.840914823  added 83, best reduced cost -3.04e-07, columns 2466  [kernel 0.9 s, LP 0.8 s, total 3079 s]
round 948: p = 0.681829646  (1+p)/2 = 0.840914823  added 63, best reduced cost -2.91e-07, columns 2529  [kernel 0.8 s, LP 0.9 s, total 3082 s]
round 949: p = 0.681829645  (1+p)/2 = 0.840914823  added 65, best reduced cost -2.35e-08, columns 1536  [kernel 0.8 s, LP 0.7 s, total 3085 s]
round 950: p = 0.681829645  (1+p)/2 = 0.840914822  added 62, best reduced cost -3.45e-07, columns 1598  [kernel 0.8 s, LP 0.6 s, total 3087 s]
round 951: p = 0.681829644  (1+p)/2 = 0.840914822  added 65, best reduced cost -5.75e-08, columns 1663  [kernel 0.8 s, LP 0.5 s, total 3090 s]
round 952: p = 0.681829644  (1+p)/2 = 0.840914822  added 59, best reduced cost -4.45e-07, columns 1722  [kernel 0.8 s, LP 0.9 s, total 3092 s]
round 953: p = 0.681829643  (1+p)/2 = 0.840914822  added 56, best reduced cost -3.84e-07, columns 1778  [kernel 1.0 s, LP 0.9 s, total 3096 s]
round 954: p = 0.681829642  (1+p)/2 = 0.840914821  added 60, best reduced cost -2.96e-07, columns 1838  [kernel 1.2 s, LP 0.9 s, total 3100 s]
round 955: p = 0.681829641  (1+p)/2 = 0.840914821  added 64, best reduced cost -3.15e-07, columns 1902  [kernel 0.9 s, LP 0.7 s, total 3102 s]
round 956: p = 0.681829641  (1+p)/2 = 0.840914820  added 56, best reduced cost -3.26e-07, columns 1958  [kernel 0.9 s, LP 0.9 s, total 3105 s]
round 957: p = 0.681829639  (1+p)/2 = 0.840914820  added 59, best reduced cost -1.40e-06, columns 2017  [kernel 0.9 s, LP 1.1 s, total 3108 s]
round 958: p = 0.681829638  (1+p)/2 = 0.840914819  added 74, best reduced cost -2.37e-07, columns 2091  [kernel 0.9 s, LP 0.8 s, total 3111 s]
round 959: p = 0.681829637  (1+p)/2 = 0.840914819  added 82, best reduced cost -6.23e-08, columns 2173  [kernel 1.0 s, LP 0.9 s, total 3114 s]
round 960: p = 0.681829636  (1+p)/2 = 0.840914818  added 62, best reduced cost -1.59e-07, columns 2235  [kernel 0.8 s, LP 0.9 s, total 3117 s]
round 961: p = 0.681829635  (1+p)/2 = 0.840914818  added 66, best reduced cost -4.68e-07, columns 2301  [kernel 0.8 s, LP 1.0 s, total 3120 s]
round 962: p = 0.681829634  (1+p)/2 = 0.840914817  added 60, best reduced cost -3.33e-07, columns 2361  [kernel 0.8 s, LP 1.1 s, total 3123 s]
round 963: p = 0.681829633  (1+p)/2 = 0.840914816  added 57, best reduced cost -6.60e-07, columns 2418  [kernel 0.8 s, LP 1.0 s, total 3126 s]
round 964: p = 0.681829632  (1+p)/2 = 0.840914816  added 73, best reduced cost -9.94e-08, columns 2491  [kernel 0.9 s, LP 1.0 s, total 3129 s]
round 965: p = 0.681829631  (1+p)/2 = 0.840914816  added 58, best reduced cost -1.75e-07, columns 2549  [kernel 1.0 s, LP 1.1 s, total 3132 s]
round 966: p = 0.681829631  (1+p)/2 = 0.840914815  added 57, best reduced cost -6.59e-08, columns 1536  [kernel 1.0 s, LP 0.6 s, total 3135 s]
round 967: p = 0.681829630  (1+p)/2 = 0.840914815  added 52, best reduced cost -1.87e-08, columns 1588  [kernel 0.9 s, LP 0.4 s, total 3137 s]
round 968: p = 0.681829630  (1+p)/2 = 0.840914815  added 53, best reduced cost -2.71e-07, columns 1641  [kernel 0.8 s, LP 0.5 s, total 3140 s]
round 969: p = 0.681829630  (1+p)/2 = 0.840914815  added 50, best reduced cost -3.88e-07, columns 1691  [kernel 0.8 s, LP 0.8 s, total 3142 s]
round 970: p = 0.681829629  (1+p)/2 = 0.840914814  added 54, best reduced cost -3.74e-07, columns 1745  [kernel 0.8 s, LP 0.8 s, total 3145 s]
round 971: p = 0.681829628  (1+p)/2 = 0.840914814  added 58, best reduced cost -5.07e-08, columns 1803  [kernel 0.9 s, LP 0.7 s, total 3148 s]
round 972: p = 0.681829627  (1+p)/2 = 0.840914814  added 64, best reduced cost -7.23e-07, columns 1867  [kernel 0.9 s, LP 0.7 s, total 3151 s]
round 973: p = 0.681829625  (1+p)/2 = 0.840914813  added 73, best reduced cost -7.07e-07, columns 1940  [kernel 0.8 s, LP 1.0 s, total 3153 s]
round 974: p = 0.681829623  (1+p)/2 = 0.840914812  added 89, best reduced cost -1.20e-06, columns 2029  [kernel 0.9 s, LP 1.2 s, total 3157 s]
round 975: p = 0.681829622  (1+p)/2 = 0.840914811  added 91, best reduced cost -2.31e-07, columns 2120  [kernel 0.8 s, LP 0.8 s, total 3159 s]
round 976: p = 0.681829620  (1+p)/2 = 0.840914810  added 86, best reduced cost -4.20e-07, columns 2206  [kernel 0.8 s, LP 1.1 s, total 3163 s]
round 977: p = 0.681829619  (1+p)/2 = 0.840914809  added 69, best reduced cost -2.99e-08, columns 2275  [kernel 0.9 s, LP 1.5 s, total 3166 s]
round 978: p = 0.681829617  (1+p)/2 = 0.840914808  added 73, best reduced cost -8.13e-07, columns 2348  [kernel 1.0 s, LP 1.6 s, total 3170 s]
round 979: p = 0.681829616  (1+p)/2 = 0.840914808  added 75, best reduced cost -4.02e-07, columns 2423  [kernel 1.0 s, LP 1.3 s, total 3174 s]
round 980: p = 0.681829615  (1+p)/2 = 0.840914807  added 67, best reduced cost -2.15e-07, columns 2490  [kernel 1.1 s, LP 1.7 s, total 3178 s]
round 981: p = 0.681829614  (1+p)/2 = 0.840914807  added 52, best reduced cost -3.15e-07, columns 2542  [kernel 1.1 s, LP 1.5 s, total 3183 s]
round 982: p = 0.681829613  (1+p)/2 = 0.840914807  added 64, best reduced cost -3.13e-08, columns 1536  [kernel 1.1 s, LP 0.5 s, total 3186 s]
round 983: p = 0.681829612  (1+p)/2 = 0.840914806  added 60, best reduced cost -3.98e-07, columns 1596  [kernel 1.0 s, LP 0.6 s, total 3188 s]
round 984: p = 0.681829612  (1+p)/2 = 0.840914806  added 65, best reduced cost -4.58e-07, columns 1661  [kernel 0.9 s, LP 0.7 s, total 3191 s]
round 985: p = 0.681829611  (1+p)/2 = 0.840914805  added 66, best reduced cost -8.68e-07, columns 1727  [kernel 1.0 s, LP 0.7 s, total 3194 s]
round 986: p = 0.681829610  (1+p)/2 = 0.840914805  added 71, best reduced cost -5.75e-07, columns 1798  [kernel 0.9 s, LP 0.9 s, total 3197 s]
round 987: p = 0.681829609  (1+p)/2 = 0.840914805  added 75, best reduced cost -1.80e-07, columns 1873  [kernel 0.9 s, LP 0.7 s, total 3200 s]
round 988: p = 0.681829608  (1+p)/2 = 0.840914804  added 75, best reduced cost -8.52e-08, columns 1948  [kernel 0.9 s, LP 0.7 s, total 3202 s]
round 989: p = 0.681829608  (1+p)/2 = 0.840914804  added 70, best reduced cost -5.49e-07, columns 2018  [kernel 0.9 s, LP 0.7 s, total 3205 s]
round 990: p = 0.681829607  (1+p)/2 = 0.840914803  added 65, best reduced cost -6.56e-07, columns 2083  [kernel 0.8 s, LP 0.9 s, total 3208 s]
round 991: p = 0.681829606  (1+p)/2 = 0.840914803  added 62, best reduced cost -3.95e-07, columns 2145  [kernel 0.8 s, LP 0.9 s, total 3211 s]
round 992: p = 0.681829605  (1+p)/2 = 0.840914802  added 56, best reduced cost -6.61e-07, columns 2201  [kernel 0.8 s, LP 1.2 s, total 3214 s]
round 993: p = 0.681829602  (1+p)/2 = 0.840914801  added 74, best reduced cost -1.33e-06, columns 2275  [kernel 0.8 s, LP 1.0 s, total 3217 s]
round 994: p = 0.681829602  (1+p)/2 = 0.840914801  added 77, best reduced cost -1.78e-07, columns 2352  [kernel 0.8 s, LP 0.8 s, total 3219 s]
round 995: p = 0.681829599  (1+p)/2 = 0.840914800  added 62, best reduced cost -1.53e-06, columns 2414  [kernel 0.8 s, LP 1.3 s, total 3223 s]
round 996: p = 0.681829598  (1+p)/2 = 0.840914799  added 83, best reduced cost -5.84e-07, columns 2497  [kernel 0.8 s, LP 0.8 s, total 3225 s]
round 997: p = 0.681829597  (1+p)/2 = 0.840914799  added 75, best reduced cost -3.33e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 3228 s]
round 998: p = 0.681829593  (1+p)/2 = 0.840914796  added 70, best reduced cost -4.30e-06, columns 1606  [kernel 0.8 s, LP 0.9 s, total 3231 s]
round 999: p = 0.681829590  (1+p)/2 = 0.840914795  added 123, best reduced cost -1.09e-06, columns 1729  [kernel 0.8 s, LP 0.8 s, total 3233 s]
round 1000: p = 0.681829588  (1+p)/2 = 0.840914794  added 94, best reduced cost -3.16e-07, columns 1823  [kernel 0.8 s, LP 0.8 s, total 3236 s]
round 1001: p = 0.681829585  (1+p)/2 = 0.840914793  added 97, best reduced cost -3.45e-07, columns 1920  [kernel 0.8 s, LP 1.2 s, total 3239 s]
round 1002: p = 0.681829583  (1+p)/2 = 0.840914792  added 92, best reduced cost -8.92e-07, columns 2012  [kernel 1.0 s, LP 0.9 s, total 3242 s]
round 1003: p = 0.681829582  (1+p)/2 = 0.840914791  added 79, best reduced cost -4.66e-07, columns 2091  [kernel 0.8 s, LP 1.1 s, total 3245 s]
round 1004: p = 0.681829580  (1+p)/2 = 0.840914790  added 74, best reduced cost -1.30e-07, columns 2165  [kernel 0.9 s, LP 0.9 s, total 3248 s]
round 1005: p = 0.681829578  (1+p)/2 = 0.840914789  added 79, best reduced cost -1.68e-06, columns 2244  [kernel 0.8 s, LP 0.9 s, total 3251 s]
round 1006: p = 0.681829577  (1+p)/2 = 0.840914789  added 90, best reduced cost -1.75e-07, columns 2334  [kernel 0.8 s, LP 0.8 s, total 3254 s]
round 1007: p = 0.681829577  (1+p)/2 = 0.840914788  added 71, best reduced cost -1.16e-07, columns 2405  [kernel 1.0 s, LP 0.7 s, total 3257 s]
round 1008: p = 0.681829576  (1+p)/2 = 0.840914788  added 60, best reduced cost -3.53e-07, columns 2465  [kernel 1.0 s, LP 0.9 s, total 3260 s]
round 1009: p = 0.681829575  (1+p)/2 = 0.840914787  added 67, best reduced cost -5.91e-07, columns 2532  [kernel 0.9 s, LP 0.8 s, total 3263 s]
round 1010: p = 0.681829574  (1+p)/2 = 0.840914787  added 66, best reduced cost -4.69e-07, columns 1536  [kernel 0.9 s, LP 0.6 s, total 3265 s]
round 1011: p = 0.681829574  (1+p)/2 = 0.840914787  added 72, best reduced cost -2.56e-07, columns 1608  [kernel 1.0 s, LP 0.6 s, total 3268 s]
round 1012: p = 0.681829573  (1+p)/2 = 0.840914787  added 70, best reduced cost -4.86e-07, columns 1678  [kernel 1.0 s, LP 0.7 s, total 3271 s]
round 1013: p = 0.681829572  (1+p)/2 = 0.840914786  added 67, best reduced cost -2.70e-07, columns 1745  [kernel 0.8 s, LP 0.8 s, total 3274 s]
round 1014: p = 0.681829571  (1+p)/2 = 0.840914786  added 69, best reduced cost -3.21e-07, columns 1814  [kernel 1.0 s, LP 0.7 s, total 3277 s]
round 1015: p = 0.681829571  (1+p)/2 = 0.840914785  added 58, best reduced cost -2.12e-08, columns 1872  [kernel 1.0 s, LP 0.8 s, total 3280 s]
round 1016: p = 0.681829570  (1+p)/2 = 0.840914785  added 55, best reduced cost -3.79e-07, columns 1927  [kernel 1.0 s, LP 0.9 s, total 3283 s]
round 1017: p = 0.681829570  (1+p)/2 = 0.840914785  added 51, best reduced cost -7.85e-08, columns 1978  [kernel 0.9 s, LP 0.8 s, total 3285 s]
round 1018: p = 0.681829569  (1+p)/2 = 0.840914784  added 60, best reduced cost -1.09e-07, columns 2038  [kernel 0.9 s, LP 1.1 s, total 3289 s]
round 1019: p = 0.681829569  (1+p)/2 = 0.840914784  added 64, best reduced cost -2.79e-07, columns 2102  [kernel 0.9 s, LP 0.6 s, total 3291 s]
round 1020: p = 0.681829568  (1+p)/2 = 0.840914784  added 56, best reduced cost -4.71e-07, columns 2158  [kernel 0.9 s, LP 0.9 s, total 3294 s]
round 1021: p = 0.681829568  (1+p)/2 = 0.840914784  added 57, best reduced cost -1.93e-08, columns 2215  [kernel 0.9 s, LP 0.7 s, total 3297 s]
round 1022: p = 0.681829567  (1+p)/2 = 0.840914784  added 54, best reduced cost -3.15e-07, columns 2269  [kernel 0.8 s, LP 0.7 s, total 3299 s]
round 1023: p = 0.681829567  (1+p)/2 = 0.840914783  added 50, best reduced cost -2.54e-08, columns 2319  [kernel 0.8 s, LP 0.6 s, total 3302 s]
round 1024: p = 0.681829566  (1+p)/2 = 0.840914783  added 54, best reduced cost -4.89e-07, columns 2373  [kernel 0.9 s, LP 0.8 s, total 3305 s]
round 1025: p = 0.681829566  (1+p)/2 = 0.840914783  added 54, best reduced cost -3.11e-07, columns 2427  [kernel 0.9 s, LP 0.8 s, total 3308 s]
round 1026: p = 0.681829565  (1+p)/2 = 0.840914783  added 56, best reduced cost -5.33e-07, columns 2483  [kernel 0.9 s, LP 0.9 s, total 3310 s]
round 1027: p = 0.681829565  (1+p)/2 = 0.840914782  added 58, best reduced cost -1.84e-07, columns 2541  [kernel 0.9 s, LP 1.0 s, total 3313 s]
round 1028: p = 0.681829564  (1+p)/2 = 0.840914782  added 57, best reduced cost -1.78e-07, columns 1536  [kernel 0.9 s, LP 0.5 s, total 3316 s]
round 1029: p = 0.681829564  (1+p)/2 = 0.840914782  added 49, best reduced cost -4.00e-07, columns 1585  [kernel 1.0 s, LP 0.6 s, total 3319 s]
round 1030: p = 0.681829563  (1+p)/2 = 0.840914782  added 43, best reduced cost -2.53e-07, columns 1628  [kernel 0.9 s, LP 0.7 s, total 3321 s]
round 1031: p = 0.681829563  (1+p)/2 = 0.840914781  added 49, best reduced cost -1.68e-08, columns 1677  [kernel 0.9 s, LP 0.5 s, total 3324 s]
round 1032: p = 0.681829562  (1+p)/2 = 0.840914781  added 47, best reduced cost -1.17e-08, columns 1724  [kernel 1.0 s, LP 0.6 s, total 3327 s]
round 1033: p = 0.681829562  (1+p)/2 = 0.840914781  added 53, best reduced cost -4.13e-07, columns 1777  [kernel 0.9 s, LP 0.8 s, total 3329 s]
round 1034: p = 0.681829550  (1+p)/2 = 0.840914775  added 63, best reduced cost -7.22e-06, columns 1840  [kernel 0.9 s, LP 1.2 s, total 3333 s]
round 1035: p = 0.681829545  (1+p)/2 = 0.840914773  added 165, best reduced cost -1.32e-06, columns 2005  [kernel 0.9 s, LP 1.1 s, total 3336 s]
round 1036: p = 0.681829540  (1+p)/2 = 0.840914770  added 151, best reduced cost -4.37e-07, columns 2156  [kernel 1.0 s, LP 1.2 s, total 3339 s]
round 1037: p = 0.681829535  (1+p)/2 = 0.840914767  added 136, best reduced cost -8.23e-07, columns 2292  [kernel 1.0 s, LP 1.4 s, total 3343 s]
round 1038: p = 0.681829529  (1+p)/2 = 0.840914764  added 127, best reduced cost -9.64e-07, columns 2419  [kernel 1.1 s, LP 1.7 s, total 3347 s]
round 1039: p = 0.681829523  (1+p)/2 = 0.840914761  added 128, best reduced cost -7.25e-07, columns 2547  [kernel 1.8 s, LP 1.5 s, total 3351 s]
round 1040: p = 0.681829518  (1+p)/2 = 0.840914759  added 123, best reduced cost -8.04e-07, columns 1536  [kernel 1.0 s, LP 0.7 s, total 3354 s]
round 1041: p = 0.681829515  (1+p)/2 = 0.840914758  added 117, best reduced cost -2.06e-07, columns 1653  [kernel 0.9 s, LP 0.7 s, total 3357 s]
round 1042: p = 0.681829514  (1+p)/2 = 0.840914757  added 115, best reduced cost -6.11e-07, columns 1768  [kernel 0.9 s, LP 0.5 s, total 3360 s]
round 1043: p = 0.681829510  (1+p)/2 = 0.840914755  added 102, best reduced cost -5.32e-07, columns 1870  [kernel 0.9 s, LP 0.8 s, total 3363 s]
round 1044: p = 0.681829507  (1+p)/2 = 0.840914753  added 101, best reduced cost -7.73e-07, columns 1971  [kernel 0.9 s, LP 1.1 s, total 3366 s]
round 1045: p = 0.681829503  (1+p)/2 = 0.840914751  added 98, best reduced cost -5.86e-07, columns 2069  [kernel 0.8 s, LP 1.2 s, total 3369 s]
round 1046: p = 0.681829500  (1+p)/2 = 0.840914750  added 114, best reduced cost -2.44e-07, columns 2183  [kernel 0.8 s, LP 0.9 s, total 3372 s]
round 1047: p = 0.681829498  (1+p)/2 = 0.840914749  added 100, best reduced cost -5.59e-07, columns 2283  [kernel 0.9 s, LP 0.8 s, total 3375 s]
round 1048: p = 0.681829496  (1+p)/2 = 0.840914748  added 104, best reduced cost -5.52e-07, columns 2387  [kernel 0.8 s, LP 1.0 s, total 3378 s]
round 1049: p = 0.681829493  (1+p)/2 = 0.840914747  added 94, best reduced cost -3.15e-07, columns 2481  [kernel 0.9 s, LP 1.2 s, total 3381 s]
round 1050: p = 0.681829489  (1+p)/2 = 0.840914744  added 100, best reduced cost -3.75e-06, columns 1536  [kernel 0.9 s, LP 0.7 s, total 3383 s]
round 1051: p = 0.681829488  (1+p)/2 = 0.840914744  added 99, best reduced cost -4.16e-07, columns 1635  [kernel 0.9 s, LP 0.5 s, total 3386 s]
round 1052: p = 0.681829485  (1+p)/2 = 0.840914742  added 99, best reduced cost -7.87e-07, columns 1734  [kernel 0.8 s, LP 0.7 s, total 3388 s]
round 1053: p = 0.681829482  (1+p)/2 = 0.840914741  added 91, best reduced cost -4.96e-07, columns 1825  [kernel 0.8 s, LP 0.8 s, total 3391 s]
round 1054: p = 0.681829480  (1+p)/2 = 0.840914740  added 89, best reduced cost -1.38e-06, columns 1914  [kernel 0.8 s, LP 0.8 s, total 3394 s]
round 1055: p = 0.681829478  (1+p)/2 = 0.840914739  added 92, best reduced cost -2.00e-07, columns 2006  [kernel 0.8 s, LP 0.7 s, total 3396 s]
round 1056: p = 0.681829476  (1+p)/2 = 0.840914738  added 87, best reduced cost -5.12e-07, columns 2093  [kernel 0.8 s, LP 0.8 s, total 3399 s]
round 1057: p = 0.681829472  (1+p)/2 = 0.840914736  added 91, best reduced cost -9.07e-07, columns 2184  [kernel 0.8 s, LP 1.2 s, total 3402 s]
round 1058: p = 0.681829470  (1+p)/2 = 0.840914735  added 89, best reduced cost -4.66e-07, columns 2273  [kernel 0.8 s, LP 0.9 s, total 3405 s]
round 1059: p = 0.681829467  (1+p)/2 = 0.840914734  added 82, best reduced cost -5.31e-07, columns 2355  [kernel 0.8 s, LP 1.2 s, total 3408 s]
round 1060: p = 0.681829466  (1+p)/2 = 0.840914733  added 83, best reduced cost -2.15e-07, columns 2438  [kernel 0.8 s, LP 1.0 s, total 3411 s]
round 1061: p = 0.681829463  (1+p)/2 = 0.840914732  added 88, best reduced cost -1.20e-06, columns 2526  [kernel 0.8 s, LP 1.1 s, total 3414 s]
round 1062: p = 0.681829460  (1+p)/2 = 0.840914730  added 109, best reduced cost -1.09e-06, columns 1536  [kernel 0.8 s, LP 0.7 s, total 3416 s]
round 1063: p = 0.681829458  (1+p)/2 = 0.840914729  added 96, best reduced cost -1.14e-07, columns 1632  [kernel 0.8 s, LP 0.9 s, total 3419 s]
round 1064: p = 0.681829455  (1+p)/2 = 0.840914727  added 85, best reduced cost -4.93e-07, columns 1717  [kernel 0.8 s, LP 0.9 s, total 3422 s]
round 1065: p = 0.681829453  (1+p)/2 = 0.840914727  added 89, best reduced cost -3.61e-07, columns 1806  [kernel 0.8 s, LP 0.7 s, total 3425 s]
round 1066: p = 0.681829448  (1+p)/2 = 0.840914724  added 77, best reduced cost -3.69e-06, columns 1883  [kernel 0.8 s, LP 0.9 s, total 3427 s]
round 1067: p = 0.681829444  (1+p)/2 = 0.840914722  added 124, best reduced cost -8.72e-07, columns 2007  [kernel 0.8 s, LP 1.0 s, total 3430 s]
round 1068: p = 0.681829440  (1+p)/2 = 0.840914720  added 110, best reduced cost -6.18e-07, columns 2117  [kernel 0.8 s, LP 1.2 s, total 3433 s]
round 1069: p = 0.681829437  (1+p)/2 = 0.840914719  added 115, best reduced cost -8.54e-07, columns 2232  [kernel 0.8 s, LP 1.3 s, total 3436 s]
round 1070: p = 0.681829435  (1+p)/2 = 0.840914717  added 96, best reduced cost -6.37e-08, columns 2328  [kernel 0.8 s, LP 1.1 s, total 3439 s]
round 1071: p = 0.681829433  (1+p)/2 = 0.840914716  added 92, best reduced cost -1.51e-07, columns 2420  [kernel 0.8 s, LP 1.2 s, total 3442 s]
round 1072: p = 0.681829427  (1+p)/2 = 0.840914714  added 92, best reduced cost -2.61e-06, columns 2512  [kernel 0.8 s, LP 1.3 s, total 3446 s]
round 1073: p = 0.681829424  (1+p)/2 = 0.840914712  added 95, best reduced cost -1.00e-06, columns 1536  [kernel 0.8 s, LP 0.7 s, total 3448 s]
round 1074: p = 0.681829423  (1+p)/2 = 0.840914711  added 101, best reduced cost -7.56e-07, columns 1637  [kernel 0.8 s, LP 0.7 s, total 3451 s]
round 1075: p = 0.681829420  (1+p)/2 = 0.840914710  added 79, best reduced cost -8.61e-07, columns 1716  [kernel 0.8 s, LP 0.8 s, total 3453 s]
round 1076: p = 0.681829418  (1+p)/2 = 0.840914709  added 101, best reduced cost -2.48e-07, columns 1817  [kernel 0.8 s, LP 0.8 s, total 3456 s]
round 1077: p = 0.681829415  (1+p)/2 = 0.840914708  added 96, best reduced cost -1.06e-06, columns 1913  [kernel 0.8 s, LP 0.7 s, total 3459 s]
round 1078: p = 0.681829410  (1+p)/2 = 0.840914705  added 98, best reduced cost -1.73e-06, columns 2011  [kernel 0.8 s, LP 1.1 s, total 3462 s]
round 1079: p = 0.681829407  (1+p)/2 = 0.840914703  added 109, best reduced cost -6.76e-07, columns 2120  [kernel 0.8 s, LP 1.0 s, total 3465 s]
round 1080: p = 0.681829403  (1+p)/2 = 0.840914702  added 103, best reduced cost -4.27e-07, columns 2223  [kernel 0.8 s, LP 1.0 s, total 3468 s]
round 1081: p = 0.681829399  (1+p)/2 = 0.840914700  added 99, best reduced cost -7.31e-07, columns 2322  [kernel 0.8 s, LP 0.9 s, total 3470 s]
round 1082: p = 0.681829397  (1+p)/2 = 0.840914698  added 103, best reduced cost -5.18e-07, columns 2425  [kernel 0.8 s, LP 1.3 s, total 3473 s]
round 1083: p = 0.681829395  (1+p)/2 = 0.840914697  added 92, best reduced cost -3.57e-07, columns 2517  [kernel 0.8 s, LP 1.3 s, total 3477 s]
round 1084: p = 0.681829393  (1+p)/2 = 0.840914696  added 77, best reduced cost -4.45e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 3479 s]
round 1085: p = 0.681829392  (1+p)/2 = 0.840914696  added 82, best reduced cost -3.48e-07, columns 1618  [kernel 0.8 s, LP 0.7 s, total 3482 s]
round 1086: p = 0.681829390  (1+p)/2 = 0.840914695  added 83, best reduced cost -4.26e-07, columns 1701  [kernel 0.8 s, LP 0.9 s, total 3484 s]
round 1087: p = 0.681829389  (1+p)/2 = 0.840914694  added 79, best reduced cost -6.97e-08, columns 1780  [kernel 0.8 s, LP 0.8 s, total 3487 s]
round 1088: p = 0.681829388  (1+p)/2 = 0.840914694  added 71, best reduced cost -8.16e-07, columns 1851  [kernel 0.8 s, LP 0.7 s, total 3490 s]
round 1089: p = 0.681829387  (1+p)/2 = 0.840914693  added 79, best reduced cost -3.67e-07, columns 1930  [kernel 0.8 s, LP 0.8 s, total 3492 s]
round 1090: p = 0.681829385  (1+p)/2 = 0.840914693  added 78, best reduced cost -3.87e-07, columns 2008  [kernel 0.8 s, LP 0.9 s, total 3495 s]
round 1091: p = 0.681829384  (1+p)/2 = 0.840914692  added 85, best reduced cost -6.31e-07, columns 2093  [kernel 0.8 s, LP 0.8 s, total 3498 s]
round 1092: p = 0.681829382  (1+p)/2 = 0.840914691  added 77, best reduced cost -7.53e-07, columns 2170  [kernel 0.8 s, LP 1.0 s, total 3501 s]
round 1093: p = 0.681829380  (1+p)/2 = 0.840914690  added 95, best reduced cost -4.45e-07, columns 2265  [kernel 0.8 s, LP 1.0 s, total 3504 s]
round 1094: p = 0.681829378  (1+p)/2 = 0.840914689  added 84, best reduced cost -1.06e-06, columns 2349  [kernel 0.8 s, LP 1.2 s, total 3507 s]
round 1095: p = 0.681829376  (1+p)/2 = 0.840914688  added 88, best reduced cost -7.67e-07, columns 2437  [kernel 0.8 s, LP 1.2 s, total 3510 s]
round 1096: p = 0.681829374  (1+p)/2 = 0.840914687  added 84, best reduced cost -4.26e-07, columns 2521  [kernel 0.8 s, LP 1.1 s, total 3513 s]
round 1097: p = 0.681829372  (1+p)/2 = 0.840914686  added 82, best reduced cost -3.13e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 3515 s]
round 1098: p = 0.681829371  (1+p)/2 = 0.840914685  added 76, best reduced cost -2.82e-07, columns 1612  [kernel 0.8 s, LP 0.7 s, total 3518 s]
round 1099: p = 0.681829369  (1+p)/2 = 0.840914685  added 85, best reduced cost -7.98e-07, columns 1697  [kernel 0.8 s, LP 0.8 s, total 3521 s]
round 1100: p = 0.681829368  (1+p)/2 = 0.840914684  added 80, best reduced cost -3.51e-07, columns 1777  [kernel 0.8 s, LP 0.6 s, total 3523 s]
round 1101: p = 0.681829367  (1+p)/2 = 0.840914684  added 78, best reduced cost -4.67e-07, columns 1855  [kernel 0.8 s, LP 0.6 s, total 3526 s]
round 1102: p = 0.681829366  (1+p)/2 = 0.840914683  added 64, best reduced cost -7.23e-07, columns 1919  [kernel 0.8 s, LP 0.8 s, total 3528 s]
round 1103: p = 0.681829364  (1+p)/2 = 0.840914682  added 89, best reduced cost -1.95e-07, columns 2008  [kernel 0.8 s, LP 0.8 s, total 3531 s]
round 1104: p = 0.681829362  (1+p)/2 = 0.840914681  added 80, best reduced cost -5.30e-07, columns 2088  [kernel 0.8 s, LP 0.8 s, total 3533 s]
round 1105: p = 0.681829360  (1+p)/2 = 0.840914680  added 84, best reduced cost -1.00e-06, columns 2172  [kernel 0.8 s, LP 0.8 s, total 3536 s]
round 1106: p = 0.681829359  (1+p)/2 = 0.840914679  added 88, best reduced cost -2.83e-07, columns 2260  [kernel 0.8 s, LP 0.8 s, total 3539 s]
round 1107: p = 0.681829357  (1+p)/2 = 0.840914679  added 84, best reduced cost -2.75e-07, columns 2344  [kernel 0.8 s, LP 0.9 s, total 3542 s]
round 1108: p = 0.681829355  (1+p)/2 = 0.840914678  added 75, best reduced cost -5.36e-07, columns 2419  [kernel 0.8 s, LP 1.0 s, total 3545 s]
round 1109: p = 0.681829354  (1+p)/2 = 0.840914677  added 77, best reduced cost -2.03e-07, columns 2496  [kernel 0.8 s, LP 1.1 s, total 3547 s]
round 1110: p = 0.681829353  (1+p)/2 = 0.840914676  added 75, best reduced cost -5.09e-07, columns 1536  [kernel 0.8 s, LP 0.5 s, total 3550 s]
round 1111: p = 0.681829351  (1+p)/2 = 0.840914676  added 92, best reduced cost -7.35e-07, columns 1628  [kernel 0.8 s, LP 0.5 s, total 3552 s]
round 1112: p = 0.681829350  (1+p)/2 = 0.840914675  added 82, best reduced cost -1.52e-07, columns 1710  [kernel 0.8 s, LP 0.6 s, total 3555 s]
round 1113: p = 0.681829348  (1+p)/2 = 0.840914674  added 76, best reduced cost -5.83e-07, columns 1786  [kernel 0.8 s, LP 0.9 s, total 3557 s]
round 1114: p = 0.681829347  (1+p)/2 = 0.840914674  added 72, best reduced cost -2.51e-07, columns 1858  [kernel 0.8 s, LP 0.9 s, total 3560 s]
round 1115: p = 0.681829346  (1+p)/2 = 0.840914673  added 71, best reduced cost -5.66e-07, columns 1929  [kernel 0.8 s, LP 0.9 s, total 3563 s]
round 1116: p = 0.681829344  (1+p)/2 = 0.840914672  added 78, best reduced cost -4.90e-07, columns 2007  [kernel 0.8 s, LP 1.1 s, total 3566 s]
round 1117: p = 0.681829343  (1+p)/2 = 0.840914672  added 73, best reduced cost -4.76e-07, columns 2080  [kernel 0.8 s, LP 1.1 s, total 3569 s]
round 1118: p = 0.681829342  (1+p)/2 = 0.840914671  added 73, best reduced cost -5.21e-07, columns 2153  [kernel 0.8 s, LP 1.2 s, total 3572 s]
round 1119: p = 0.681829341  (1+p)/2 = 0.840914670  added 73, best reduced cost -2.41e-07, columns 2226  [kernel 0.8 s, LP 1.0 s, total 3575 s]
round 1120: p = 0.681829340  (1+p)/2 = 0.840914670  added 76, best reduced cost -1.57e-07, columns 2302  [kernel 0.8 s, LP 1.1 s, total 3578 s]
round 1121: p = 0.681829338  (1+p)/2 = 0.840914669  added 68, best reduced cost -1.84e-07, columns 2370  [kernel 0.8 s, LP 1.1 s, total 3581 s]
round 1122: p = 0.681829337  (1+p)/2 = 0.840914669  added 70, best reduced cost -5.10e-07, columns 2440  [kernel 0.8 s, LP 1.1 s, total 3584 s]
round 1123: p = 0.681829336  (1+p)/2 = 0.840914668  added 73, best reduced cost -2.41e-07, columns 2513  [kernel 0.8 s, LP 1.0 s, total 3587 s]
round 1124: p = 0.681829335  (1+p)/2 = 0.840914667  added 70, best reduced cost -2.30e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 3589 s]
round 1125: p = 0.681829334  (1+p)/2 = 0.840914667  added 81, best reduced cost -3.38e-07, columns 1617  [kernel 0.8 s, LP 0.5 s, total 3592 s]
round 1126: p = 0.681829332  (1+p)/2 = 0.840914666  added 64, best reduced cost -1.24e-06, columns 1681  [kernel 0.8 s, LP 0.9 s, total 3594 s]
round 1127: p = 0.681829330  (1+p)/2 = 0.840914665  added 90, best reduced cost -8.24e-07, columns 1771  [kernel 0.8 s, LP 0.9 s, total 3597 s]
round 1128: p = 0.681829328  (1+p)/2 = 0.840914664  added 83, best reduced cost -5.59e-07, columns 1854  [kernel 0.8 s, LP 0.8 s, total 3600 s]
round 1129: p = 0.681829327  (1+p)/2 = 0.840914663  added 77, best reduced cost -2.21e-06, columns 1931  [kernel 0.8 s, LP 0.9 s, total 3603 s]
round 1130: p = 0.681829325  (1+p)/2 = 0.840914663  added 80, best reduced cost -3.66e-07, columns 2011  [kernel 0.8 s, LP 0.8 s, total 3605 s]
round 1131: p = 0.681829324  (1+p)/2 = 0.840914662  added 74, best reduced cost -5.49e-07, columns 2085  [kernel 0.9 s, LP 0.9 s, total 3608 s]
round 1132: p = 0.681829323  (1+p)/2 = 0.840914661  added 69, best reduced cost -5.06e-07, columns 2154  [kernel 0.8 s, LP 0.9 s, total 3611 s]
round 1133: p = 0.681829322  (1+p)/2 = 0.840914661  added 62, best reduced cost -2.09e-07, columns 2216  [kernel 0.9 s, LP 0.9 s, total 3614 s]
round 1134: p = 0.681829321  (1+p)/2 = 0.840914661  added 71, best reduced cost -2.70e-07, columns 2287  [kernel 0.8 s, LP 0.8 s, total 3616 s]
round 1135: p = 0.681829321  (1+p)/2 = 0.840914660  added 57, best reduced cost -2.90e-08, columns 2344  [kernel 0.8 s, LP 0.8 s, total 3619 s]
round 1136: p = 0.681829320  (1+p)/2 = 0.840914660  added 58, best reduced cost -2.01e-07, columns 2402  [kernel 0.8 s, LP 0.7 s, total 3622 s]
round 1137: p = 0.681829319  (1+p)/2 = 0.840914659  added 64, best reduced cost -4.70e-07, columns 2466  [kernel 0.8 s, LP 0.9 s, total 3624 s]
round 1138: p = 0.681829318  (1+p)/2 = 0.840914659  added 62, best reduced cost -1.83e-07, columns 2528  [kernel 0.8 s, LP 0.9 s, total 3627 s]
round 1139: p = 0.681829317  (1+p)/2 = 0.840914659  added 77, best reduced cost -2.77e-07, columns 1536  [kernel 0.8 s, LP 0.4 s, total 3630 s]
round 1140: p = 0.681829317  (1+p)/2 = 0.840914658  added 68, best reduced cost -1.59e-07, columns 1604  [kernel 0.8 s, LP 0.4 s, total 3632 s]
round 1141: p = 0.681829316  (1+p)/2 = 0.840914658  added 50, best reduced cost -5.37e-07, columns 1654  [kernel 0.8 s, LP 0.7 s, total 3634 s]
round 1142: p = 0.681829315  (1+p)/2 = 0.840914658  added 72, best reduced cost -3.37e-07, columns 1726  [kernel 0.8 s, LP 0.5 s, total 3637 s]
round 1143: p = 0.681829315  (1+p)/2 = 0.840914657  added 70, best reduced cost -1.49e-07, columns 1796  [kernel 0.8 s, LP 0.6 s, total 3639 s]
round 1144: p = 0.681829314  (1+p)/2 = 0.840914657  added 65, best reduced cost -5.98e-08, columns 1861  [kernel 0.8 s, LP 0.6 s, total 3642 s]
round 1145: p = 0.681829313  (1+p)/2 = 0.840914657  added 62, best reduced cost -3.04e-07, columns 1923  [kernel 0.9 s, LP 0.7 s, total 3644 s]
round 1146: p = 0.681829312  (1+p)/2 = 0.840914656  added 58, best reduced cost -1.85e-08, columns 1981  [kernel 0.8 s, LP 0.8 s, total 3647 s]
round 1147: p = 0.681829311  (1+p)/2 = 0.840914656  added 55, best reduced cost -1.10e-06, columns 2036  [kernel 0.8 s, LP 1.2 s, total 3650 s]
round 1148: p = 0.681829310  (1+p)/2 = 0.840914655  added 80, best reduced cost -2.32e-07, columns 2116  [kernel 0.7 s, LP 1.1 s, total 3653 s]
round 1149: p = 0.681829309  (1+p)/2 = 0.840914654  added 78, best reduced cost -4.61e-07, columns 2194  [kernel 0.8 s, LP 0.8 s, total 3656 s]
round 1150: p = 0.681829307  (1+p)/2 = 0.840914654  added 68, best reduced cost -3.74e-07, columns 2262  [kernel 0.8 s, LP 0.9 s, total 3658 s]
round 1151: p = 0.681829306  (1+p)/2 = 0.840914653  added 68, best reduced cost -4.23e-07, columns 2330  [kernel 0.8 s, LP 1.1 s, total 3661 s]
round 1152: p = 0.681829305  (1+p)/2 = 0.840914652  added 70, best reduced cost -3.30e-07, columns 2400  [kernel 0.8 s, LP 1.0 s, total 3664 s]
round 1153: p = 0.681829303  (1+p)/2 = 0.840914652  added 69, best reduced cost -2.61e-07, columns 2469  [kernel 0.8 s, LP 1.3 s, total 3667 s]
round 1154: p = 0.681829302  (1+p)/2 = 0.840914651  added 64, best reduced cost -4.10e-07, columns 2533  [kernel 0.7 s, LP 1.0 s, total 3670 s]
round 1155: p = 0.681829302  (1+p)/2 = 0.840914651  added 58, best reduced cost -4.24e-07, columns 1536  [kernel 0.7 s, LP 0.6 s, total 3673 s]
round 1156: p = 0.681829301  (1+p)/2 = 0.840914650  added 60, best reduced cost -1.06e-07, columns 1596  [kernel 0.8 s, LP 0.7 s, total 3675 s]
round 1157: p = 0.681829300  (1+p)/2 = 0.840914650  added 66, best reduced cost -3.42e-07, columns 1662  [kernel 0.7 s, LP 0.5 s, total 3677 s]
round 1158: p = 0.681829299  (1+p)/2 = 0.840914650  added 77, best reduced cost -2.97e-07, columns 1739  [kernel 0.8 s, LP 0.6 s, total 3680 s]
round 1159: p = 0.681829299  (1+p)/2 = 0.840914649  added 61, best reduced cost -1.15e-07, columns 1800  [kernel 0.8 s, LP 0.6 s, total 3682 s]
round 1160: p = 0.681829298  (1+p)/2 = 0.840914649  added 63, best reduced cost -2.23e-07, columns 1863  [kernel 0.8 s, LP 0.8 s, total 3685 s]
round 1161: p = 0.681829297  (1+p)/2 = 0.840914649  added 62, best reduced cost -9.19e-07, columns 1925  [kernel 0.8 s, LP 0.7 s, total 3688 s]
round 1162: p = 0.681829297  (1+p)/2 = 0.840914648  added 67, best reduced cost -2.13e-07, columns 1992  [kernel 0.8 s, LP 0.6 s, total 3690 s]
round 1163: p = 0.681829296  (1+p)/2 = 0.840914648  added 61, best reduced cost -1.90e-07, columns 2053  [kernel 0.8 s, LP 0.5 s, total 3692 s]
round 1164: p = 0.681829286  (1+p)/2 = 0.840914643  added 57, best reduced cost -3.67e-06, columns 2110  [kernel 0.7 s, LP 1.2 s, total 3695 s]
round 1165: p = 0.681829281  (1+p)/2 = 0.840914640  added 173, best reduced cost -1.88e-06, columns 2283  [kernel 0.8 s, LP 1.1 s, total 3698 s]
round 1166: p = 0.681829278  (1+p)/2 = 0.840914639  added 147, best reduced cost -5.97e-07, columns 2430  [kernel 0.7 s, LP 1.0 s, total 3701 s]
round 1167: p = 0.681829276  (1+p)/2 = 0.840914638  added 103, best reduced cost -1.44e-07, columns 2533  [kernel 0.7 s, LP 1.1 s, total 3704 s]
round 1168: p = 0.681829273  (1+p)/2 = 0.840914637  added 80, best reduced cost -4.61e-07, columns 1536  [kernel 0.7 s, LP 0.6 s, total 3706 s]
round 1169: p = 0.681829272  (1+p)/2 = 0.840914636  added 94, best reduced cost -2.64e-07, columns 1630  [kernel 0.7 s, LP 0.6 s, total 3709 s]
round 1170: p = 0.681829270  (1+p)/2 = 0.840914635  added 76, best reduced cost -7.27e-08, columns 1706  [kernel 0.7 s, LP 0.8 s, total 3711 s]
round 1171: p = 0.681829269  (1+p)/2 = 0.840914635  added 76, best reduced cost -3.14e-07, columns 1782  [kernel 0.8 s, LP 0.7 s, total 3714 s]
round 1172: p = 0.681829268  (1+p)/2 = 0.840914634  added 66, best reduced cost -7.67e-07, columns 1848  [kernel 0.7 s, LP 0.7 s, total 3716 s]
round 1173: p = 0.681829267  (1+p)/2 = 0.840914633  added 71, best reduced cost -2.11e-08, columns 1919  [kernel 0.7 s, LP 0.8 s, total 3719 s]
round 1174: p = 0.681829266  (1+p)/2 = 0.840914633  added 60, best reduced cost -4.62e-08, columns 1979  [kernel 0.7 s, LP 0.6 s, total 3721 s]
round 1175: p = 0.681829265  (1+p)/2 = 0.840914633  added 62, best reduced cost -2.53e-07, columns 2041  [kernel 0.7 s, LP 0.7 s, total 3723 s]
round 1176: p = 0.681829265  (1+p)/2 = 0.840914632  added 69, best reduced cost -2.69e-07, columns 2110  [kernel 0.7 s, LP 0.5 s, total 3726 s]
round 1177: p = 0.681829264  (1+p)/2 = 0.840914632  added 55, best reduced cost -3.40e-07, columns 2165  [kernel 0.7 s, LP 0.5 s, total 3728 s]
round 1178: p = 0.681829264  (1+p)/2 = 0.840914632  added 50, best reduced cost -9.98e-08, columns 2215  [kernel 0.8 s, LP 0.6 s, total 3731 s]
round 1179: p = 0.681829263  (1+p)/2 = 0.840914632  added 58, best reduced cost -2.84e-07, columns 2273  [kernel 0.7 s, LP 0.7 s, total 3733 s]
round 1180: p = 0.681829263  (1+p)/2 = 0.840914631  added 57, best reduced cost -6.90e-07, columns 2330  [kernel 0.7 s, LP 0.7 s, total 3736 s]
round 1181: p = 0.681829262  (1+p)/2 = 0.840914631  added 56, best reduced cost -4.56e-08, columns 2386  [kernel 0.8 s, LP 0.7 s, total 3738 s]
round 1182: p = 0.681829262  (1+p)/2 = 0.840914631  added 58, best reduced cost -3.64e-07, columns 2444  [kernel 0.8 s, LP 0.8 s, total 3741 s]
round 1183: p = 0.681829261  (1+p)/2 = 0.840914631  added 61, best reduced cost -2.43e-07, columns 2505  [kernel 0.8 s, LP 0.7 s, total 3743 s]
round 1184: p = 0.681829261  (1+p)/2 = 0.840914630  added 54, best reduced cost -1.20e-07, columns 2559  [kernel 0.7 s, LP 0.6 s, total 3745 s]
round 1185: p = 0.681829260  (1+p)/2 = 0.840914630  added 48, best reduced cost -1.29e-08, columns 1536  [kernel 0.7 s, LP 0.4 s, total 3748 s]
round 1186: p = 0.681829260  (1+p)/2 = 0.840914630  added 49, best reduced cost -2.09e-07, columns 1585  [kernel 0.8 s, LP 0.5 s, total 3750 s]
round 1187: p = 0.681829260  (1+p)/2 = 0.840914630  added 52, best reduced cost -1.19e-07, columns 1637  [kernel 0.7 s, LP 0.5 s, total 3752 s]
round 1188: p = 0.681829259  (1+p)/2 = 0.840914630  added 52, best reduced cost -1.92e-07, columns 1689  [kernel 0.8 s, LP 0.4 s, total 3754 s]
round 1189: p = 0.681829259  (1+p)/2 = 0.840914629  added 53, best reduced cost -1.26e-07, columns 1742  [kernel 0.7 s, LP 0.6 s, total 3757 s]
round 1190: p = 0.681829258  (1+p)/2 = 0.840914629  added 53, best reduced cost -2.00e-07, columns 1795  [kernel 0.8 s, LP 0.4 s, total 3759 s]
round 1191: p = 0.681829258  (1+p)/2 = 0.840914629  added 45, best reduced cost -1.14e-08, columns 1840  [kernel 0.7 s, LP 0.5 s, total 3761 s]
round 1192: p = 0.681829258  (1+p)/2 = 0.840914629  added 47, best reduced cost -1.60e-07, columns 1887  [kernel 0.7 s, LP 0.4 s, total 3764 s]
round 1193: p = 0.681829257  (1+p)/2 = 0.840914629  added 46, best reduced cost -1.02e-06, columns 1933  [kernel 0.7 s, LP 0.6 s, total 3766 s]
round 1194: p = 0.681829256  (1+p)/2 = 0.840914628  added 63, best reduced cost -6.48e-07, columns 1996  [kernel 0.7 s, LP 0.8 s, total 3768 s]
round 1195: p = 0.681829255  (1+p)/2 = 0.840914628  added 80, best reduced cost -2.45e-07, columns 2076  [kernel 0.7 s, LP 0.7 s, total 3771 s]
round 1196: p = 0.681829254  (1+p)/2 = 0.840914627  added 71, best reduced cost -2.04e-07, columns 2147  [kernel 0.8 s, LP 0.8 s, total 3774 s]
round 1197: p = 0.681829253  (1+p)/2 = 0.840914627  added 60, best reduced cost -1.44e-07, columns 2207  [kernel 0.8 s, LP 0.9 s, total 3776 s]
round 1198: p = 0.681829253  (1+p)/2 = 0.840914626  added 59, best reduced cost -1.63e-08, columns 2266  [kernel 0.8 s, LP 0.8 s, total 3779 s]
round 1199: p = 0.681829251  (1+p)/2 = 0.840914625  added 48, best reduced cost -1.53e-06, columns 2314  [kernel 0.8 s, LP 1.1 s, total 3782 s]
round 1200: p = 0.681829250  (1+p)/2 = 0.840914625  added 72, best reduced cost -5.71e-07, columns 2386  [kernel 0.8 s, LP 1.0 s, total 3785 s]
round 1201: p = 0.681829247  (1+p)/2 = 0.840914624  added 54, best reduced cost -1.52e-06, columns 2440  [kernel 0.8 s, LP 1.2 s, total 3788 s]
round 1202: p = 0.681829245  (1+p)/2 = 0.840914623  added 87, best reduced cost -1.75e-07, columns 2527  [kernel 0.8 s, LP 1.1 s, total 3791 s]
round 1203: p = 0.681829244  (1+p)/2 = 0.840914622  added 78, best reduced cost -3.62e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 3793 s]
round 1204: p = 0.681829243  (1+p)/2 = 0.840914621  added 79, best reduced cost -6.29e-07, columns 1615  [kernel 0.8 s, LP 0.6 s, total 3796 s]
round 1205: p = 0.681829242  (1+p)/2 = 0.840914621  added 71, best reduced cost -1.57e-07, columns 1686  [kernel 0.8 s, LP 0.7 s, total 3798 s]
round 1206: p = 0.681829241  (1+p)/2 = 0.840914620  added 70, best reduced cost -6.10e-08, columns 1756  [kernel 0.7 s, LP 0.7 s, total 3801 s]
round 1207: p = 0.681829240  (1+p)/2 = 0.840914620  added 58, best reduced cost -3.81e-07, columns 1814  [kernel 0.8 s, LP 0.6 s, total 3803 s]
round 1208: p = 0.681829239  (1+p)/2 = 0.840914620  added 62, best reduced cost -1.50e-07, columns 1876  [kernel 0.7 s, LP 0.6 s, total 3805 s]
round 1209: p = 0.681829237  (1+p)/2 = 0.840914618  added 65, best reduced cost -2.04e-06, columns 1941  [kernel 0.7 s, LP 0.9 s, total 3808 s]
round 1210: p = 0.681829236  (1+p)/2 = 0.840914618  added 77, best reduced cost -2.71e-08, columns 2018  [kernel 0.8 s, LP 0.6 s, total 3811 s]
round 1211: p = 0.681829234  (1+p)/2 = 0.840914617  added 65, best reduced cost -1.83e-06, columns 2083  [kernel 0.7 s, LP 0.8 s, total 3813 s]
round 1212: p = 0.681829233  (1+p)/2 = 0.840914617  added 69, best reduced cost -3.15e-07, columns 2152  [kernel 0.8 s, LP 0.7 s, total 3816 s]
round 1213: p = 0.681829232  (1+p)/2 = 0.840914616  added 68, best reduced cost -6.17e-07, columns 2220  [kernel 0.8 s, LP 0.9 s, total 3818 s]
round 1214: p = 0.681829231  (1+p)/2 = 0.840914615  added 69, best reduced cost -1.73e-07, columns 2289  [kernel 0.7 s, LP 0.9 s, total 3821 s]
round 1215: p = 0.681829229  (1+p)/2 = 0.840914615  added 64, best reduced cost -6.93e-07, columns 2353  [kernel 0.7 s, LP 0.9 s, total 3824 s]
round 1216: p = 0.681829228  (1+p)/2 = 0.840914614  added 83, best reduced cost -1.92e-07, columns 2436  [kernel 0.7 s, LP 0.9 s, total 3826 s]
round 1217: p = 0.681829226  (1+p)/2 = 0.840914613  added 62, best reduced cost -1.88e-07, columns 2498  [kernel 0.8 s, LP 1.1 s, total 3829 s]
round 1218: p = 0.681829225  (1+p)/2 = 0.840914613  added 72, best reduced cost -2.69e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 3832 s]
round 1219: p = 0.681829225  (1+p)/2 = 0.840914612  added 62, best reduced cost -1.05e-07, columns 1598  [kernel 0.8 s, LP 0.5 s, total 3834 s]
round 1220: p = 0.681829224  (1+p)/2 = 0.840914612  added 55, best reduced cost -2.83e-08, columns 1653  [kernel 0.7 s, LP 0.6 s, total 3837 s]
round 1221: p = 0.681829224  (1+p)/2 = 0.840914612  added 61, best reduced cost -2.43e-07, columns 1714  [kernel 0.8 s, LP 0.7 s, total 3839 s]
round 1222: p = 0.681829223  (1+p)/2 = 0.840914612  added 59, best reduced cost -2.42e-08, columns 1773  [kernel 0.8 s, LP 0.6 s, total 3841 s]
round 1223: p = 0.681829223  (1+p)/2 = 0.840914611  added 58, best reduced cost -4.47e-08, columns 1831  [kernel 0.8 s, LP 0.7 s, total 3844 s]
round 1224: p = 0.681829223  (1+p)/2 = 0.840914611  added 60, best reduced cost -1.15e-07, columns 1891  [kernel 0.7 s, LP 0.7 s, total 3846 s]
round 1225: p = 0.681829222  (1+p)/2 = 0.840914611  added 56, best reduced cost -3.28e-07, columns 1947  [kernel 0.8 s, LP 0.7 s, total 3849 s]
round 1226: p = 0.681829222  (1+p)/2 = 0.840914611  added 60, best reduced cost -2.12e-07, columns 2007  [kernel 0.8 s, LP 0.7 s, total 3852 s]
round 1227: p = 0.681829220  (1+p)/2 = 0.840914610  added 58, best reduced cost -1.88e-06, columns 2065  [kernel 0.8 s, LP 1.0 s, total 3855 s]
round 1228: p = 0.681829219  (1+p)/2 = 0.840914609  added 72, best reduced cost -2.49e-08, columns 2137  [kernel 0.8 s, LP 0.7 s, total 3857 s]
round 1229: p = 0.681829218  (1+p)/2 = 0.840914609  added 65, best reduced cost -2.27e-07, columns 2202  [kernel 0.8 s, LP 0.7 s, total 3860 s]
round 1230: p = 0.681829217  (1+p)/2 = 0.840914609  added 63, best reduced cost -3.80e-07, columns 2265  [kernel 0.8 s, LP 0.7 s, total 3862 s]
round 1231: p = 0.681829217  (1+p)/2 = 0.840914608  added 67, best reduced cost -1.68e-07, columns 2332  [kernel 0.8 s, LP 0.8 s, total 3865 s]
round 1232: p = 0.681829216  (1+p)/2 = 0.840914608  added 66, best reduced cost -2.93e-07, columns 2398  [kernel 0.9 s, LP 0.9 s, total 3868 s]
round 1233: p = 0.681829212  (1+p)/2 = 0.840914606  added 61, best reduced cost -2.38e-06, columns 2459  [kernel 0.9 s, LP 1.3 s, total 3871 s]
round 1234: p = 0.681829209  (1+p)/2 = 0.840914605  added 126, best reduced cost -2.25e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 3874 s]
round 1235: p = 0.681829207  (1+p)/2 = 0.840914603  added 117, best reduced cost -3.69e-07, columns 1653  [kernel 0.8 s, LP 0.7 s, total 3876 s]
round 1236: p = 0.681829205  (1+p)/2 = 0.840914602  added 88, best reduced cost -2.36e-07, columns 1741  [kernel 0.8 s, LP 0.9 s, total 3879 s]
round 1237: p = 0.681829203  (1+p)/2 = 0.840914601  added 77, best reduced cost -2.19e-07, columns 1818  [kernel 0.9 s, LP 0.9 s, total 3882 s]
round 1238: p = 0.681829201  (1+p)/2 = 0.840914601  added 80, best reduced cost -1.24e-07, columns 1898  [kernel 0.8 s, LP 0.8 s, total 3884 s]
round 1239: p = 0.681829198  (1+p)/2 = 0.840914599  added 77, best reduced cost -1.15e-06, columns 1975  [kernel 0.8 s, LP 1.0 s, total 3887 s]
round 1240: p = 0.681829197  (1+p)/2 = 0.840914598  added 93, best reduced cost -4.26e-07, columns 2068  [kernel 0.8 s, LP 1.0 s, total 3890 s]
round 1241: p = 0.681829195  (1+p)/2 = 0.840914597  added 86, best reduced cost -1.87e-07, columns 2154  [kernel 0.8 s, LP 0.9 s, total 3893 s]
round 1242: p = 0.681829193  (1+p)/2 = 0.840914597  added 83, best reduced cost -4.97e-07, columns 2237  [kernel 0.8 s, LP 0.8 s, total 3896 s]
round 1243: p = 0.681829192  (1+p)/2 = 0.840914596  added 79, best reduced cost -2.50e-07, columns 2316  [kernel 0.8 s, LP 0.8 s, total 3898 s]
round 1244: p = 0.681829191  (1+p)/2 = 0.840914595  added 75, best reduced cost -3.16e-07, columns 2391  [kernel 0.8 s, LP 1.0 s, total 3901 s]
round 1245: p = 0.681829189  (1+p)/2 = 0.840914595  added 66, best reduced cost -3.50e-08, columns 2457  [kernel 0.8 s, LP 0.9 s, total 3904 s]
round 1246: p = 0.681829188  (1+p)/2 = 0.840914594  added 64, best reduced cost -1.78e-07, columns 2521  [kernel 0.8 s, LP 0.9 s, total 3907 s]
round 1247: p = 0.681829187  (1+p)/2 = 0.840914593  added 68, best reduced cost -5.80e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 3909 s]
round 1248: p = 0.681829186  (1+p)/2 = 0.840914593  added 79, best reduced cost -3.17e-07, columns 1615  [kernel 0.8 s, LP 0.5 s, total 3911 s]
round 1249: p = 0.681829186  (1+p)/2 = 0.840914593  added 80, best reduced cost -2.10e-07, columns 1695  [kernel 0.8 s, LP 0.6 s, total 3914 s]
round 1250: p = 0.681829185  (1+p)/2 = 0.840914592  added 61, best reduced cost -2.21e-07, columns 1756  [kernel 0.8 s, LP 0.5 s, total 3916 s]
round 1251: p = 0.681829184  (1+p)/2 = 0.840914592  added 69, best reduced cost -4.03e-07, columns 1825  [kernel 0.8 s, LP 0.6 s, total 3919 s]
round 1252: p = 0.681829183  (1+p)/2 = 0.840914592  added 63, best reduced cost -2.27e-07, columns 1888  [kernel 0.9 s, LP 0.8 s, total 3922 s]
round 1253: p = 0.681829182  (1+p)/2 = 0.840914591  added 73, best reduced cost -1.18e-07, columns 1961  [kernel 0.9 s, LP 0.9 s, total 3925 s]
round 1254: p = 0.681829182  (1+p)/2 = 0.840914591  added 60, best reduced cost -1.16e-07, columns 2021  [kernel 1.1 s, LP 0.8 s, total 3928 s]
round 1255: p = 0.681829181  (1+p)/2 = 0.840914590  added 57, best reduced cost -3.85e-07, columns 2078  [kernel 1.0 s, LP 0.8 s, total 3931 s]
round 1256: p = 0.681829180  (1+p)/2 = 0.840914590  added 65, best reduced cost -3.45e-07, columns 2143  [kernel 1.0 s, LP 0.8 s, total 3934 s]
round 1257: p = 0.681829179  (1+p)/2 = 0.840914590  added 63, best reduced cost -1.52e-07, columns 2206  [kernel 1.0 s, LP 0.7 s, total 3936 s]
round 1258: p = 0.681829179  (1+p)/2 = 0.840914589  added 53, best reduced cost -2.85e-07, columns 2259  [kernel 1.0 s, LP 0.6 s, total 3939 s]
round 1259: p = 0.681829178  (1+p)/2 = 0.840914589  added 66, best reduced cost -2.70e-07, columns 2325  [kernel 0.8 s, LP 0.9 s, total 3942 s]
round 1260: p = 0.681829178  (1+p)/2 = 0.840914589  added 72, best reduced cost -5.14e-07, columns 2397  [kernel 0.8 s, LP 0.7 s, total 3944 s]
round 1261: p = 0.681829177  (1+p)/2 = 0.840914588  added 65, best reduced cost -4.98e-07, columns 2462  [kernel 0.8 s, LP 0.9 s, total 3947 s]
round 1262: p = 0.681829176  (1+p)/2 = 0.840914588  added 60, best reduced cost -3.40e-07, columns 2522  [kernel 0.8 s, LP 0.8 s, total 3950 s]
round 1263: p = 0.681829176  (1+p)/2 = 0.840914588  added 54, best reduced cost -2.08e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 3952 s]
round 1264: p = 0.681829175  (1+p)/2 = 0.840914588  added 64, best reduced cost -3.67e-07, columns 1600  [kernel 0.9 s, LP 0.7 s, total 3955 s]
round 1265: p = 0.681829174  (1+p)/2 = 0.840914587  added 57, best reduced cost -2.96e-07, columns 1657  [kernel 0.9 s, LP 0.7 s, total 3958 s]
round 1266: p = 0.681829173  (1+p)/2 = 0.840914587  added 49, best reduced cost -4.69e-07, columns 1706  [kernel 1.0 s, LP 0.9 s, total 3961 s]
round 1267: p = 0.681829172  (1+p)/2 = 0.840914586  added 66, best reduced cost -1.88e-07, columns 1772  [kernel 0.9 s, LP 0.7 s, total 3964 s]
round 1268: p = 0.681829172  (1+p)/2 = 0.840914586  added 56, best reduced cost -1.63e-08, columns 1828  [kernel 1.0 s, LP 0.9 s, total 3967 s]
round 1269: p = 0.681829171  (1+p)/2 = 0.840914586  added 49, best reduced cost -4.00e-07, columns 1877  [kernel 0.9 s, LP 0.7 s, total 3970 s]
round 1270: p = 0.681829171  (1+p)/2 = 0.840914585  added 61, best reduced cost -1.92e-07, columns 1938  [kernel 1.1 s, LP 0.8 s, total 3973 s]
round 1271: p = 0.681829170  (1+p)/2 = 0.840914585  added 74, best reduced cost -5.01e-07, columns 2012  [kernel 0.9 s, LP 0.5 s, total 3975 s]
round 1272: p = 0.681829170  (1+p)/2 = 0.840914585  added 54, best reduced cost -1.92e-08, columns 2066  [kernel 1.0 s, LP 0.9 s, total 3978 s]
round 1273: p = 0.681829169  (1+p)/2 = 0.840914585  added 48, best reduced cost -2.89e-07, columns 2114  [kernel 1.0 s, LP 1.0 s, total 3982 s]
round 1274: p = 0.681829169  (1+p)/2 = 0.840914584  added 55, best reduced cost -2.59e-07, columns 2169  [kernel 1.0 s, LP 0.8 s, total 3984 s]
round 1275: p = 0.681829169  (1+p)/2 = 0.840914584  added 50, best reduced cost -2.84e-07, columns 2219  [kernel 1.0 s, LP 0.6 s, total 3987 s]
round 1276: p = 0.681829168  (1+p)/2 = 0.840914584  added 52, best reduced cost -1.80e-08, columns 2271  [kernel 1.0 s, LP 0.7 s, total 3990 s]
round 1277: p = 0.681829168  (1+p)/2 = 0.840914584  added 52, best reduced cost -1.47e-08, columns 2323  [kernel 0.9 s, LP 0.6 s, total 3993 s]
round 1278: p = 0.681829168  (1+p)/2 = 0.840914584  added 46, best reduced cost -1.44e-07, columns 2369  [kernel 0.9 s, LP 0.7 s, total 3996 s]
round 1279: p = 0.681829167  (1+p)/2 = 0.840914584  added 48, best reduced cost -2.12e-07, columns 2417  [kernel 1.0 s, LP 0.6 s, total 3998 s]
round 1280: p = 0.681829167  (1+p)/2 = 0.840914584  added 49, best reduced cost -4.09e-08, columns 2466  [kernel 0.8 s, LP 0.7 s, total 4001 s]
round 1281: p = 0.681829167  (1+p)/2 = 0.840914583  added 47, best reduced cost -5.33e-07, columns 2513  [kernel 0.8 s, LP 0.7 s, total 4004 s]
round 1282: p = 0.681829166  (1+p)/2 = 0.840914583  added 55, best reduced cost -1.48e-07, columns 1536  [kernel 0.9 s, LP 0.6 s, total 4006 s]
round 1283: p = 0.681829166  (1+p)/2 = 0.840914583  added 52, best reduced cost -1.67e-08, columns 1588  [kernel 0.9 s, LP 0.4 s, total 4009 s]
round 1284: p = 0.681829165  (1+p)/2 = 0.840914583  added 45, best reduced cost -4.32e-07, columns 1633  [kernel 0.9 s, LP 0.7 s, total 4011 s]
round 1285: p = 0.681829165  (1+p)/2 = 0.840914582  added 56, best reduced cost -6.64e-08, columns 1689  [kernel 0.8 s, LP 0.5 s, total 4014 s]
round 1286: p = 0.681829164  (1+p)/2 = 0.840914582  added 52, best reduced cost -4.87e-07, columns 1741  [kernel 0.8 s, LP 0.7 s, total 4016 s]
round 1287: p = 0.681829163  (1+p)/2 = 0.840914581  added 68, best reduced cost -7.25e-08, columns 1809  [kernel 0.8 s, LP 0.8 s, total 4019 s]
round 1288: p = 0.681829162  (1+p)/2 = 0.840914581  added 75, best reduced cost -4.79e-07, columns 1884  [kernel 0.8 s, LP 0.7 s, total 4022 s]
round 1289: p = 0.681829162  (1+p)/2 = 0.840914581  added 52, best reduced cost -1.51e-07, columns 1936  [kernel 0.8 s, LP 0.8 s, total 4024 s]
round 1290: p = 0.681829161  (1+p)/2 = 0.840914581  added 46, best reduced cost -6.15e-07, columns 1982  [kernel 0.8 s, LP 0.9 s, total 4027 s]
round 1291: p = 0.681829161  (1+p)/2 = 0.840914580  added 61, best reduced cost -6.33e-08, columns 2043  [kernel 0.9 s, LP 0.8 s, total 4030 s]
round 1292: p = 0.681829160  (1+p)/2 = 0.840914580  added 54, best reduced cost -3.28e-07, columns 2097  [kernel 0.8 s, LP 0.7 s, total 4032 s]
round 1293: p = 0.681829160  (1+p)/2 = 0.840914580  added 46, best reduced cost -1.36e-08, columns 2143  [kernel 0.8 s, LP 0.7 s, total 4035 s]
round 1294: p = 0.681829160  (1+p)/2 = 0.840914580  added 58, best reduced cost -1.48e-07, columns 2201  [kernel 0.8 s, LP 0.7 s, total 4037 s]
round 1295: p = 0.681829159  (1+p)/2 = 0.840914579  added 50, best reduced cost -2.02e-07, columns 2251  [kernel 0.8 s, LP 0.9 s, total 4040 s]
round 1296: p = 0.681829159  (1+p)/2 = 0.840914579  added 51, best reduced cost -1.31e-08, columns 2302  [kernel 0.9 s, LP 0.7 s, total 4043 s]
round 1297: p = 0.681829158  (1+p)/2 = 0.840914579  added 52, best reduced cost -1.53e-07, columns 2354  [kernel 0.8 s, LP 0.6 s, total 4045 s]
round 1298: p = 0.681829158  (1+p)/2 = 0.840914579  added 50, best reduced cost -1.46e-07, columns 2404  [kernel 0.9 s, LP 0.6 s, total 4048 s]
round 1299: p = 0.681829156  (1+p)/2 = 0.840914578  added 49, best reduced cost -9.02e-07, columns 2453  [kernel 0.8 s, LP 1.1 s, total 4051 s]
round 1300: p = 0.681829156  (1+p)/2 = 0.840914578  added 60, best reduced cost -2.40e-08, columns 2513  [kernel 0.9 s, LP 0.8 s, total 4054 s]
round 1301: p = 0.681829156  (1+p)/2 = 0.840914578  added 54, best reduced cost -1.34e-08, columns 1536  [kernel 0.8 s, LP 0.5 s, total 4056 s]
round 1302: p = 0.681829155  (1+p)/2 = 0.840914578  added 49, best reduced cost -2.43e-07, columns 1585  [kernel 0.8 s, LP 0.6 s, total 4059 s]
round 1303: p = 0.681829154  (1+p)/2 = 0.840914577  added 59, best reduced cost -7.65e-07, columns 1644  [kernel 0.8 s, LP 0.8 s, total 4061 s]
round 1304: p = 0.681829153  (1+p)/2 = 0.840914577  added 61, best reduced cost -3.27e-07, columns 1705  [kernel 0.8 s, LP 0.7 s, total 4064 s]
round 1305: p = 0.681829153  (1+p)/2 = 0.840914576  added 59, best reduced cost -1.91e-08, columns 1764  [kernel 0.8 s, LP 0.7 s, total 4066 s]
round 1306: p = 0.681829152  (1+p)/2 = 0.840914576  added 59, best reduced cost -1.28e-07, columns 1823  [kernel 0.8 s, LP 0.7 s, total 4069 s]
round 1307: p = 0.681829152  (1+p)/2 = 0.840914576  added 50, best reduced cost -6.50e-08, columns 1873  [kernel 0.8 s, LP 0.6 s, total 4072 s]
round 1308: p = 0.681829151  (1+p)/2 = 0.840914576  added 45, best reduced cost -2.16e-07, columns 1918  [kernel 0.8 s, LP 0.7 s, total 4074 s]
round 1309: p = 0.681829151  (1+p)/2 = 0.840914576  added 37, best reduced cost -1.95e-07, columns 1955  [kernel 0.8 s, LP 0.6 s, total 4077 s]
round 1310: p = 0.681829151  (1+p)/2 = 0.840914575  added 47, best reduced cost -1.25e-08, columns 2002  [kernel 0.8 s, LP 0.7 s, total 4079 s]
round 1311: p = 0.681829151  (1+p)/2 = 0.840914575  added 48, best reduced cost -1.31e-08, columns 2050  [kernel 0.8 s, LP 0.5 s, total 4082 s]
round 1312: p = 0.681829150  (1+p)/2 = 0.840914575  added 46, best reduced cost -1.08e-07, columns 2096  [kernel 0.8 s, LP 0.5 s, total 4084 s]
round 1313: p = 0.681829150  (1+p)/2 = 0.840914575  added 45, best reduced cost -1.07e-08, columns 2141  [kernel 0.8 s, LP 0.5 s, total 4086 s]
round 1314: p = 0.681829150  (1+p)/2 = 0.840914575  added 44, best reduced cost -5.78e-08, columns 2185  [kernel 0.8 s, LP 0.5 s, total 4089 s]
round 1315: p = 0.681829149  (1+p)/2 = 0.840914574  added 38, best reduced cost -6.44e-07, columns 2223  [kernel 0.8 s, LP 1.0 s, total 4091 s]
round 1316: p = 0.681829148  (1+p)/2 = 0.840914574  added 60, best reduced cost -1.92e-08, columns 2283  [kernel 0.9 s, LP 1.0 s, total 4094 s]
round 1317: p = 0.681829148  (1+p)/2 = 0.840914574  added 45, best reduced cost -6.92e-08, columns 2328  [kernel 0.9 s, LP 1.1 s, total 4097 s]
round 1318: p = 0.681829147  (1+p)/2 = 0.840914574  added 50, best reduced cost -2.11e-07, columns 2378  [kernel 0.9 s, LP 0.7 s, total 4100 s]
round 1319: p = 0.681829147  (1+p)/2 = 0.840914573  added 52, best reduced cost -1.94e-07, columns 2430  [kernel 0.9 s, LP 0.8 s, total 4103 s]
round 1320: p = 0.681829146  (1+p)/2 = 0.840914573  added 50, best reduced cost -1.31e-07, columns 2480  [kernel 0.9 s, LP 0.7 s, total 4106 s]
round 1321: p = 0.681829146  (1+p)/2 = 0.840914573  added 55, best reduced cost -1.61e-07, columns 2535  [kernel 0.9 s, LP 0.7 s, total 4109 s]
round 1322: p = 0.681829146  (1+p)/2 = 0.840914573  added 46, best reduced cost -4.94e-08, columns 1536  [kernel 1.0 s, LP 0.4 s, total 4111 s]
round 1323: p = 0.681829145  (1+p)/2 = 0.840914573  added 50, best reduced cost -1.63e-07, columns 1586  [kernel 0.9 s, LP 0.5 s, total 4114 s]
round 1324: p = 0.681829145  (1+p)/2 = 0.840914572  added 50, best reduced cost -3.19e-08, columns 1636  [kernel 0.9 s, LP 0.6 s, total 4116 s]
round 1325: p = 0.681829145  (1+p)/2 = 0.840914572  added 47, best reduced cost -2.68e-07, columns 1683  [kernel 0.9 s, LP 0.4 s, total 4119 s]
round 1326: p = 0.681829144  (1+p)/2 = 0.840914572  added 44, best reduced cost -1.24e-08, columns 1727  [kernel 0.9 s, LP 0.4 s, total 4121 s]
round 1327: p = 0.681829144  (1+p)/2 = 0.840914572  added 41, best reduced cost -5.21e-08, columns 1768  [kernel 0.8 s, LP 0.3 s, total 4123 s]
round 1328: p = 0.681829144  (1+p)/2 = 0.840914572  added 46, best reduced cost -3.22e-07, columns 1814  [kernel 0.8 s, LP 0.4 s, total 4125 s]
round 1329: p = 0.681829143  (1+p)/2 = 0.840914572  added 42, best reduced cost -1.08e-06, columns 1856  [kernel 0.8 s, LP 0.7 s, total 4128 s]
round 1330: p = 0.681829133  (1+p)/2 = 0.840914566  added 55, best reduced cost -4.92e-06, columns 1911  [kernel 0.8 s, LP 1.4 s, total 4131 s]
round 1331: p = 0.681829130  (1+p)/2 = 0.840914565  added 164, best reduced cost -1.06e-06, columns 2075  [kernel 0.8 s, LP 0.8 s, total 4134 s]
round 1332: p = 0.681829127  (1+p)/2 = 0.840914564  added 122, best reduced cost -2.85e-07, columns 2197  [kernel 0.8 s, LP 1.1 s, total 4137 s]
round 1333: p = 0.681829125  (1+p)/2 = 0.840914562  added 96, best reduced cost -5.72e-07, columns 2293  [kernel 0.8 s, LP 1.3 s, total 4140 s]
round 1334: p = 0.681829122  (1+p)/2 = 0.840914561  added 73, best reduced cost -3.34e-07, columns 2366  [kernel 0.8 s, LP 1.2 s, total 4143 s]
round 1335: p = 0.681829120  (1+p)/2 = 0.840914560  added 91, best reduced cost -6.22e-07, columns 2457  [kernel 0.8 s, LP 1.0 s, total 4146 s]
round 1336: p = 0.681829118  (1+p)/2 = 0.840914559  added 77, best reduced cost -4.10e-07, columns 2534  [kernel 0.8 s, LP 1.2 s, total 4149 s]
round 1337: p = 0.681829117  (1+p)/2 = 0.840914558  added 72, best reduced cost -1.95e-07, columns 1536  [kernel 0.8 s, LP 0.4 s, total 4151 s]
round 1338: p = 0.681829116  (1+p)/2 = 0.840914558  added 68, best reduced cost -4.07e-07, columns 1604  [kernel 0.8 s, LP 0.6 s, total 4154 s]
round 1339: p = 0.681829115  (1+p)/2 = 0.840914557  added 68, best reduced cost -1.79e-07, columns 1672  [kernel 0.8 s, LP 0.6 s, total 4156 s]
round 1340: p = 0.681829114  (1+p)/2 = 0.840914557  added 66, best reduced cost -5.33e-07, columns 1738  [kernel 0.8 s, LP 0.7 s, total 4159 s]
round 1341: p = 0.681829113  (1+p)/2 = 0.840914556  added 69, best reduced cost -4.04e-07, columns 1807  [kernel 0.9 s, LP 0.6 s, total 4162 s]
round 1342: p = 0.681829112  (1+p)/2 = 0.840914556  added 64, best reduced cost -4.24e-08, columns 1871  [kernel 0.9 s, LP 0.7 s, total 4165 s]
round 1343: p = 0.681829111  (1+p)/2 = 0.840914556  added 75, best reduced cost -7.83e-07, columns 1946  [kernel 0.9 s, LP 0.7 s, total 4167 s]
round 1344: p = 0.681829110  (1+p)/2 = 0.840914555  added 68, best reduced cost -2.09e-07, columns 2014  [kernel 0.9 s, LP 0.8 s, total 4170 s]
round 1345: p = 0.681829109  (1+p)/2 = 0.840914555  added 66, best reduced cost -8.42e-08, columns 2080  [kernel 0.8 s, LP 0.8 s, total 4173 s]
round 1346: p = 0.681829108  (1+p)/2 = 0.840914554  added 57, best reduced cost -7.67e-07, columns 2137  [kernel 0.9 s, LP 0.9 s, total 4176 s]
round 1347: p = 0.681829108  (1+p)/2 = 0.840914554  added 60, best reduced cost -1.21e-07, columns 2197  [kernel 0.8 s, LP 0.8 s, total 4178 s]
round 1348: p = 0.681829106  (1+p)/2 = 0.840914553  added 60, best reduced cost -9.38e-07, columns 2257  [kernel 0.8 s, LP 1.2 s, total 4181 s]
round 1349: p = 0.681829105  (1+p)/2 = 0.840914552  added 71, best reduced cost -1.77e-07, columns 2328  [kernel 0.8 s, LP 0.9 s, total 4184 s]
round 1350: p = 0.681829104  (1+p)/2 = 0.840914552  added 63, best reduced cost -1.41e-07, columns 2391  [kernel 0.8 s, LP 0.9 s, total 4187 s]
round 1351: p = 0.681829103  (1+p)/2 = 0.840914552  added 64, best reduced cost -6.67e-08, columns 2455  [kernel 0.8 s, LP 0.8 s, total 4190 s]
round 1352: p = 0.681829103  (1+p)/2 = 0.840914551  added 61, best reduced cost -1.23e-07, columns 2516  [kernel 0.8 s, LP 0.6 s, total 4192 s]
round 1353: p = 0.681829102  (1+p)/2 = 0.840914551  added 54, best reduced cost -2.81e-07, columns 1536  [kernel 0.8 s, LP 0.7 s, total 4195 s]
round 1354: p = 0.681829102  (1+p)/2 = 0.840914551  added 57, best reduced cost -4.03e-08, columns 1593  [kernel 0.8 s, LP 0.5 s, total 4197 s]
round 1355: p = 0.681829101  (1+p)/2 = 0.840914551  added 51, best reduced cost -1.48e-08, columns 1644  [kernel 0.8 s, LP 0.5 s, total 4200 s]
round 1356: p = 0.681829101  (1+p)/2 = 0.840914551  added 47, best reduced cost -1.42e-08, columns 1691  [kernel 0.8 s, LP 0.5 s, total 4202 s]
round 1357: p = 0.681829101  (1+p)/2 = 0.840914550  added 49, best reduced cost -9.36e-08, columns 1740  [kernel 0.8 s, LP 0.6 s, total 4204 s]
round 1358: p = 0.681829101  (1+p)/2 = 0.840914550  added 46, best reduced cost -1.51e-08, columns 1786  [kernel 0.8 s, LP 0.6 s, total 4207 s]
round 1359: p = 0.681829100  (1+p)/2 = 0.840914550  added 45, best reduced cost -1.40e-07, columns 1831  [kernel 0.8 s, LP 0.8 s, total 4210 s]
round 1360: p = 0.681829100  (1+p)/2 = 0.840914550  added 45, best reduced cost -3.19e-07, columns 1876  [kernel 0.8 s, LP 0.6 s, total 4212 s]
round 1361: p = 0.681829100  (1+p)/2 = 0.840914550  added 45, best reduced cost -2.90e-07, columns 1921  [kernel 0.8 s, LP 0.6 s, total 4215 s]
round 1362: p = 0.681829100  (1+p)/2 = 0.840914550  added 44, best reduced cost -1.34e-08, columns 1965  [kernel 0.8 s, LP 0.5 s, total 4217 s]
round 1363: p = 0.681829099  (1+p)/2 = 0.840914550  added 45, best reduced cost -2.74e-07, columns 2010  [kernel 0.8 s, LP 0.6 s, total 4220 s]
round 1364: p = 0.681829099  (1+p)/2 = 0.840914550  added 45, best reduced cost -2.80e-07, columns 2055  [kernel 0.8 s, LP 0.6 s, total 4222 s]
round 1365: p = 0.681829099  (1+p)/2 = 0.840914549  added 42, best reduced cost -7.62e-07, columns 2097  [kernel 0.8 s, LP 0.8 s, total 4225 s]
round 1366: p = 0.681829098  (1+p)/2 = 0.840914549  added 52, best reduced cost -1.45e-08, columns 2149  [kernel 0.8 s, LP 0.8 s, total 4228 s]
round 1367: p = 0.681829098  (1+p)/2 = 0.840914549  added 47, best reduced cost -2.81e-07, columns 2196  [kernel 0.8 s, LP 0.9 s, total 4230 s]
round 1368: p = 0.681829098  (1+p)/2 = 0.840914549  added 42, best reduced cost -1.40e-08, columns 2238  [kernel 1.0 s, LP 0.8 s, total 4233 s]
round 1369: p = 0.681829097  (1+p)/2 = 0.840914549  added 40, best reduced cost -1.05e-08, columns 2278  [kernel 0.9 s, LP 0.5 s, total 4236 s]
round 1370: p = 0.681829097  (1+p)/2 = 0.840914549  added 39, best reduced cost -8.61e-09, columns 2317  [kernel 0.9 s, LP 0.6 s, total 4238 s]
round 1371: p = 0.681829097  (1+p)/2 = 0.840914548  added 33, best reduced cost -9.78e-09, columns 2350  [kernel 0.9 s, LP 0.8 s, total 4241 s]
round 1372: p = 0.681829097  (1+p)/2 = 0.840914548  added 43, best reduced cost -1.38e-07, columns 2393  [kernel 0.9 s, LP 0.7 s, total 4244 s]
round 1373: p = 0.681829096  (1+p)/2 = 0.840914548  added 43, best reduced cost -4.97e-07, columns 2436  [kernel 0.8 s, LP 1.0 s, total 4247 s]
round 1374: p = 0.681829096  (1+p)/2 = 0.840914548  added 49, best reduced cost -2.28e-08, columns 2485  [kernel 0.8 s, LP 0.8 s, total 4249 s]
round 1375: p = 0.681829096  (1+p)/2 = 0.840914548  added 46, best reduced cost -2.73e-08, columns 2531  [kernel 0.8 s, LP 0.6 s, total 4252 s]
round 1376: p = 0.681829096  (1+p)/2 = 0.840914548  added 47, best reduced cost -1.05e-07, columns 1536  [kernel 0.8 s, LP 0.6 s, total 4255 s]
round 1377: p = 0.681829096  (1+p)/2 = 0.840914548  added 40, best reduced cost -2.64e-08, columns 1576  [kernel 0.8 s, LP 0.5 s, total 4257 s]
round 1378: p = 0.681829095  (1+p)/2 = 0.840914548  added 39, best reduced cost -4.76e-07, columns 1615  [kernel 0.8 s, LP 0.4 s, total 4259 s]
round 1379: p = 0.681829095  (1+p)/2 = 0.840914548  added 39, best reduced cost -3.37e-08, columns 1654  [kernel 0.8 s, LP 0.5 s, total 4262 s]
round 1380: p = 0.681829095  (1+p)/2 = 0.840914547  added 45, best reduced cost -1.77e-08, columns 1699  [kernel 0.8 s, LP 0.6 s, total 4264 s]
round 1381: p = 0.681829095  (1+p)/2 = 0.840914547  added 39, best reduced cost -2.05e-07, columns 1738  [kernel 0.8 s, LP 0.6 s, total 4267 s]
round 1382: p = 0.681829094  (1+p)/2 = 0.840914547  added 35, best reduced cost -4.64e-07, columns 1773  [kernel 1.0 s, LP 0.4 s, total 4269 s]
round 1383: p = 0.681829094  (1+p)/2 = 0.840914547  added 39, best reduced cost -5.24e-08, columns 1812  [kernel 0.9 s, LP 0.5 s, total 4272 s]
round 1384: p = 0.681829094  (1+p)/2 = 0.840914547  added 41, best reduced cost -2.73e-08, columns 1853  [kernel 0.9 s, LP 0.6 s, total 4274 s]
round 1385: p = 0.681829094  (1+p)/2 = 0.840914547  added 36, best reduced cost -7.97e-09, columns 1889  [kernel 0.9 s, LP 0.5 s, total 4277 s]
round 1386: p = 0.681829094  (1+p)/2 = 0.840914547  added 38, best reduced cost -1.10e-08, columns 1927  [kernel 0.9 s, LP 0.4 s, total 4279 s]
round 1387: p = 0.681829094  (1+p)/2 = 0.840914547  added 36, best reduced cost -1.38e-08, columns 1963  [kernel 0.8 s, LP 0.7 s, total 4282 s]
round 1388: p = 0.681829094  (1+p)/2 = 0.840914547  added 35, best reduced cost -5.87e-08, columns 1998  [kernel 0.9 s, LP 0.5 s, total 4284 s]
round 1389: p = 0.681829093  (1+p)/2 = 0.840914547  added 31, best reduced cost -6.63e-09, columns 2029  [kernel 0.9 s, LP 0.5 s, total 4287 s]
round 1390: p = 0.681829093  (1+p)/2 = 0.840914547  added 32, best reduced cost -6.35e-09, columns 2061  [kernel 0.9 s, LP 0.5 s, total 4289 s]
round 1391: p = 0.681829093  (1+p)/2 = 0.840914547  added 39, best reduced cost -7.84e-09, columns 2100  [kernel 0.9 s, LP 0.5 s, total 4292 s]
round 1392: p = 0.681829093  (1+p)/2 = 0.840914546  added 38, best reduced cost -2.95e-07, columns 2138  [kernel 0.9 s, LP 0.6 s, total 4294 s]
round 1393: p = 0.681829093  (1+p)/2 = 0.840914546  added 32, best reduced cost -7.25e-09, columns 2170  [kernel 0.8 s, LP 0.5 s, total 4297 s]
round 1394: p = 0.681829093  (1+p)/2 = 0.840914546  added 33, best reduced cost -2.16e-07, columns 2203  [kernel 0.8 s, LP 0.7 s, total 4299 s]
round 1395: p = 0.681829093  (1+p)/2 = 0.840914546  added 34, best reduced cost -2.05e-07, columns 2237  [kernel 0.9 s, LP 0.5 s, total 4302 s]
round 1396: p = 0.681829092  (1+p)/2 = 0.840914546  added 33, best reduced cost -1.58e-07, columns 2270  [kernel 0.8 s, LP 0.6 s, total 4304 s]
round 1397: p = 0.681829092  (1+p)/2 = 0.840914546  added 37, best reduced cost -6.97e-09, columns 2307  [kernel 0.8 s, LP 0.5 s, total 4307 s]
round 1398: p = 0.681829092  (1+p)/2 = 0.840914546  added 37, best reduced cost -4.22e-08, columns 2344  [kernel 0.8 s, LP 0.7 s, total 4309 s]
round 1399: p = 0.681829092  (1+p)/2 = 0.840914546  added 33, best reduced cost -9.20e-09, columns 2377  [kernel 0.8 s, LP 0.4 s, total 4312 s]
round 1400: p = 0.681829092  (1+p)/2 = 0.840914546  added 37, best reduced cost -4.98e-08, columns 2414  [kernel 0.8 s, LP 0.5 s, total 4314 s]
round 1401: p = 0.681829092  (1+p)/2 = 0.840914546  added 34, best reduced cost -4.91e-08, columns 2448  [kernel 0.8 s, LP 0.2 s, total 4316 s]
round 1402: p = 0.681829092  (1+p)/2 = 0.840914546  added 30, best reduced cost -2.49e-08, columns 2478  [kernel 0.9 s, LP 0.8 s, total 4319 s]
round 1403: p = 0.681829092  (1+p)/2 = 0.840914546  added 28, best reduced cost -4.95e-09, columns 2506  [kernel 0.9 s, LP 0.6 s, total 4322 s]
round 1404: p = 0.681829092  (1+p)/2 = 0.840914546  added 33, best reduced cost -2.24e-08, columns 2539  [kernel 0.9 s, LP 0.5 s, total 4324 s]
round 1405: p = 0.681829092  (1+p)/2 = 0.840914546  added 29, best reduced cost -1.86e-08, columns 1536  [kernel 0.9 s, LP 0.4 s, total 4326 s]
round 1406: p = 0.681829091  (1+p)/2 = 0.840914546  added 31, best reduced cost -7.07e-08, columns 1567  [kernel 0.9 s, LP 0.3 s, total 4329 s]
round 1407: p = 0.681829091  (1+p)/2 = 0.840914546  added 33, best reduced cost -4.35e-07, columns 1600  [kernel 0.9 s, LP 0.7 s, total 4331 s]
round 1408: p = 0.681829091  (1+p)/2 = 0.840914545  added 36, best reduced cost -1.75e-07, columns 1636  [kernel 0.9 s, LP 0.6 s, total 4334 s]
round 1409: p = 0.681829091  (1+p)/2 = 0.840914545  added 35, best reduced cost -8.42e-08, columns 1671  [kernel 0.9 s, LP 0.4 s, total 4336 s]
round 1410: p = 0.681829091  (1+p)/2 = 0.840914545  added 34, best reduced cost -3.63e-07, columns 1705  [kernel 0.9 s, LP 0.6 s, total 4339 s]
round 1411: p = 0.681829091  (1+p)/2 = 0.840914545  added 38, best reduced cost -1.03e-07, columns 1743  [kernel 0.8 s, LP 0.4 s, total 4341 s]
round 1412: p = 0.681829090  (1+p)/2 = 0.840914545  added 37, best reduced cost -7.48e-08, columns 1780  [kernel 0.9 s, LP 0.4 s, total 4344 s]
round 1413: p = 0.681829090  (1+p)/2 = 0.840914545  added 36, best reduced cost -6.14e-08, columns 1816  [kernel 0.9 s, LP 0.5 s, total 4346 s]
round 1414: p = 0.681829090  (1+p)/2 = 0.840914545  added 29, best reduced cost -1.45e-07, columns 1845  [kernel 1.0 s, LP 0.6 s, total 4349 s]
round 1415: p = 0.681829090  (1+p)/2 = 0.840914545  added 31, best reduced cost -2.13e-08, columns 1876  [kernel 1.0 s, LP 0.6 s, total 4352 s]
round 1416: p = 0.681829090  (1+p)/2 = 0.840914545  added 33, best reduced cost -6.48e-07, columns 1909  [kernel 1.2 s, LP 0.6 s, total 4355 s]
round 1417: p = 0.681829090  (1+p)/2 = 0.840914545  added 30, best reduced cost -6.77e-09, columns 1939  [kernel 0.9 s, LP 0.6 s, total 4357 s]
round 1418: p = 0.681829089  (1+p)/2 = 0.840914545  added 35, best reduced cost -9.55e-07, columns 1974  [kernel 0.9 s, LP 0.8 s, total 4360 s]
round 1419: p = 0.681829089  (1+p)/2 = 0.840914544  added 49, best reduced cost -1.64e-07, columns 2023  [kernel 0.9 s, LP 0.7 s, total 4363 s]
round 1420: p = 0.681829089  (1+p)/2 = 0.840914544  added 38, best reduced cost -1.54e-08, columns 2061  [kernel 0.9 s, LP 0.6 s, total 4365 s]
round 1421: p = 0.681829088  (1+p)/2 = 0.840914544  added 35, best reduced cost -5.59e-08, columns 2096  [kernel 0.9 s, LP 0.8 s, total 4368 s]
round 1422: p = 0.681829088  (1+p)/2 = 0.840914544  added 36, best reduced cost -9.81e-09, columns 2132  [kernel 0.9 s, LP 0.7 s, total 4371 s]
round 1423: p = 0.681829088  (1+p)/2 = 0.840914544  added 42, best reduced cost -2.22e-08, columns 2174  [kernel 0.9 s, LP 0.5 s, total 4373 s]
round 1424: p = 0.681829088  (1+p)/2 = 0.840914544  added 34, best reduced cost -8.05e-09, columns 2208  [kernel 0.9 s, LP 0.6 s, total 4376 s]
round 1425: p = 0.681829088  (1+p)/2 = 0.840914544  added 31, best reduced cost -6.09e-09, columns 2239  [kernel 0.9 s, LP 0.5 s, total 4379 s]
round 1426: p = 0.681829088  (1+p)/2 = 0.840914544  added 32, best reduced cost -6.53e-09, columns 2271  [kernel 0.9 s, LP 0.8 s, total 4381 s]
round 1427: p = 0.681829088  (1+p)/2 = 0.840914544  added 35, best reduced cost -2.62e-07, columns 2306  [kernel 0.9 s, LP 0.9 s, total 4384 s]
round 1428: p = 0.681829087  (1+p)/2 = 0.840914544  added 39, best reduced cost -1.33e-07, columns 2345  [kernel 0.9 s, LP 1.0 s, total 4387 s]
round 1429: p = 0.681829087  (1+p)/2 = 0.840914544  added 41, best reduced cost -3.74e-07, columns 2386  [kernel 1.0 s, LP 0.9 s, total 4390 s]
round 1430: p = 0.681829087  (1+p)/2 = 0.840914544  added 34, best reduced cost -6.19e-08, columns 2420  [kernel 1.1 s, LP 1.0 s, total 4394 s]
round 1431: p = 0.681829087  (1+p)/2 = 0.840914543  added 33, best reduced cost -1.63e-08, columns 2453  [kernel 1.0 s, LP 0.7 s, total 4397 s]
round 1432: p = 0.681829087  (1+p)/2 = 0.840914543  added 47, best reduced cost -2.06e-08, columns 2500  [kernel 1.0 s, LP 0.8 s, total 4399 s]
round 1433: p = 0.681829087  (1+p)/2 = 0.840914543  added 33, best reduced cost -7.16e-09, columns 2533  [kernel 1.0 s, LP 0.8 s, total 4402 s]
round 1434: p = 0.681829087  (1+p)/2 = 0.840914543  added 35, best reduced cost -1.23e-07, columns 1536  [kernel 1.0 s, LP 0.4 s, total 4405 s]
round 1435: p = 0.681829086  (1+p)/2 = 0.840914543  added 34, best reduced cost -2.99e-07, columns 1570  [kernel 1.0 s, LP 0.4 s, total 4408 s]
round 1436: p = 0.681829086  (1+p)/2 = 0.840914543  added 32, best reduced cost -9.78e-08, columns 1602  [kernel 1.0 s, LP 0.6 s, total 4411 s]
round 1437: p = 0.681829086  (1+p)/2 = 0.840914543  added 34, best reduced cost -5.88e-07, columns 1636  [kernel 1.1 s, LP 0.9 s, total 4414 s]
round 1438: p = 0.681829086  (1+p)/2 = 0.840914543  added 46, best reduced cost -9.54e-08, columns 1682  [kernel 1.1 s, LP 0.6 s, total 4417 s]
round 1439: p = 0.681829085  (1+p)/2 = 0.840914543  added 38, best reduced cost -1.31e-07, columns 1720  [kernel 1.0 s, LP 0.5 s, total 4419 s]
round 1440: p = 0.681829085  (1+p)/2 = 0.840914543  added 31, best reduced cost -8.30e-09, columns 1751  [kernel 1.0 s, LP 0.5 s, total 4422 s]
round 1441: p = 0.681829085  (1+p)/2 = 0.840914543  added 32, best reduced cost -4.44e-08, columns 1783  [kernel 1.0 s, LP 0.6 s, total 4425 s]
round 1442: p = 0.681829085  (1+p)/2 = 0.840914543  added 35, best reduced cost -4.58e-07, columns 1818  [kernel 1.0 s, LP 0.4 s, total 4427 s]
round 1443: p = 0.681829085  (1+p)/2 = 0.840914542  added 33, best reduced cost -6.42e-09, columns 1851  [kernel 1.0 s, LP 0.5 s, total 4430 s]
round 1444: p = 0.681829085  (1+p)/2 = 0.840914542  added 35, best reduced cost -6.77e-09, columns 1886  [kernel 1.0 s, LP 0.3 s, total 4432 s]
round 1445: p = 0.681829085  (1+p)/2 = 0.840914542  added 32, best reduced cost -6.02e-09, columns 1918  [kernel 1.0 s, LP 0.4 s, total 4435 s]
round 1446: p = 0.681829085  (1+p)/2 = 0.840914542  added 30, best reduced cost -5.54e-09, columns 1948  [kernel 0.9 s, LP 0.6 s, total 4438 s]
round 1447: p = 0.681829084  (1+p)/2 = 0.840914542  added 28, best reduced cost -1.10e-07, columns 1976  [kernel 1.0 s, LP 0.8 s, total 4440 s]
round 1448: p = 0.681829084  (1+p)/2 = 0.840914542  added 36, best reduced cost -3.19e-08, columns 2012  [kernel 0.9 s, LP 0.3 s, total 4443 s]
round 1449: p = 0.681829084  (1+p)/2 = 0.840914542  added 33, best reduced cost -3.38e-07, columns 2045  [kernel 1.0 s, LP 0.5 s, total 4445 s]
round 1450: p = 0.681829084  (1+p)/2 = 0.840914542  added 34, best reduced cost -1.64e-08, columns 2079  [kernel 1.2 s, LP 0.4 s, total 4448 s]
round 1451: p = 0.681829084  (1+p)/2 = 0.840914542  added 33, best reduced cost -9.59e-08, columns 2112  [kernel 1.0 s, LP 0.5 s, total 4451 s]
round 1452: p = 0.681829084  (1+p)/2 = 0.840914542  added 31, best reduced cost -1.18e-08, columns 2143  [kernel 0.9 s, LP 0.5 s, total 4454 s]
round 1453: p = 0.681829084  (1+p)/2 = 0.840914542  added 31, best reduced cost -4.78e-09, columns 2174  [kernel 1.0 s, LP 0.6 s, total 4456 s]
round 1454: p = 0.681829084  (1+p)/2 = 0.840914542  added 31, best reduced cost -5.76e-09, columns 2205  [kernel 1.0 s, LP 0.6 s, total 4459 s]
round 1455: p = 0.681829084  (1+p)/2 = 0.840914542  added 33, best reduced cost -3.64e-07, columns 2238  [kernel 1.2 s, LP 0.8 s, total 4462 s]
round 1456: p = 0.681829084  (1+p)/2 = 0.840914542  added 36, best reduced cost -7.24e-09, columns 2274  [kernel 1.0 s, LP 0.6 s, total 4465 s]
round 1457: p = 0.681829083  (1+p)/2 = 0.840914542  added 33, best reduced cost -9.42e-09, columns 2307  [kernel 1.0 s, LP 0.6 s, total 4467 s]
round 1458: p = 0.681829083  (1+p)/2 = 0.840914542  added 32, best reduced cost -1.52e-07, columns 2339  [kernel 1.0 s, LP 0.6 s, total 4470 s]
round 1459: p = 0.681829083  (1+p)/2 = 0.840914542  added 31, best reduced cost -5.44e-08, columns 2370  [kernel 1.0 s, LP 0.4 s, total 4473 s]
round 1460: p = 0.681829083  (1+p)/2 = 0.840914542  added 33, best reduced cost -3.53e-08, columns 2403  [kernel 1.0 s, LP 0.4 s, total 4475 s]
round 1461: p = 0.681829083  (1+p)/2 = 0.840914541  added 32, best reduced cost -5.70e-07, columns 2435  [kernel 1.0 s, LP 1.2 s, total 4479 s]
round 1462: p = 0.681829081  (1+p)/2 = 0.840914540  added 41, best reduced cost -1.81e-06, columns 2476  [kernel 1.0 s, LP 1.6 s, total 4482 s]
round 1463: p = 0.681829080  (1+p)/2 = 0.840914540  added 82, best reduced cost -5.16e-07, columns 2558  [kernel 1.0 s, LP 1.4 s, total 4486 s]
round 1464: p = 0.681829079  (1+p)/2 = 0.840914539  added 67, best reduced cost -2.53e-07, columns 1536  [kernel 1.0 s, LP 0.9 s, total 4489 s]
round 1465: p = 0.681829078  (1+p)/2 = 0.840914539  added 64, best reduced cost -2.24e-08, columns 1600  [kernel 1.0 s, LP 0.7 s, total 4492 s]
round 1466: p = 0.681829078  (1+p)/2 = 0.840914539  added 60, best reduced cost -1.37e-07, columns 1660  [kernel 1.0 s, LP 0.8 s, total 4495 s]
round 1467: p = 0.681829077  (1+p)/2 = 0.840914538  added 50, best reduced cost -5.22e-08, columns 1710  [kernel 0.9 s, LP 0.8 s, total 4498 s]
round 1468: p = 0.681829076  (1+p)/2 = 0.840914538  added 55, best reduced cost -3.17e-07, columns 1765  [kernel 1.0 s, LP 0.7 s, total 4501 s]
round 1469: p = 0.681829076  (1+p)/2 = 0.840914538  added 52, best reduced cost -2.95e-07, columns 1817  [kernel 1.0 s, LP 0.8 s, total 4503 s]
round 1470: p = 0.681829076  (1+p)/2 = 0.840914538  added 55, best reduced cost -3.25e-07, columns 1872  [kernel 1.0 s, LP 0.8 s, total 4506 s]
round 1471: p = 0.681829075  (1+p)/2 = 0.840914538  added 50, best reduced cost -4.04e-07, columns 1922  [kernel 1.0 s, LP 0.9 s, total 4510 s]
round 1472: p = 0.681829075  (1+p)/2 = 0.840914537  added 48, best reduced cost -6.77e-08, columns 1970  [kernel 1.1 s, LP 1.0 s, total 4513 s]
round 1473: p = 0.681829074  (1+p)/2 = 0.840914537  added 51, best reduced cost -3.42e-07, columns 2021  [kernel 1.0 s, LP 0.8 s, total 4516 s]
round 1474: p = 0.681829074  (1+p)/2 = 0.840914537  added 48, best reduced cost -7.26e-08, columns 2069  [kernel 1.0 s, LP 0.9 s, total 4519 s]
round 1475: p = 0.681829074  (1+p)/2 = 0.840914537  added 50, best reduced cost -1.37e-07, columns 2119  [kernel 1.0 s, LP 0.9 s, total 4522 s]
round 1476: p = 0.681829073  (1+p)/2 = 0.840914537  added 46, best reduced cost -1.46e-07, columns 2165  [kernel 1.0 s, LP 0.8 s, total 4525 s]
round 1477: p = 0.681829073  (1+p)/2 = 0.840914536  added 49, best reduced cost -3.42e-08, columns 2214  [kernel 1.0 s, LP 0.8 s, total 4527 s]
round 1478: p = 0.681829073  (1+p)/2 = 0.840914536  added 54, best reduced cost -7.65e-08, columns 2268  [kernel 1.0 s, LP 0.6 s, total 4530 s]
round 1479: p = 0.681829072  (1+p)/2 = 0.840914536  added 50, best reduced cost -3.15e-07, columns 2318  [kernel 1.0 s, LP 0.8 s, total 4533 s]
round 1480: p = 0.681829072  (1+p)/2 = 0.840914536  added 42, best reduced cost -1.33e-07, columns 2360  [kernel 1.0 s, LP 0.4 s, total 4536 s]
round 1481: p = 0.681829072  (1+p)/2 = 0.840914536  added 42, best reduced cost -4.04e-07, columns 2402  [kernel 1.0 s, LP 0.6 s, total 4539 s]
round 1482: p = 0.681829071  (1+p)/2 = 0.840914536  added 40, best reduced cost -9.76e-07, columns 2442  [kernel 1.0 s, LP 0.8 s, total 4541 s]
round 1483: p = 0.681829071  (1+p)/2 = 0.840914536  added 56, best reduced cost -1.43e-07, columns 2498  [kernel 1.0 s, LP 0.8 s, total 4544 s]
round 1484: p = 0.681829071  (1+p)/2 = 0.840914535  added 50, best reduced cost -1.22e-07, columns 2548  [kernel 1.0 s, LP 0.7 s, total 4547 s]
round 1485: p = 0.681829071  (1+p)/2 = 0.840914535  added 49, best reduced cost -4.73e-07, columns 1536  [kernel 1.0 s, LP 0.6 s, total 4550 s]
round 1486: p = 0.681829070  (1+p)/2 = 0.840914535  added 48, best reduced cost -2.04e-07, columns 1584  [kernel 1.0 s, LP 0.6 s, total 4553 s]
round 1487: p = 0.681829070  (1+p)/2 = 0.840914535  added 47, best reduced cost -4.64e-07, columns 1631  [kernel 1.0 s, LP 0.7 s, total 4555 s]
round 1488: p = 0.681829070  (1+p)/2 = 0.840914535  added 50, best reduced cost -2.56e-07, columns 1681  [kernel 1.0 s, LP 0.5 s, total 4558 s]
round 1489: p = 0.681829069  (1+p)/2 = 0.840914535  added 47, best reduced cost -2.49e-08, columns 1728  [kernel 0.9 s, LP 0.7 s, total 4561 s]
round 1490: p = 0.681829069  (1+p)/2 = 0.840914534  added 48, best reduced cost -2.74e-07, columns 1776  [kernel 1.0 s, LP 0.8 s, total 4564 s]
round 1491: p = 0.681829069  (1+p)/2 = 0.840914534  added 41, best reduced cost -1.35e-07, columns 1817  [kernel 0.9 s, LP 0.6 s, total 4566 s]
round 1492: p = 0.681829068  (1+p)/2 = 0.840914534  added 43, best reduced cost -1.21e-07, columns 1860  [kernel 1.0 s, LP 0.6 s, total 4569 s]
round 1493: p = 0.681829068  (1+p)/2 = 0.840914534  added 41, best reduced cost -3.16e-07, columns 1901  [kernel 1.3 s, LP 0.6 s, total 4572 s]
round 1494: p = 0.681829067  (1+p)/2 = 0.840914534  added 45, best reduced cost -3.16e-07, columns 1946  [kernel 1.0 s, LP 0.7 s, total 4575 s]
round 1495: p = 0.681829067  (1+p)/2 = 0.840914534  added 46, best reduced cost -6.06e-08, columns 1992  [kernel 1.0 s, LP 0.5 s, total 4578 s]
round 1496: p = 0.681829067  (1+p)/2 = 0.840914533  added 52, best reduced cost -1.34e-08, columns 2044  [kernel 1.0 s, LP 0.6 s, total 4580 s]
round 1497: p = 0.681829066  (1+p)/2 = 0.840914533  added 42, best reduced cost -1.10e-08, columns 2086  [kernel 1.0 s, LP 0.7 s, total 4583 s]
round 1498: p = 0.681829066  (1+p)/2 = 0.840914533  added 47, best reduced cost -8.28e-08, columns 2133  [kernel 1.0 s, LP 0.7 s, total 4586 s]
round 1499: p = 0.681829066  (1+p)/2 = 0.840914533  added 54, best reduced cost -4.82e-08, columns 2187  [kernel 1.0 s, LP 0.4 s, total 4589 s]
round 1500: p = 0.681829066  (1+p)/2 = 0.840914533  added 44, best reduced cost -1.19e-08, columns 2231  [kernel 1.0 s, LP 0.5 s, total 4592 s]
round 1501: p = 0.681829066  (1+p)/2 = 0.840914533  added 38, best reduced cost -1.31e-07, columns 2269  [kernel 1.0 s, LP 0.9 s, total 4595 s]
round 1502: p = 0.681829064  (1+p)/2 = 0.840914532  added 38, best reduced cost -1.93e-06, columns 2307  [kernel 1.1 s, LP 1.4 s, total 4598 s]
round 1503: p = 0.681829063  (1+p)/2 = 0.840914532  added 66, best reduced cost -1.12e-06, columns 2373  [kernel 1.2 s, LP 0.9 s, total 4601 s]
round 1504: p = 0.681829062  (1+p)/2 = 0.840914531  added 51, best reduced cost -2.12e-07, columns 2424  [kernel 1.0 s, LP 0.9 s, total 4604 s]
round 1505: p = 0.681829062  (1+p)/2 = 0.840914531  added 49, best reduced cost -5.79e-08, columns 2473  [kernel 1.0 s, LP 0.6 s, total 4607 s]
round 1506: p = 0.681829062  (1+p)/2 = 0.840914531  added 41, best reduced cost -2.67e-08, columns 2514  [kernel 1.0 s, LP 0.6 s, total 4610 s]
round 1507: p = 0.681829061  (1+p)/2 = 0.840914531  added 50, best reduced cost -3.30e-07, columns 1536  [kernel 1.0 s, LP 0.5 s, total 4613 s]
round 1508: p = 0.681829060  (1+p)/2 = 0.840914530  added 56, best reduced cost -1.41e-06, columns 1592  [kernel 1.0 s, LP 0.6 s, total 4615 s]
round 1509: p = 0.681829059  (1+p)/2 = 0.840914530  added 81, best reduced cost -3.49e-07, columns 1673  [kernel 1.0 s, LP 0.7 s, total 4618 s]
round 1510: p = 0.681829058  (1+p)/2 = 0.840914529  added 53, best reduced cost -9.08e-08, columns 1726  [kernel 1.0 s, LP 0.7 s, total 4621 s]
round 1511: p = 0.681829058  (1+p)/2 = 0.840914529  added 54, best reduced cost -3.38e-07, columns 1780  [kernel 1.0 s, LP 0.7 s, total 4624 s]
round 1512: p = 0.681829057  (1+p)/2 = 0.840914529  added 53, best reduced cost -2.04e-07, columns 1833  [kernel 1.0 s, LP 0.6 s, total 4627 s]
round 1513: p = 0.681829057  (1+p)/2 = 0.840914528  added 54, best reduced cost -3.66e-07, columns 1887  [kernel 1.0 s, LP 0.5 s, total 4629 s]
round 1514: p = 0.681829056  (1+p)/2 = 0.840914528  added 51, best reduced cost -3.58e-08, columns 1938  [kernel 1.0 s, LP 0.8 s, total 4632 s]
round 1515: p = 0.681829056  (1+p)/2 = 0.840914528  added 47, best reduced cost -1.45e-07, columns 1985  [kernel 1.0 s, LP 0.8 s, total 4635 s]
round 1516: p = 0.681829056  (1+p)/2 = 0.840914528  added 49, best reduced cost -1.10e-07, columns 2034  [kernel 1.0 s, LP 0.6 s, total 4638 s]
round 1517: p = 0.681829055  (1+p)/2 = 0.840914528  added 43, best reduced cost -1.15e-08, columns 2077  [kernel 1.0 s, LP 0.5 s, total 4640 s]
round 1518: p = 0.681829054  (1+p)/2 = 0.840914527  added 45, best reduced cost -8.86e-07, columns 2122  [kernel 1.0 s, LP 0.9 s, total 4643 s]
round 1519: p = 0.681829053  (1+p)/2 = 0.840914527  added 65, best reduced cost -2.90e-07, columns 2187  [kernel 1.0 s, LP 0.9 s, total 4646 s]
round 1520: p = 0.681829053  (1+p)/2 = 0.840914526  added 53, best reduced cost -1.33e-07, columns 2240  [kernel 0.9 s, LP 0.7 s, total 4649 s]
round 1521: p = 0.681829052  (1+p)/2 = 0.840914526  added 57, best reduced cost -5.90e-07, columns 2297  [kernel 1.0 s, LP 1.1 s, total 4653 s]
round 1522: p = 0.681829051  (1+p)/2 = 0.840914525  added 63, best reduced cost -8.71e-08, columns 2360  [kernel 1.0 s, LP 1.1 s, total 4656 s]
round 1523: p = 0.681829049  (1+p)/2 = 0.840914525  added 54, best reduced cost -9.56e-08, columns 2414  [kernel 1.0 s, LP 1.3 s, total 4659 s]
round 1524: p = 0.681829048  (1+p)/2 = 0.840914524  added 63, best reduced cost -3.51e-07, columns 2477  [kernel 1.0 s, LP 1.2 s, total 4662 s]
round 1525: p = 0.681829047  (1+p)/2 = 0.840914524  added 60, best reduced cost -1.34e-07, columns 2537  [kernel 1.0 s, LP 1.0 s, total 4666 s]
round 1526: p = 0.681829047  (1+p)/2 = 0.840914523  added 61, best reduced cost -2.10e-08, columns 1536  [kernel 1.0 s, LP 0.5 s, total 4668 s]
round 1527: p = 0.681829046  (1+p)/2 = 0.840914523  added 46, best reduced cost -2.44e-08, columns 1582  [kernel 1.1 s, LP 0.5 s, total 4671 s]
round 1528: p = 0.681829046  (1+p)/2 = 0.840914523  added 57, best reduced cost -3.33e-07, columns 1639  [kernel 1.0 s, LP 0.5 s, total 4674 s]
round 1529: p = 0.681829046  (1+p)/2 = 0.840914523  added 51, best reduced cost -5.49e-08, columns 1690  [kernel 1.0 s, LP 0.4 s, total 4676 s]
round 1530: p = 0.681829045  (1+p)/2 = 0.840914523  added 46, best reduced cost -2.48e-08, columns 1736  [kernel 1.0 s, LP 0.7 s, total 4679 s]
round 1531: p = 0.681829045  (1+p)/2 = 0.840914523  added 48, best reduced cost -1.87e-08, columns 1784  [kernel 1.0 s, LP 0.6 s, total 4682 s]
round 1532: p = 0.681829045  (1+p)/2 = 0.840914523  added 53, best reduced cost -3.05e-07, columns 1837  [kernel 1.0 s, LP 0.4 s, total 4684 s]
round 1533: p = 0.681829045  (1+p)/2 = 0.840914522  added 47, best reduced cost -2.68e-07, columns 1884  [kernel 1.1 s, LP 0.6 s, total 4687 s]
round 1534: p = 0.681829044  (1+p)/2 = 0.840914522  added 49, best reduced cost -1.47e-07, columns 1933  [kernel 1.0 s, LP 0.7 s, total 4690 s]
round 1535: p = 0.681829044  (1+p)/2 = 0.840914522  added 42, best reduced cost -8.71e-08, columns 1975  [kernel 1.0 s, LP 0.7 s, total 4693 s]
round 1536: p = 0.681829044  (1+p)/2 = 0.840914522  added 50, best reduced cost -2.54e-07, columns 2025  [kernel 1.0 s, LP 0.7 s, total 4696 s]
round 1537: p = 0.681829043  (1+p)/2 = 0.840914522  added 41, best reduced cost -1.14e-08, columns 2066  [kernel 1.0 s, LP 0.8 s, total 4698 s]
round 1538: p = 0.681829043  (1+p)/2 = 0.840914522  added 42, best reduced cost -1.68e-07, columns 2108  [kernel 1.0 s, LP 0.6 s, total 4701 s]
round 1539: p = 0.681829043  (1+p)/2 = 0.840914522  added 41, best reduced cost -6.04e-08, columns 2149  [kernel 1.0 s, LP 0.6 s, total 4704 s]
round 1540: p = 0.681829043  (1+p)/2 = 0.840914521  added 43, best reduced cost -5.58e-08, columns 2192  [kernel 1.0 s, LP 0.7 s, total 4707 s]
round 1541: p = 0.681829043  (1+p)/2 = 0.840914521  added 41, best reduced cost -7.07e-08, columns 2233  [kernel 0.9 s, LP 0.5 s, total 4709 s]
round 1542: p = 0.681829043  (1+p)/2 = 0.840914521  added 39, best reduced cost -2.66e-08, columns 2272  [kernel 1.0 s, LP 0.6 s, total 4712 s]
round 1543: p = 0.681829042  (1+p)/2 = 0.840914521  added 41, best reduced cost -2.93e-07, columns 2313  [kernel 1.0 s, LP 0.6 s, total 4715 s]
round 1544: p = 0.681829042  (1+p)/2 = 0.840914521  added 38, best reduced cost -2.44e-07, columns 2351  [kernel 1.0 s, LP 0.6 s, total 4718 s]
round 1545: p = 0.681829042  (1+p)/2 = 0.840914521  added 42, best reduced cost -8.57e-09, columns 2393  [kernel 1.0 s, LP 0.6 s, total 4720 s]
round 1546: p = 0.681829042  (1+p)/2 = 0.840914521  added 41, best reduced cost -1.19e-07, columns 2434  [kernel 1.0 s, LP 0.6 s, total 4723 s]
round 1547: p = 0.681829042  (1+p)/2 = 0.840914521  added 35, best reduced cost -3.69e-08, columns 2469  [kernel 1.0 s, LP 0.6 s, total 4726 s]
round 1548: p = 0.681829042  (1+p)/2 = 0.840914521  added 40, best reduced cost -1.14e-07, columns 2509  [kernel 1.0 s, LP 0.5 s, total 4728 s]
round 1549: p = 0.681829041  (1+p)/2 = 0.840914521  added 37, best reduced cost -1.17e-07, columns 2546  [kernel 1.0 s, LP 0.8 s, total 4731 s]
round 1550: p = 0.681829041  (1+p)/2 = 0.840914521  added 39, best reduced cost -1.14e-07, columns 1536  [kernel 1.0 s, LP 0.4 s, total 4734 s]
round 1551: p = 0.681829041  (1+p)/2 = 0.840914521  added 34, best reduced cost -2.38e-07, columns 1570  [kernel 1.0 s, LP 0.5 s, total 4736 s]
round 1552: p = 0.681829041  (1+p)/2 = 0.840914521  added 33, best reduced cost -7.34e-09, columns 1603  [kernel 1.0 s, LP 0.3 s, total 4739 s]
round 1553: p = 0.681829041  (1+p)/2 = 0.840914520  added 33, best reduced cost -6.21e-09, columns 1636  [kernel 1.0 s, LP 0.4 s, total 4741 s]
round 1554: p = 0.681829041  (1+p)/2 = 0.840914520  added 35, best reduced cost -7.81e-08, columns 1671  [kernel 1.0 s, LP 0.3 s, total 4744 s]
round 1555: p = 0.681829041  (1+p)/2 = 0.840914520  added 36, best reduced cost -1.34e-08, columns 1707  [kernel 1.0 s, LP 0.5 s, total 4747 s]
round 1556: p = 0.681829039  (1+p)/2 = 0.840914519  added 33, best reduced cost -1.57e-06, columns 1740  [kernel 1.0 s, LP 1.2 s, total 4750 s]
round 1557: p = 0.681829038  (1+p)/2 = 0.840914519  added 84, best reduced cost -1.68e-07, columns 1824  [kernel 1.0 s, LP 0.9 s, total 4753 s]
round 1558: p = 0.681829037  (1+p)/2 = 0.840914519  added 79, best reduced cost -4.59e-07, columns 1903  [kernel 1.0 s, LP 0.8 s, total 4756 s]
round 1559: p = 0.681829037  (1+p)/2 = 0.840914518  added 49, best reduced cost -3.16e-08, columns 1952  [kernel 1.0 s, LP 1.0 s, total 4759 s]
round 1560: p = 0.681829036  (1+p)/2 = 0.840914518  added 55, best reduced cost -9.96e-08, columns 2007  [kernel 1.0 s, LP 0.7 s, total 4762 s]
round 1561: p = 0.681829036  (1+p)/2 = 0.840914518  added 47, best reduced cost -1.51e-08, columns 2054  [kernel 1.0 s, LP 0.8 s, total 4765 s]
round 1562: p = 0.681829036  (1+p)/2 = 0.840914518  added 40, best reduced cost -1.72e-08, columns 2094  [kernel 1.0 s, LP 0.7 s, total 4768 s]
round 1563: p = 0.681829035  (1+p)/2 = 0.840914518  added 43, best reduced cost -1.73e-07, columns 2137  [kernel 1.0 s, LP 0.7 s, total 4770 s]
round 1564: p = 0.681829035  (1+p)/2 = 0.840914518  added 40, best reduced cost -4.30e-07, columns 2177  [kernel 1.0 s, LP 0.8 s, total 4773 s]
round 1565: p = 0.681829035  (1+p)/2 = 0.840914517  added 49, best reduced cost -1.26e-07, columns 2226  [kernel 1.0 s, LP 0.7 s, total 4776 s]
round 1566: p = 0.681829035  (1+p)/2 = 0.840914517  added 45, best reduced cost -1.12e-07, columns 2271  [kernel 1.0 s, LP 0.8 s, total 4779 s]
round 1567: p = 0.681829034  (1+p)/2 = 0.840914517  added 45, best reduced cost -1.08e-06, columns 2316  [kernel 1.2 s, LP 0.9 s, total 4782 s]
round 1568: p = 0.681829034  (1+p)/2 = 0.840914517  added 56, best reduced cost -4.50e-08, columns 2372  [kernel 1.0 s, LP 0.9 s, total 4785 s]
round 1569: p = 0.681829033  (1+p)/2 = 0.840914517  added 49, best reduced cost -1.97e-07, columns 2421  [kernel 1.0 s, LP 0.8 s, total 4788 s]
round 1570: p = 0.681829033  (1+p)/2 = 0.840914516  added 50, best reduced cost -1.96e-07, columns 2471  [kernel 1.0 s, LP 0.9 s, total 4791 s]
round 1571: p = 0.681829032  (1+p)/2 = 0.840914516  added 41, best reduced cost -1.04e-08, columns 2512  [kernel 1.0 s, LP 1.0 s, total 4794 s]
round 1572: p = 0.681829030  (1+p)/2 = 0.840914515  added 47, best reduced cost -1.46e-06, columns 2559  [kernel 1.0 s, LP 1.5 s, total 4798 s]
round 1573: p = 0.681829030  (1+p)/2 = 0.840914515  added 68, best reduced cost -1.46e-07, columns 1536  [kernel 1.0 s, LP 0.5 s, total 4801 s]
round 1574: p = 0.681829029  (1+p)/2 = 0.840914514  added 59, best reduced cost -5.97e-08, columns 1595  [kernel 1.0 s, LP 0.7 s, total 4804 s]
round 1575: p = 0.681829029  (1+p)/2 = 0.840914514  added 52, best reduced cost -1.86e-07, columns 1647  [kernel 1.0 s, LP 0.5 s, total 4806 s]
round 1576: p = 0.681829028  (1+p)/2 = 0.840914514  added 51, best reduced cost -1.82e-07, columns 1698  [kernel 1.0 s, LP 0.9 s, total 4809 s]
round 1577: p = 0.681829028  (1+p)/2 = 0.840914514  added 48, best reduced cost -1.93e-08, columns 1746  [kernel 1.0 s, LP 0.7 s, total 4812 s]
round 1578: p = 0.681829027  (1+p)/2 = 0.840914514  added 43, best reduced cost -6.97e-08, columns 1789  [kernel 1.1 s, LP 0.6 s, total 4815 s]
round 1579: p = 0.681829027  (1+p)/2 = 0.840914513  added 42, best reduced cost -1.31e-08, columns 1831  [kernel 1.0 s, LP 0.7 s, total 4818 s]
round 1580: p = 0.681829027  (1+p)/2 = 0.840914513  added 44, best reduced cost -1.15e-08, columns 1875  [kernel 1.0 s, LP 0.5 s, total 4821 s]
round 1581: p = 0.681829026  (1+p)/2 = 0.840914513  added 48, best reduced cost -1.52e-08, columns 1923  [kernel 1.0 s, LP 0.6 s, total 4823 s]
round 1582: p = 0.681829026  (1+p)/2 = 0.840914513  added 46, best reduced cost -1.79e-07, columns 1969  [kernel 1.0 s, LP 0.7 s, total 4826 s]
round 1583: p = 0.681829026  (1+p)/2 = 0.840914513  added 37, best reduced cost -9.88e-09, columns 2006  [kernel 1.0 s, LP 0.5 s, total 4829 s]
round 1584: p = 0.681829026  (1+p)/2 = 0.840914513  added 44, best reduced cost -5.16e-08, columns 2050  [kernel 1.0 s, LP 0.6 s, total 4831 s]
round 1585: p = 0.681829026  (1+p)/2 = 0.840914513  added 42, best reduced cost -2.27e-07, columns 2092  [kernel 1.0 s, LP 0.8 s, total 4834 s]
round 1586: p = 0.681829025  (1+p)/2 = 0.840914513  added 37, best reduced cost -1.89e-07, columns 2129  [kernel 1.0 s, LP 0.9 s, total 4837 s]
round 1587: p = 0.681829025  (1+p)/2 = 0.840914513  added 43, best reduced cost -1.54e-08, columns 2172  [kernel 1.0 s, LP 0.7 s, total 4840 s]
round 1588: p = 0.681829025  (1+p)/2 = 0.840914512  added 37, best reduced cost -6.55e-08, columns 2209  [kernel 1.0 s, LP 0.5 s, total 4843 s]
round 1589: p = 0.681829025  (1+p)/2 = 0.840914512  added 35, best reduced cost -8.98e-09, columns 2244  [kernel 1.0 s, LP 0.5 s, total 4846 s]
round 1590: p = 0.681829025  (1+p)/2 = 0.840914512  added 38, best reduced cost -8.52e-09, columns 2282  [kernel 1.0 s, LP 0.4 s, total 4848 s]
round 1591: p = 0.681829024  (1+p)/2 = 0.840914512  added 36, best reduced cost -2.37e-07, columns 2318  [kernel 1.0 s, LP 0.8 s, total 4851 s]
round 1592: p = 0.681829024  (1+p)/2 = 0.840914512  added 49, best reduced cost -1.23e-07, columns 2367  [kernel 1.0 s, LP 0.6 s, total 4854 s]
round 1593: p = 0.681829024  (1+p)/2 = 0.840914512  added 43, best reduced cost -2.97e-07, columns 2410  [kernel 1.0 s, LP 0.9 s, total 4857 s]
round 1594: p = 0.681829024  (1+p)/2 = 0.840914512  added 40, best reduced cost -2.42e-08, columns 2450  [kernel 1.0 s, LP 0.6 s, total 4859 s]
round 1595: p = 0.681829024  (1+p)/2 = 0.840914512  added 38, best reduced cost -3.30e-07, columns 2488  [kernel 1.0 s, LP 0.8 s, total 4862 s]
round 1596: p = 0.681829023  (1+p)/2 = 0.840914512  added 44, best reduced cost -1.60e-08, columns 2532  [kernel 1.0 s, LP 0.8 s, total 4865 s]
round 1597: p = 0.681829023  (1+p)/2 = 0.840914512  added 42, best reduced cost -1.16e-07, columns 1536  [kernel 1.0 s, LP 0.5 s, total 4868 s]
round 1598: p = 0.681829023  (1+p)/2 = 0.840914511  added 43, best reduced cost -3.57e-08, columns 1579  [kernel 1.0 s, LP 0.4 s, total 4870 s]
round 1599: p = 0.681829023  (1+p)/2 = 0.840914511  added 34, best reduced cost -1.03e-08, columns 1613  [kernel 1.0 s, LP 0.5 s, total 4873 s]
round 1600: p = 0.681829022  (1+p)/2 = 0.840914511  added 34, best reduced cost -2.96e-07, columns 1647  [kernel 1.0 s, LP 0.7 s, total 4876 s]
round 1601: p = 0.681829022  (1+p)/2 = 0.840914511  added 42, best reduced cost -1.01e-07, columns 1689  [kernel 1.0 s, LP 0.5 s, total 4879 s]
round 1602: p = 0.681829022  (1+p)/2 = 0.840914511  added 39, best reduced cost -9.33e-09, columns 1728  [kernel 1.0 s, LP 0.4 s, total 4881 s]
round 1603: p = 0.681829022  (1+p)/2 = 0.840914511  added 39, best reduced cost -2.03e-07, columns 1767  [kernel 1.0 s, LP 0.5 s, total 4884 s]
round 1604: p = 0.681829022  (1+p)/2 = 0.840914511  added 37, best reduced cost -4.82e-07, columns 1804  [kernel 1.0 s, LP 0.7 s, total 4887 s]
round 1605: p = 0.681829021  (1+p)/2 = 0.840914511  added 46, best reduced cost -2.77e-08, columns 1850  [kernel 1.0 s, LP 0.6 s, total 4889 s]
round 1606: p = 0.681829021  (1+p)/2 = 0.840914511  added 44, best reduced cost -1.24e-08, columns 1894  [kernel 1.0 s, LP 0.4 s, total 4892 s]
round 1607: p = 0.681829021  (1+p)/2 = 0.840914510  added 44, best reduced cost -1.35e-07, columns 1938  [kernel 1.0 s, LP 0.7 s, total 4895 s]
round 1608: p = 0.681829021  (1+p)/2 = 0.840914510  added 40, best reduced cost -7.69e-08, columns 1978  [kernel 1.0 s, LP 0.6 s, total 4897 s]
round 1609: p = 0.681829021  (1+p)/2 = 0.840914510  added 39, best reduced cost -9.03e-09, columns 2017  [kernel 0.9 s, LP 0.4 s, total 4900 s]
round 1610: p = 0.681829020  (1+p)/2 = 0.840914510  added 36, best reduced cost -8.15e-09, columns 2053  [kernel 1.0 s, LP 0.6 s, total 4903 s]
round 1611: p = 0.681829020  (1+p)/2 = 0.840914510  added 34, best reduced cost -8.72e-09, columns 2087  [kernel 1.0 s, LP 0.5 s, total 4905 s]
round 1612: p = 0.681829020  (1+p)/2 = 0.840914510  added 35, best reduced cost -7.09e-09, columns 2122  [kernel 1.0 s, LP 0.5 s, total 4908 s]
round 1613: p = 0.681829020  (1+p)/2 = 0.840914510  added 32, best reduced cost -1.87e-08, columns 2154  [kernel 1.0 s, LP 0.6 s, total 4911 s]
round 1614: p = 0.681829020  (1+p)/2 = 0.840914510  added 31, best reduced cost -7.01e-09, columns 2185  [kernel 1.0 s, LP 0.4 s, total 4913 s]
round 1615: p = 0.681829020  (1+p)/2 = 0.840914510  added 30, best reduced cost -4.91e-08, columns 2215  [kernel 1.0 s, LP 0.5 s, total 4916 s]
round 1616: p = 0.681829020  (1+p)/2 = 0.840914510  added 35, best reduced cost -9.79e-09, columns 2250  [kernel 1.0 s, LP 0.4 s, total 4918 s]
round 1617: p = 0.681829020  (1+p)/2 = 0.840914510  added 30, best reduced cost -6.44e-09, columns 2280  [kernel 1.0 s, LP 0.4 s, total 4921 s]
round 1618: p = 0.681829020  (1+p)/2 = 0.840914510  added 29, best reduced cost -5.25e-09, columns 2309  [kernel 1.0 s, LP 0.4 s, total 4923 s]
round 1619: p = 0.681829020  (1+p)/2 = 0.840914510  added 29, best reduced cost -5.62e-09, columns 2338  [kernel 1.0 s, LP 0.5 s, total 4926 s]
round 1620: p = 0.681829020  (1+p)/2 = 0.840914510  added 30, best reduced cost -5.75e-09, columns 2368  [kernel 1.0 s, LP 0.5 s, total 4929 s]
round 1621: p = 0.681829019  (1+p)/2 = 0.840914510  added 27, best reduced cost -4.60e-09, columns 2395  [kernel 1.0 s, LP 0.5 s, total 4931 s]
round 1622: p = 0.681829019  (1+p)/2 = 0.840914510  added 34, best reduced cost -2.76e-07, columns 2429  [kernel 1.0 s, LP 0.4 s, total 4934 s]
round 1623: p = 0.681829019  (1+p)/2 = 0.840914510  added 30, best reduced cost -5.51e-09, columns 2459  [kernel 1.0 s, LP 0.4 s, total 4936 s]
round 1624: p = 0.681829019  (1+p)/2 = 0.840914510  added 26, best reduced cost -5.65e-09, columns 2485  [kernel 1.0 s, LP 0.5 s, total 4939 s]
round 1625: p = 0.681829019  (1+p)/2 = 0.840914510  added 29, best reduced cost -4.00e-07, columns 2514  [kernel 1.0 s, LP 0.7 s, total 4942 s]
round 1626: p = 0.681829019  (1+p)/2 = 0.840914509  added 41, best reduced cost -5.07e-07, columns 2555  [kernel 1.0 s, LP 0.7 s, total 4945 s]
round 1627: p = 0.681829019  (1+p)/2 = 0.840914509  added 37, best reduced cost -9.90e-09, columns 1536  [kernel 1.0 s, LP 0.4 s, total 4947 s]
round 1628: p = 0.681829019  (1+p)/2 = 0.840914509  added 34, best reduced cost -1.46e-08, columns 1570  [kernel 1.0 s, LP 0.4 s, total 4950 s]
round 1629: p = 0.681829019  (1+p)/2 = 0.840914509  added 32, best reduced cost -1.36e-08, columns 1602  [kernel 1.1 s, LP 0.6 s, total 4954 s]
round 1630: p = 0.681829019  (1+p)/2 = 0.840914509  added 31, best reduced cost -7.58e-09, columns 1633  [kernel 1.4 s, LP 0.4 s, total 4957 s]
round 1631: p = 0.681829018  (1+p)/2 = 0.840914509  added 31, best reduced cost -1.82e-07, columns 1664  [kernel 1.3 s, LP 0.4 s, total 4961 s]
round 1632: p = 0.681829018  (1+p)/2 = 0.840914509  added 32, best reduced cost -6.33e-08, columns 1696  [kernel 1.3 s, LP 0.8 s, total 4965 s]
round 1633: p = 0.681829018  (1+p)/2 = 0.840914509  added 37, best reduced cost -7.99e-09, columns 1733  [kernel 1.3 s, LP 0.9 s, total 4969 s]
round 1634: p = 0.681829018  (1+p)/2 = 0.840914509  added 31, best reduced cost -7.05e-09, columns 1764  [kernel 1.4 s, LP 0.4 s, total 4973 s]
round 1635: p = 0.681829018  (1+p)/2 = 0.840914509  added 28, best reduced cost -9.64e-09, columns 1792  [kernel 1.3 s, LP 0.7 s, total 4977 s]
round 1636: p = 0.681829018  (1+p)/2 = 0.840914509  added 34, best reduced cost -7.82e-08, columns 1826  [kernel 1.4 s, LP 0.4 s, total 4980 s]
round 1637: p = 0.681829018  (1+p)/2 = 0.840914509  added 30, best reduced cost -1.29e-07, columns 1856  [kernel 1.4 s, LP 1.2 s, total 4985 s]
round 1638: p = 0.681829018  (1+p)/2 = 0.840914509  added 33, best reduced cost -1.31e-07, columns 1889  [kernel 1.3 s, LP 0.9 s, total 4989 s]
round 1639: p = 0.681829018  (1+p)/2 = 0.840914509  added 24, best reduced cost -1.76e-08, columns 1913  [kernel 1.0 s, LP 0.4 s, total 4991 s]
round 1640: p = 0.681829018  (1+p)/2 = 0.840914509  added 24, best reduced cost -4.45e-08, columns 1937  [kernel 1.0 s, LP 0.3 s, total 4994 s]
round 1641: p = 0.681829018  (1+p)/2 = 0.840914509  added 26, best reduced cost -2.80e-07, columns 1963  [kernel 1.0 s, LP 0.3 s, total 4996 s]
round 1642: p = 0.681829018  (1+p)/2 = 0.840914509  added 27, best reduced cost -5.11e-09, columns 1990  [kernel 1.0 s, LP 0.4 s, total 4999 s]
round 1643: p = 0.681829017  (1+p)/2 = 0.840914509  added 35, best reduced cost -1.23e-07, columns 2025  [kernel 1.0 s, LP 0.4 s, total 5001 s]
round 1644: p = 0.681829017  (1+p)/2 = 0.840914509  added 32, best reduced cost -1.99e-07, columns 2057  [kernel 0.9 s, LP 0.4 s, total 5004 s]
round 1645: p = 0.681829017  (1+p)/2 = 0.840914509  added 33, best reduced cost -2.23e-07, columns 2090  [kernel 1.2 s, LP 0.7 s, total 5007 s]
round 1646: p = 0.681829017  (1+p)/2 = 0.840914509  added 34, best reduced cost -1.46e-07, columns 2124  [kernel 1.0 s, LP 0.6 s, total 5010 s]
round 1647: p = 0.681829017  (1+p)/2 = 0.840914509  added 26, best reduced cost -4.65e-09, columns 2150  [kernel 1.0 s, LP 0.7 s, total 5013 s]
round 1648: p = 0.681829017  (1+p)/2 = 0.840914508  added 32, best reduced cost -5.88e-09, columns 2182  [kernel 1.0 s, LP 0.4 s, total 5015 s]
round 1649: p = 0.681829017  (1+p)/2 = 0.840914508  added 31, best reduced cost -8.24e-09, columns 2213  [kernel 1.0 s, LP 0.4 s, total 5018 s]
round 1650: p = 0.681829017  (1+p)/2 = 0.840914508  added 27, best reduced cost -2.28e-08, columns 2240  [kernel 1.1 s, LP 0.3 s, total 5020 s]
round 1651: p = 0.681829017  (1+p)/2 = 0.840914508  added 31, best reduced cost -5.75e-09, columns 2271  [kernel 1.0 s, LP 0.4 s, total 5023 s]
round 1652: p = 0.681829017  (1+p)/2 = 0.840914508  added 28, best reduced cost -3.18e-08, columns 2299  [kernel 1.0 s, LP 0.3 s, total 5025 s]
round 1653: p = 0.681829017  (1+p)/2 = 0.840914508  added 31, best reduced cost -5.10e-09, columns 2330  [kernel 1.1 s, LP 0.4 s, total 5028 s]
round 1654: p = 0.681829017  (1+p)/2 = 0.840914508  added 30, best reduced cost -2.17e-07, columns 2360  [kernel 1.0 s, LP 0.5 s, total 5031 s]
round 1655: p = 0.681829016  (1+p)/2 = 0.840914508  added 28, best reduced cost -5.07e-09, columns 2388  [kernel 1.0 s, LP 0.4 s, total 5033 s]
round 1656: p = 0.681829016  (1+p)/2 = 0.840914508  added 27, best reduced cost -7.94e-09, columns 2415  [kernel 1.0 s, LP 0.6 s, total 5036 s]
round 1657: p = 0.681829016  (1+p)/2 = 0.840914508  added 29, best reduced cost -4.26e-09, columns 2444  [kernel 1.0 s, LP 0.5 s, total 5039 s]
round 1658: p = 0.681829016  (1+p)/2 = 0.840914508  added 25, best reduced cost -4.85e-09, columns 2469  [kernel 1.0 s, LP 0.4 s, total 5041 s]
round 1659: p = 0.681829016  (1+p)/2 = 0.840914508  added 29, best reduced cost -3.81e-09, columns 2498  [kernel 1.0 s, LP 0.5 s, total 5044 s]
round 1660: p = 0.681829016  (1+p)/2 = 0.840914508  added 27, best reduced cost -4.85e-09, columns 2525  [kernel 1.0 s, LP 0.4 s, total 5046 s]
round 1661: p = 0.681829016  (1+p)/2 = 0.840914508  added 24, best reduced cost -4.75e-09, columns 2549  [kernel 1.0 s, LP 0.2 s, total 5049 s]
round 1662: p = 0.681829016  (1+p)/2 = 0.840914508  added 25, best reduced cost -3.91e-09, columns 1536  [kernel 1.0 s, LP 0.3 s, total 5051 s]
round 1663: p = 0.681829016  (1+p)/2 = 0.840914508  added 23, best reduced cost -3.30e-09, columns 1559  [kernel 1.0 s, LP 0.2 s, total 5054 s]
round 1664: p = 0.681829016  (1+p)/2 = 0.840914508  added 25, best reduced cost -1.79e-08, columns 1584  [kernel 1.0 s, LP 0.2 s, total 5056 s]
round 1665: p = 0.681829016  (1+p)/2 = 0.840914508  added 27, best reduced cost -4.93e-09, columns 1611  [kernel 1.0 s, LP 0.2 s, total 5058 s]
round 1666: p = 0.681829016  (1+p)/2 = 0.840914508  added 24, best reduced cost -5.23e-08, columns 1635  [kernel 1.1 s, LP 0.3 s, total 5061 s]
round 1667: p = 0.681829016  (1+p)/2 = 0.840914508  added 20, best reduced cost -3.03e-09, columns 1655  [kernel 1.0 s, LP 0.3 s, total 5063 s]
round 1668: p = 0.681829016  (1+p)/2 = 0.840914508  added 24, best reduced cost -1.75e-07, columns 1679  [kernel 1.0 s, LP 0.5 s, total 5066 s]
round 1669: p = 0.681829016  (1+p)/2 = 0.840914508  added 25, best reduced cost -1.66e-07, columns 1704  [kernel 1.0 s, LP 0.5 s, total 5069 s]
round 1670: p = 0.681829016  (1+p)/2 = 0.840914508  added 24, best reduced cost -4.18e-09, columns 1728  [kernel 0.9 s, LP 0.3 s, total 5071 s]
round 1671: p = 0.681829016  (1+p)/2 = 0.840914508  added 25, best reduced cost -5.20e-08, columns 1753  [kernel 1.0 s, LP 0.4 s, total 5074 s]
round 1672: p = 0.681829016  (1+p)/2 = 0.840914508  added 23, best reduced cost -3.64e-09, columns 1776  [kernel 1.0 s, LP 0.2 s, total 5076 s]
round 1673: p = 0.681829016  (1+p)/2 = 0.840914508  added 28, best reduced cost -1.07e-07, columns 1804  [kernel 1.1 s, LP 0.3 s, total 5079 s]
round 1674: p = 0.681829016  (1+p)/2 = 0.840914508  added 20, best reduced cost -3.01e-09, columns 1824  [kernel 1.0 s, LP 0.3 s, total 5081 s]
round 1675: p = 0.681829016  (1+p)/2 = 0.840914508  added 24, best reduced cost -4.28e-09, columns 1848  [kernel 1.0 s, LP 0.3 s, total 5084 s]
round 1676: p = 0.681829016  (1+p)/2 = 0.840914508  added 25, best reduced cost -3.23e-09, columns 1873  [kernel 1.0 s, LP 0.2 s, total 5086 s]
round 1677: p = 0.681829016  (1+p)/2 = 0.840914508  added 17, best reduced cost -2.38e-09, columns 1890  [kernel 1.0 s, LP 0.3 s, total 5088 s]
round 1678: p = 0.681829015  (1+p)/2 = 0.840914508  added 19, best reduced cost -3.23e-09, columns 1909  [kernel 1.0 s, LP 0.2 s, total 5091 s]
round 1679: p = 0.681829015  (1+p)/2 = 0.840914508  added 22, best reduced cost -4.49e-09, columns 1931  [kernel 1.0 s, LP 0.1 s, total 5093 s]
round 1680: p = 0.681829015  (1+p)/2 = 0.840914508  added 22, best reduced cost -2.97e-09, columns 1953  [kernel 1.2 s, LP 0.2 s, total 5095 s]
round 1681: p = 0.681829015  (1+p)/2 = 0.840914508  added 18, best reduced cost -3.21e-09, columns 1971  [kernel 1.0 s, LP 0.2 s, total 5098 s]
round 1682: p = 0.681829015  (1+p)/2 = 0.840914508  added 23, best reduced cost -1.17e-07, columns 1994  [kernel 1.0 s, LP 0.3 s, total 5100 s]
round 1683: p = 0.681829015  (1+p)/2 = 0.840914508  added 21, best reduced cost -3.62e-09, columns 2015  [kernel 1.0 s, LP 0.1 s, total 5102 s]
round 1684: p = 0.681829015  (1+p)/2 = 0.840914508  added 21, best reduced cost -1.23e-08, columns 2036  [kernel 1.0 s, LP 0.2 s, total 5105 s]
round 1685: p = 0.681829015  (1+p)/2 = 0.840914508  added 22, best reduced cost -3.29e-09, columns 2058  [kernel 1.0 s, LP 0.2 s, total 5107 s]
round 1686: p = 0.681829015  (1+p)/2 = 0.840914508  added 21, best reduced cost -3.41e-09, columns 2079  [kernel 1.0 s, LP 0.1 s, total 5109 s]
round 1687: p = 0.681829015  (1+p)/2 = 0.840914508  added 23, best reduced cost -6.88e-08, columns 2102  [kernel 1.0 s, LP 0.3 s, total 5112 s]
round 1688: p = 0.681829015  (1+p)/2 = 0.840914508  added 22, best reduced cost -5.57e-08, columns 2124  [kernel 1.1 s, LP 0.6 s, total 5115 s]
round 1689: p = 0.681829015  (1+p)/2 = 0.840914508  added 29, best reduced cost -5.42e-09, columns 2153  [kernel 1.0 s, LP 0.3 s, total 5117 s]
round 1690: p = 0.681829015  (1+p)/2 = 0.840914508  added 26, best reduced cost -3.92e-09, columns 2179  [kernel 1.0 s, LP 0.3 s, total 5120 s]
round 1691: p = 0.681829015  (1+p)/2 = 0.840914507  added 26, best reduced cost -7.62e-08, columns 2205  [kernel 1.0 s, LP 0.6 s, total 5122 s]
round 1692: p = 0.681829015  (1+p)/2 = 0.840914507  added 26, best reduced cost -2.01e-08, columns 2231  [kernel 1.0 s, LP 0.4 s, total 5125 s]
round 1693: p = 0.681829015  (1+p)/2 = 0.840914507  added 23, best reduced cost -4.70e-09, columns 2254  [kernel 1.0 s, LP 0.2 s, total 5127 s]
round 1694: p = 0.681829015  (1+p)/2 = 0.840914507  added 28, best reduced cost -4.73e-09, columns 2282  [kernel 1.0 s, LP 0.3 s, total 5130 s]
round 1695: p = 0.681829015  (1+p)/2 = 0.840914507  added 20, best reduced cost -3.30e-09, columns 2302  [kernel 1.0 s, LP 0.3 s, total 5132 s]
round 1696: p = 0.681829015  (1+p)/2 = 0.840914507  added 23, best reduced cost -4.16e-07, columns 2325  [kernel 1.0 s, LP 0.4 s, total 5135 s]
round 1697: p = 0.681829015  (1+p)/2 = 0.840914507  added 22, best reduced cost -3.64e-09, columns 2347  [kernel 1.1 s, LP 0.2 s, total 5137 s]
round 1698: p = 0.681829015  (1+p)/2 = 0.840914507  added 23, best reduced cost -1.05e-07, columns 2370  [kernel 1.0 s, LP 0.4 s, total 5139 s]
round 1699: p = 0.681829014  (1+p)/2 = 0.840914507  added 22, best reduced cost -1.69e-06, columns 2392  [kernel 1.2 s, LP 1.0 s, total 5143 s]
round 1700: p = 0.681829014  (1+p)/2 = 0.840914507  added 39, best reduced cost -3.98e-07, columns 2431  [kernel 1.1 s, LP 0.9 s, total 5146 s]
round 1701: p = 0.681829014  (1+p)/2 = 0.840914507  added 49, best reduced cost -1.48e-07, columns 2480  [kernel 1.0 s, LP 0.8 s, total 5149 s]
round 1702: p = 0.681829013  (1+p)/2 = 0.840914507  added 48, best reduced cost -7.33e-08, columns 2528  [kernel 1.0 s, LP 0.7 s, total 5152 s]
round 1703: p = 0.681829013  (1+p)/2 = 0.840914506  added 48, best reduced cost -1.88e-08, columns 1536  [kernel 0.9 s, LP 0.5 s, total 5154 s]
round 1704: p = 0.681829013  (1+p)/2 = 0.840914506  added 36, best reduced cost -4.02e-08, columns 1572  [kernel 1.0 s, LP 0.4 s, total 5157 s]
round 1705: p = 0.681829013  (1+p)/2 = 0.840914506  added 38, best reduced cost -8.16e-08, columns 1610  [kernel 1.0 s, LP 0.6 s, total 5160 s]
round 1706: p = 0.681829012  (1+p)/2 = 0.840914506  added 39, best reduced cost -1.81e-07, columns 1649  [kernel 1.0 s, LP 0.6 s, total 5162 s]
round 1707: p = 0.681829012  (1+p)/2 = 0.840914506  added 38, best reduced cost -3.19e-08, columns 1687  [kernel 1.0 s, LP 0.4 s, total 5165 s]
round 1708: p = 0.681829011  (1+p)/2 = 0.840914506  added 36, best reduced cost -1.09e-06, columns 1723  [kernel 1.1 s, LP 0.8 s, total 5168 s]
round 1709: p = 0.681829011  (1+p)/2 = 0.840914505  added 52, best reduced cost -4.68e-08, columns 1775  [kernel 1.1 s, LP 0.5 s, total 5171 s]
round 1710: p = 0.681829011  (1+p)/2 = 0.840914505  added 36, best reduced cost -1.42e-08, columns 1811  [kernel 1.1 s, LP 0.6 s, total 5174 s]
round 1711: p = 0.681829011  (1+p)/2 = 0.840914505  added 44, best reduced cost -2.12e-08, columns 1855  [kernel 1.0 s, LP 0.4 s, total 5176 s]
round 1712: p = 0.681829010  (1+p)/2 = 0.840914505  added 36, best reduced cost -7.10e-09, columns 1891  [kernel 1.0 s, LP 0.5 s, total 5179 s]
round 1713: p = 0.681829010  (1+p)/2 = 0.840914505  added 38, best reduced cost -1.12e-07, columns 1929  [kernel 1.1 s, LP 0.4 s, total 5182 s]
round 1714: p = 0.681829010  (1+p)/2 = 0.840914505  added 33, best reduced cost -1.48e-08, columns 1962  [kernel 1.1 s, LP 0.4 s, total 5184 s]
round 1715: p = 0.681829010  (1+p)/2 = 0.840914505  added 35, best reduced cost -2.66e-08, columns 1997  [kernel 1.0 s, LP 0.5 s, total 5187 s]
round 1716: p = 0.681829010  (1+p)/2 = 0.840914505  added 37, best reduced cost -7.05e-09, columns 2034  [kernel 1.1 s, LP 0.5 s, total 5189 s]
round 1717: p = 0.681829010  (1+p)/2 = 0.840914505  added 30, best reduced cost -5.83e-09, columns 2064  [kernel 1.0 s, LP 0.4 s, total 5192 s]
round 1718: p = 0.681829010  (1+p)/2 = 0.840914505  added 31, best reduced cost -5.28e-09, columns 2095  [kernel 1.0 s, LP 0.5 s, total 5195 s]
round 1719: p = 0.681829010  (1+p)/2 = 0.840914505  added 32, best reduced cost -6.19e-09, columns 2127  [kernel 1.0 s, LP 0.4 s, total 5197 s]
round 1720: p = 0.681829010  (1+p)/2 = 0.840914505  added 33, best reduced cost -3.09e-08, columns 2160  [kernel 1.0 s, LP 0.4 s, total 5200 s]
round 1721: p = 0.681829009  (1+p)/2 = 0.840914505  added 28, best reduced cost -4.33e-08, columns 2188  [kernel 1.0 s, LP 0.4 s, total 5202 s]
round 1722: p = 0.681829009  (1+p)/2 = 0.840914505  added 26, best reduced cost -4.69e-09, columns 2214  [kernel 1.0 s, LP 0.6 s, total 5205 s]
round 1723: p = 0.681829009  (1+p)/2 = 0.840914505  added 28, best reduced cost -2.53e-08, columns 2242  [kernel 1.0 s, LP 0.3 s, total 5208 s]
round 1724: p = 0.681829009  (1+p)/2 = 0.840914505  added 25, best reduced cost -5.01e-09, columns 2267  [kernel 1.0 s, LP 0.6 s, total 5210 s]
round 1725: p = 0.681829009  (1+p)/2 = 0.840914505  added 31, best reduced cost -8.13e-08, columns 2298  [kernel 1.2 s, LP 0.6 s, total 5214 s]
round 1726: p = 0.681829009  (1+p)/2 = 0.840914505  added 27, best reduced cost -4.13e-09, columns 2325  [kernel 1.3 s, LP 0.6 s, total 5217 s]
round 1727: p = 0.681829009  (1+p)/2 = 0.840914505  added 27, best reduced cost -5.72e-09, columns 2352  [kernel 1.2 s, LP 0.5 s, total 5221 s]
round 1728: p = 0.681829009  (1+p)/2 = 0.840914505  added 26, best reduced cost -4.08e-09, columns 2378  [kernel 1.4 s, LP 0.5 s, total 5224 s]
round 1729: p = 0.681829009  (1+p)/2 = 0.840914505  added 30, best reduced cost -1.66e-08, columns 2408  [kernel 1.3 s, LP 0.6 s, total 5228 s]
round 1730: p = 0.681829009  (1+p)/2 = 0.840914505  added 27, best reduced cost -4.62e-09, columns 2435  [kernel 1.2 s, LP 0.4 s, total 5231 s]
round 1731: p = 0.681829009  (1+p)/2 = 0.840914504  added 30, best reduced cost -4.83e-09, columns 2465  [kernel 1.3 s, LP 0.5 s, total 5234 s]
round 1732: p = 0.681829009  (1+p)/2 = 0.840914504  added 25, best reduced cost -5.63e-08, columns 2490  [kernel 1.3 s, LP 0.5 s, total 5238 s]
round 1733: p = 0.681829009  (1+p)/2 = 0.840914504  added 29, best reduced cost -4.22e-09, columns 2519  [kernel 1.3 s, LP 0.4 s, total 5241 s]
round 1734: p = 0.681829009  (1+p)/2 = 0.840914504  added 28, best reduced cost -2.97e-08, columns 2547  [kernel 1.0 s, LP 0.4 s, total 5243 s]
round 1735: p = 0.681829009  (1+p)/2 = 0.840914504  added 28, best reduced cost -1.68e-07, columns 1536  [kernel 1.0 s, LP 0.3 s, total 5246 s]
round 1736: p = 0.681829009  (1+p)/2 = 0.840914504  added 32, best reduced cost -4.37e-08, columns 1568  [kernel 1.0 s, LP 0.3 s, total 5248 s]
round 1737: p = 0.681829009  (1+p)/2 = 0.840914504  added 29, best reduced cost -1.01e-07, columns 1597  [kernel 1.0 s, LP 0.2 s, total 5251 s]
round 1738: p = 0.681829009  (1+p)/2 = 0.840914504  added 33, best reduced cost -2.38e-08, columns 1630  [kernel 1.2 s, LP 0.3 s, total 5253 s]
round 1739: p = 0.681829009  (1+p)/2 = 0.840914504  added 26, best reduced cost -1.03e-07, columns 1656  [kernel 1.0 s, LP 0.4 s, total 5256 s]
round 1740: p = 0.681829008  (1+p)/2 = 0.840914504  added 28, best reduced cost -3.89e-08, columns 1684  [kernel 1.0 s, LP 0.3 s, total 5258 s]
round 1741: p = 0.681829008  (1+p)/2 = 0.840914504  added 24, best reduced cost -2.09e-08, columns 1708  [kernel 1.0 s, LP 0.2 s, total 5261 s]
round 1742: p = 0.681829008  (1+p)/2 = 0.840914504  added 25, best reduced cost -1.48e-08, columns 1733  [kernel 1.1 s, LP 0.1 s, total 5263 s]
round 1743: p = 0.681829008  (1+p)/2 = 0.840914504  added 24, best reduced cost -4.60e-09, columns 1757  [kernel 1.0 s, LP 0.3 s, total 5266 s]
round 1744: p = 0.681829008  (1+p)/2 = 0.840914504  added 25, best reduced cost -1.95e-07, columns 1782  [kernel 1.0 s, LP 0.4 s, total 5268 s]
round 1745: p = 0.681829008  (1+p)/2 = 0.840914504  added 23, best reduced cost -3.30e-09, columns 1805  [kernel 1.0 s, LP 0.4 s, total 5271 s]
round 1746: p = 0.681829008  (1+p)/2 = 0.840914504  added 29, best reduced cost -5.42e-09, columns 1834  [kernel 1.0 s, LP 0.3 s, total 5273 s]
round 1747: p = 0.681829008  (1+p)/2 = 0.840914504  added 27, best reduced cost -4.48e-09, columns 1861  [kernel 1.0 s, LP 0.4 s, total 5275 s]
round 1748: p = 0.681829008  (1+p)/2 = 0.840914504  added 28, best reduced cost -3.74e-07, columns 1889  [kernel 1.0 s, LP 0.9 s, total 5278 s]
round 1749: p = 0.681829008  (1+p)/2 = 0.840914504  added 37, best reduced cost -5.65e-08, columns 1926  [kernel 1.0 s, LP 0.6 s, total 5281 s]
round 1750: p = 0.681829008  (1+p)/2 = 0.840914504  added 31, best reduced cost -2.72e-08, columns 1957  [kernel 1.0 s, LP 0.8 s, total 5284 s]
round 1751: p = 0.681829007  (1+p)/2 = 0.840914504  added 32, best reduced cost -8.49e-08, columns 1989  [kernel 1.0 s, LP 0.7 s, total 5287 s]
round 1752: p = 0.681829007  (1+p)/2 = 0.840914503  added 31, best reduced cost -1.12e-06, columns 2020  [kernel 1.0 s, LP 1.0 s, total 5290 s]
round 1753: p = 0.681829006  (1+p)/2 = 0.840914503  added 51, best reduced cost -8.36e-07, columns 2071  [kernel 1.0 s, LP 1.0 s, total 5293 s]
round 1754: p = 0.681829006  (1+p)/2 = 0.840914503  added 43, best reduced cost -2.14e-07, columns 2114  [kernel 1.0 s, LP 0.8 s, total 5296 s]
round 1755: p = 0.681829005  (1+p)/2 = 0.840914503  added 37, best reduced cost -6.30e-08, columns 2151  [kernel 1.0 s, LP 0.8 s, total 5299 s]
round 1756: p = 0.681829005  (1+p)/2 = 0.840914503  added 37, best reduced cost -5.47e-08, columns 2188  [kernel 1.1 s, LP 0.7 s, total 5302 s]
round 1757: p = 0.681829005  (1+p)/2 = 0.840914502  added 38, best reduced cost -1.87e-08, columns 2226  [kernel 1.0 s, LP 0.8 s, total 5305 s]
round 1758: p = 0.681829005  (1+p)/2 = 0.840914502  added 34, best reduced cost -1.15e-07, columns 2260  [kernel 1.0 s, LP 0.5 s, total 5308 s]
round 1759: p = 0.681829005  (1+p)/2 = 0.840914502  added 31, best reduced cost -9.95e-09, columns 2291  [kernel 1.0 s, LP 0.5 s, total 5310 s]
round 1760: p = 0.681829005  (1+p)/2 = 0.840914502  added 30, best reduced cost -7.03e-09, columns 2321  [kernel 1.0 s, LP 0.5 s, total 5313 s]
round 1761: p = 0.681829004  (1+p)/2 = 0.840914502  added 32, best reduced cost -8.88e-08, columns 2353  [kernel 1.0 s, LP 0.7 s, total 5316 s]
round 1762: p = 0.681829004  (1+p)/2 = 0.840914502  added 31, best reduced cost -7.87e-09, columns 2384  [kernel 1.0 s, LP 0.6 s, total 5319 s]
round 1763: p = 0.681829004  (1+p)/2 = 0.840914502  added 35, best reduced cost -3.72e-08, columns 2419  [kernel 1.0 s, LP 0.5 s, total 5321 s]
round 1764: p = 0.681829004  (1+p)/2 = 0.840914502  added 29, best reduced cost -5.74e-09, columns 2448  [kernel 1.0 s, LP 0.4 s, total 5324 s]
round 1765: p = 0.681829004  (1+p)/2 = 0.840914502  added 26, best reduced cost -3.79e-09, columns 2474  [kernel 1.0 s, LP 0.6 s, total 5326 s]
round 1766: p = 0.681829004  (1+p)/2 = 0.840914502  added 29, best reduced cost -1.14e-07, columns 2503  [kernel 1.0 s, LP 0.4 s, total 5329 s]
round 1767: p = 0.681829004  (1+p)/2 = 0.840914502  added 27, best reduced cost -7.06e-08, columns 2530  [kernel 1.0 s, LP 0.4 s, total 5331 s]
round 1768: p = 0.681829004  (1+p)/2 = 0.840914502  added 29, best reduced cost -4.87e-09, columns 2559  [kernel 1.0 s, LP 0.3 s, total 5334 s]
round 1769: p = 0.681829004  (1+p)/2 = 0.840914502  added 28, best reduced cost -6.76e-08, columns 1536  [kernel 1.0 s, LP 0.2 s, total 5336 s]
round 1770: p = 0.681829004  (1+p)/2 = 0.840914502  added 24, best reduced cost -4.35e-09, columns 1560  [kernel 1.0 s, LP 0.3 s, total 5339 s]
round 1771: p = 0.681829004  (1+p)/2 = 0.840914502  added 28, best reduced cost -4.95e-09, columns 1588  [kernel 1.0 s, LP 0.2 s, total 5341 s]
round 1772: p = 0.681829004  (1+p)/2 = 0.840914502  added 28, best reduced cost -1.86e-08, columns 1616  [kernel 1.0 s, LP 0.3 s, total 5343 s]
round 1773: p = 0.681829004  (1+p)/2 = 0.840914502  added 24, best reduced cost -3.82e-09, columns 1640  [kernel 1.0 s, LP 0.3 s, total 5346 s]
round 1774: p = 0.681829004  (1+p)/2 = 0.840914502  added 28, best reduced cost -7.56e-09, columns 1668  [kernel 1.0 s, LP 0.2 s, total 5348 s]
round 1775: p = 0.681829004  (1+p)/2 = 0.840914502  added 24, best reduced cost -4.40e-09, columns 1692  [kernel 1.0 s, LP 0.3 s, total 5351 s]
round 1776: p = 0.681829004  (1+p)/2 = 0.840914502  added 25, best reduced cost -4.29e-08, columns 1717  [kernel 1.0 s, LP 0.4 s, total 5353 s]
round 1777: p = 0.681829004  (1+p)/2 = 0.840914502  added 28, best reduced cost -1.44e-07, columns 1745  [kernel 1.0 s, LP 0.3 s, total 5356 s]
round 1778: p = 0.681829004  (1+p)/2 = 0.840914502  added 26, best reduced cost -4.07e-09, columns 1771  [kernel 1.0 s, LP 0.2 s, total 5358 s]
round 1779: p = 0.681829004  (1+p)/2 = 0.840914502  added 24, best reduced cost -3.15e-07, columns 1795  [kernel 0.9 s, LP 0.4 s, total 5360 s]
round 1780: p = 0.681829004  (1+p)/2 = 0.840914502  added 24, best reduced cost -4.59e-08, columns 1819  [kernel 0.9 s, LP 0.4 s, total 5363 s]
round 1781: p = 0.681829003  (1+p)/2 = 0.840914502  added 25, best reduced cost -4.80e-09, columns 1844  [kernel 0.9 s, LP 0.4 s, total 5365 s]
round 1782: p = 0.681829003  (1+p)/2 = 0.840914502  added 29, best reduced cost -4.87e-09, columns 1873  [kernel 0.9 s, LP 0.3 s, total 5367 s]
round 1783: p = 0.681829003  (1+p)/2 = 0.840914502  added 29, best reduced cost -4.13e-08, columns 1902  [kernel 0.9 s, LP 0.3 s, total 5370 s]
round 1784: p = 0.681829003  (1+p)/2 = 0.840914502  added 30, best reduced cost -8.54e-08, columns 1932  [kernel 0.9 s, LP 0.3 s, total 5372 s]
round 1785: p = 0.681829003  (1+p)/2 = 0.840914502  added 25, best reduced cost -1.56e-08, columns 1957  [kernel 0.9 s, LP 0.3 s, total 5374 s]
round 1786: p = 0.681829003  (1+p)/2 = 0.840914502  added 29, best reduced cost -1.49e-07, columns 1986  [kernel 0.9 s, LP 0.3 s, total 5377 s]
round 1787: p = 0.681829003  (1+p)/2 = 0.840914502  added 29, best reduced cost -3.67e-09, columns 2015  [kernel 1.0 s, LP 0.3 s, total 5379 s]
round 1788: p = 0.681829003  (1+p)/2 = 0.840914502  added 26, best reduced cost -4.57e-09, columns 2041  [kernel 0.9 s, LP 0.4 s, total 5381 s]
round 1789: p = 0.681829003  (1+p)/2 = 0.840914502  added 29, best reduced cost -5.30e-09, columns 2070  [kernel 0.9 s, LP 0.2 s, total 5384 s]
round 1790: p = 0.681829003  (1+p)/2 = 0.840914502  added 26, best reduced cost -6.03e-09, columns 2096  [kernel 0.9 s, LP 0.3 s, total 5386 s]
round 1791: p = 0.681829003  (1+p)/2 = 0.840914502  added 23, best reduced cost -2.06e-07, columns 2119  [kernel 0.9 s, LP 0.3 s, total 5388 s]
round 1792: p = 0.681829003  (1+p)/2 = 0.840914502  added 22, best reduced cost -3.17e-09, columns 2141  [kernel 0.9 s, LP 0.4 s, total 5391 s]
round 1793: p = 0.681829003  (1+p)/2 = 0.840914501  added 24, best reduced cost -3.21e-09, columns 2165  [kernel 0.9 s, LP 0.1 s, total 5393 s]
round 1794: p = 0.681829003  (1+p)/2 = 0.840914501  added 27, best reduced cost -2.34e-08, columns 2192  [kernel 0.9 s, LP 0.3 s, total 5395 s]
round 1795: p = 0.681829003  (1+p)/2 = 0.840914501  added 22, best reduced cost -5.43e-08, columns 2214  [kernel 0.9 s, LP 0.4 s, total 5397 s]
round 1796: p = 0.681829003  (1+p)/2 = 0.840914501  added 31, best reduced cost -2.13e-08, columns 2245  [kernel 0.9 s, LP 0.2 s, total 5399 s]
round 1797: p = 0.681829003  (1+p)/2 = 0.840914501  added 22, best reduced cost -5.36e-08, columns 2267  [kernel 0.9 s, LP 0.5 s, total 5402 s]
round 1798: p = 0.681829003  (1+p)/2 = 0.840914501  added 22, best reduced cost -1.12e-08, columns 2289  [kernel 0.9 s, LP 0.4 s, total 5404 s]
round 1799: p = 0.681829003  (1+p)/2 = 0.840914501  added 27, best reduced cost -3.43e-08, columns 2316  [kernel 0.9 s, LP 0.4 s, total 5407 s]
round 1800: p = 0.681829003  (1+p)/2 = 0.840914501  added 21, best reduced cost -3.35e-09, columns 2337  [kernel 1.0 s, LP 0.1 s, total 5409 s]
round 1801: p = 0.681829003  (1+p)/2 = 0.840914501  added 17, best reduced cost -3.23e-09, columns 2354  [kernel 0.9 s, LP 0.3 s, total 5411 s]
round 1802: p = 0.681829003  (1+p)/2 = 0.840914501  added 17, best reduced cost -2.61e-09, columns 2371  [kernel 0.9 s, LP 0.2 s, total 5414 s]
round 1803: p = 0.681829003  (1+p)/2 = 0.840914501  added 20, best reduced cost -1.24e-07, columns 2391  [kernel 0.9 s, LP 0.4 s, total 5416 s]
round 1804: p = 0.681829003  (1+p)/2 = 0.840914501  added 22, best reduced cost -2.91e-09, columns 2413  [kernel 0.9 s, LP 0.3 s, total 5418 s]
round 1805: p = 0.681829003  (1+p)/2 = 0.840914501  added 23, best reduced cost -2.94e-09, columns 2436  [kernel 0.9 s, LP 0.2 s, total 5420 s]
round 1806: p = 0.681829003  (1+p)/2 = 0.840914501  added 19, best reduced cost -2.80e-09, columns 2455  [kernel 0.9 s, LP 0.3 s, total 5423 s]
round 1807: p = 0.681829003  (1+p)/2 = 0.840914501  added 19, best reduced cost -3.30e-09, columns 2474  [kernel 0.9 s, LP 0.2 s, total 5425 s]
round 1808: p = 0.681829003  (1+p)/2 = 0.840914501  added 20, best reduced cost -6.79e-08, columns 2494  [kernel 0.9 s, LP 0.3 s, total 5427 s]
round 1809: p = 0.681829003  (1+p)/2 = 0.840914501  added 24, best reduced cost -3.00e-09, columns 2518  [kernel 0.9 s, LP 0.1 s, total 5429 s]
round 1810: p = 0.681829003  (1+p)/2 = 0.840914501  added 19, best reduced cost -2.67e-08, columns 2537  [kernel 0.9 s, LP 0.3 s, total 5432 s]
round 1811: p = 0.681829003  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.78e-09, columns 2552  [kernel 0.9 s, LP 0.2 s, total 5434 s]
round 1812: p = 0.681829002  (1+p)/2 = 0.840914501  added 22, best reduced cost -9.61e-08, columns 1536  [kernel 0.9 s, LP 0.2 s, total 5436 s]
round 1813: p = 0.681829002  (1+p)/2 = 0.840914501  added 24, best reduced cost -2.90e-09, columns 1560  [kernel 0.9 s, LP 0.1 s, total 5438 s]
round 1814: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -2.64e-09, columns 1574  [kernel 0.9 s, LP 0.3 s, total 5440 s]
round 1815: p = 0.681829002  (1+p)/2 = 0.840914501  added 23, best reduced cost -4.13e-09, columns 1597  [kernel 0.9 s, LP 0.2 s, total 5442 s]
round 1816: p = 0.681829002  (1+p)/2 = 0.840914501  added 19, best reduced cost -3.49e-09, columns 1616  [kernel 0.9 s, LP 0.1 s, total 5444 s]
round 1817: p = 0.681829002  (1+p)/2 = 0.840914501  added 22, best reduced cost -2.68e-08, columns 1638  [kernel 0.9 s, LP 0.2 s, total 5447 s]
round 1818: p = 0.681829002  (1+p)/2 = 0.840914501  added 17, best reduced cost -3.68e-09, columns 1655  [kernel 0.9 s, LP 0.2 s, total 5449 s]
round 1819: p = 0.681829002  (1+p)/2 = 0.840914501  added 20, best reduced cost -2.76e-09, columns 1675  [kernel 0.9 s, LP 0.2 s, total 5451 s]
round 1820: p = 0.681829002  (1+p)/2 = 0.840914501  added 22, best reduced cost -2.44e-08, columns 1697  [kernel 0.9 s, LP 0.2 s, total 5453 s]
round 1821: p = 0.681829002  (1+p)/2 = 0.840914501  added 9, best reduced cost -2.21e-09, columns 1706  [kernel 0.9 s, LP 0.2 s, total 5455 s]
round 1822: p = 0.681829002  (1+p)/2 = 0.840914501  added 18, best reduced cost -2.53e-09, columns 1724  [kernel 0.9 s, LP 0.1 s, total 5458 s]
round 1823: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -2.46e-09, columns 1738  [kernel 0.9 s, LP 0.2 s, total 5460 s]
round 1824: p = 0.681829002  (1+p)/2 = 0.840914501  added 23, best reduced cost -3.15e-09, columns 1761  [kernel 0.9 s, LP 0.1 s, total 5462 s]
round 1825: p = 0.681829002  (1+p)/2 = 0.840914501  added 18, best reduced cost -3.88e-08, columns 1779  [kernel 0.9 s, LP 0.1 s, total 5464 s]
round 1826: p = 0.681829002  (1+p)/2 = 0.840914501  added 19, best reduced cost -2.83e-08, columns 1798  [kernel 0.9 s, LP 0.1 s, total 5466 s]
round 1827: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -3.05e-07, columns 1812  [kernel 0.9 s, LP 0.2 s, total 5468 s]
round 1828: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -2.02e-09, columns 1826  [kernel 0.9 s, LP 0.3 s, total 5470 s]
round 1829: p = 0.681829002  (1+p)/2 = 0.840914501  added 16, best reduced cost -7.74e-08, columns 1842  [kernel 0.9 s, LP 0.3 s, total 5473 s]
round 1830: p = 0.681829002  (1+p)/2 = 0.840914501  added 26, best reduced cost -3.96e-09, columns 1868  [kernel 0.9 s, LP 0.2 s, total 5475 s]
round 1831: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -2.62e-09, columns 1882  [kernel 0.9 s, LP 0.3 s, total 5477 s]
round 1832: p = 0.681829002  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.62e-09, columns 1897  [kernel 0.9 s, LP 0.1 s, total 5479 s]
round 1833: p = 0.681829002  (1+p)/2 = 0.840914501  added 15, best reduced cost -6.70e-08, columns 1912  [kernel 0.9 s, LP 0.2 s, total 5482 s]
round 1834: p = 0.681829002  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.99e-09, columns 1927  [kernel 0.9 s, LP 0.2 s, total 5484 s]
round 1835: p = 0.681829002  (1+p)/2 = 0.840914501  added 22, best reduced cost -2.60e-09, columns 1949  [kernel 0.9 s, LP 0.2 s, total 5486 s]
round 1836: p = 0.681829002  (1+p)/2 = 0.840914501  added 19, best reduced cost -2.13e-09, columns 1968  [kernel 0.9 s, LP 0.2 s, total 5488 s]
round 1837: p = 0.681829002  (1+p)/2 = 0.840914501  added 11, best reduced cost -2.19e-09, columns 1979  [kernel 0.9 s, LP 0.2 s, total 5490 s]
round 1838: p = 0.681829002  (1+p)/2 = 0.840914501  added 16, best reduced cost -7.54e-09, columns 1995  [kernel 0.9 s, LP 0.1 s, total 5492 s]
round 1839: p = 0.681829002  (1+p)/2 = 0.840914501  added 11, best reduced cost -2.15e-09, columns 2006  [kernel 0.9 s, LP 0.1 s, total 5495 s]
round 1840: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -2.41e-09, columns 2020  [kernel 0.9 s, LP 0.2 s, total 5497 s]
round 1841: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -8.25e-08, columns 2034  [kernel 0.9 s, LP 0.2 s, total 5499 s]
round 1842: p = 0.681829002  (1+p)/2 = 0.840914501  added 23, best reduced cost -2.90e-09, columns 2057  [kernel 0.9 s, LP 0.1 s, total 5501 s]
round 1843: p = 0.681829002  (1+p)/2 = 0.840914501  added 17, best reduced cost -1.50e-07, columns 2074  [kernel 0.9 s, LP 0.2 s, total 5503 s]
round 1844: p = 0.681829002  (1+p)/2 = 0.840914501  added 13, best reduced cost -2.24e-09, columns 2087  [kernel 0.9 s, LP 0.1 s, total 5505 s]
round 1845: p = 0.681829002  (1+p)/2 = 0.840914501  added 10, best reduced cost -1.88e-09, columns 2097  [kernel 0.9 s, LP 0.2 s, total 5508 s]
round 1846: p = 0.681829002  (1+p)/2 = 0.840914501  added 10, best reduced cost -2.40e-09, columns 2107  [kernel 0.9 s, LP 0.1 s, total 5510 s]
round 1847: p = 0.681829002  (1+p)/2 = 0.840914501  added 17, best reduced cost -3.31e-08, columns 2124  [kernel 0.9 s, LP 0.1 s, total 5512 s]
round 1848: p = 0.681829002  (1+p)/2 = 0.840914501  added 19, best reduced cost -4.92e-09, columns 2143  [kernel 0.9 s, LP 0.2 s, total 5514 s]
round 1849: p = 0.681829002  (1+p)/2 = 0.840914501  added 11, best reduced cost -1.43e-07, columns 2154  [kernel 0.9 s, LP 0.3 s, total 5516 s]
round 1850: p = 0.681829002  (1+p)/2 = 0.840914501  added 15, best reduced cost -4.28e-08, columns 2169  [kernel 0.9 s, LP 0.2 s, total 5519 s]
round 1851: p = 0.681829002  (1+p)/2 = 0.840914501  added 12, best reduced cost -1.97e-09, columns 2181  [kernel 0.9 s, LP 0.1 s, total 5521 s]
round 1852: p = 0.681829002  (1+p)/2 = 0.840914501  added 20, best reduced cost -2.51e-09, columns 2201  [kernel 0.9 s, LP 0.2 s, total 5523 s]
round 1853: p = 0.681829002  (1+p)/2 = 0.840914501  added 18, best reduced cost -2.16e-09, columns 2219  [kernel 0.9 s, LP 0.1 s, total 5525 s]
round 1854: p = 0.681829002  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.60e-09, columns 2234  [kernel 0.9 s, LP 0.2 s, total 5527 s]
round 1855: p = 0.681829002  (1+p)/2 = 0.840914501  added 18, best reduced cost -2.95e-09, columns 2252  [kernel 0.9 s, LP 0.2 s, total 5529 s]
round 1856: p = 0.681829002  (1+p)/2 = 0.840914501  added 16, best reduced cost -2.71e-07, columns 2268  [kernel 0.9 s, LP 0.5 s, total 5532 s]
round 1857: p = 0.681829002  (1+p)/2 = 0.840914501  added 22, best reduced cost -3.25e-08, columns 2290  [kernel 0.9 s, LP 0.2 s, total 5534 s]
round 1858: p = 0.681829002  (1+p)/2 = 0.840914501  added 16, best reduced cost -2.39e-09, columns 2306  [kernel 0.9 s, LP 0.3 s, total 5536 s]
round 1859: p = 0.681829002  (1+p)/2 = 0.840914501  added 18, best reduced cost -5.86e-08, columns 2324  [kernel 0.9 s, LP 0.2 s, total 5539 s]
round 1860: p = 0.681829002  (1+p)/2 = 0.840914501  added 14, best reduced cost -3.37e-09, columns 2338  [kernel 0.9 s, LP 0.2 s, total 5541 s]
round 1861: p = 0.681829002  (1+p)/2 = 0.840914501  added 25, best reduced cost -4.97e-08, columns 2363  [kernel 0.9 s, LP 0.2 s, total 5543 s]
round 1862: p = 0.681829002  (1+p)/2 = 0.840914501  added 21, best reduced cost -2.78e-09, columns 2384  [kernel 0.9 s, LP 0.1 s, total 5545 s]
round 1863: p = 0.681829001  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.57e-09, columns 2399  [kernel 0.9 s, LP 0.2 s, total 5547 s]
round 1864: p = 0.681829001  (1+p)/2 = 0.840914501  added 20, best reduced cost -2.35e-09, columns 2419  [kernel 0.9 s, LP 0.3 s, total 5550 s]
round 1865: p = 0.681829001  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.21e-09, columns 2434  [kernel 0.9 s, LP 0.3 s, total 5552 s]
round 1866: p = 0.681829001  (1+p)/2 = 0.840914501  added 18, best reduced cost -2.50e-09, columns 2452  [kernel 0.9 s, LP 0.2 s, total 5554 s]
round 1867: p = 0.681829001  (1+p)/2 = 0.840914501  added 17, best reduced cost -2.01e-09, columns 2469  [kernel 0.9 s, LP 0.2 s, total 5556 s]
round 1868: p = 0.681829001  (1+p)/2 = 0.840914501  added 12, best reduced cost -2.34e-09, columns 2481  [kernel 0.9 s, LP 0.2 s, total 5559 s]
round 1869: p = 0.681829001  (1+p)/2 = 0.840914501  added 14, best reduced cost -1.95e-09, columns 2495  [kernel 1.0 s, LP 0.1 s, total 5561 s]
round 1870: p = 0.681829001  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.29e-09, columns 2510  [kernel 0.9 s, LP 0.1 s, total 5563 s]
round 1871: p = 0.681829001  (1+p)/2 = 0.840914501  added 7, best reduced cost -1.98e-09, columns 2517  [kernel 0.9 s, LP 0.4 s, total 5565 s]
round 1872: p = 0.681829001  (1+p)/2 = 0.840914501  added 17, best reduced cost -2.56e-09, columns 2534  [kernel 0.9 s, LP 0.2 s, total 5568 s]
round 1873: p = 0.681829001  (1+p)/2 = 0.840914501  added 11, best reduced cost -2.32e-09, columns 2545  [kernel 0.9 s, LP 0.2 s, total 5570 s]
round 1874: p = 0.681829001  (1+p)/2 = 0.840914501  added 11, best reduced cost -4.27e-08, columns 2556  [kernel 0.9 s, LP 0.1 s, total 5572 s]
round 1875: p = 0.681829001  (1+p)/2 = 0.840914501  added 10, best reduced cost -2.82e-09, columns 1536  [kernel 0.9 s, LP 0.1 s, total 5574 s]
round 1876: p = 0.681829001  (1+p)/2 = 0.840914501  added 22, best reduced cost -2.71e-09, columns 1558  [kernel 0.9 s, LP 0.1 s, total 5576 s]
round 1877: p = 0.681829001  (1+p)/2 = 0.840914501  added 19, best reduced cost -2.87e-09, columns 1577  [kernel 0.9 s, LP 0.1 s, total 5578 s]
round 1878: p = 0.681829001  (1+p)/2 = 0.840914501  added 11, best reduced cost -2.33e-09, columns 1588  [kernel 0.9 s, LP 0.1 s, total 5580 s]
round 1879: p = 0.681829001  (1+p)/2 = 0.840914501  added 8, best reduced cost -1.78e-09, columns 1596  [kernel 0.9 s, LP 0.1 s, total 5582 s]
round 1880: p = 0.681829001  (1+p)/2 = 0.840914501  added 11, best reduced cost -2.21e-09, columns 1607  [kernel 0.9 s, LP 0.0 s, total 5584 s]
round 1881: p = 0.681829001  (1+p)/2 = 0.840914501  added 19, best reduced cost -2.88e-09, columns 1626  [kernel 0.9 s, LP 0.1 s, total 5587 s]
round 1882: p = 0.681829001  (1+p)/2 = 0.840914501  added 7, best reduced cost -2.00e-09, columns 1633  [kernel 0.9 s, LP 0.2 s, total 5589 s]
round 1883: p = 0.681829001  (1+p)/2 = 0.840914501  added 11, best reduced cost -2.54e-09, columns 1644  [kernel 0.9 s, LP 0.1 s, total 5591 s]
round 1884: p = 0.681829001  (1+p)/2 = 0.840914501  added 10, best reduced cost -1.65e-09, columns 1654  [kernel 0.9 s, LP 0.1 s, total 5593 s]
round 1885: p = 0.681829001  (1+p)/2 = 0.840914501  added 17, best reduced cost -2.94e-09, columns 1671  [kernel 0.9 s, LP 0.1 s, total 5595 s]
round 1886: p = 0.681829001  (1+p)/2 = 0.840914501  added 15, best reduced cost -5.12e-08, columns 1686  [kernel 0.9 s, LP 0.1 s, total 5597 s]
round 1887: p = 0.681829001  (1+p)/2 = 0.840914501  added 6, best reduced cost -1.82e-07, columns 1692  [kernel 0.9 s, LP 0.2 s, total 5599 s]
round 1888: p = 0.681829001  (1+p)/2 = 0.840914501  added 15, best reduced cost -2.81e-09, columns 1707  [kernel 0.9 s, LP 0.3 s, total 5602 s]
round 1889: p = 0.681829001  (1+p)/2 = 0.840914501  added 17, best reduced cost -1.89e-08, columns 1724  [kernel 0.9 s, LP 0.2 s, total 5604 s]
round 1890: p = 0.681829001  (1+p)/2 = 0.840914501  added 17, best reduced cost -6.15e-08, columns 1741  [kernel 0.9 s, LP 0.3 s, total 5606 s]
round 1891: p = 0.681829001  (1+p)/2 = 0.840914501  added 22, best reduced cost -3.42e-09, columns 1763  [kernel 0.9 s, LP 0.1 s, total 5608 s]
round 1892: p = 0.681829001  (1+p)/2 = 0.840914501  added 18, best reduced cost -5.19e-08, columns 1781  [kernel 1.0 s, LP 0.1 s, total 5610 s]
round 1893: p = 0.681829001  (1+p)/2 = 0.840914501  added 7, best reduced cost -1.84e-09, columns 1788  [kernel 0.9 s, LP 0.2 s, total 5612 s]
round 1894: p = 0.681829001  (1+p)/2 = 0.840914501  added 18, best reduced cost -2.80e-08, columns 1806  [kernel 0.9 s, LP 0.2 s, total 5615 s]
round 1895: p = 0.681829001  (1+p)/2 = 0.840914501  added 18, best reduced cost -2.10e-09, columns 1824  [kernel 0.9 s, LP 0.1 s, total 5617 s]
round 1896: p = 0.681829001  (1+p)/2 = 0.840914501  added 17, best reduced cost -1.89e-09, columns 1841  [kernel 0.9 s, LP 0.1 s, total 5619 s]
round 1897: p = 0.681829001  (1+p)/2 = 0.840914501  added 19, best reduced cost -2.44e-09, columns 1860  [kernel 0.9 s, LP 0.2 s, total 5621 s]
round 1898: p = 0.681829001  (1+p)/2 = 0.840914501  added 15, best reduced cost -4.05e-08, columns 1875  [kernel 0.9 s, LP 0.3 s, total 5623 s]
round 1899: p = 0.681829001  (1+p)/2 = 0.840914501  added 14, best reduced cost -2.34e-09, columns 1889  [kernel 0.9 s, LP 0.1 s, total 5625 s]
round 1900: p = 0.681829001  (1+p)/2 = 0.840914501  added 12, best reduced cost -2.13e-09, columns 1901  [kernel 0.9 s, LP 0.1 s, total 5627 s]
round 1901: p = 0.681829001  (1+p)/2 = 0.840914501  added 16, best reduced cost -2.19e-09, columns 1917  [kernel 0.9 s, LP 0.1 s, total 5630 s]
round 1902: p = 0.681829001  (1+p)/2 = 0.840914501  added 22, best reduced cost -3.19e-09, columns 1939  [kernel 0.8 s, LP 0.2 s, total 5632 s]
round 1903: p = 0.681829001  (1+p)/2 = 0.840914501  added 16, best reduced cost -1.08e-07, columns 1955  [kernel 0.8 s, LP 0.3 s, total 5634 s]
round 1904: p = 0.681829001  (1+p)/2 = 0.840914501  added 16, best reduced cost -2.17e-09, columns 1971  [kernel 0.8 s, LP 0.3 s, total 5636 s]
round 1905: p = 0.681829001  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.19e-09, columns 1987  [kernel 0.8 s, LP 0.2 s, total 5638 s]
round 1906: p = 0.681829001  (1+p)/2 = 0.840914500  added 24, best reduced cost -1.15e-07, columns 2011  [kernel 0.8 s, LP 0.3 s, total 5640 s]
round 1907: p = 0.681829001  (1+p)/2 = 0.840914500  added 20, best reduced cost -2.75e-09, columns 2031  [kernel 0.8 s, LP 0.1 s, total 5642 s]
round 1908: p = 0.681829001  (1+p)/2 = 0.840914500  added 17, best reduced cost -2.19e-07, columns 2048  [kernel 0.8 s, LP 0.4 s, total 5645 s]
round 1909: p = 0.681829001  (1+p)/2 = 0.840914500  added 21, best reduced cost -2.42e-09, columns 2069  [kernel 0.8 s, LP 0.4 s, total 5647 s]
round 1910: p = 0.681829001  (1+p)/2 = 0.840914500  added 20, best reduced cost -2.82e-09, columns 2089  [kernel 0.8 s, LP 0.2 s, total 5649 s]
round 1911: p = 0.681829001  (1+p)/2 = 0.840914500  added 19, best reduced cost -3.27e-09, columns 2108  [kernel 0.8 s, LP 0.2 s, total 5651 s]
round 1912: p = 0.681829001  (1+p)/2 = 0.840914500  added 21, best reduced cost -1.70e-08, columns 2129  [kernel 0.8 s, LP 0.2 s, total 5653 s]
round 1913: p = 0.681829001  (1+p)/2 = 0.840914500  added 18, best reduced cost -2.56e-09, columns 2147  [kernel 0.9 s, LP 0.3 s, total 5655 s]
round 1914: p = 0.681829001  (1+p)/2 = 0.840914500  added 22, best reduced cost -2.84e-09, columns 2169  [kernel 0.8 s, LP 0.2 s, total 5657 s]
round 1915: p = 0.681829001  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.68e-09, columns 2185  [kernel 0.8 s, LP 0.1 s, total 5659 s]
round 1916: p = 0.681829001  (1+p)/2 = 0.840914500  added 15, best reduced cost -1.94e-09, columns 2200  [kernel 0.8 s, LP 0.2 s, total 5661 s]
round 1917: p = 0.681829001  (1+p)/2 = 0.840914500  added 15, best reduced cost -2.27e-09, columns 2215  [kernel 0.8 s, LP 0.2 s, total 5663 s]
round 1918: p = 0.681829001  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.26e-09, columns 2231  [kernel 0.8 s, LP 0.2 s, total 5665 s]
round 1919: p = 0.681829001  (1+p)/2 = 0.840914500  added 10, best reduced cost -1.94e-09, columns 2241  [kernel 0.8 s, LP 0.2 s, total 5668 s]
round 1920: p = 0.681829001  (1+p)/2 = 0.840914500  added 15, best reduced cost -2.15e-09, columns 2256  [kernel 0.8 s, LP 0.2 s, total 5670 s]
round 1921: p = 0.681829001  (1+p)/2 = 0.840914500  added 13, best reduced cost -1.80e-09, columns 2269  [kernel 0.9 s, LP 0.2 s, total 5672 s]
round 1922: p = 0.681829001  (1+p)/2 = 0.840914500  added 21, best reduced cost -3.24e-08, columns 2290  [kernel 0.8 s, LP 0.1 s, total 5674 s]
round 1923: p = 0.681829001  (1+p)/2 = 0.840914500  added 17, best reduced cost -2.12e-09, columns 2307  [kernel 0.8 s, LP 0.2 s, total 5676 s]
round 1924: p = 0.681829001  (1+p)/2 = 0.840914500  added 21, best reduced cost -8.57e-08, columns 2328  [kernel 0.8 s, LP 0.1 s, total 5678 s]
round 1925: p = 0.681829001  (1+p)/2 = 0.840914500  added 10, best reduced cost -1.28e-07, columns 2338  [kernel 0.8 s, LP 0.3 s, total 5680 s]
round 1926: p = 0.681829001  (1+p)/2 = 0.840914500  added 22, best reduced cost -2.59e-09, columns 2360  [kernel 0.8 s, LP 0.1 s, total 5682 s]
round 1927: p = 0.681829001  (1+p)/2 = 0.840914500  added 17, best reduced cost -1.61e-07, columns 2377  [kernel 0.8 s, LP 0.3 s, total 5684 s]
round 1928: p = 0.681829001  (1+p)/2 = 0.840914500  added 13, best reduced cost -2.23e-09, columns 2390  [kernel 0.8 s, LP 0.2 s, total 5686 s]
round 1929: p = 0.681829001  (1+p)/2 = 0.840914500  added 17, best reduced cost -1.51e-08, columns 2407  [kernel 0.8 s, LP 0.3 s, total 5688 s]
round 1930: p = 0.681829001  (1+p)/2 = 0.840914500  added 18, best reduced cost -2.52e-09, columns 2425  [kernel 0.8 s, LP 0.1 s, total 5690 s]
round 1931: p = 0.681829001  (1+p)/2 = 0.840914500  added 13, best reduced cost -1.84e-09, columns 2438  [kernel 0.8 s, LP 0.1 s, total 5692 s]
round 1932: p = 0.681829001  (1+p)/2 = 0.840914500  added 18, best reduced cost -1.23e-07, columns 2456  [kernel 0.8 s, LP 0.2 s, total 5695 s]
round 1933: p = 0.681829001  (1+p)/2 = 0.840914500  added 17, best reduced cost -2.53e-09, columns 2473  [kernel 0.8 s, LP 0.4 s, total 5697 s]
round 1934: p = 0.681829001  (1+p)/2 = 0.840914500  added 22, best reduced cost -3.12e-09, columns 2495  [kernel 0.8 s, LP 0.2 s, total 5699 s]
round 1935: p = 0.681829001  (1+p)/2 = 0.840914500  added 15, best reduced cost -2.30e-09, columns 2510  [kernel 0.8 s, LP 0.2 s, total 5701 s]
round 1936: p = 0.681829001  (1+p)/2 = 0.840914500  added 21, best reduced cost -3.48e-09, columns 2531  [kernel 0.8 s, LP 0.2 s, total 5703 s]
round 1937: p = 0.681829000  (1+p)/2 = 0.840914500  added 15, best reduced cost -2.86e-09, columns 2546  [kernel 0.8 s, LP 0.2 s, total 5705 s]
round 1938: p = 0.681829000  (1+p)/2 = 0.840914500  added 23, best reduced cost -9.76e-09, columns 1536  [kernel 0.8 s, LP 0.1 s, total 5707 s]
round 1939: p = 0.681829000  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.49e-09, columns 1552  [kernel 0.8 s, LP 0.2 s, total 5709 s]
round 1940: p = 0.681829000  (1+p)/2 = 0.840914500  added 19, best reduced cost -1.61e-08, columns 1571  [kernel 0.8 s, LP 0.1 s, total 5711 s]
round 1941: p = 0.681829000  (1+p)/2 = 0.840914500  added 19, best reduced cost -2.83e-09, columns 1590  [kernel 0.8 s, LP 0.1 s, total 5713 s]
round 1942: p = 0.681829000  (1+p)/2 = 0.840914500  added 18, best reduced cost -3.00e-09, columns 1608  [kernel 0.8 s, LP 0.2 s, total 5715 s]
round 1943: p = 0.681829000  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.93e-09, columns 1624  [kernel 0.9 s, LP 0.1 s, total 5717 s]
round 1944: p = 0.681829000  (1+p)/2 = 0.840914500  added 18, best reduced cost -3.22e-09, columns 1642  [kernel 0.8 s, LP 0.1 s, total 5719 s]
round 1945: p = 0.681829000  (1+p)/2 = 0.840914500  added 12, best reduced cost -2.14e-09, columns 1654  [kernel 0.8 s, LP 0.1 s, total 5721 s]
round 1946: p = 0.681829000  (1+p)/2 = 0.840914500  added 18, best reduced cost -2.73e-09, columns 1672  [kernel 0.8 s, LP 0.1 s, total 5723 s]
round 1947: p = 0.681829000  (1+p)/2 = 0.840914500  added 13, best reduced cost -2.44e-09, columns 1685  [kernel 0.8 s, LP 0.1 s, total 5725 s]
round 1948: p = 0.681829000  (1+p)/2 = 0.840914500  added 16, best reduced cost -1.92e-09, columns 1701  [kernel 0.8 s, LP 0.1 s, total 5727 s]
round 1949: p = 0.681829000  (1+p)/2 = 0.840914500  added 15, best reduced cost -1.92e-09, columns 1716  [kernel 0.8 s, LP 0.1 s, total 5729 s]
round 1950: p = 0.681829000  (1+p)/2 = 0.840914500  added 24, best reduced cost -1.70e-08, columns 1740  [kernel 0.8 s, LP 0.1 s, total 5731 s]
round 1951: p = 0.681829000  (1+p)/2 = 0.840914500  added 12, best reduced cost -2.36e-09, columns 1752  [kernel 0.8 s, LP 0.1 s, total 5733 s]
round 1952: p = 0.681829000  (1+p)/2 = 0.840914500  added 10, best reduced cost -1.79e-09, columns 1762  [kernel 0.8 s, LP 0.2 s, total 5735 s]
round 1953: p = 0.681829000  (1+p)/2 = 0.840914500  added 15, best reduced cost -1.96e-09, columns 1777  [kernel 0.8 s, LP 0.2 s, total 5737 s]
round 1954: p = 0.681829000  (1+p)/2 = 0.840914500  added 10, best reduced cost -1.82e-09, columns 1787  [kernel 0.8 s, LP 0.2 s, total 5739 s]
round 1955: p = 0.681829000  (1+p)/2 = 0.840914500  added 18, best reduced cost -2.32e-09, columns 1805  [kernel 0.8 s, LP 0.1 s, total 5741 s]
round 1956: p = 0.681829000  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.20e-09, columns 1821  [kernel 0.8 s, LP 0.1 s, total 5743 s]
round 1957: p = 0.681829000  (1+p)/2 = 0.840914500  added 15, best reduced cost -2.40e-09, columns 1836  [kernel 0.8 s, LP 0.1 s, total 5745 s]
round 1958: p = 0.681829000  (1+p)/2 = 0.840914500  added 15, best reduced cost -2.86e-09, columns 1851  [kernel 0.8 s, LP 0.1 s, total 5747 s]
round 1959: p = 0.681829000  (1+p)/2 = 0.840914500  added 10, best reduced cost -1.85e-09, columns 1861  [kernel 0.8 s, LP 0.1 s, total 5749 s]
round 1960: p = 0.681829000  (1+p)/2 = 0.840914500  added 13, best reduced cost -2.00e-09, columns 1874  [kernel 0.8 s, LP 0.3 s, total 5751 s]
round 1961: p = 0.681829000  (1+p)/2 = 0.840914500  added 10, best reduced cost -5.45e-08, columns 1884  [kernel 0.8 s, LP 0.1 s, total 5753 s]
round 1962: p = 0.681829000  (1+p)/2 = 0.840914500  added 9, best reduced cost -1.85e-08, columns 1893  [kernel 0.8 s, LP 0.1 s, total 5755 s]
round 1963: p = 0.681829000  (1+p)/2 = 0.840914500  added 14, best reduced cost -2.26e-09, columns 1907  [kernel 0.8 s, LP 0.1 s, total 5757 s]
round 1964: p = 0.681829000  (1+p)/2 = 0.840914500  added 9, best reduced cost -8.48e-08, columns 1916  [kernel 0.9 s, LP 0.4 s, total 5760 s]
round 1965: p = 0.681829000  (1+p)/2 = 0.840914500  added 10, best reduced cost -2.05e-09, columns 1926  [kernel 0.8 s, LP 0.1 s, total 5762 s]
round 1966: p = 0.681829000  (1+p)/2 = 0.840914500  added 11, best reduced cost -5.81e-09, columns 1937  [kernel 0.8 s, LP 0.2 s, total 5764 s]
round 1967: p = 0.681829000  (1+p)/2 = 0.840914500  added 13, best reduced cost -2.37e-09, columns 1950  [kernel 0.8 s, LP 0.1 s, total 5766 s]
round 1968: p = 0.681829000  (1+p)/2 = 0.840914500  added 13, best reduced cost -2.63e-08, columns 1963  [kernel 0.8 s, LP 0.1 s, total 5768 s]
round 1969: p = 0.681829000  (1+p)/2 = 0.840914500  added 12, best reduced cost -1.59e-09, columns 1975  [kernel 0.8 s, LP 0.1 s, total 5770 s]
round 1970: p = 0.681829000  (1+p)/2 = 0.840914500  added 10, best reduced cost -1.78e-09, columns 1985  [kernel 0.8 s, LP 0.1 s, total 5772 s]
round 1971: p = 0.681829000  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.19e-09, columns 2001  [kernel 0.9 s, LP 0.1 s, total 5774 s]
round 1972: p = 0.681829000  (1+p)/2 = 0.840914500  added 8, best reduced cost -1.76e-09, columns 2009  [kernel 0.8 s, LP 0.2 s, total 5776 s]
round 1973: p = 0.681829000  (1+p)/2 = 0.840914500  added 21, best reduced cost -6.48e-09, columns 2030  [kernel 0.8 s, LP 0.1 s, total 5778 s]
round 1974: p = 0.681829000  (1+p)/2 = 0.840914500  added 7, best reduced cost -1.70e-09, columns 2037  [kernel 0.8 s, LP 0.1 s, total 5780 s]
round 1975: p = 0.681829000  (1+p)/2 = 0.840914500  added 12, best reduced cost -1.62e-09, columns 2049  [kernel 0.8 s, LP 0.1 s, total 5782 s]
round 1976: p = 0.681829000  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.47e-09, columns 2065  [kernel 0.8 s, LP 0.2 s, total 5784 s]
round 1977: p = 0.681829000  (1+p)/2 = 0.840914500  added 16, best reduced cost -2.37e-09, columns 2081  [kernel 0.8 s, LP 0.1 s, total 5786 s]
round 1978: p = 0.681829000  (1+p)/2 = 0.840914500  added 5, best reduced cost -1.58e-09, columns 2086  [kernel 0.8 s, LP 0.2 s, total 5788 s]
round 1979: p = 0.681829000  (1+p)/2 = 0.840914500  added 10, best reduced cost -1.22e-06, columns 2096  [kernel 0.8 s, LP 0.8 s, total 5791 s]
round 1980: p = 0.681828999  (1+p)/2 = 0.840914500  added 32, best reduced cost -8.69e-08, columns 2128  [kernel 0.8 s, LP 0.6 s, total 5793 s]
round 1981: p = 0.681828999  (1+p)/2 = 0.840914499  added 32, best reduced cost -8.33e-08, columns 2160  [kernel 0.8 s, LP 0.7 s, total 5796 s]
round 1982: p = 0.681828999  (1+p)/2 = 0.840914499  added 40, best reduced cost -1.81e-07, columns 2200  [kernel 0.8 s, LP 0.5 s, total 5798 s]
round 1983: p = 0.681828999  (1+p)/2 = 0.840914499  added 38, best reduced cost -2.33e-08, columns 2238  [kernel 0.8 s, LP 0.5 s, total 5800 s]
round 1984: p = 0.681828998  (1+p)/2 = 0.840914499  added 30, best reduced cost -8.27e-07, columns 2268  [kernel 0.8 s, LP 1.0 s, total 5803 s]
round 1985: p = 0.681828997  (1+p)/2 = 0.840914499  added 53, best reduced cost -4.19e-07, columns 2321  [kernel 0.8 s, LP 0.6 s, total 5806 s]
round 1986: p = 0.681828997  (1+p)/2 = 0.840914498  added 38, best reduced cost -4.60e-08, columns 2359  [kernel 0.8 s, LP 0.5 s, total 5808 s]
round 1987: p = 0.681828997  (1+p)/2 = 0.840914498  added 34, best reduced cost -6.36e-08, columns 2393  [kernel 0.8 s, LP 0.6 s, total 5811 s]
round 1988: p = 0.681828996  (1+p)/2 = 0.840914498  added 39, best reduced cost -1.11e-07, columns 2432  [kernel 0.8 s, LP 0.5 s, total 5813 s]
round 1989: p = 0.681828996  (1+p)/2 = 0.840914498  added 38, best reduced cost -1.34e-08, columns 2470  [kernel 0.8 s, LP 0.5 s, total 5815 s]
round 1990: p = 0.681828996  (1+p)/2 = 0.840914498  added 29, best reduced cost -1.36e-08, columns 2499  [kernel 0.8 s, LP 0.3 s, total 5818 s]
round 1991: p = 0.681828996  (1+p)/2 = 0.840914498  added 27, best reduced cost -7.43e-09, columns 2526  [kernel 0.8 s, LP 0.4 s, total 5820 s]
round 1992: p = 0.681828996  (1+p)/2 = 0.840914498  added 30, best reduced cost -3.96e-08, columns 2556  [kernel 0.8 s, LP 0.3 s, total 5822 s]
round 1993: p = 0.681828996  (1+p)/2 = 0.840914498  added 28, best reduced cost -4.68e-09, columns 1536  [kernel 0.8 s, LP 0.3 s, total 5824 s]
round 1994: p = 0.681828996  (1+p)/2 = 0.840914498  added 27, best reduced cost -1.14e-08, columns 1563  [kernel 0.8 s, LP 0.3 s, total 5826 s]
round 1995: p = 0.681828996  (1+p)/2 = 0.840914498  added 26, best reduced cost -6.87e-09, columns 1589  [kernel 0.8 s, LP 0.2 s, total 5828 s]
round 1996: p = 0.681828996  (1+p)/2 = 0.840914498  added 24, best reduced cost -7.74e-09, columns 1613  [kernel 0.8 s, LP 0.3 s, total 5831 s]
round 1997: p = 0.681828996  (1+p)/2 = 0.840914498  added 27, best reduced cost -6.60e-08, columns 1640  [kernel 0.8 s, LP 0.2 s, total 5833 s]
round 1998: p = 0.681828996  (1+p)/2 = 0.840914498  added 29, best reduced cost -4.10e-09, columns 1669  [kernel 0.8 s, LP 0.2 s, total 5835 s]
round 1999: p = 0.681828996  (1+p)/2 = 0.840914498  added 20, best reduced cost -3.13e-09, columns 1689  [kernel 0.8 s, LP 0.3 s, total 5837 s]
round 2000: p = 0.681828996  (1+p)/2 = 0.840914498  added 24, best reduced cost -1.22e-08, columns 1713  [kernel 0.8 s, LP 0.2 s, total 5839 s]
round 2001: p = 0.681828996  (1+p)/2 = 0.840914498  added 23, best reduced cost -3.68e-09, columns 1736  [kernel 0.8 s, LP 0.1 s, total 5841 s]
round 2002: p = 0.681828996  (1+p)/2 = 0.840914498  added 20, best reduced cost -2.78e-09, columns 1756  [kernel 0.9 s, LP 0.3 s, total 5843 s]
round 2003: p = 0.681828996  (1+p)/2 = 0.840914498  added 19, best reduced cost -3.66e-09, columns 1775  [kernel 0.8 s, LP 0.2 s, total 5845 s]
round 2004: p = 0.681828996  (1+p)/2 = 0.840914498  added 18, best reduced cost -2.83e-09, columns 1793  [kernel 0.8 s, LP 0.2 s, total 5848 s]
round 2005: p = 0.681828996  (1+p)/2 = 0.840914498  added 14, best reduced cost -2.19e-09, columns 1807  [kernel 0.8 s, LP 0.3 s, total 5850 s]
round 2006: p = 0.681828996  (1+p)/2 = 0.840914498  added 19, best reduced cost -4.43e-09, columns 1826  [kernel 0.8 s, LP 0.1 s, total 5852 s]
round 2007: p = 0.681828996  (1+p)/2 = 0.840914498  added 19, best reduced cost -3.01e-09, columns 1845  [kernel 0.8 s, LP 0.2 s, total 5854 s]
round 2008: p = 0.681828996  (1+p)/2 = 0.840914498  added 21, best reduced cost -3.85e-09, columns 1866  [kernel 0.8 s, LP 0.2 s, total 5856 s]
round 2009: p = 0.681828996  (1+p)/2 = 0.840914498  added 20, best reduced cost -2.49e-09, columns 1886  [kernel 0.8 s, LP 0.1 s, total 5858 s]
round 2010: p = 0.681828996  (1+p)/2 = 0.840914498  added 16, best reduced cost -2.13e-09, columns 1902  [kernel 0.8 s, LP 0.2 s, total 5860 s]
round 2011: p = 0.681828996  (1+p)/2 = 0.840914498  added 18, best reduced cost -3.78e-08, columns 1920  [kernel 0.8 s, LP 0.2 s, total 5862 s]
round 2012: p = 0.681828996  (1+p)/2 = 0.840914498  added 19, best reduced cost -2.84e-09, columns 1939  [kernel 0.8 s, LP 0.2 s, total 5864 s]
round 2013: p = 0.681828996  (1+p)/2 = 0.840914498  added 15, best reduced cost -2.91e-09, columns 1954  [kernel 0.8 s, LP 0.1 s, total 5866 s]
round 2014: p = 0.681828996  (1+p)/2 = 0.840914498  added 10, best reduced cost -1.90e-09, columns 1964  [kernel 0.8 s, LP 0.1 s, total 5868 s]
round 2015: p = 0.681828996  (1+p)/2 = 0.840914498  added 11, best reduced cost -3.52e-09, columns 1975  [kernel 0.8 s, LP 0.1 s, total 5870 s]
round 2016: p = 0.681828996  (1+p)/2 = 0.840914498  added 14, best reduced cost -1.77e-09, columns 1989  [kernel 0.8 s, LP 0.1 s, total 5872 s]
round 2017: p = 0.681828996  (1+p)/2 = 0.840914498  added 21, best reduced cost -3.19e-09, columns 2010  [kernel 0.8 s, LP 0.1 s, total 5874 s]
round 2018: p = 0.681828996  (1+p)/2 = 0.840914498  added 10, best reduced cost -1.76e-09, columns 2020  [kernel 0.8 s, LP 0.2 s, total 5876 s]
round 2019: p = 0.681828995  (1+p)/2 = 0.840914498  added 10, best reduced cost -1.12e-08, columns 2030  [kernel 0.8 s, LP 0.2 s, total 5878 s]
round 2020: p = 0.681828995  (1+p)/2 = 0.840914498  added 13, best reduced cost -1.64e-09, columns 2043  [kernel 0.8 s, LP 0.3 s, total 5880 s]
round 2021: p = 0.681828995  (1+p)/2 = 0.840914498  added 8, best reduced cost -2.02e-09, columns 2051  [kernel 0.8 s, LP 0.2 s, total 5882 s]
round 2022: p = 0.681828995  (1+p)/2 = 0.840914498  added 24, best reduced cost -3.97e-08, columns 2075  [kernel 0.8 s, LP 0.1 s, total 5884 s]
round 2023: p = 0.681828995  (1+p)/2 = 0.840914498  added 10, best reduced cost -1.96e-09, columns 2085  [kernel 0.8 s, LP 0.1 s, total 5886 s]
round 2024: p = 0.681828995  (1+p)/2 = 0.840914498  added 12, best reduced cost -4.44e-08, columns 2097  [kernel 0.8 s, LP 0.2 s, total 5888 s]
round 2025: p = 0.681828995  (1+p)/2 = 0.840914498  added 13, best reduced cost -2.17e-09, columns 2110  [kernel 0.8 s, LP 0.2 s, total 5890 s]
round 2026: p = 0.681828995  (1+p)/2 = 0.840914498  added 11, best reduced cost -2.05e-09, columns 2121  [kernel 0.8 s, LP 0.2 s, total 5892 s]
round 2027: p = 0.681828995  (1+p)/2 = 0.840914498  added 15, best reduced cost -2.76e-09, columns 2136  [kernel 0.8 s, LP 0.1 s, total 5894 s]
round 2028: p = 0.681828995  (1+p)/2 = 0.840914498  added 14, best reduced cost -2.22e-09, columns 2150  [kernel 0.8 s, LP 0.1 s, total 5896 s]
round 2029: p = 0.681828995  (1+p)/2 = 0.840914498  added 10, best reduced cost -1.56e-09, columns 2160  [kernel 0.8 s, LP 0.2 s, total 5898 s]
round 2030: p = 0.681828995  (1+p)/2 = 0.840914498  added 9, best reduced cost -1.66e-09, columns 2169  [kernel 0.9 s, LP 0.2 s, total 5901 s]
round 2031: p = 0.681828995  (1+p)/2 = 0.840914498  added 8, best reduced cost -6.88e-08, columns 2177  [kernel 0.8 s, LP 0.1 s, total 5903 s]
round 2032: p = 0.681828995  (1+p)/2 = 0.840914498  added 17, best reduced cost -2.64e-09, columns 2194  [kernel 0.8 s, LP 0.1 s, total 5905 s]
round 2033: p = 0.681828995  (1+p)/2 = 0.840914498  added 11, best reduced cost -2.45e-09, columns 2205  [kernel 0.8 s, LP 0.1 s, total 5907 s]
round 2034: p = 0.681828995  (1+p)/2 = 0.840914498  added 10, best reduced cost -2.71e-09, columns 2215  [kernel 0.8 s, LP 0.2 s, total 5909 s]
round 2035: p = 0.681828995  (1+p)/2 = 0.840914498  added 14, best reduced cost -2.22e-09, columns 2229  [kernel 0.8 s, LP 0.1 s, total 5911 s]
round 2036: p = 0.681828995  (1+p)/2 = 0.840914498  added 8, best reduced cost -1.75e-09, columns 2237  [kernel 0.8 s, LP 0.1 s, total 5913 s]
round 2037: p = 0.681828995  (1+p)/2 = 0.840914498  added 15, best reduced cost -2.80e-08, columns 2252  [kernel 0.8 s, LP 0.1 s, total 5915 s]
round 2038: p = 0.681828995  (1+p)/2 = 0.840914498  added 13, best reduced cost -4.64e-09, columns 2265  [kernel 0.8 s, LP 0.2 s, total 5917 s]
round 2039: p = 0.681828995  (1+p)/2 = 0.840914498  added 12, best reduced cost -2.30e-09, columns 2277  [kernel 0.8 s, LP 0.1 s, total 5919 s]
round 2040: p = 0.681828995  (1+p)/2 = 0.840914498  added 6, best reduced cost -1.64e-09, columns 2283  [kernel 0.8 s, LP 0.2 s, total 5921 s]
round 2041: p = 0.681828995  (1+p)/2 = 0.840914498  added 14, best reduced cost -1.96e-09, columns 2297  [kernel 0.8 s, LP 0.1 s, total 5923 s]
round 2042: p = 0.681828995  (1+p)/2 = 0.840914498  added 12, best reduced cost -2.15e-09, columns 2309  [kernel 0.9 s, LP 0.2 s, total 5925 s]
round 2043: p = 0.681828995  (1+p)/2 = 0.840914498  added 8, best reduced cost -1.90e-09, columns 2317  [kernel 0.8 s, LP 0.1 s, total 5927 s]
round 2044: p = 0.681828995  (1+p)/2 = 0.840914498  added 9, best reduced cost -1.50e-09, columns 2326  [kernel 0.8 s, LP 0.1 s, total 5929 s]
round 2045: p = 0.681828995  (1+p)/2 = 0.840914498  added 14, best reduced cost -2.17e-09, columns 2340  [kernel 0.8 s, LP 0.0 s, total 5931 s]
round 2046: p = 0.681828995  (1+p)/2 = 0.840914498  added 10, best reduced cost -1.84e-09, columns 2350  [kernel 0.8 s, LP 0.1 s, total 5933 s]
round 2047: p = 0.681828995  (1+p)/2 = 0.840914498  added 8, best reduced cost -1.79e-09, columns 2358  [kernel 0.8 s, LP 0.1 s, total 5935 s]
round 2048: p = 0.681828995  (1+p)/2 = 0.840914498  added 9, best reduced cost -1.97e-09, columns 2367  [kernel 0.8 s, LP 0.1 s, total 5937 s]
round 2049: p = 0.681828995  (1+p)/2 = 0.840914498  added 11, best reduced cost -1.91e-09, columns 2378  [kernel 0.8 s, LP 0.1 s, total 5939 s]
round 2050: p = 0.681828995  (1+p)/2 = 0.840914498  added 9, best reduced cost -1.77e-09, columns 2387  [kernel 0.8 s, LP 0.1 s, total 5941 s]
round 2051: p = 0.681828995  (1+p)/2 = 0.840914498  added 9, best reduced cost -1.88e-09, columns 2396  [kernel 0.8 s, LP 0.1 s, total 5943 s]
round 2052: p = 0.681828995  (1+p)/2 = 0.840914498  added 9, best reduced cost -1.56e-09, columns 2405  [kernel 0.8 s, LP 0.0 s, total 5945 s]
round 2053: p = 0.681828995  (1+p)/2 = 0.840914498  added 8, best reduced cost -1.12e-07, columns 2413  [kernel 0.8 s, LP 0.3 s, total 5947 s]
round 2054: p = 0.681828995  (1+p)/2 = 0.840914498  added 5, best reduced cost -1.49e-09, columns 2418  [kernel 0.8 s, LP 0.2 s, total 5949 s]
round 2055: p = 0.681828995  (1+p)/2 = 0.840914498  added 8, best reduced cost -1.83e-09, columns 2426  [kernel 0.8 s, LP 0.2 s, total 5951 s]
round 2056: p = 0.681828995  (1+p)/2 = 0.840914498  added 11, best reduced cost -1.74e-09, columns 2437  [kernel 0.8 s, LP 0.1 s, total 5953 s]
round 2057: p = 0.681828995  (1+p)/2 = 0.840914498  added 11, best reduced cost -4.27e-08, columns 2448  [kernel 0.8 s, LP 0.1 s, total 5955 s]
round 2058: p = 0.681828995  (1+p)/2 = 0.840914498  added 6, best reduced cost -1.59e-09, columns 2454  [kernel 0.8 s, LP 0.3 s, total 5957 s]
round 2059: p = 0.681828995  (1+p)/2 = 0.840914497  added 22, best reduced cost -2.77e-07, columns 2476  [kernel 0.8 s, LP 0.8 s, total 5960 s]
round 2060: p = 0.681828995  (1+p)/2 = 0.840914497  added 24, best reduced cost -4.08e-08, columns 2500  [kernel 0.8 s, LP 0.2 s, total 5962 s]
round 2061: p = 0.681828995  (1+p)/2 = 0.840914497  added 26, best reduced cost -4.90e-09, columns 2526  [kernel 0.8 s, LP 0.4 s, total 5964 s]
round 2062: p = 0.681828995  (1+p)/2 = 0.840914497  added 20, best reduced cost -3.23e-09, columns 2546  [kernel 0.8 s, LP 0.3 s, total 5966 s]
round 2063: p = 0.681828995  (1+p)/2 = 0.840914497  added 19, best reduced cost -2.53e-09, columns 1536  [kernel 0.8 s, LP 0.1 s, total 5968 s]
round 2064: p = 0.681828995  (1+p)/2 = 0.840914497  added 18, best reduced cost -2.41e-09, columns 1554  [kernel 0.8 s, LP 0.2 s, total 5970 s]
round 2065: p = 0.681828995  (1+p)/2 = 0.840914497  added 18, best reduced cost -2.24e-08, columns 1572  [kernel 0.8 s, LP 0.3 s, total 5972 s]
round 2066: p = 0.681828995  (1+p)/2 = 0.840914497  added 16, best reduced cost -2.22e-09, columns 1588  [kernel 0.8 s, LP 0.2 s, total 5974 s]
round 2067: p = 0.681828995  (1+p)/2 = 0.840914497  added 19, best reduced cost -2.91e-09, columns 1607  [kernel 0.8 s, LP 0.2 s, total 5977 s]
round 2068: p = 0.681828995  (1+p)/2 = 0.840914497  added 16, best reduced cost -3.76e-08, columns 1623  [kernel 0.8 s, LP 0.1 s, total 5979 s]
round 2069: p = 0.681828995  (1+p)/2 = 0.840914497  added 9, best reduced cost -2.21e-09, columns 1632  [kernel 0.8 s, LP 0.1 s, total 5981 s]
round 2070: p = 0.681828995  (1+p)/2 = 0.840914497  added 15, best reduced cost -2.76e-09, columns 1647  [kernel 0.8 s, LP 0.1 s, total 5983 s]
round 2071: p = 0.681828995  (1+p)/2 = 0.840914497  added 17, best reduced cost -1.92e-08, columns 1664  [kernel 0.8 s, LP 0.1 s, total 5985 s]
round 2072: p = 0.681828995  (1+p)/2 = 0.840914497  added 18, best reduced cost -2.65e-09, columns 1682  [kernel 0.8 s, LP 0.1 s, total 5987 s]
round 2073: p = 0.681828995  (1+p)/2 = 0.840914497  added 11, best reduced cost -3.80e-07, columns 1693  [kernel 0.9 s, LP 0.5 s, total 5989 s]
round 2074: p = 0.681828995  (1+p)/2 = 0.840914497  added 24, best reduced cost -9.45e-08, columns 1717  [kernel 0.8 s, LP 0.4 s, total 5991 s]
round 2075: p = 0.681828994  (1+p)/2 = 0.840914497  added 22, best reduced cost -3.40e-09, columns 1739  [kernel 0.8 s, LP 0.3 s, total 5993 s]
round 2076: p = 0.681828994  (1+p)/2 = 0.840914497  added 25, best reduced cost -3.07e-09, columns 1764  [kernel 0.8 s, LP 0.2 s, total 5996 s]
round 2077: p = 0.681828994  (1+p)/2 = 0.840914497  added 26, best reduced cost -4.42e-09, columns 1790  [kernel 0.8 s, LP 0.2 s, total 5998 s]
round 2078: p = 0.681828994  (1+p)/2 = 0.840914497  added 21, best reduced cost -7.48e-08, columns 1811  [kernel 0.8 s, LP 0.3 s, total 6000 s]
round 2079: p = 0.681828994  (1+p)/2 = 0.840914497  added 22, best reduced cost -3.14e-09, columns 1833  [kernel 0.8 s, LP 0.2 s, total 6002 s]
round 2080: p = 0.681828994  (1+p)/2 = 0.840914497  added 17, best reduced cost -2.39e-09, columns 1850  [kernel 0.8 s, LP 0.2 s, total 6004 s]
round 2081: p = 0.681828994  (1+p)/2 = 0.840914497  added 27, best reduced cost -2.61e-08, columns 1877  [kernel 0.8 s, LP 0.1 s, total 6006 s]
round 2082: p = 0.681828994  (1+p)/2 = 0.840914497  added 21, best reduced cost -2.60e-09, columns 1898  [kernel 0.8 s, LP 0.2 s, total 6008 s]
round 2083: p = 0.681828994  (1+p)/2 = 0.840914497  added 24, best reduced cost -3.27e-09, columns 1922  [kernel 0.8 s, LP 0.2 s, total 6010 s]
round 2084: p = 0.681828994  (1+p)/2 = 0.840914497  added 19, best reduced cost -4.30e-09, columns 1941  [kernel 0.8 s, LP 0.1 s, total 6012 s]
round 2085: p = 0.681828994  (1+p)/2 = 0.840914497  added 15, best reduced cost -2.50e-09, columns 1956  [kernel 0.8 s, LP 0.2 s, total 6014 s]
round 2086: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -2.14e-09, columns 1968  [kernel 0.8 s, LP 0.2 s, total 6016 s]
round 2087: p = 0.681828994  (1+p)/2 = 0.840914497  added 17, best reduced cost -2.91e-09, columns 1985  [kernel 0.8 s, LP 0.2 s, total 6018 s]
round 2088: p = 0.681828994  (1+p)/2 = 0.840914497  added 22, best reduced cost -2.62e-09, columns 2007  [kernel 0.8 s, LP 0.2 s, total 6020 s]
round 2089: p = 0.681828994  (1+p)/2 = 0.840914497  added 20, best reduced cost -2.01e-08, columns 2027  [kernel 0.8 s, LP 0.1 s, total 6022 s]
round 2090: p = 0.681828994  (1+p)/2 = 0.840914497  added 20, best reduced cost -2.32e-09, columns 2047  [kernel 1.0 s, LP 0.1 s, total 6024 s]
round 2091: p = 0.681828994  (1+p)/2 = 0.840914497  added 17, best reduced cost -2.17e-09, columns 2064  [kernel 0.8 s, LP 0.1 s, total 6026 s]
round 2092: p = 0.681828994  (1+p)/2 = 0.840914497  added 20, best reduced cost -2.97e-09, columns 2084  [kernel 0.8 s, LP 0.2 s, total 6028 s]
round 2093: p = 0.681828994  (1+p)/2 = 0.840914497  added 15, best reduced cost -2.64e-09, columns 2099  [kernel 0.8 s, LP 0.2 s, total 6030 s]
round 2094: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -2.74e-09, columns 2113  [kernel 0.9 s, LP 0.3 s, total 6033 s]
round 2095: p = 0.681828994  (1+p)/2 = 0.840914497  added 16, best reduced cost -2.27e-09, columns 2129  [kernel 0.8 s, LP 0.3 s, total 6035 s]
round 2096: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -2.34e-09, columns 2143  [kernel 0.8 s, LP 0.1 s, total 6037 s]
round 2097: p = 0.681828994  (1+p)/2 = 0.840914497  added 8, best reduced cost -1.79e-09, columns 2151  [kernel 0.8 s, LP 0.2 s, total 6039 s]
round 2098: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -2.35e-09, columns 2163  [kernel 0.8 s, LP 0.2 s, total 6041 s]
round 2099: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -1.83e-09, columns 2175  [kernel 0.8 s, LP 0.2 s, total 6043 s]
round 2100: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -2.13e-09, columns 2187  [kernel 0.8 s, LP 0.1 s, total 6045 s]
round 2101: p = 0.681828994  (1+p)/2 = 0.840914497  added 19, best reduced cost -6.72e-09, columns 2206  [kernel 0.8 s, LP 0.1 s, total 6047 s]
round 2102: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -2.39e-09, columns 2218  [kernel 0.8 s, LP 0.1 s, total 6049 s]
round 2103: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -1.96e-09, columns 2230  [kernel 0.8 s, LP 0.1 s, total 6051 s]
round 2104: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -2.28e-09, columns 2244  [kernel 0.8 s, LP 0.1 s, total 6053 s]
round 2105: p = 0.681828994  (1+p)/2 = 0.840914497  added 9, best reduced cost -1.95e-09, columns 2253  [kernel 0.8 s, LP 0.1 s, total 6055 s]
round 2106: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -1.86e-09, columns 2265  [kernel 0.8 s, LP 0.1 s, total 6057 s]
round 2107: p = 0.681828994  (1+p)/2 = 0.840914497  added 13, best reduced cost -1.57e-09, columns 2278  [kernel 0.8 s, LP 0.2 s, total 6059 s]
round 2108: p = 0.681828994  (1+p)/2 = 0.840914497  added 11, best reduced cost -4.64e-08, columns 2289  [kernel 0.9 s, LP 0.1 s, total 6061 s]
round 2109: p = 0.681828994  (1+p)/2 = 0.840914497  added 6, best reduced cost -1.90e-09, columns 2295  [kernel 0.9 s, LP 0.0 s, total 6063 s]
round 2110: p = 0.681828994  (1+p)/2 = 0.840914497  added 10, best reduced cost -6.94e-08, columns 2305  [kernel 0.8 s, LP 0.1 s, total 6065 s]
round 2111: p = 0.681828994  (1+p)/2 = 0.840914497  added 19, best reduced cost -2.64e-09, columns 2324  [kernel 0.8 s, LP 0.2 s, total 6067 s]
round 2112: p = 0.681828994  (1+p)/2 = 0.840914497  added 13, best reduced cost -1.80e-09, columns 2337  [kernel 0.9 s, LP 0.1 s, total 6069 s]
round 2113: p = 0.681828994  (1+p)/2 = 0.840914497  added 15, best reduced cost -2.05e-09, columns 2352  [kernel 0.9 s, LP 0.1 s, total 6071 s]
round 2114: p = 0.681828994  (1+p)/2 = 0.840914497  added 11, best reduced cost -1.82e-09, columns 2363  [kernel 0.9 s, LP 0.2 s, total 6074 s]
round 2115: p = 0.681828994  (1+p)/2 = 0.840914497  added 12, best reduced cost -8.17e-08, columns 2375  [kernel 0.8 s, LP 0.1 s, total 6076 s]
round 2116: p = 0.681828994  (1+p)/2 = 0.840914497  added 22, best reduced cost -1.39e-08, columns 2397  [kernel 0.9 s, LP 0.1 s, total 6078 s]
round 2117: p = 0.681828994  (1+p)/2 = 0.840914497  added 17, best reduced cost -1.74e-08, columns 2414  [kernel 0.8 s, LP 0.1 s, total 6080 s]
round 2118: p = 0.681828994  (1+p)/2 = 0.840914497  added 17, best reduced cost -2.03e-09, columns 2431  [kernel 0.8 s, LP 0.0 s, total 6082 s]
round 2119: p = 0.681828994  (1+p)/2 = 0.840914497  added 20, best reduced cost -6.28e-08, columns 2451  [kernel 0.8 s, LP 0.3 s, total 6084 s]
round 2120: p = 0.681828994  (1+p)/2 = 0.840914497  added 17, best reduced cost -2.66e-09, columns 2468  [kernel 0.8 s, LP 0.0 s, total 6086 s]
round 2121: p = 0.681828994  (1+p)/2 = 0.840914497  added 9, best reduced cost -1.61e-09, columns 2477  [kernel 0.8 s, LP 0.2 s, total 6088 s]
round 2122: p = 0.681828994  (1+p)/2 = 0.840914497  added 16, best reduced cost -2.04e-09, columns 2493  [kernel 0.8 s, LP 0.2 s, total 6090 s]
round 2123: p = 0.681828994  (1+p)/2 = 0.840914497  added 18, best reduced cost -2.49e-09, columns 2511  [kernel 0.8 s, LP 0.1 s, total 6092 s]
round 2124: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -1.33e-08, columns 2525  [kernel 0.9 s, LP 0.1 s, total 6094 s]
round 2125: p = 0.681828994  (1+p)/2 = 0.840914497  added 10, best reduced cost -1.78e-09, columns 2535  [kernel 0.8 s, LP 0.1 s, total 6096 s]
round 2126: p = 0.681828994  (1+p)/2 = 0.840914497  added 6, best reduced cost -1.42e-09, columns 2541  [kernel 0.8 s, LP 0.0 s, total 6098 s]
round 2127: p = 0.681828994  (1+p)/2 = 0.840914497  added 6, best reduced cost -1.66e-09, columns 2547  [kernel 0.8 s, LP 0.2 s, total 6100 s]
round 2128: p = 0.681828994  (1+p)/2 = 0.840914497  added 11, best reduced cost -1.87e-09, columns 2558  [kernel 0.8 s, LP 0.3 s, total 6102 s]
round 2129: p = 0.681828994  (1+p)/2 = 0.840914497  added 15, best reduced cost -2.03e-09, columns 1536  [kernel 0.8 s, LP 0.1 s, total 6104 s]
round 2130: p = 0.681828994  (1+p)/2 = 0.840914497  added 13, best reduced cost -5.12e-09, columns 1549  [kernel 0.8 s, LP 0.1 s, total 6106 s]
round 2131: p = 0.681828994  (1+p)/2 = 0.840914497  added 11, best reduced cost -2.00e-09, columns 1560  [kernel 0.8 s, LP 0.1 s, total 6108 s]
round 2132: p = 0.681828994  (1+p)/2 = 0.840914497  added 7, best reduced cost -1.81e-09, columns 1567  [kernel 0.8 s, LP 0.2 s, total 6110 s]
round 2133: p = 0.681828994  (1+p)/2 = 0.840914497  added 22, best reduced cost -6.54e-08, columns 1589  [kernel 0.8 s, LP 0.1 s, total 6112 s]
round 2134: p = 0.681828994  (1+p)/2 = 0.840914497  added 7, best reduced cost -2.42e-09, columns 1596  [kernel 0.8 s, LP 0.1 s, total 6114 s]
round 2135: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -1.97e-09, columns 1610  [kernel 0.8 s, LP 0.1 s, total 6116 s]
round 2136: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -2.22e-09, columns 1624  [kernel 0.8 s, LP 0.1 s, total 6118 s]
round 2137: p = 0.681828994  (1+p)/2 = 0.840914497  added 19, best reduced cost -2.56e-09, columns 1643  [kernel 0.8 s, LP 0.1 s, total 6120 s]
round 2138: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -1.80e-09, columns 1657  [kernel 0.8 s, LP 0.1 s, total 6122 s]
round 2139: p = 0.681828994  (1+p)/2 = 0.840914497  added 6, best reduced cost -1.81e-08, columns 1663  [kernel 0.9 s, LP 0.1 s, total 6124 s]
round 2140: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -2.21e-09, columns 1677  [kernel 0.9 s, LP 0.1 s, total 6126 s]
round 2141: p = 0.681828994  (1+p)/2 = 0.840914497  added 6, best reduced cost -1.81e-09, columns 1683  [kernel 0.8 s, LP 0.1 s, total 6128 s]
round 2142: p = 0.681828994  (1+p)/2 = 0.840914497  added 10, best reduced cost -1.82e-09, columns 1693  [kernel 0.8 s, LP 0.1 s, total 6130 s]
round 2143: p = 0.681828994  (1+p)/2 = 0.840914497  added 5, best reduced cost -1.18e-09, columns 1698  [kernel 0.9 s, LP 0.2 s, total 6132 s]
round 2144: p = 0.681828994  (1+p)/2 = 0.840914497  added 21, best reduced cost -2.80e-09, columns 1719  [kernel 0.8 s, LP 0.1 s, total 6134 s]
round 2145: p = 0.681828994  (1+p)/2 = 0.840914497  added 8, best reduced cost -1.98e-09, columns 1727  [kernel 0.8 s, LP 0.1 s, total 6136 s]
round 2146: p = 0.681828994  (1+p)/2 = 0.840914497  added 8, best reduced cost -1.57e-09, columns 1735  [kernel 0.8 s, LP 0.1 s, total 6138 s]
round 2147: p = 0.681828994  (1+p)/2 = 0.840914497  added 5, best reduced cost -2.50e-08, columns 1740  [kernel 0.8 s, LP 0.2 s, total 6140 s]
round 2148: p = 0.681828994  (1+p)/2 = 0.840914497  added 17, best reduced cost -2.37e-09, columns 1757  [kernel 0.8 s, LP 0.1 s, total 6142 s]
round 2149: p = 0.681828994  (1+p)/2 = 0.840914497  added 14, best reduced cost -3.39e-09, columns 1771  [kernel 0.8 s, LP 0.1 s, total 6144 s]
finished: p = 0.6818289938, 256 basic configurations, double points per period (weighted) 40.726


==> anc/law/law32.json <==
{"N": 32, "p": 0.6820901995870536, "minimum_gap": 0.5, "program": "law_cg.py", "seed": 0, "warm_start": "law16.json", "rounds": 135, "finished": true, "law": [{"w": 0.009874128164141627, "x": [0.0, 1.0326643656927856, 2.067595829418408, 3.106354262754831, 4.1503214940739905, 5.200784044464657, 6.259073561480135, 7.326010285480192, 8.402347440222883, 9.48647878039965, 10.57515831632189, 11.663891018014137, 12.74854142177305, 13.826946549698075, 14.892804447853646, 15.985375146834409, 17.07936764638869, 18.150363566869185, 19.237468003010683, 20.333466824573993, 21.432747820248316, 22.527124365660256, 23.609850510728467, 24.672687047484512, 25.75715693229014, 26.832470322441335, 27.866674924404755, 28.902772560443484, 29.936269646769556, 30.96835298169208], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.03231794926800006, "x": [0.0, 1.0120958300111007, 2.0289020145888315, 3.0465128184390537, 4.066083656017625, 5.08782169775145, 6.112843830148656, 7.141275514305442, 8.174943708954196, 9.21424994250657, 10.260111645763843, 11.312909336470721, 12.372362479791505, 13.436753077251883, 14.50303481399305, 15.567425431914273, 16.626878547938357, 17.679676225967032, 18.725537948234155, 19.764844167888818, 20.7985123633208, 21.8269440488076, 22.851966158260783, 23.87370417840529, 24.893275009296485, 25.910885810971916, 26.927691999330253, 27.93978786406614, 29.00230931473381, 30.937478553156577], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.020341640369090766, "x": [0.0, 1.0341460408362053, 2.071382540949042, 3.1133742212848903, 4.161235297414749, 5.216289797764337, 6.2795365769131966, 7.351896290026814, 8.432489580542066, 9.51866038711424, 10.606183160864695, 11.690694874572413, 12.769178102268096, 13.835087395454252, 14.927321745468419, 16.02009699049285, 17.08788707423229, 18.170958499327696, 19.263160743581246, 20.361186159622857, 21.458497944501907, 22.547847910824114, 23.624752282307252, 24.682277252567577, 25.76378867951938, 26.8369417387436, 27.868895928213828, 28.90321598057683, 29.935787772659694, 30.96769786466221], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.0009039493023151196, "x": [0.0, 1.1197753209111272, 2.2404194550679986, 3.3533652035803723, 4.454106704232386, 5.536157000006242, 6.637874955738846, 7.739592990337742, 8.821643174253925, 9.9223844794195, 11.035330089414172, 12.155974127466227, 13.27574965664572, 14.386692619238081, 15.485550619479728, 16.566333445179914, 17.66769705733547, 18.770113536836053, 19.85494886639338, 20.959507610556493, 22.076686587315933, 23.199063226058993, 24.316242333643384, 25.42080106512413, 26.50563654845199, 27.608053103565325, 28.709416653632445, 29.79019937841954, 30.88905722903106], "d": [1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.03429157516596006, "x": [0.0, 1.0356160962320284, 2.914259483827224, 3.9780287809663526, 4.99375574613139, 6.030446459105761, 7.908225133396765, 8.970045776748837, 9.981924175025723, 11.000673335297014, 12.036816234086658, 13.908178713969344, 14.970541521002184, 15.982532046956711, 17.000505892053585, 18.02324194921928, 19.066328135371418, 20.87887254137021, 21.918103390324987, 22.98039165134804, 24.058422140827325, 25.879780377117825, 26.916499217943223, 27.983521642126227, 29.924981149893544, 30.985975275867947], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1]}, {"w": 0.00494613088104215, "x": [0.0, 1.0727320635582633, 2.8728811405782335, 3.945374756789076, 4.998638637420741, 6.010416882350335, 7.045172197272245, 8.916400166310572, 9.97769544024628, 10.989338069464235, 12.008281773173088, 13.044397611092844, 14.915320831172451, 15.976989550939427, 16.9878443510463, 18.004755627639152, 19.025581640023816, 20.066111854723033, 21.872192866722223, 22.94864681977084, 24.006615213899472, 25.025991116831346, 26.069809420038467, 27.870791747024757, 28.913624186182055, 29.935606994975263, 30.94722846018132], "d": [2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.03526564754130355, "x": [0.0, 1.011900806997337, 2.064833631105742, 3.1376581769151253, 4.937010234997634, 6.0097135368334405, 7.063270992048077, 8.075568966352725, 9.110447889005446, 10.984836986753836, 12.04746435101715, 13.061384399405938, 14.084001447449205, 15.125032486574778, 16.926083025074238, 18.001663895942382, 19.055605627371705, 20.067637239497554, 21.088364884105726, 22.128690479370533, 23.93478174529489, 25.011356066999568, 26.06925953218233, 27.088975475975392, 28.13282437881686, 29.93451499707832, 30.977732970344245], "d": [1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.08128369380519405, "x": [0.0, 1.058549087366769, 2.93187555781967, 3.9626400741522754, 5.019692271927298, 6.096109358958864, 7.899351719066279, 8.93928626739819, 9.960606671587074, 10.976682220325014, 11.991758793857597, 13.006840998321676, 14.02419825636858, 15.046732920886662, 16.09030114083813, 17.88331824918085, 18.926582811397193, 19.94838931487474, 20.964679658418916, 21.977740470646395, 22.986079529856717, 24.045207351956513, 25.92223748446613, 27.002673125805227, 28.933888957927326, 29.989973687755075, 30.9944803283365], "d": [1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1]}, {"w": 0.041236860154592464, "x": [0.0, 1.0389357383899749, 2.8446892712114367, 3.8873742633947703, 4.909630215120029, 5.923103681385996, 6.984110857497413, 8.927917831881643, 10.009888037098753, 11.89515946848093, 12.957313118202764, 13.971884932322176, 15.007738994794183, 16.881103272106785, 17.942585840939483, 18.952893624867613, 19.967509168566885, 20.985181098725224, 22.00770137474158, 23.051125676338735, 24.847253546553645, 25.890734396695898, 26.913739368142465, 27.927007411080808, 28.98841159985781, 30.932054347243643], "d": [1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.028743109426853194, "x": [0.0, 1.8041968712237526, 2.8776676106405876, 3.932633307839348, 4.947882748468735, 5.987446071844798, 7.788732261406365, 8.863735072789629, 9.918446095066242, 10.932585256968824, 11.968719460219628, 13.840439375412764, 14.901946704171602, 15.912772351841982, 16.9295095406288, 17.950632034824867, 18.99117694400148, 20.797724079310097, 21.87444670766098, 22.93259862834528, 23.95223312297443, 24.996271236985695, 26.797054223894044, 27.839894015402578, 28.862109644694144, 29.874096773922624, 30.927280927806837], "d": [1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.04919203485272611, "x": [0.0, 1.8728100290779306, 2.9339303856403705, 3.944447697233887, 4.9598796999503225, 5.979828327706844, 7.019506508578653, 8.814161767831102, 9.888874870286866, 10.941928069437045, 11.950867676981519, 12.967299663131666, 13.988870845879001, 15.032192107109083, 16.827717070472318, 17.870239735453513, 18.892531770337328, 19.904344200358864, 20.964339927959234, 22.900495486467747, 23.964083794354174, 24.994120992221465, 26.86524259149746, 27.925279015286698, 28.93337894936842, 29.947253702846073, 30.964252603396133], "d": [1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.03137288917707037, "x": [0.0, 1.0429896839728543, 2.065438870475868, 3.0826871236764206, 4.0938194250816515, 5.154759511564213, 7.037683442455347, 8.119792086999764, 10.065733352073417, 11.129493873440587, 12.148948247965693, 13.192128821108094, 14.99690103832727, 16.040541256506504, 17.062640632911886, 18.078447935538506, 19.087766249894326, 20.146857408232528, 22.08337364851311, 23.14941585950013, 24.1848676075973, 25.995635940980186, 27.07165442788146, 28.12856817763275, 29.147850796530815, 30.19125659472738], "d": [1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.023495924193184414, "x": [0.0, 1.0632087584414325, 2.077262781778426, 3.099326579009997, 4.140603979113723, 5.953147956614156, 7.031173301843762, 8.091949916527588, 9.129038371154412, 10.949036187817944, 12.025283188397133, 13.082745763330436, 14.10110007503339, 15.145012994355506, 16.94856266142951, 17.991449242467976, 19.014275804065775, 20.0282380668153, 21.08987514243247, 23.03054912131371, 24.097693920963547, 25.13366767225807, 26.949819468717823, 28.02628713100563, 29.084002872463614, 30.115906715848457], "d": [2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1]}, {"w": 0.022712614427310717, "x": [0.0, 1.05847197131843, 2.0670630181427154, 3.0833764361052873, 4.117691465082758, 5.988597262143418, 7.048725785049895, 8.053099071704017, 9.113070648811622, 10.980069810330432, 12.014229953154926, 13.03108355216297, 14.044484507334467, 15.05749999847291, 16.071004486530892, 17.08716381443771, 18.10949165251579, 19.15277618383732, 20.946778712012534, 21.98989445543883, 23.01138194071558, 24.027217074533, 25.03992656927125, 26.04816398647295, 27.107431306304854, 28.984359819325782, 30.065259102292426], "d": [2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2]}, {"w": 0.03743907859637743, "x": [0.0, 1.063739544068475, 2.079385401402918, 3.1167337543141787, 4.999820675391917, 6.0630044740885936, 7.07698246675163, 8.099148452203528, 9.140197294189896, 10.947772969781665, 12.02479565192372, 13.083019365891289, 14.115652184022926, 15.999001416038073, 17.062469122460275, 18.07798937102593, 19.101509155384935, 20.145705309605276, 21.947993343469648, 22.99084516797854, 24.013617020679128, 25.026986443930664, 26.087800106440113, 28.024689978487228, 29.088994763719796, 30.12028739125924], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.02175743988288507, "x": [0.0, 1.0140527790091125, 2.036131788628254, 3.077388519295203, 4.88992819894801, 5.967938342312989, 7.028754828724264, 8.065830788334086, 9.885924428331029, 10.962189237988639, 12.019632792526558, 13.03801923261172, 14.081902570603567, 15.885497424297293, 16.928362233127263, 17.95119658228435, 18.965145112875646, 20.026766131670843, 21.96746514045491, 23.034585933195988, 24.070569293535257, 25.886587231549356, 26.963067542557937, 28.020802527329383, 29.052685463417077, 30.936797301127697], "d": [1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2]}, {"w": 0.037108828512180454, "x": [0.0, 1.0426119986095639, 2.0649094831897536, 3.08215058493144, 4.093473661299091, 5.154462288502943, 7.037700425199103, 8.119739727255059, 10.065074442905676, 11.128916138055086, 12.148586588110987, 13.192221476118462, 14.998480865094598, 16.042436017354227, 17.065320926784995, 18.082115162751062, 19.093056737020255, 20.153827468276543, 22.034844592569144, 23.108865131759792, 24.18491485652058, 26.00020269240943, 27.074495372278673, 28.13072172204261, 29.149316282303378, 30.192479150488715], "d": [1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1]}, {"w": 0.02421835897095289, "x": [0.0, 1.0731234008377355, 2.126551561568506, 3.1395086708560727, 4.175454649184457, 6.054349977993371, 7.117256306724517, 8.131753361368155, 9.167227086792026, 11.034356975925435, 12.093528069119545, 13.100341689605857, 14.110398609212378, 15.1213212439416, 16.133568799957516, 17.149038066743937, 18.17078132984429, 19.21390506905921, 21.004831881451945, 22.047771914425148, 23.069549838131223, 24.08511214112459, 25.097886118325388, 26.105546850186876, 27.1641851222087, 29.102778643498876, 30.187171402178365], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1]}, {"w": 0.03961596821135078, "x": [0.0, 1.042986100041365, 2.0647561365753253, 3.0818216124359274, 4.092166605706944, 5.152397663105628, 7.095543048074033, 8.180865654730258, 10.01077235453502, 11.08716789980595, 12.148815396030892, 13.186857890286312, 14.998319843024559, 16.04182433172504, 17.06328187106583, 18.07915743329985, 19.088368325709897, 20.14770708809771, 22.083047278935947, 23.14900852309603, 24.18457942069808, 25.997814423064334, 27.073930672741447, 28.13075485581062, 29.1497925723733, 30.19265295912003], "d": [1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.05938273865512143, "x": [0.0, 1.8734824278368873, 2.9332566363741233, 3.9409579302797764, 4.9517380361631504, 5.963421313870215, 6.9772436577436086, 7.996282222615224, 9.035406581214684, 10.827553660315957, 11.902163640446872, 12.954794668440464, 13.963713258477949, 14.98040919770059, 16.00220368430691, 17.04554077623285, 18.839331446755832, 19.88176930457648, 20.903925375232845, 21.91585019436381, 22.976105929316635, 24.912888462047682, 25.976985952280444, 27.00818407121457, 28.886173282841916, 29.949016113196187, 30.963571794411983], "d": [1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1]}, {"w": 0.011193015046153791, "x": [0.0, 1.060452269971578, 2.0737357457951378, 3.1092817620009066, 4.986855381913163, 6.050557568468419, 7.0663633479183074, 8.103059416202331, 9.980782999572211, 11.042421375150422, 12.054059933239378, 13.072469443815956, 14.108446761451058, 15.9801359346393, 17.04221865203917, 18.054393751762124, 19.072530490959632, 20.095664127082884, 21.139152173921023, 22.94804849625667, 23.99305882857244, 25.014511064230682, 26.080724757094032, 27.965686641518356, 28.998113835293925, 30.062466214722654], "d": [2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2]}, {"w": 0.017798557026410075, "x": [0.0, 1.8726875357898365, 2.907941700490158, 3.9259160749866715, 4.940496625197372, 5.954775722527056, 6.970378485606375, 7.990661792501728, 9.030705212724033, 10.825344743780688, 11.900234833365023, 12.952933212688233, 13.961650471807456, 14.978012813729302, 15.99952908993276, 17.042654364236167, 18.837679408980254, 19.880258122057107, 20.902438330506005, 21.914092294967563, 22.973998161877507, 24.9102468525297, 25.973698087849698, 27.003835232847123, 28.875696690764475, 29.93528687378848, 30.939659473961743], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1]}, {"w": 0.015169120557220937, "x": [0.0, 1.0430250350217027, 2.0648270271216442, 3.0818628537610193, 4.092226835057456, 5.152472021342338, 7.095606025711287, 8.180930082424, 10.010734760946276, 11.087146855491127, 12.148831861193628, 13.186873816005514, 14.998316941075993, 16.04183416244937, 17.063310871902427, 18.07918158301338, 19.088394958800045, 20.147736338519845, 22.08304499552499, 23.14903417252531, 24.184664934489504, 25.997849325524616, 27.07398583526059, 28.130808671129095, 29.14984846820377, 30.192701892937382], "d": [1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.01614123940355604, "x": [0.0, 1.073394309131924, 2.1272537384088532, 3.1404578686826383, 4.177225644084267, 6.060529028432084, 7.125159924963459, 8.143242367680983, 9.183656675016021, 10.977782788521031, 12.051649934897355, 13.102861833492723, 14.108509220935586, 15.11958567621782, 16.131811549330703, 17.147455028060183, 18.16923834207603, 19.212593021777113, 21.003401238936263, 22.046170630660875, 23.06799038266362, 24.08377816817391, 25.09699698805908, 26.10505393359677, 27.163981981190826, 29.10310452536668, 30.18768101446238], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1]}, {"w": 0.140287800458947, "x": [0.0, 1.0062926190139627, 2.0635296167671537, 3.991802595652567, 5.05407616703592, 6.082827367143705, 7.944624167521371, 9.003342161827725, 10.008527921610694, 11.016943628348574, 12.02489251635971, 13.03417738501453, 14.044423465350878, 15.05741498599706, 16.07557938802274, 17.114241129703274, 18.897294752375394, 19.97183473999743, 21.023506630260776, 22.030509833676156, 23.043085773504327, 24.058948323032464, 25.080910454350423, 26.12444841668239, 27.909942203957947, 28.952524561993663, 29.973715521099617, 30.988079575782418], "d": [1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.027789878489481234, "x": [0.0, 1.807475155017511, 2.850080548104276, 3.8723851263967393, 4.889645084305875, 5.90096538586982, 6.961962808863854, 8.845154085001582, 9.9271992905666, 11.87259825872422, 12.936450408311552, 13.956123640682694, 14.999771810503383, 16.805994608314762, 17.849971557499746, 18.872857189559113, 19.88965477142155, 20.900610499260424, 21.961386658419627, 23.842384201620284, 24.916419472322872, 25.99247173515903, 27.80767006995793, 28.881965530664456, 29.93820688413456, 30.956825186211237], "d": [1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1]}, {"w": 0.01057646282356198, "x": [0.0, 1.9430395374812457, 3.0020080536501763, 4.010736992227639, 5.023833275924192, 6.0393994385131515, 7.060543195725337, 8.10297928161365, 9.906709952551612, 10.946761219912327, 12.015636094270459, 13.964082968870933, 15.02885304478596, 16.04900396184036, 17.094090731664405, 18.89240472772735, 19.93560729439831, 20.958138310968437, 21.974134201847193, 22.988330032866795, 23.997934601020695, 25.05799606342182, 26.941529702723194, 28.016257230773046, 29.092650344814082, 30.91457828146156], "d": [2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1]}, {"w": 0.022561175523144458, "x": [0.0, 1.0683000013152775, 2.1070184294444805, 3.908105601472844, 4.950405677188635, 5.971203416785177, 6.986697588779988, 7.998149755253459, 9.008312572620678, 10.01322027721315, 11.06999712227749, 12.997183272150403, 14.057587576846764, 15.072150238749837, 16.110762064143348, 17.90602705385305, 18.98053300380583, 20.033567459648552, 21.04269729169524, 22.05993770523256, 23.082002837081156, 24.12544681769002, 25.917064034746033, 26.959952156733138, 27.982651680421345, 28.99544114346738, 30.056528350609387], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.053456020564317946, "x": [0.0, 1.03560079202203, 2.9142899447859776, 3.9780420759031125, 4.993784481321984, 6.03045560315203, 7.908269491670965, 8.970056232939056, 9.981951843843138, 11.00069363407331, 12.036801201319728, 13.90818638886844, 14.970530631397091, 15.982532120044205, 17.000518079308833, 18.023245945259415, 19.066317173279632, 20.878871362143503, 21.91811395874049, 22.98039589198356, 24.05840783368041, 25.879780383039183, 26.91647468070249, 27.98346793676487, 29.92499960679899, 30.985979878739304], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1]}, {"w": 0.001944610392090436, "x": [0.0, 1.0678560791568004, 2.10677712486748, 3.9134828275374915, 4.956173723362028, 5.979162031647313, 6.993398588762206, 8.055330828881358, 10.003960953229615, 11.089321959219513, 12.91088863935833, 13.985294244319949, 15.042271578755377, 16.07275060840873, 17.948074052201058, 19.009396018654126, 20.019418576425956, 21.03397242326194, 22.051446217656007, 23.07425756733352, 24.117659690191854, 25.9143251792439, 26.958150138754707, 27.98138738873587, 28.994893186142164, 30.0564243095938], "d": [2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.017775572849471937, "x": [0.0, 1.0760102103572362, 2.8810852503736903, 3.9216356624488333, 4.942254263299611, 5.9572219092802134, 6.965773845330505, 8.018318419372058, 9.09337764224959, 10.882799226742963, 11.922672705886272, 12.943548569811963, 13.959524284472204, 14.974113871616073, 15.989251940408653, 17.007148142311394, 18.029650292463838, 19.07295055021206, 20.870580503712457, 21.912743450097672, 22.933915453035034, 23.945597132981128, 25.00494092677531, 26.939059700820195, 28.03518344197691, 29.91368543684438, 30.94294106667049], "d": [2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1]}, {"w": 0.02980598730799166, "x": [0.0, 1.0173910002585769, 2.0281921020580453, 3.089117755913375, 4.971588151154591, 6.053440172057549, 7.998486006144772, 9.062099391401226, 10.081397627031318, 11.12445841915248, 12.929807018694273, 13.973137558864142, 14.99475367428576, 16.010352955310143, 17.0188757041292, 18.07735977186217, 20.009523568726905, 21.07275623881767, 22.103675282575754, 23.980882294383083, 25.043923605406334, 26.058684283976472, 27.08310423963187, 28.12668813350909, 29.934234726366554, 30.97752563758936], "d": [1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1]}]}

==> anc/law/law32.log <==
N = 32: start with 424 columns, p = 0.68507000  [0 s]
round 0: p = 0.684414097  (1+p)/2 = 0.842207048  added 106, best reduced cost -1.68e-01, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 1: p = 0.684084264  (1+p)/2 = 0.842042132  added 101, best reduced cost -9.43e-02, columns 293  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 2: p = 0.683660226  (1+p)/2 = 0.841830113  added 104, best reduced cost -1.04e-01, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 3: p = 0.683092394  (1+p)/2 = 0.841546197  added 102, best reduced cost -3.98e-02, columns 294  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 4: p = 0.682734937  (1+p)/2 = 0.841367469  added 94, best reduced cost -1.89e-02, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 5: p = 0.682541682  (1+p)/2 = 0.841270841  added 87, best reduced cost -5.24e-03, columns 279  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 6: p = 0.682324019  (1+p)/2 = 0.841162009  added 73, best reduced cost -2.05e-03, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 7: p = 0.682256651  (1+p)/2 = 0.841128325  added 79, best reduced cost -2.51e-03, columns 271  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 8: p = 0.682211895  (1+p)/2 = 0.841105947  added 63, best reduced cost -5.59e-04, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 9: p = 0.682177185  (1+p)/2 = 0.841088592  added 45, best reduced cost -2.39e-04, columns 237  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 10: p = 0.682159614  (1+p)/2 = 0.841079807  added 43, best reduced cost -2.38e-04, columns 280  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 11: p = 0.682143409  (1+p)/2 = 0.841071704  added 39, best reduced cost -2.46e-04, columns 319  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 12: p = 0.682129485  (1+p)/2 = 0.841064743  added 39, best reduced cost -1.61e-04, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 13: p = 0.682121648  (1+p)/2 = 0.841060824  added 35, best reduced cost -1.16e-04, columns 227  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 14: p = 0.682113687  (1+p)/2 = 0.841056843  added 36, best reduced cost -9.85e-05, columns 263  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 15: p = 0.682108564  (1+p)/2 = 0.841054282  added 34, best reduced cost -6.46e-05, columns 297  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 16: p = 0.682107825  (1+p)/2 = 0.841053913  added 32, best reduced cost -1.25e-05, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 17: p = 0.682105616  (1+p)/2 = 0.841052808  added 32, best reduced cost -6.90e-05, columns 224  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 18: p = 0.682102927  (1+p)/2 = 0.841051463  added 34, best reduced cost -1.47e-05, columns 258  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 19: p = 0.682100479  (1+p)/2 = 0.841050240  added 38, best reduced cost -8.47e-05, columns 296  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 20: p = 0.682098405  (1+p)/2 = 0.841049202  added 37, best reduced cost -6.18e-05, columns 192  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 21: p = 0.682097717  (1+p)/2 = 0.841048859  added 31, best reduced cost -7.52e-06, columns 223  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 22: p = 0.682097116  (1+p)/2 = 0.841048558  added 30, best reduced cost -2.96e-06, columns 253  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 23: p = 0.682096868  (1+p)/2 = 0.841048434  added 28, best reduced cost -5.19e-05, columns 281  [kernel 0.0 s, LP 0.0 s, total 0 s]
round 24: p = 0.682096142  (1+p)/2 = 0.841048071  added 34, best reduced cost -2.45e-05, columns 315  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 25: p = 0.682095185  (1+p)/2 = 0.841047592  added 31, best reduced cost -3.03e-05, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 26: p = 0.682094962  (1+p)/2 = 0.841047481  added 30, best reduced cost -3.21e-06, columns 222  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 27: p = 0.682094670  (1+p)/2 = 0.841047335  added 31, best reduced cost -2.68e-05, columns 253  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 28: p = 0.682094314  (1+p)/2 = 0.841047157  added 30, best reduced cost -1.87e-05, columns 283  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 29: p = 0.682093961  (1+p)/2 = 0.841046980  added 30, best reduced cost -1.11e-05, columns 313  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 30: p = 0.682093779  (1+p)/2 = 0.841046890  added 28, best reduced cost -5.54e-07, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 31: p = 0.682093595  (1+p)/2 = 0.841046798  added 29, best reduced cost -2.19e-05, columns 221  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 32: p = 0.682093470  (1+p)/2 = 0.841046735  added 30, best reduced cost -1.38e-05, columns 251  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 33: p = 0.682093405  (1+p)/2 = 0.841046703  added 28, best reduced cost -8.96e-06, columns 279  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 34: p = 0.682093362  (1+p)/2 = 0.841046681  added 29, best reduced cost -2.49e-07, columns 308  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 35: p = 0.682093134  (1+p)/2 = 0.841046567  added 26, best reduced cost -2.57e-05, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 36: p = 0.682092929  (1+p)/2 = 0.841046465  added 30, best reduced cost -5.25e-06, columns 222  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 37: p = 0.682092763  (1+p)/2 = 0.841046382  added 31, best reduced cost -1.29e-05, columns 253  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 38: p = 0.682092602  (1+p)/2 = 0.841046301  added 27, best reduced cost -6.43e-07, columns 280  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 39: p = 0.682092301  (1+p)/2 = 0.841046151  added 28, best reduced cost -7.27e-06, columns 308  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 40: p = 0.682092209  (1+p)/2 = 0.841046105  added 29, best reduced cost -1.08e-05, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 41: p = 0.682092132  (1+p)/2 = 0.841046066  added 30, best reduced cost -8.61e-06, columns 222  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 42: p = 0.682092103  (1+p)/2 = 0.841046051  added 29, best reduced cost -6.69e-07, columns 251  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 43: p = 0.682092082  (1+p)/2 = 0.841046041  added 28, best reduced cost -1.13e-07, columns 279  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 44: p = 0.682091876  (1+p)/2 = 0.841045938  added 24, best reduced cost -1.12e-05, columns 303  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 45: p = 0.682091854  (1+p)/2 = 0.841045927  added 29, best reduced cost -3.56e-06, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 46: p = 0.682091803  (1+p)/2 = 0.841045902  added 28, best reduced cost -1.53e-05, columns 220  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 47: p = 0.682091690  (1+p)/2 = 0.841045845  added 26, best reduced cost -1.08e-05, columns 246  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 48: p = 0.682091490  (1+p)/2 = 0.841045745  added 29, best reduced cost -9.57e-06, columns 275  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 49: p = 0.682091455  (1+p)/2 = 0.841045728  added 30, best reduced cost -3.06e-06, columns 305  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 50: p = 0.682091399  (1+p)/2 = 0.841045699  added 29, best reduced cost -9.42e-06, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 51: p = 0.682091367  (1+p)/2 = 0.841045683  added 27, best reduced cost -8.63e-06, columns 219  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 52: p = 0.682091344  (1+p)/2 = 0.841045672  added 28, best reduced cost -2.51e-06, columns 247  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 53: p = 0.682091284  (1+p)/2 = 0.841045642  added 28, best reduced cost -1.35e-07, columns 275  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 54: p = 0.682091278  (1+p)/2 = 0.841045639  added 27, best reduced cost -1.34e-07, columns 302  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 55: p = 0.682091276  (1+p)/2 = 0.841045638  added 22, best reduced cost -9.68e-08, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 56: p = 0.682091274  (1+p)/2 = 0.841045637  added 24, best reduced cost -4.38e-08, columns 216  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 57: p = 0.682091273  (1+p)/2 = 0.841045636  added 23, best reduced cost -2.75e-07, columns 239  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 58: p = 0.682091271  (1+p)/2 = 0.841045636  added 16, best reduced cost -1.00e-08, columns 255  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 59: p = 0.682091270  (1+p)/2 = 0.841045635  added 10, best reduced cost -1.87e-07, columns 265  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 60: p = 0.682091270  (1+p)/2 = 0.841045635  added 8, best reduced cost -5.33e-09, columns 273  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 61: p = 0.682091270  (1+p)/2 = 0.841045635  added 5, best reduced cost -3.25e-09, columns 278  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 62: p = 0.682091224  (1+p)/2 = 0.841045612  added 5, best reduced cost -3.70e-06, columns 283  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 63: p = 0.682091222  (1+p)/2 = 0.841045611  added 28, best reduced cost -7.04e-07, columns 311  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 64: p = 0.682091085  (1+p)/2 = 0.841045542  added 22, best reduced cost -1.08e-05, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 65: p = 0.682091082  (1+p)/2 = 0.841045541  added 30, best reduced cost -1.62e-06, columns 222  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 66: p = 0.682091069  (1+p)/2 = 0.841045535  added 25, best reduced cost -1.55e-07, columns 247  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 67: p = 0.682091051  (1+p)/2 = 0.841045525  added 28, best reduced cost -4.82e-08, columns 275  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 68: p = 0.682091048  (1+p)/2 = 0.841045524  added 20, best reduced cost -1.85e-08, columns 295  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 69: p = 0.682091048  (1+p)/2 = 0.841045524  added 9, best reduced cost -4.61e-09, columns 304  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 70: p = 0.682091048  (1+p)/2 = 0.841045524  added 11, best reduced cost -6.94e-09, columns 315  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 71: p = 0.682091047  (1+p)/2 = 0.841045524  added 5, best reduced cost -3.66e-09, columns 320  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 72: p = 0.682091047  (1+p)/2 = 0.841045524  added 6, best reduced cost -4.13e-09, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 73: p = 0.682091047  (1+p)/2 = 0.841045524  added 12, best reduced cost -7.93e-09, columns 204  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 74: p = 0.682091047  (1+p)/2 = 0.841045524  added 4, best reduced cost -2.36e-09, columns 208  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 75: p = 0.682091047  (1+p)/2 = 0.841045524  added 2, best reduced cost -1.28e-09, columns 210  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 76: p = 0.682091047  (1+p)/2 = 0.841045524  added 2, best reduced cost -1.51e-09, columns 212  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 77: p = 0.682091020  (1+p)/2 = 0.841045510  added 1, best reduced cost -2.37e-06, columns 213  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 78: p = 0.682091017  (1+p)/2 = 0.841045508  added 30, best reduced cost -1.91e-06, columns 243  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 79: p = 0.682090867  (1+p)/2 = 0.841045434  added 28, best reduced cost -5.23e-06, columns 271  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 80: p = 0.682090841  (1+p)/2 = 0.841045420  added 32, best reduced cost -6.39e-06, columns 303  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 81: p = 0.682090826  (1+p)/2 = 0.841045413  added 26, best reduced cost -9.46e-08, columns 192  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 82: p = 0.682090824  (1+p)/2 = 0.841045412  added 27, best reduced cost -1.63e-07, columns 219  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 83: p = 0.682090818  (1+p)/2 = 0.841045409  added 21, best reduced cost -2.19e-08, columns 240  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 84: p = 0.682090816  (1+p)/2 = 0.841045408  added 17, best reduced cost -1.24e-08, columns 257  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 85: p = 0.682090814  (1+p)/2 = 0.841045407  added 10, best reduced cost -1.30e-08, columns 267  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 86: p = 0.682090728  (1+p)/2 = 0.841045364  added 11, best reduced cost -9.62e-06, columns 278  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 87: p = 0.682090656  (1+p)/2 = 0.841045328  added 28, best reduced cost -3.33e-07, columns 306  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 88: p = 0.682090633  (1+p)/2 = 0.841045317  added 28, best reduced cost -1.11e-07, columns 192  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 89: p = 0.682090627  (1+p)/2 = 0.841045314  added 25, best reduced cost -9.38e-08, columns 217  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 90: p = 0.682090625  (1+p)/2 = 0.841045312  added 24, best reduced cost -4.50e-08, columns 241  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 91: p = 0.682090618  (1+p)/2 = 0.841045309  added 22, best reduced cost -3.10e-08, columns 263  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 92: p = 0.682090616  (1+p)/2 = 0.841045308  added 22, best reduced cost -6.51e-07, columns 285  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 93: p = 0.682090613  (1+p)/2 = 0.841045306  added 11, best reduced cost -1.37e-08, columns 296  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 94: p = 0.682090612  (1+p)/2 = 0.841045306  added 15, best reduced cost -1.17e-08, columns 311  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 95: p = 0.682090611  (1+p)/2 = 0.841045306  added 11, best reduced cost -8.19e-09, columns 192  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 96: p = 0.682090611  (1+p)/2 = 0.841045305  added 5, best reduced cost -4.64e-09, columns 197  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 97: p = 0.682090609  (1+p)/2 = 0.841045305  added 7, best reduced cost -1.62e-06, columns 204  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 98: p = 0.682090608  (1+p)/2 = 0.841045304  added 18, best reduced cost -1.49e-08, columns 222  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 99: p = 0.682090606  (1+p)/2 = 0.841045303  added 17, best reduced cost -1.16e-08, columns 239  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 100: p = 0.682090586  (1+p)/2 = 0.841045293  added 13, best reduced cost -7.80e-06, columns 252  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 101: p = 0.682090568  (1+p)/2 = 0.841045284  added 30, best reduced cost -1.64e-07, columns 282  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 102: p = 0.682090554  (1+p)/2 = 0.841045277  added 25, best reduced cost -8.20e-08, columns 307  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 103: p = 0.682090541  (1+p)/2 = 0.841045271  added 24, best reduced cost -4.37e-08, columns 192  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 104: p = 0.682090538  (1+p)/2 = 0.841045269  added 12, best reduced cost -1.10e-08, columns 204  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 105: p = 0.682090537  (1+p)/2 = 0.841045268  added 24, best reduced cost -1.04e-06, columns 228  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 106: p = 0.682090535  (1+p)/2 = 0.841045268  added 11, best reduced cost -1.12e-08, columns 239  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 107: p = 0.682090535  (1+p)/2 = 0.841045267  added 16, best reduced cost -1.55e-08, columns 255  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 108: p = 0.682090534  (1+p)/2 = 0.841045267  added 18, best reduced cost -1.38e-08, columns 273  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 109: p = 0.682090534  (1+p)/2 = 0.841045267  added 8, best reduced cost -4.15e-09, columns 281  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 110: p = 0.682090532  (1+p)/2 = 0.841045266  added 8, best reduced cost -2.73e-07, columns 289  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 111: p = 0.682090531  (1+p)/2 = 0.841045266  added 10, best reduced cost -7.53e-09, columns 299  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 112: p = 0.682090531  (1+p)/2 = 0.841045265  added 4, best reduced cost -2.83e-07, columns 303  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 113: p = 0.682090531  (1+p)/2 = 0.841045265  added 5, best reduced cost -2.77e-09, columns 308  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 114: p = 0.682090416  (1+p)/2 = 0.841045208  added 4, best reduced cost -1.12e-05, columns 312  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 115: p = 0.682090362  (1+p)/2 = 0.841045181  added 30, best reduced cost -6.34e-07, columns 192  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 116: p = 0.682090320  (1+p)/2 = 0.841045160  added 31, best reduced cost -1.96e-06, columns 223  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 117: p = 0.682090270  (1+p)/2 = 0.841045135  added 28, best reduced cost -9.65e-06, columns 251  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 118: p = 0.682090229  (1+p)/2 = 0.841045114  added 27, best reduced cost -1.34e-06, columns 278  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 119: p = 0.682090218  (1+p)/2 = 0.841045109  added 28, best reduced cost -1.35e-07, columns 306  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 120: p = 0.682090210  (1+p)/2 = 0.841045105  added 21, best reduced cost -4.93e-08, columns 192  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 121: p = 0.682090206  (1+p)/2 = 0.841045103  added 23, best reduced cost -2.79e-08, columns 215  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 122: p = 0.682090204  (1+p)/2 = 0.841045102  added 18, best reduced cost -1.90e-08, columns 233  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 123: p = 0.682090202  (1+p)/2 = 0.841045101  added 15, best reduced cost -1.16e-08, columns 248  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 124: p = 0.682090202  (1+p)/2 = 0.841045101  added 7, best reduced cost -5.33e-09, columns 255  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 125: p = 0.682090201  (1+p)/2 = 0.841045100  added 9, best reduced cost -5.91e-09, columns 264  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 126: p = 0.682090200  (1+p)/2 = 0.841045100  added 6, best reduced cost -5.51e-09, columns 270  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 127: p = 0.682090200  (1+p)/2 = 0.841045100  added 7, best reduced cost -3.04e-09, columns 277  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 128: p = 0.682090200  (1+p)/2 = 0.841045100  added 7, best reduced cost -3.85e-09, columns 284  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 129: p = 0.682090200  (1+p)/2 = 0.841045100  added 5, best reduced cost -1.98e-09, columns 289  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 130: p = 0.682090200  (1+p)/2 = 0.841045100  added 2, best reduced cost -1.93e-09, columns 291  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 131: p = 0.682090200  (1+p)/2 = 0.841045100  added 2, best reduced cost -1.73e-09, columns 293  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 132: p = 0.682090200  (1+p)/2 = 0.841045100  added 2, best reduced cost -1.30e-09, columns 295  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 133: p = 0.682090200  (1+p)/2 = 0.841045100  added 1, best reduced cost -1.30e-09, columns 296  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 134: p = 0.682090200  (1+p)/2 = 0.841045100  added 0, best reduced cost -9.05e-10, columns 296  [kernel 0.0 s, LP 0.0 s, total 2 s]
finished: p = 0.6820901996, 32 basic configurations, double points per period (weighted) 5.087


==> anc/law/law32_certified.json <==
{
"N": 32,
"tau": "1/1000000000000000000000000000000",
"p": "5456721596696427692309373579056151640284508196058201934902159/8000000000000000000000000000000000000000000000000000000000000",
"p_float": 0.6820901995870534,
"ceiling_V_le_10B": 0.8415608522276814,
"law": [
{
"w": "2468532041030127541971132148386990635511592675134522860587/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1032664365693/1000000000000",
"1033797914709/500000000000",
"621270852551/200000000000",
"2075160747037/500000000000",
"1040156808893/200000000000",
"156476839037/25000000000",
"183150257137/25000000000",
"8402347440223/1000000000000",
"23716196951/2500000000",
"5287579158161/500000000000",
"5831945509007/500000000000",
"12748541421773/1000000000000",
"6913473274849/500000000000",
"7446402223927/500000000000",
"7992687573417/500000000000",
"17079367646389/1000000000000",
"18150363566869/1000000000000",
"19237468003011/1000000000000",
"10166733412287/500000000000",
"2679093477531/125000000000",
"1126356218283/50000000000",
"2951231313841/125000000000",
"4934537409497/200000000000",
"2575715693229/100000000000",
"26832470322441/1000000000000",
"5573334984881/200000000000",
"28902772560443/1000000000000",
"2993626964677/100000000000",
"7742088245423/250000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "4039743658500413144728242261607124029984178539773032274367/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1012095830011/1000000000000",
"2028902014589/1000000000000",
"3046512818439/1000000000000",
"2033041828009/500000000000",
"5087821697751/1000000000000",
"6112843830149/1000000000000",
"1428255102861/200000000000",
"4087471854477/500000000000",
"9214249942507/1000000000000",
"2565027911441/250000000000",
"11312909336471/1000000000000",
"773272654987/62500000000",
"3359188269313/250000000000",
"14503034813993/1000000000000",
"7783712715957/500000000000",
"8313439273969/500000000000",
"17679676225967/1000000000000",
"9362768974117/500000000000",
"19764844167889/1000000000000",
"20798512363321/1000000000000",
"2728368006101/125000000000",
"22851966158261/1000000000000",
"4774740835681/200000000000",
"1555829688081/62500000000",
"6477721452743/250000000000",
"2692769199933/100000000000",
"13969893932033/500000000000",
"14501154657367/500000000000",
"30937478553157/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "5085410092283216754782466117175929566817610157523813781403/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"258536510209/250000000000",
"2071382540949/1000000000000",
"622674844257/200000000000",
"832247059483/200000000000",
"1304072449441/250000000000",
"6279536576913/1000000000000",
"7351896290027/1000000000000",
"4216244790271/500000000000",
"4759330193557/500000000000",
"2121236632173/200000000000",
"2922673718643/250000000000",
"3192294525567/250000000000",
"6917543697727/500000000000",
"3731830436367/250000000000",
"16020096990493/1000000000000",
"2135985884279/125000000000",
"35490153319/1953125000",
"19263160743581/1000000000000",
"20361186159623/1000000000000",
"10729248972251/500000000000",
"2818480988853/125000000000",
"23624752282307/1000000000000",
"3085284656571/125000000000",
"25763788679519/1000000000000",
"3354617717343/125000000000",
"13934447964107/500000000000",
"28903215980577/1000000000000",
"1496789388633/50000000000",
"15483848932331/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "225987325568376890017118713053499512311118549651109092013/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1119775320911/1000000000000",
"560104863767/250000000000",
"167668260179/50000000000",
"556763338029/125000000000",
"2768078500003/500000000000",
"6637874955739/1000000000000",
"3869796495169/500000000000",
"4410821587127/500000000000",
"496119223971/50000000000",
"5517665044707/500000000000",
"6077987063733/500000000000",
"6637874828323/500000000000",
"7193346309619/500000000000",
"387138765487/25000000000",
"828316672259/50000000000",
"3533539411467/200000000000",
"4692528384209/250000000000",
"19854948866393/1000000000000",
"5239876902639/250000000000",
"5519171646829/250000000000",
"23199063226059/1000000000000",
"24316242333643/1000000000000",
"6355200266281/250000000000",
"6626409137113/250000000000",
"5521610620713/200000000000",
"448584635213/15625000000",
"1489509968921/50000000000",
"30889057229031/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "34291575484483227613175354436528886373238768938052275100641/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"129452012029/125000000000",
"2914259483827/1000000000000",
"1989014390483/500000000000",
"4993755746131/1000000000000",
"3015223229553/500000000000",
"7908225133397/1000000000000",
"8970045776749/1000000000000",
"4990962087513/500000000000",
"11000673335297/1000000000000",
"12036816234087/1000000000000",
"13908178713969/1000000000000",
"7485270760501/500000000000",
"15982532046957/1000000000000",
"8500252946027/500000000000",
"18023241949219/1000000000000",
"19066328135371/1000000000000",
"2087887254137/100000000000",
"876724135613/40000000000",
"5745097912837/250000000000",
"24058422140827/1000000000000",
"12939890188559/500000000000",
"26916499217943/1000000000000",
"13991760821063/500000000000",
"14962490574947/500000000000",
"7746493818967/250000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1
]
},
{
"w": "247306543986208378499337699652006705972088029093198877359/50000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"536366031779/500000000000",
"1436440570289/500000000000",
"3945374756789/1000000000000",
"4998638637421/1000000000000",
"120208337647/20000000000",
"880646524659/125000000000",
"8916400166311/1000000000000",
"4988847720123/500000000000",
"1373667258683/125000000000",
"12008281773173/1000000000000",
"13044397611093/1000000000000",
"3728830207793/250000000000",
"15976989550939/1000000000000",
"8493922175523/500000000000",
"18004755627639/1000000000000",
"2378197705003/125000000000",
"20066111854723/1000000000000",
"10936096433361/500000000000",
"22948646819771/1000000000000",
"24006615213899/1000000000000",
"25025991116831/1000000000000",
"13034904710019/500000000000",
"1114831669881/40000000000",
"14456812093091/500000000000",
"1197424279799/40000000000",
"30947228460181/1000000000000"
],
"d": [
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "881641188558459883630583514104028498270052939906554319321/25000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1011900806997/1000000000000",
"1032416815553/500000000000",
"627531635383/200000000000",
"2468505117499/500000000000",
"6009713536833/1000000000000",
"441454437003/62500000000",
"8075568966353/1000000000000",
"1822089577801/200000000000",
"5492418493377/500000000000",
"12047464351017/1000000000000",
"6530692199703/500000000000",
"14084001447449/1000000000000",
"605001299463/40000000000",
"8463041512537/500000000000",
"9000831947971/500000000000",
"4763901406843/250000000000",
"10033818619749/500000000000",
"10544182442053/500000000000",
"22128690479371/1000000000000",
"4786956349059/200000000000",
"25011356067/1000000000",
"13034629766091/500000000000",
"1083559019039/40000000000",
"28132824378817/1000000000000",
"14967257498539/500000000000",
"3872216621293/125000000000"
],
"d": [
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "8128369380491983359220295381094474424345886119814765302147/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1058549087367/1000000000000",
"146593777891/50000000000",
"495330009269/125000000000",
"5019692271927/1000000000000",
"6096109358959/1000000000000",
"3949675859533/500000000000",
"4469643133699/500000000000",
"9960606671587/1000000000000",
"439067288813/40000000000",
"5995879396929/500000000000",
"6503420499161/500000000000",
"14024198256369/1000000000000",
"15046732920887/1000000000000",
"8045150570419/500000000000",
"17883318249181/1000000000000",
"18926582811397/1000000000000",
"159587114519/8000000000",
"20964679658419/1000000000000",
"10988870235323/500000000000",
"22986079529857/1000000000000",
"24045207351957/1000000000000",
"12961118742233/500000000000",
"5400534625161/200000000000",
"28933888957927/1000000000000",
"5997994737551/200000000000",
"1937155020521/62500000000"
],
"d": [
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1
]
},
{
"w": "4123686015494010466854809615576624436161277345726109148427/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"103893573839/100000000000",
"2844689271211/1000000000000",
"777474852679/200000000000",
"61370377689/12500000000",
"2961551840693/500000000000",
"6984110857497/1000000000000",
"4463958915941/500000000000",
"10009888037099/1000000000000",
"11895159468481/1000000000000",
"12957313118203/1000000000000",
"6985942466161/500000000000",
"7503869497397/500000000000",
"16881103272107/1000000000000",
"17942585840939/1000000000000",
"4738223406217/250000000000",
"19967509168567/1000000000000",
"839407243949/40000000000",
"11003850687371/500000000000",
"23051125676339/1000000000000",
"12423626773277/500000000000",
"3236341799587/125000000000",
"13456869684071/500000000000",
"27927007411081/1000000000000",
"14494205799929/500000000000",
"7733013586811/250000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "28743109426959398137388116947730861827235811506622932979959/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"225524608903/125000000000",
"2877667610641/1000000000000",
"3932633307839/1000000000000",
"4947882748469/1000000000000",
"1197489214369/200000000000",
"3894366130703/500000000000",
"886373507279/100000000000",
"4959223047533/500000000000",
"10932585256969/1000000000000",
"598435973011/50000000000",
"13840439375413/1000000000000",
"3725486676043/250000000000",
"7956386175921/500000000000",
"16929509540629/1000000000000",
"718025281393/40000000000",
"18991176944001/1000000000000",
"2079772407931/100000000000",
"21874446707661/1000000000000",
"4586519725669/200000000000",
"11976116561487/500000000000",
"12498135618493/500000000000",
"13398527111947/500000000000",
"27839894015403/1000000000000",
"14431054822347/500000000000",
"29874096773923/1000000000000",
"30927280927807/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "24596017426455456676515528789109255184293900958863038013577/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"936405014539/500000000000",
"73348259641/25000000000",
"1972223848617/500000000000",
"99197593999/20000000000",
"5979828327707/1000000000000",
"7019506508579/1000000000000",
"8814161767831/1000000000000",
"9888874870287/1000000000000",
"10941928069437/1000000000000",
"5975433838491/500000000000",
"3241824915783/250000000000",
"13988870845879/1000000000000",
"15032192107109/1000000000000",
"2103464633809/125000000000",
"8935119867727/500000000000",
"18892531770337/1000000000000",
"19904344200359/1000000000000",
"20964339927959/1000000000000",
"5725123871617/250000000000",
"11982041897177/500000000000",
"24994120992221/1000000000000",
"26865242591497/1000000000000",
"27925279015287/1000000000000",
"3616672368671/125000000000",
"14973626851423/500000000000",
"7741063150849/250000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "31372889176863177156369678982032367810917009176155278215141/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1042989683973/1000000000000",
"516359717619/250000000000",
"770671780919/250000000000",
"2046909712541/500000000000",
"1288689877891/250000000000",
"1407536688491/200000000000",
"8119792087/1000000000",
"10065733352073/1000000000000",
"11129493873441/1000000000000",
"6074474123983/500000000000",
"3298032205277/250000000000",
"14996901038327/1000000000000",
"16040541256507/1000000000000",
"1066415039557/62500000000",
"18078447935539/1000000000000",
"9543883124947/500000000000",
"20146857408233/1000000000000",
"22083373648513/1000000000000",
"46298831719/2000000000",
"24184867607597/1000000000000",
"1299781797049/50000000000",
"27071654427881/1000000000000",
"28128568177633/1000000000000",
"29147850796531/1000000000000",
"30191256594727/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "23495924264906478224381049805873237696407045320893573231859/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1063208758441/1000000000000",
"1038631390889/500000000000",
"309932657901/100000000000",
"2070301989557/500000000000",
"2976573978307/500000000000",
"1757793325461/250000000000",
"505746869783/62500000000",
"4564519185577/500000000000",
"5474518093909/500000000000",
"12025283188397/1000000000000",
"1308274576333/100000000000",
"14101100075033/1000000000000",
"3786253248589/250000000000",
"1694856266143/100000000000",
"4497862310617/250000000000",
"9507137902033/500000000000",
"4005647613363/200000000000",
"659058598201/31250000000",
"11515274560657/500000000000",
"6024423480241/250000000000",
"12566833836129/500000000000",
"13474909734359/500000000000",
"14013143565503/500000000000",
"1817750179529/62500000000",
"3764488339481/125000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1
]
},
{
"w": "22712614427688475493309627741826371076791171249949374685051/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"529235985659/500000000000",
"2067063018143/1000000000000",
"616675287221/200000000000",
"4117691465083/1000000000000",
"5988597262143/1000000000000",
"140974515701/20000000000",
"1006637383963/125000000000",
"2278267662203/250000000000",
"1098006981033/100000000000",
"2402845990631/200000000000",
"13031083552163/1000000000000",
"7022242253667/500000000000",
"15057499998473/1000000000000",
"16071004486531/1000000000000",
"8543581907219/500000000000",
"4527372913129/250000000000",
"19152776183837/1000000000000",
"20946778712013/1000000000000",
"21989894455439/1000000000000",
"5752845485179/250000000000",
"24027217074533/1000000000000",
"25039926569271/1000000000000",
"26048163986473/1000000000000",
"5421486261261/200000000000",
"14492179909663/500000000000",
"7516314775573/250000000000"
],
"d": [
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2
]
},
{
"w": "3743907859738181976499659899703966454948669608980461784247/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"265934886017/250000000000",
"2079385401403/1000000000000",
"1558366877157/500000000000",
"78122198053/15625000000",
"6063004474089/1000000000000",
"110577851043/15625000000",
"2024787113051/250000000000",
"914019729419/100000000000",
"5473886484891/500000000000",
"3006198912981/250000000000",
"13083019365891/1000000000000",
"14115652184023/1000000000000",
"7999500708019/500000000000",
"853123456123/50000000000",
"9038994685513/500000000000",
"3820301831077/200000000000",
"4029141061921/200000000000",
"2194799334347/100000000000",
"22990845167979/1000000000000",
"24013617020679/1000000000000",
"25026986443931/1000000000000",
"652195002661/25000000000",
"28024689978487/1000000000000",
"727224869093/25000000000",
"30120287391259/1000000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "4351487962103476343612683923307414573473917183840460611937/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1014052779009/1000000000000",
"509032947157/250000000000",
"615477703859/200000000000",
"1222482049737/250000000000",
"5967938342313/1000000000000",
"1757188707181/250000000000",
"4032915394167/500000000000",
"9885924428331/1000000000000",
"10962189237989/1000000000000",
"12019632792527/1000000000000",
"3259504808153/250000000000",
"3520475642651/250000000000",
"15885497424297/1000000000000",
"16928362233127/1000000000000",
"4487799145571/250000000000",
"4741286278219/250000000000",
"20026766131671/1000000000000",
"4393493028091/200000000000",
"5758646483299/250000000000",
"4814113858707/200000000000",
"25886587231549/1000000000000",
"13481533771279/500000000000",
"28020802527329/1000000000000",
"29052685463417/1000000000000",
"3867099662641/125000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
2
]
},
{
"w": "18554414429703802413016434518677483640319804401381054539377/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"104261199861/100000000000",
"206490948319/100000000000",
"3082150584931/1000000000000",
"4093473661299/1000000000000",
"5154462288503/1000000000000",
"7037700425199/1000000000000",
"1623947945451/200000000000",
"5032537221453/500000000000",
"2225783227611/200000000000",
"12148586588111/1000000000000",
"6596110738059/500000000000",
"2999696173019/200000000000",
"8021218008677/500000000000",
"3413064185357/200000000000",
"18082115162751/1000000000000",
"954652836851/50000000000",
"20153827468277/1000000000000",
"22034844592569/1000000000000",
"288860814147/12500000000",
"24184914856521/1000000000000",
"26000202692409/1000000000000",
"27074495372279/1000000000000",
"28130721722043/1000000000000",
"29149316282303/1000000000000",
"30192479150489/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1
]
},
{
"w": "24218358972096912800318867481085442014468265080316690923551/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"536561700419/500000000000",
"2126551561569/1000000000000",
"392438583857/125000000000",
"130482957787/31250000000",
"6054349977993/1000000000000",
"284690252269/40000000000",
"1016469170171/125000000000",
"1145903385849/125000000000",
"441374279037/40000000000",
"2362017201/195312500",
"6550170844803/500000000000",
"3527599652303/250000000000",
"7560660621971/500000000000",
"8066784399979/500000000000",
"2143629758343/125000000000",
"4542695332461/250000000000",
"19213905069059/1000000000000",
"5251207970363/250000000000",
"881910876577/40000000000",
"23069549838131/1000000000000",
"192680897129/8000000000",
"1003915444733/40000000000",
"26105546850187/1000000000000",
"27164185122209/1000000000000",
"29102778643499/1000000000000",
"15093585701089/500000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1
]
},
{
"w": "1584638739052938999823974649919206076175145329968266667803/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1042986100041/1000000000000",
"82590245463/40000000000",
"770455403109/250000000000",
"4092166605707/1000000000000",
"2576198831553/500000000000",
"3547771524037/500000000000",
"818086565473/100000000000",
"2002154470907/200000000000",
"5543583949903/500000000000",
"12148815396031/1000000000000",
"6593428945143/500000000000",
"599932793721/40000000000",
"641672973269/40000000000",
"8531640935533/500000000000",
"180791574333/10000000000",
"1908836832571/100000000000",
"10073853544049/500000000000",
"2760380909867/125000000000",
"2893626065387/125000000000",
"12092289710349/500000000000",
"3249726802883/125000000000",
"27073930672741/1000000000000",
"28130754855811/1000000000000",
"29149792572373/1000000000000",
"377408161989/12500000000"
],
"d": [
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "59382738655834250263401632461288624792959621721618703657339/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1873482427837/1000000000000",
"1466628318187/500000000000",
"98523948257/25000000000",
"4951738036163/1000000000000",
"596342131387/100000000000",
"436077728609/62500000000",
"1599256444523/200000000000",
"1807081316243/200000000000",
"2706888415079/250000000000",
"11902163640447/1000000000000",
"323869866711/25000000000",
"6981856629239/500000000000",
"14980409197701/1000000000000",
"16002203684307/1000000000000",
"17045540776233/1000000000000",
"4709832861689/250000000000",
"38831580673/1953125000",
"20903925375233/1000000000000",
"5478962548591/250000000000",
"22976105929317/1000000000000",
"778527764439/31250000000",
"649424648807/25000000000",
"5401636814243/200000000000",
"14443086641421/500000000000",
"7487254028299/250000000000",
"7740892948603/250000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1
]
},
{
"w": "11193015044736659750147450639884007007184215708841809631833/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"265113067493/250000000000",
"414747149159/200000000000",
"3109281762001/1000000000000",
"4986855381913/1000000000000",
"1512639392117/250000000000",
"3533181673959/500000000000",
"4051529708101/500000000000",
"2495195749893/250000000000",
"220848427503/20000000000",
"12054059933239/1000000000000",
"1634058680477/125000000000",
"14108446761451/1000000000000",
"15980135934639/1000000000000",
"17042218652039/1000000000000",
"9027196875881/500000000000",
"238406631137/12500000000",
"20095664127083/1000000000000",
"21139152173921/1000000000000",
"22948048496257/1000000000000",
"5998264707143/250000000000",
"25014511064231/1000000000000",
"13040362378547/500000000000",
"13982843320759/500000000000",
"14499056917647/500000000000",
"30062466214723/1000000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2
]
},
{
"w": "17798557025861302252662083591556688647603465060838290023561/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"187268753579/100000000000",
"290794170049/100000000000",
"3925916074987/1000000000000",
"4940496625197/1000000000000",
"5954775722527/1000000000000",
"3485189242803/500000000000",
"3995330896251/500000000000",
"2257676303181/250000000000",
"10825344743781/1000000000000",
"2380046966673/200000000000",
"809558325793/62500000000",
"13961650471807/1000000000000",
"14978012813729/1000000000000",
"15999529089933/1000000000000",
"4260663591059/250000000000",
"941883970449/50000000000",
"19880258122057/1000000000000",
"10451219165253/500000000000",
"2739261536871/125000000000",
"11486999080939/500000000000",
"2491024685253/100000000000",
"519473961757/20000000000",
"27003835232847/1000000000000",
"7218924172691/250000000000",
"7483821718447/250000000000",
"15469829736981/500000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1
]
},
{
"w": "7584560146297823020057892520227324644582294937050122282579/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"521512517511/500000000000",
"1032413513561/500000000000",
"3081862853761/1000000000000",
"4092226835057/1000000000000",
"2576236010671/500000000000",
"7095606025711/1000000000000",
"1022616260303/125000000000",
"5005367380473/500000000000",
"11087146855491/1000000000000",
"6074415930597/500000000000",
"6593436908003/500000000000",
"3749579235269/250000000000",
"16041834162449/1000000000000",
"8531655435951/500000000000",
"18079181583013/1000000000000",
"47720987397/2500000000",
"503693408463/25000000000",
"883321799821/40000000000",
"925961366901/40000000000",
"2418466493449/100000000000",
"1039913973021/40000000000",
"27073985835261/1000000000000",
"28130808671129/1000000000000",
"7287462117051/250000000000",
"30192701892937/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "16141239402977687302242599735974279233567243409164433799937/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"268348577283/250000000000",
"2127253738409/1000000000000",
"3140457868683/1000000000000",
"1044306411021/250000000000",
"378783064277/62500000000",
"7125159924963/1000000000000",
"8143242367681/1000000000000",
"1147957084377/125000000000",
"10977782788521/1000000000000",
"12051649934897/1000000000000",
"13102861833493/1000000000000",
"1763563652617/125000000000",
"7559792838109/500000000000",
"16131811549331/1000000000000",
"857372751403/50000000000",
"4542309585519/250000000000",
"19212593021777/1000000000000",
"2625425154867/125000000000",
"22046170630661/1000000000000",
"2883498797833/125000000000",
"12041889084087/500000000000",
"25096996988059/1000000000000",
"26105053933597/1000000000000",
"27163981981191/1000000000000",
"29103104525367/1000000000000",
"15093840507231/500000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1
]
},
{
"w": "140287800458397923383994283639130164506538877339223372543359/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"503146309507/500000000000",
"2063529616767/1000000000000",
"3991802595653/1000000000000",
"1263519041759/250000000000",
"760353420893/125000000000",
"7944624167521/1000000000000",
"2250835540457/250000000000",
"10008527921611/1000000000000",
"11016943628349/1000000000000",
"300622312909/25000000000",
"2606835477003/200000000000",
"14044423465351/1000000000000",
"15057414985997/1000000000000",
"16075579388023/1000000000000",
"17114241129703/1000000000000",
"151178358019/8000000000",
"19971834739997/1000000000000",
"21023506630261/1000000000000",
"5507627458419/250000000000",
"360048215211/15625000000",
"3007368540379/125000000000",
"501618209087/20000000000",
"13062224208341/500000000000",
"13954971101979/500000000000",
"14476262280997/500000000000",
"299737155211/10000000000",
"15494039787891/500000000000"
],
"d": [
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "2778987814174077526327672048253424564213381499991116588803/100000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"903737577509/500000000000",
"356260068513/125000000000",
"3872385126397/1000000000000",
"2444822542153/500000000000",
"590096538587/100000000000",
"217561337777/31250000000",
"4422577042501/500000000000",
"9927199290567/1000000000000",
"2968149564681/250000000000",
"1617056301039/125000000000",
"13956123640683/1000000000000",
"14999771810503/1000000000000",
"3361198921663/200000000000",
"7139988623/400000000",
"18872857189559/1000000000000",
"9944827385711/500000000000",
"1045030524963/50000000000",
"1098069332921/50000000000",
"1192119210081/50000000000",
"24916419472323/1000000000000",
"25992471735159/1000000000000",
"13903835034979/500000000000",
"3610245691333/125000000000",
"5987641376827/200000000000",
"30956825186211/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1
]
},
{
"w": "2644115705852522261259298008401286854980107499595502415673/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1943039537481/1000000000000",
"60040161073/20000000000",
"1002684248057/250000000000",
"1255958318981/250000000000",
"6039399438513/1000000000000",
"282421727829/40000000000",
"4051489640807/500000000000",
"1238338744069/125000000000",
"1368345152489/125000000000",
"1201563609427/100000000000",
"13964082968871/1000000000000",
"7514426522393/500000000000",
"200612549523/12500000000",
"1068380670729/62500000000",
"18892404727727/1000000000000",
"9967803647199/500000000000",
"2619767288871/125000000000",
"21974134201847/1000000000000",
"22988330032867/1000000000000",
"23997934601021/1000000000000",
"12528998031711/500000000000",
"26941529702723/1000000000000",
"28016257230773/1000000000000",
"14546325172407/500000000000",
"15457289140731/500000000000"
],
"d": [
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1
]
},
{
"w": "11280587761512196817216670877810901127690443244092540990459/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"213660000263/200000000000",
"526754607361/250000000000",
"3908105601473/1000000000000",
"4950405677189/1000000000000",
"1194240683357/200000000000",
"349334879439/50000000000",
"7998149755253/1000000000000",
"9008312572621/1000000000000",
"10013220277213/1000000000000",
"11069997122277/1000000000000",
"259943665443/20000000000",
"14057587576847/1000000000000",
"12057720191/800000000",
"16110762064143/1000000000000",
"17906027053853/1000000000000",
"9490266501903/500000000000",
"20033567459649/1000000000000",
"4208539458339/200000000000",
"22059937705233/1000000000000",
"23082002837081/1000000000000",
"2412544681769/100000000000",
"12958532017373/500000000000",
"26959952156733/1000000000000",
"27982651680421/1000000000000",
"28995441143467/1000000000000",
"30056528350609/1000000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "53456020246472229942124834896988425000170546626189239648733/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"517800396011/500000000000",
"1457144972393/500000000000",
"3978042075903/1000000000000",
"2496892240661/500000000000",
"376903475197/62500000000",
"7908269491671/1000000000000",
"8970056232939/1000000000000",
"9981951843843/1000000000000",
"11000693634073/1000000000000",
"300920030033/25000000000",
"3477046597217/250000000000",
"14970530631397/1000000000000",
"3995633030011/250000000000",
"17000518079309/1000000000000",
"18023245945259/1000000000000",
"119164482333/6250000000",
"652464730067/31250000000",
"1095905697937/50000000000",
"1436274743249/62500000000",
"300730097921/12500000000",
"25879780383039/1000000000000",
"13458237340351/500000000000",
"5596693587353/200000000000",
"29924999606799/1000000000000",
"30985979878739/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1
]
},
{
"w": "972305196030558751733291670840174894761505999093277330857/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1067856079157/1000000000000",
"2106777124867/1000000000000",
"3913482827537/1000000000000",
"2478086861681/500000000000",
"5979162031647/1000000000000",
"3496699294381/500000000000",
"8055330828881/1000000000000",
"1000396095323/100000000000",
"554466097961/50000000000",
"6455444319679/500000000000",
"87408089027/6250000000",
"3008454315751/200000000000",
"16072750608409/1000000000000",
"17948074052201/1000000000000",
"9504698009327/500000000000",
"10009709288213/500000000000",
"10516986211631/500000000000",
"2756430777207/125000000000",
"11537128783667/500000000000",
"1507353730637/62500000000",
"6478581294811/250000000000",
"5391630027751/200000000000",
"437209177949/15625000000",
"14497446593071/500000000000",
"15028212154797/500000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "177755728498765560469914659955176667011472504361780091429/10000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1076010210357/1000000000000",
"1440542625187/500000000000",
"3921635662449/1000000000000",
"49422542633/10000000000",
"37232636933/6250000000",
"6965773845331/1000000000000",
"2004579604843/250000000000",
"36373510569/4000000000",
"10882799226743/1000000000000",
"5961336352943/500000000000",
"3235887142453/250000000000",
"1744940535559/125000000000",
"58492632311/3906250000",
"15989251940409/1000000000000",
"17007148142311/1000000000000",
"1126853143279/62500000000",
"4768237637553/250000000000",
"652205640741/31250000000",
"10956371725049/500000000000",
"4586783090607/200000000000",
"23945597132981/1000000000000",
"1000197637071/40000000000",
"1346952985041/50000000000",
"28035183441977/1000000000000",
"7478421359211/250000000000",
"3094294106667/100000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1
]
},
{
"w": "14902993654009907204285034491160741095717711203766125498889/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1017391000259/1000000000000",
"1014096051029/500000000000",
"3089117755913/1000000000000",
"994317630231/200000000000",
"3026720086029/500000000000",
"1599697201229/200000000000",
"9062099391401/1000000000000",
"10081397627031/1000000000000",
"695278651197/62500000000",
"6464903509347/500000000000",
"873321097429/62500000000",
"7497376837143/500000000000",
"1601035295531/100000000000",
"17018875704129/1000000000000",
"9038679885931/500000000000",
"20009523568727/1000000000000",
"10536378119409/500000000000",
"1381479705161/62500000000",
"23980882294383/1000000000000",
"12521961802703/500000000000",
"3257335535497/125000000000",
"1692694014977/62500000000",
"28126688133509/1000000000000",
"29934234726367/1000000000000",
"30977525637589/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1
]
}
]
}

==> anc/law/law64.json <==
{"N": 64, "p": 0.6818907043719016, "minimum_gap": 0.5, "program": "law_cg.py", "seed": 0, "warm_start": "law32.json", "rounds": 531, "finished": true, "law": [{"w": 0.010364813534323182, "x": [0.0, 1.0088928336962626, 2.0206152451721215, 3.032580957056593, 4.0441956034274025, 5.055877944179244, 6.067560174265523, 7.079174997972109, 8.091140594563512, 9.102863005441849, 10.111755922029287, 11.171650743512028, 13.103918150384494, 14.165329312821365, 15.17706163079924, 16.193545684890594, 17.211461680266645, 18.23148212426474, 19.253610994046213, 20.278559044242563, 21.30677493921655, 22.3393071169398, 23.37597252325232, 24.417726100644018, 25.4645800877288, 26.51642434423646, 27.572863447756255, 28.63212371015974, 29.69239812798309, 30.75196120490779, 31.8094254840258, 32.86381512142189, 33.915076212037846, 34.96380060980485, 36.01027507539123, 37.05588034797565, 38.10148534603279, 39.147959846858456, 40.19668387395868, 41.247944694270956, 42.30233376492092, 43.35979745505993, 44.4193597821658, 45.479633375926916, 46.538893032863974, 47.595331462487245, 48.64717550728875, 49.69402910707959, 50.73578263764064, 51.77244810213073, 52.80498012772685, 53.833196349078136, 54.858144178634966, 55.88027337654219, 56.90029381321753, 57.91820982202786, 58.934694079879044, 59.9464264394424, 61.00783773811256, 62.94010511321913], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.03545361846783594, "x": [0.0, 1.0598768665282448, 2.0687889832006117, 3.0805027120690265, 4.092469810539497, 5.104101564814324, 6.115790749852457, 7.127480029969569, 8.139111800428433, 9.151078914196871, 10.162792645987652, 11.171704851912326, 12.231581755605367, 14.163885426021121, 15.225285560969105, 16.237032256118272, 17.253498720647034, 18.271403047631473, 19.29140068436786, 20.313495208350194, 21.33838149393275, 22.366528460464096, 23.398950388445513, 24.435483886946727, 25.47709067083048, 26.523760481073353, 27.57542642494176, 28.631701221234618, 29.690840054565488, 30.751068186509006, 31.810673487044692, 32.868243871967984, 33.92280698548928, 34.9742818773157, 36.023223123881266, 37.06994322915693, 38.11578928171526, 39.16163549295081, 40.20835596505568, 41.25729783043902, 42.30877355766418, 43.36333772694698, 44.420909244357134, 45.480515660946416, 46.54074483767626, 47.59988437565039, 48.65615951456884, 49.70782541087607, 50.75449477191427, 51.796101166625604, 52.8326341234232, 53.865055557643416, 54.89320210757831, 55.9180879967981, 56.940182278748416, 57.960179637722256, 58.978083722944156, 59.99454988254026, 61.00629638068495, 62.06769650142398], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.030683868407072174, "x": [0.0, 1.009548061588816, 2.023028313583084, 3.038513830393679, 4.058490790750844, 5.097725321161875, 6.883144476221743, 7.956925363937369, 9.007335900041046, 10.0128133969978, 11.0232262801409, 12.035371107368078, 13.050709898516791, 14.07213651477174, 15.114982800001103, 16.902641590901233, 17.945300347136616, 18.96798647088542, 19.984275814640707, 20.997452463594826, 22.00570525302154, 23.06440673480532, 25.003331643660463, 26.087026837891493, 27.88887706122148, 28.960477682424585, 30.010364157580565, 31.01511149953627, 32.02554813934666, 33.037257875905645, 34.05295488779675, 35.07437391086337, 36.116590136211364, 37.914745890484255, 38.95389516438156, 40.021607764210934, 41.961463481512205, 43.020746411954526, 44.030978926778495, 45.04649979950846, 46.068433196857846, 47.111115329897885, 48.90800703574364, 49.95093527346399, 50.970598437371194, 52.033676362264906, 53.97661277090107, 55.04096356734963, 56.07306500628781, 57.951319377185726, 59.01437625297273, 60.02965727451798, 61.06546691042906, 62.93958474687977], "d": [1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2]}, {"w": 0.008281673123446204, "x": [0.0, 1.085506164535984, 2.1724425374703453, 3.2577827146493075, 4.338850440299427, 5.414738320775309, 6.485857419752313, 7.552225007942369, 8.615301277812614, 9.67642001981444, 10.737089697656218, 11.79936155438783, 12.864335738531146, 13.932990647171263, 15.006075318769065, 16.084058741642334, 17.165913949088345, 18.24960794782188, 19.332528450611598, 20.412284742176567, 21.487150821882, 22.551039160605903, 23.64255180263901, 24.735316968370842, 25.80343306079987, 26.885904374833896, 27.977983271317846, 29.0778781624204, 30.182012090776748, 31.284685252340026, 32.380852411809826, 33.46811825792361, 34.540878078287264, 35.63646831834627, 36.73245489883764, 37.804805448402995, 38.89224774471431, 39.99110990208309, 41.09899898687754, 42.2112190224705, 43.319835939710764, 44.41756049613012, 45.49607050750467, 46.593490636549, 47.684371719483174, 48.738526521553055, 49.83027188442737, 50.928980023343485, 52.01058812939707, 53.11109218127693, 54.21982285067249, 55.32801554785691, 56.42804777895364, 57.51692051892908, 58.58912240621045, 59.683787916410594, 60.77642848943053, 61.841771760587406, 62.9182529617057], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.0025047084617759335, "x": [0.0, 1.0857243960862168, 2.1682559377004207, 3.2465141435093496, 4.320673941177815, 5.390920453917492, 6.458409386254688, 7.524980049003629, 8.591961979469014, 9.660732408201511, 10.732709289886678, 11.807853508676414, 12.8869208718281, 13.969104148496404, 15.052448477102386, 16.134717826316848, 17.213928150581683, 18.288043430827752, 19.351113679007668, 20.441817434386472, 21.53316033786128, 22.598854133364068, 23.677984833634824, 24.765216154185424, 25.85989393504245, 26.959539774290384, 28.060325803811025, 29.15766612844354, 30.24846671330271, 31.331810012899133, 32.40169324824837, 33.49657258880976, 34.592683985003006, 35.666619688313766, 36.756806489686575, 37.85826153888888, 38.966418064849904, 40.07469061267679, 41.17494687444053, 42.25678312986966, 43.35628988234097, 44.45033611112908, 45.51327464788997, 46.57643826721826, 47.670612280571646, 48.770225697923294, 49.85205390048767, 50.951217909813586, 52.05691043298064, 53.16141389794179, 54.25898683773441, 55.345969342918615, 56.41740181506387, 57.511571999437535, 58.60404271676638, 59.669472443929884, 60.745914427825696, 61.827655926535925, 62.91310532517281], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.03811718189311668, "x": [0.0, 1.0225312539287261, 2.0397814805278522, 3.0533684523283746, 4.067077272665643, 5.080733903991679, 6.097142361589684, 7.1313374938448435, 8.997124456712195, 10.057764889618609, 11.064184956658682, 12.123618087480175, 13.996709864955257, 15.030963418384617, 16.04399501604433, 17.098079087809865, 18.1725600520945, 19.972475682733094, 21.010843975353502, 22.030073797011582, 23.045724020842183, 24.056777787723426, 25.067049407150787, 26.074436273480956, 27.133038827817103, 29.003426173822827, 30.033437290619165, 31.096878085030653, 33.035814321159656, 34.097445614466444, 35.11489047197645, 36.15470418882848, 37.95221010914893, 39.02579961037095, 40.07804059941231, 41.08748493285548, 42.10376659386237, 43.126249817621165, 44.16979598235775, 45.96405836356927, 47.00918017190092, 48.03253039975219, 49.04949799261609, 50.06197318807322, 51.123907576586014, 52.99546897357531, 54.02541118474467, 55.08840993977292, 57.023816627284795, 58.083518729773544, 59.096457883535216, 60.11910003770052, 61.16112050845748, 62.95792215293373], "d": [1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1]}, {"w": 0.008060512236794637, "x": [0.0, 1.0381086121265823, 2.078468638369301, 3.1224496924144987, 4.170348710720661, 5.22282901306399, 6.281067340828944, 7.344752127103064, 8.413785863031482, 9.487017994493963, 10.562460837743624, 11.637427950991217, 12.709677087211452, 13.777845595272057, 14.836033554892163, 15.922988151313458, 17.009457316091147, 18.066901896015942, 19.134877133316124, 20.2080459586616, 21.28597199927686, 22.366585052022835, 23.44787325543705, 24.527270259193802, 25.60291506039408, 26.673676727455575, 27.73828293617275, 28.79693802520208, 29.84530355496599, 30.925135347130112, 32.004444200877465, 33.05158827263521, 34.1083845464248, 35.170192448841156, 36.23746657380643, 37.30929869662866, 38.384657838171364, 39.461744518084146, 40.538421477012044, 41.61296960958274, 42.6834625471875, 43.749041588308714, 44.804572799273075, 45.890028255227676, 46.976470966701186, 48.03500607241814, 49.105734189344524, 50.18305897651597, 51.26622224141967, 52.35286372132206, 53.4389218165591, 54.520211667536415, 55.59357818558272, 56.65790668837983, 57.70726267710923, 58.78482479819766, 59.85717554159821, 60.88984678397814, 61.92633608736296, 62.962900650923096], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.018314370700830876, "x": [0.0, 1.0388274154272514, 2.054240295137939, 3.1084312096865636, 4.181717182618224, 5.9863588803469465, 7.058588314271971, 8.111603149690017, 9.124649153246626, 10.159099560207531, 12.029646291777112, 13.090782587251272, 14.102007752020391, 15.118806470873515, 16.140655954510787, 17.181070834187185, 18.98608105346202, 20.062508788791266, 21.1204332418265, 22.139833047844355, 23.1832620701395, 24.98814824269274, 26.031598104630447, 27.055626066393607, 28.071229017772573, 29.1342389192805, 31.019611120500052, 32.100372998931654, 34.04405956780209, 35.10449299633579, 36.118720293936214, 37.153396513337455, 39.02322463888364, 40.084293966117784, 41.09500732707459, 42.10973469955143, 43.127579587489684, 44.149870405511706, 45.19332200478423, 46.99045802881526, 48.03451398811365, 49.057266979549105, 50.07048904760962, 51.131697913835616, 53.07686989863594, 54.14478350492921, 55.18411801860052, 56.988003078790186, 58.03154003607436, 59.054339774723125, 60.068314027769446, 61.12380337444664, 62.19893781370914], "d": [1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1]}, {"w": 0.004343415639590186, "x": [0.0, 1.013325555376385, 2.0360270527754905, 3.078116030586514, 4.875647593160206, 5.917593632535729, 6.939354754217536, 7.954893634342639, 8.966858160355658, 9.977919958567595, 10.987405309219788, 11.993560475670732, 13.052740381029077, 14.92255055873554, 15.954152309667908, 17.012655702972346, 18.088088440584336, 19.89687367744461, 20.936805814266293, 21.953451784413446, 23.00899701663855, 24.084309025496882, 25.887144884928727, 26.9255415794266, 27.94507198092693, 28.960656386747733, 29.97196753891099, 30.98224121617638, 31.989509698538164, 33.04832311163538, 34.91902459889391, 35.949155515448275, 37.012911823069174, 38.951498715792646, 40.01326594791411, 41.030745773954315, 42.07052617043237, 43.868451920416604, 44.9422197542505, 45.99477033575889, 47.004144692210126, 48.02043891310133, 49.043294048731404, 50.08700298104464, 51.881096508996905, 52.926163090848874, 53.94926076362459, 54.96622573741661, 55.978584102795445, 57.04045401461613, 58.912101910506095, 59.942024520023296, 61.00528634510782, 62.94015315747334], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2]}, {"w": 0.023674261466259772, "x": [0.0, 1.075398824252157, 2.1298652309469595, 3.14167282604882, 4.163337082125832, 5.203666657951858, 7.007604302541209, 8.083645609147897, 9.141550716795368, 10.161595665123075, 11.2049214376297, 13.010981166800686, 14.054879576756155, 15.078793098293222, 16.09403515213386, 17.157168878498176, 19.042800845113966, 20.123584877236247, 22.067342329852302, 23.127615904272098, 24.141251952654333, 25.17587003416284, 27.045538619033696, 28.106468558930814, 29.11726189760488, 30.131938591769384, 31.149523726415026, 32.171791695159904, 33.21492053187102, 35.012327132867156, 36.055973436310225, 37.07924581838179, 38.09287009305635, 39.153984046619044, 41.09867041581621, 42.16676153668008, 43.205911171397524, 45.008957849278, 46.052324272020144, 47.07528349392709, 48.088518463992884, 49.1437503945981, 50.219246873763474, 52.01837751338139, 53.05710909084432, 54.07277314095546, 55.13334853510895, 57.06434155159875, 58.12232446606704, 59.13041146484785, 60.144412783460346, 61.164644541516715, 62.20428063818713], "d": [1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1]}, {"w": 0.0032565923609029976, "x": [0.0, 1.008924803214972, 2.020662960528634, 3.0326472868379293, 4.044296505374964, 5.055996293670494, 6.067696011916476, 7.0793452363424, 8.091329532673797, 9.103067661854709, 10.11199246624803, 11.171891479776296, 13.104260430477346, 14.165676054602176, 15.1774552694272, 16.19396819712056, 17.21193110543267, 18.2320035659245, 19.254206269632885, 20.279206123128827, 21.307510035985874, 22.3401227818181, 23.376886527096136, 24.418733566206956, 25.465675587161677, 26.517585510936918, 27.57405680986994, 28.63328988628121, 29.69349937993222, 30.75295669601751, 31.810269366465747, 32.864526872376224, 33.91564268443541, 34.964199039371266, 36.01053692527119, 37.05599379637784, 38.10145069391449, 39.14778859595684, 40.19634495975667, 41.2474607899282, 42.30171846383895, 43.35903145554722, 44.4184889740544, 45.478699217635, 46.537932658037484, 47.594404708410885, 48.646315038097, 49.693257610451006, 50.73510492507062, 51.77186897348612, 52.80448192092186, 53.83278596822022, 54.85778588033928, 55.87998869704337, 56.90006117179164, 57.918024131520156, 58.93453712260828, 59.94631634514819, 61.00773200872107, 62.94010093101044], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.03209585131952734, "x": [0.0, 1.0404539522085416, 2.8370449776098923, 3.9113418586537785, 4.964219921797934, 5.97445140192484, 6.990773533519436, 8.024981825522678, 9.897964335862696, 10.960769483409385, 11.975102293740433, 12.99718449842815, 14.03697277891559, 15.830025637982443, 16.903757675652386, 17.9553269657588, 18.96076823039665, 19.96662973279402, 21.026126874719544, 22.89649111411708, 23.92804272250536, 24.9861107245121, 26.06224307094633, 27.86540194442996, 28.90506534918793, 29.926657460947077, 30.943262071631345, 31.958126385610907, 32.97400850792351, 33.99184816421937, 35.01331818345309, 36.056728258243055, 37.851688860245645, 38.89521751130373, 39.91734687239314, 40.932838889281875, 41.94559442122091, 42.953204051567354, 44.01056181367748, 45.94801376762575, 47.027514113865465, 48.90937727240938, 49.970447475491135, 50.98354956464619, 52.00495314247233, 53.04470921230751, 54.84825191624043, 55.92252792255253, 56.97729782992068, 57.99135938517514, 59.02574234037708, 60.90173107620169, 61.964133541918926, 62.977609457249095], "d": [1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1]}, {"w": 0.011510828712346795, "x": [0.0, 1.0225153589396632, 2.064040379117001, 3.8609846797167564, 4.902775850308345, 5.924183438435769, 6.939539435474796, 7.951389273108296, 8.961993635338219, 9.966951080687677, 11.017127242529, 12.090579034440948, 13.888695933560335, 14.925458851530328, 15.9865349685562, 17.062995703197075, 18.877884553041927, 19.918217297276364, 20.93482091558131, 21.990681393577283, 23.066119990283976, 24.868265537659884, 25.90667529672804, 26.926547682801406, 27.942242106328052, 28.953471680969425, 29.964040265588277, 30.971567410800755, 32.030371739599794, 33.90024659021131, 34.93048189545424, 35.9938330173697, 37.92896073984889, 38.98899754773582, 40.00315303324423, 41.037655717942684, 42.90792435961766, 43.96765843358355, 44.97654880797972, 45.99024387932655, 47.00674054259256, 48.02949158595719, 49.07310041609572, 50.868828009224515, 51.913881220111186, 52.93656710421698, 53.95374652157913, 54.966175111637604, 56.028075955309475, 57.89843115184926, 58.92855026632265, 59.99185169615609, 61.9267813905973, 62.98670935168793], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1]}, {"w": 0.03878518609699205, "x": [0.0, 1.0336899686002379, 2.89888443822169, 3.9585724258423327, 4.966792831154018, 5.974770659315693, 7.034229957146721, 8.899814437666386, 9.933737236945905, 10.951300315873446, 11.964697259095617, 12.973134428838605, 14.03399049893886, 15.909075555602682, 16.94069003547083, 17.99859945123036, 19.074487554954242, 20.87618237161452, 21.91579553818833, 22.93719746964233, 23.95367550535911, 24.968716499166753, 25.98450927596087, 27.00244070623292, 28.024298497540777, 29.067859078343716, 30.861361984879615, 31.904994953652594, 32.9269580840792, 33.942315418830006, 34.955018262639456, 35.9624340319061, 37.019768038795895, 38.95666499096041, 40.03635398410451, 41.91759914107, 42.97859452485357, 43.991653876011334, 45.01290160109202, 46.052344848964694, 47.85598133024349, 48.9299436788595, 49.98457783137362, 50.99807613259015, 52.03234977305939, 53.90505863021089, 54.96609000688763, 55.97719467415714, 56.995773958309954, 58.03083467017102, 59.90056698901118, 60.96069668043736, 61.96979387055767, 62.9841408434561], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.004223177879790098, "x": [0.0, 1.8661507781248607, 2.9007772073945657, 3.9143879201364555, 4.968778058126944, 6.04375206699551, 7.844031244226497, 8.883744646146853, 9.905098365631032, 10.921137955799336, 11.93163823139907, 12.993495420405344, 14.869024907441114, 15.901289551500495, 16.959448688308964, 18.035534548764804, 19.83777791672335, 20.877724338244406, 21.899042614353007, 22.91533086317936, 23.930611856761537, 24.946621664469617, 25.964588206406503, 26.986234204159775, 28.029591252634855, 29.823541638854934, 30.86723317195893, 31.889276679857602, 32.90475277212305, 33.91752863283935, 34.924768381693944, 35.98217335516038, 37.91905749927965, 38.99880082989965, 40.88047836149927, 41.94133074227811, 42.95433234198417, 43.97582994164901, 45.015423502355716, 46.818135243962736, 47.89227198025191, 48.947155251219385, 49.96056418605874, 50.99474193298242, 52.86849158169312, 53.92946530761851, 54.9402918095217, 55.95886000818463, 56.99399887813129, 58.860128760129406, 59.9187476987527, 60.925559615388536, 61.93591700135752, 62.941438839027356], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.0005980291177215578, "x": [0.0, 1.0764482867852203, 2.1367327889183496, 3.172044816628136, 4.982483892447668, 6.055733468577618, 7.108294127132114, 8.11770880680843, 9.134831225417376, 10.169345427088519, 12.043393292589982, 13.106485885378449, 14.12116818706194, 15.143377099730822, 16.183788650907406, 17.993384555193835, 19.070017264558032, 20.129130605394362, 21.161694273364382, 23.046441638433286, 24.10931120558317, 25.12449083057924, 26.14851019880501, 27.193228779585457, 28.99587461462265, 30.03900439607361, 31.061498912650244, 32.07582101920706, 33.13665215774048, 35.07716355947764, 36.14346998508689, 37.17903131495924, 38.98507771834903, 40.05968141168064, 41.11324746292078, 42.124605219447105, 43.14419452911923, 44.18412703922097, 45.978483239389334, 47.05335765229093, 48.106837528387565, 49.116425475752294, 50.13352257288854, 51.15645512478352, 52.19977387734835, 53.9976839792449, 55.040535563818146, 56.06315892348858, 57.07670348748784, 58.13732855401998, 60.0804649313187, 61.146546523834296, 62.18223244654645], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.015861798526024967, "x": [0.0, 1.7899797928988026, 2.833997492333138, 3.8564660486425377, 4.871881275455433, 5.880997360450878, 6.939550816976082, 8.872614666530566, 9.935399059771521, 10.965880937813974, 12.842100104356502, 13.904710849765046, 14.919688069295967, 15.944399324743673, 16.988332873826927, 18.791821870622822, 19.83522914515696, 20.858049368537753, 21.87496298315857, 22.885856068590797, 23.946636150508308, 25.823944311928045, 26.904273628389156, 28.845403372705462, 29.906255118257473, 30.920254248671107, 31.942768015548214, 32.98638171477522, 34.78365490346633, 35.82591362626297, 36.8473715918142, 37.86207238352822, 38.873505480389454, 39.88064353502054, 40.93750808599207, 42.86759686042601, 43.9295096496613, 44.958016997030306, 46.82128659326015, 47.88002453700735, 48.88579112009786, 49.8939353597076, 50.902114608079486, 51.91167700086979, 52.92212249879186, 53.93521354323343, 54.95418717724364, 55.99339890972363, 57.78106911060642, 58.85558107317915, 59.90857036163848, 60.918418286211136, 61.93469487408507, 62.9572388053741], "d": [1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.0005674105541819705, "x": [0.0, 1.0586983894315583, 2.0906705217792756, 3.9697745760033554, 5.029162627051814, 6.038505211751771, 7.052502287497069, 8.069117332090618, 9.092059374420373, 10.134509373671735, 11.94152294308417, 12.981608072507768, 14.049869817623303, 15.99437429904958, 17.055779268252625, 18.0692959177163, 19.10481654491822, 20.985996955165504, 22.050888904414784, 23.069230777611967, 24.109746688372514, 25.920826347573612, 26.995601000776475, 28.05020420315813, 29.0646154003052, 30.099788571316797, 31.971817968053067, 33.03302597932057, 34.045313684146905, 35.06318241968047, 36.08634545556813, 37.130276210076964, 38.934702783082066, 39.97918232151484, 40.999584841137796, 42.06274672407821, 44.00851457742764, 45.08963850468974, 46.97084123657665, 48.03203500801278, 49.044038824484076, 50.06126975813954, 51.083425615639754, 52.12570855867295, 53.93059795727892, 54.97421021630014, 55.99452969913474, 57.05801770420372, 59.00476200011428, 60.0717884927548, 61.1087977569187, 62.92439173607682], "d": [2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1]}, {"w": 0.017181283440716424, "x": [0.0, 1.0228137479837751, 2.064511900018165, 3.8618543461599786, 4.9035499097762045, 5.925095766047322, 6.940527370853924, 7.952213037246679, 8.962941931382664, 9.967957645232497, 11.01806752790471, 12.091501051898117, 13.890272894473657, 14.92701901004136, 15.98831246738927, 17.06486500729525, 18.880038891842453, 19.920300922578914, 20.937088373595248, 21.993084744177576, 23.06841741907904, 24.871040475307577, 25.909489435871425, 26.92932602409904, 27.945161385751955, 28.9565716239422, 29.967118394138637, 30.974747378250157, 32.03375040242457, 33.90402421831644, 34.9341908839456, 35.997836492884296, 37.936485738811626, 38.998298509292326, 40.016021901695176, 41.0557794495391, 42.85416778937897, 43.92792875414492, 44.98038282863195, 45.98977028747686, 47.00616245269867, 48.02882830193859, 49.072582508978456, 50.86699466945999, 51.91227751153957, 52.93535292574195, 53.952406609211, 54.96505595996664, 56.02701039257502, 57.89829433002734, 58.928341684777585, 59.991591484160224, 61.92683535308955, 62.98670942100412], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1]}, {"w": 0.009756146032713903, "x": [0.0, 1.0616507859980768, 2.0793900947329953, 3.1197810152801124, 4.9197543841801545, 5.99347423610437, 7.046376348986438, 8.056061362349032, 9.072771317680381, 10.095247209379403, 11.13835150319678, 12.943758048658784, 13.984309321062224, 15.053118913066326, 16.997112441287076, 18.05876214105783, 19.07285436165159, 20.108715933651805, 21.989837228958518, 23.055002837371017, 24.074210227113657, 25.11451097173214, 26.929959592125726, 28.005328477658466, 29.06152056414752, 30.079446995677, 31.119653377897734, 32.920512536738414, 33.99518986517226, 35.050302630767746, 36.06398243880297, 37.08672011412545, 38.13036225411439, 39.93514358111177, 40.97976925132663, 42.000929008022005, 43.06475091621852, 45.011282828157576, 46.09237981878158, 47.973907194414195, 49.03481215764484, 50.04655221473304, 51.064410676993134, 52.08686174283071, 53.128680078179364, 54.940535287933805, 55.985267417396315, 57.007264985346396, 58.0731832056664, 59.96059104560934, 60.99302321854404, 62.05766510924086], "d": [2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2]}, {"w": 0.04248776952605013, "x": [0.0, 1.0422964128995376, 2.064731648997771, 3.077617097845182, 4.137516080167831, 6.0763066175848355, 7.139740876824302, 8.1708097191826, 10.050254858552819, 11.113392583905167, 12.12920930361954, 13.165414144232471, 15.044312785915032, 16.10522365939347, 17.116770767799085, 18.133378066434194, 19.154335556424016, 20.193705930391733, 21.999202355919195, 23.075631721896347, 24.132121527148968, 25.148835082919575, 26.189208540350794, 27.997738414700894, 29.07417587370499, 30.132871921689986, 31.165029014082005, 33.048332569865806, 34.111353964917384, 35.12645323120178, 36.15077305036387, 37.19549966613241, 38.99824137190856, 40.04042833113662, 41.062621955197, 42.076076269013605, 43.13593916177343, 45.0720422234485, 46.13549693579258, 47.16615686921643, 49.04043013149171, 50.10150364421561, 51.11243860822879, 52.128285123818046, 53.14819143390287, 54.18863588923075, 55.98363519672855, 57.0583600282749, 58.11164370054814, 59.12105887735915, 60.138082148176636, 61.160583043713004, 62.203820946566964], "d": [1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.0005767847302761712, "x": [0.0, 1.8164749641935913, 2.8921630539133267, 3.9507898530298124, 4.982824386344488, 6.86182312681343, 7.921525208969355, 8.93084598886827, 9.944819933210574, 10.960432928882897, 11.9824689372897, 13.023664845835185, 14.843570599854546, 15.92416984985631, 17.00347372122439, 18.83768303092234, 19.91368882808141, 20.972907639013048, 22.00840305857868, 23.82825412027107, 24.904951265710228, 25.96406145478787, 26.999174451631223, 28.81128063288456, 29.885204912374434, 30.939351423453807, 31.9533047362421, 32.98828843697344, 34.860313114580265, 35.9219118943801, 36.93449959885699, 37.95230509721578, 38.9756103004422, 40.01961266872387, 41.82467956278379, 42.86884316659062, 43.88912271989641, 44.9522887062496, 46.898457386220066, 47.97943233074698, 49.860752412285926, 50.92207975520944, 51.934363921769986, 52.95149161354563, 53.97387230198614, 55.01626140705793, 56.82148910161191, 57.86502471542509, 58.885435191927414, 59.94890962699515, 61.89587718057217, 62.96272170042502], "d": [1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1]}, {"w": 0.004252147350335634, "x": [0.0, 1.0154768689655347, 2.0355600780731047, 3.0748473124284477, 4.860412119940228, 5.93424366912821, 6.984358754837303, 7.989452672138828, 8.999652027107455, 10.011467713077373, 11.026503624237941, 12.047626604998175, 13.090204662179508, 14.878022689631822, 15.920669105633364, 16.94299254465763, 17.958971571473707, 18.97131775729024, 19.97834713419597, 21.0359847079721, 22.96850523134585, 24.048148408118497, 25.91943013982836, 26.97724200917793, 27.982674502755895, 28.99181673165009, 30.00211426048784, 31.013241291350944, 32.02787670256546, 33.048087809341425, 34.088291586710966, 35.89367025670824, 36.97252332631952, 38.04738042036492, 39.93133837963825, 40.992298484733695, 42.00411262509428, 43.02068277211748, 44.04324165452611, 45.08647277144848, 46.88474440028313, 47.92795083349814, 48.947612958133746, 50.01088806389934, 51.953369789028734, 53.01769712280591, 54.049762740509756, 55.928228114709896, 56.991470958789634, 58.00697262768636, 59.04270418464173, 60.91678364712411, 61.97716521318437, 62.986581235824175], "d": [1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1]}, {"w": 0.014323949159301786, "x": [0.0, 1.0225760853207058, 2.039714585487465, 3.0536172137222963, 4.067148323750422, 5.080800568573267, 6.097587335949529, 7.131886890245731, 8.996652374320048, 10.057431717207175, 11.06350921119625, 12.122824000993596, 13.996443943996285, 15.030884281689875, 16.043853749067416, 17.09761466523144, 18.172531940438663, 19.971729529462355, 21.010095042583945, 22.029503287888033, 23.044998000238564, 24.055871163891563, 25.06208753586261, 26.11341726210821, 27.18609406187027, 28.98467437687684, 30.019857378827243, 31.08592348617636, 33.025694367521986, 34.08622256679653, 35.10047915422495, 36.13500082345482, 38.00505484572671, 39.064817089841355, 40.073495860351855, 41.08721821969976, 42.10378146656183, 43.126496078968266, 44.169850982603876, 45.96649992567259, 47.01128402544418, 48.03395390226395, 49.05107549945706, 50.06336143800655, 51.12512511424708, 52.996124333045586, 54.02623033899691, 55.08953212055991, 57.02439399711456, 58.08428776942574, 59.09718145333939, 60.1194182887622, 61.161253383197305, 62.957581459967976], "d": [1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1]}, {"w": 0.058473643609783146, "x": [0.0, 1.0540114320311573, 2.1283330003503473, 3.9423616415349843, 4.97797608522952, 6.038270422740405, 7.115659559884034, 8.925165251215402, 9.965333412616053, 10.986176772788205, 12.003556896693258, 13.01966953198732, 14.035286592210237, 15.05371008665193, 16.077596579400613, 17.121970515383804, 18.911695850633855, 19.956330857792143, 20.98026144287923, 21.998340260069412, 23.014458628946286, 24.030620925774727, 25.04949786369078, 26.072581329976256, 27.115554987657116, 28.911428259821584, 29.954345665021567, 30.976158154651365, 31.988501528901395, 33.048153507494774, 34.98148766845004, 36.07670443975092, 37.95529281784983, 38.98501719281871, 40.042803050235065, 41.11889243327741, 42.926715806435, 43.96672915754604, 44.98755856403391, 46.00274554032918, 47.0159126626221, 48.02462088635739, 49.08504836898696, 50.95643169081084, 51.988207644963424, 53.05215184923624, 54.99103908551447, 56.054836294665044, 57.08607103736969, 58.9721281233065, 60.07067555733255, 61.95245450326359, 62.98641302515169], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1]}, {"w": 0.003567803459571109, "x": [0.0, 1.800858401072364, 2.8745551340673634, 3.9276410092176186, 4.937586217657608, 5.954346116815133, 6.976937196376657, 8.020283201943336, 9.826356657469978, 10.866815742229418, 11.935918747740446, 13.88335245530425, 14.94670796575975, 15.964146992619733, 17.004801838326664, 18.81923631187802, 19.89660830165055, 20.957041333208643, 21.992167023756373, 23.810018548062715, 24.884964793751852, 25.940758885274477, 26.958215860841, 27.998145793419155, 29.798766493983777, 30.87370942857962, 31.928879576744762, 32.94269264341893, 33.96570235838785, 35.00938869708934, 36.8141913792021, 37.85868049177989, 38.879618702096764, 39.94336662463329, 41.89032710068152, 42.971338610692264, 44.85304255904404, 45.9140962021906, 46.9259988351456, 47.94378010201081, 48.966416911477175, 50.00839623124608, 51.82010509301275, 52.86497126708293, 53.88692918677028, 54.9527190914098, 56.840719726202664, 57.87322803549161, 58.93807841096435, 60.88050438053449, 61.94217634514199, 62.95968373428848], "d": [1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1]}, {"w": 0.006412394793971072, "x": [0.0, 1.0325376821394252, 2.914538514692803, 3.977679156238453, 4.994466914297859, 6.031135991641413, 7.907441502439584, 8.967235162624595, 9.976706699574414, 10.990331581480413, 12.005994556436212, 13.027407040767306, 14.06806959085567, 15.88065055847568, 16.95973169400399, 18.03513033282276, 19.92556102554542, 20.98854104044778, 22.003487055530698, 23.040008205585675, 24.92369891408448, 25.988753455703794, 27.00704355299058, 28.047768986970492, 29.8582523619388, 30.93300025172582, 31.987665844274716, 33.00209675426395, 34.03733787907977, 35.90972147181448, 36.97096148731633, 37.983264654183884, 39.00101841390948, 40.02401096789781, 41.06805621215413, 42.87220725135558, 43.916714235386, 44.936943565886715, 46.00017107226955, 47.94602019621621, 49.02712060238986, 50.90785674668917, 51.96894727246293, 52.980853292863046, 53.997950469777486, 55.02008819911223, 56.062332288028266, 57.86687121013727, 58.91045656978215, 59.93038026191987, 60.993442189303956, 62.935608327964665], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.001687578205198197, "x": [0.0, 1.798929223820459, 2.873680631159028, 3.927696663240612, 4.94021786617424, 5.960466944529679, 6.999520310290342, 8.803309752522605, 9.879472035746712, 10.936060807680363, 11.953391956916052, 12.992760134234688, 14.786050312800967, 15.859429307654844, 16.91085715185347, 17.91651796004339, 18.922643378296897, 19.98185167670396, 21.853404613625514, 22.885361910520693, 23.94379242909566, 25.019816719455672, 26.823383499817187, 27.862862253482117, 28.8843596924745, 29.90111999911613, 30.91628703392639, 31.93212316646344, 32.95011384870775, 33.971784198715994, 35.01503532174661, 36.81061397892424, 37.85420501017795, 38.876581555222046, 39.892040134561086, 40.90486675897835, 41.9128151448044, 42.970485684942226, 44.907979681356046, 45.98790905604817, 47.86977221617314, 48.93124140910036, 49.9444862022667, 50.96668459447983, 52.00685475008819, 53.81437346424726, 54.88966820867788, 55.94613774474972, 56.963518324956674, 58.00292188639841, 59.80986696381141, 60.885570951907575, 61.94152094782075, 62.959244305197906], "d": [1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1]}, {"w": 0.00602791635908052, "x": [0.0, 1.012935048673671, 2.0726988826354407, 4.011786856884088, 5.074947473529647, 6.106117376268041, 7.988417703685928, 9.05310968340722, 10.072292035659142, 11.112568578998927, 12.920162896262205, 13.993717441364177, 15.0465663579584, 16.05626416802179, 17.073181227129094, 18.107408707579328, 19.98175493810378, 21.045860285628468, 22.062309574097146, 23.086422573520874, 24.13002538173314, 25.933753017255295, 26.977394182897882, 27.99713942696491, 29.060120272055798, 30.998627986504363, 32.05828971073974, 33.07051863586712, 34.09284298345709, 35.136184891331816, 36.93539622646114, 37.97728490316354, 38.99916361072311, 40.01290642350836, 41.0728546994858, 43.008724415330455, 44.07197400867422, 45.102153815566396, 46.975501585855476, 48.03634319512627, 49.04743778903302, 50.06350351953894, 51.083197134205896, 52.12361135811341, 53.91835655045198, 54.99337887660187, 56.046649620004025, 57.05557534097712, 58.07268819699919, 59.09531147143143, 60.13832160768141, 61.93521021760991, 62.97742546709523], "d": [1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.00013795482164274443, "x": [0.0, 1.0630358179557713, 2.079596019672979, 3.116376466184431, 4.99396337817248, 6.053585726497231, 7.063437500314694, 8.07794795571458, 9.094624997289586, 10.117396404319528, 11.160359227992414, 12.96699672290042, 14.006822167431773, 15.075175301815475, 17.0231700171336, 18.08611793771056, 19.102900735914243, 20.14327137187774, 21.957157963323585, 23.03438091214613, 24.09414856955427, 25.129235121021612, 26.942315895682103, 28.016614843773333, 29.07092479998378, 30.08473008974102, 31.119498133207564, 32.99133959956091, 34.052700174142544, 35.06510801943543, 36.08324337528411, 37.10651696804434, 38.15046718167731, 39.954803410780215, 40.99929208570934, 42.01932481377378, 43.08231705487574, 45.02899461796345, 46.109947359716145, 47.99121043761224, 49.05239223886262, 50.06432258946798, 51.08148499205066, 52.10374678086327, 53.14602402991608, 54.95040858570459, 55.994303755216514, 57.01422613918201, 58.07703623975631, 60.02019088143595, 61.08465902432234, 62.1173511797218], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.019141060139656045, "x": [0.0, 1.0215289421391676, 2.03711861123258, 3.049488413467752, 4.059558683950693, 5.0650105253717275, 6.115775015665188, 7.1903609713831935, 8.975045542809474, 10.01538017088021, 11.035703335594048, 12.049235879020607, 13.061577849056276, 14.070281233799898, 15.129367380958744, 17.07248819515659, 18.158861215316893, 19.97173071193924, 21.01174752642902, 22.0326648282538, 23.04899869659906, 24.060547192819403, 25.067008600583222, 26.11905460017309, 27.1920764210726, 28.989848163135115, 30.02532592408762, 31.09170060717491, 33.03143287125072, 34.09246986293348, 35.10730215140872, 36.141881490347664, 38.01161632781061, 39.07176028838376, 40.08052445990684, 41.09436725193025, 42.111375236185005, 43.134409923374534, 44.17830322959212, 45.97431280243613, 47.01876003524864, 48.040970794319534, 49.05740155669706, 50.069290875728775, 51.13065048985411, 53.0084502142407, 54.08196565464022, 55.15780559085242, 56.97059874629798, 58.04494430390576, 59.10169604916107, 60.1200044628239, 61.16173833130906, 62.95858125453907], "d": [1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.06057586104880702, "x": [0.0, 1.058265933061071, 2.0646429103250186, 3.0752535273556667, 4.087073882862622, 5.101292851803639, 6.1220725456384715, 7.161349819948286, 8.957664488721301, 10.032588395988547, 11.086555549643062, 12.098197207524162, 13.119389611050826, 14.159626252313874, 15.962735760077356, 17.038936380750357, 18.096849162826167, 19.11647943130563, 20.159117202181974, 21.965197543191238, 23.008524414419377, 24.03245921031681, 25.047495680824383, 26.110396748147586, 27.99591133048323, 29.0767257614181, 31.0207847317216, 32.08095349813612, 33.09483361250599, 34.129746477532315, 35.999031891741495, 37.059867118357815, 38.07008367707055, 39.08465963930604, 40.10224376612314, 41.124591932401856, 42.168049725101085, 43.96292638606412, 45.00663003075281, 46.029621892830534, 47.042588425351795, 48.10327888784258, 50.04836131742304, 51.11642759166985, 52.15563859418346, 53.96002911350241, 55.00278124256214, 56.02431660220204, 57.04079179635643, 58.051513883937695, 59.11055328186491, 61.04699319132165, 62.12656968057201], "d": [2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1]}, {"w": 1.033997112922523e-06, "x": [0.0, 1.0390832280545896, 2.0546413935573864, 3.1093139447201676, 4.1826691273298024, 5.990971072858143, 7.064104569441885, 8.118803469469794, 9.135315797792938, 10.17495784837724, 11.97413940291924, 13.049027694706558, 14.103140354836345, 15.115415680943423, 16.137005647517935, 17.177223842766203, 18.981515210131683, 20.057884761080146, 21.11591005194531, 22.135663675710433, 23.178911181932705, 24.98487227716396, 26.028491876764523, 27.05274445272161, 28.068302740918735, 29.131260020110314, 31.01701157278946, 32.09777153437397, 34.041961523692656, 35.102395393974916, 36.116526413007946, 37.15139682123795, 39.02132926942284, 40.082440322978705, 41.09297201386122, 42.107791031037806, 43.125669207782494, 44.14782325095071, 45.19118927895985, 46.98869657917779, 48.032684132231026, 49.0556557782999, 50.06885471096096, 51.13002112637186, 53.07534522534116, 54.14348054170338, 55.18308644882039, 56.98712145109017, 58.030930583053376, 59.053882314825756, 60.06787745280411, 61.12350372083342, 62.19887723990172], "d": [1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1]}, {"w": 0.017996565948246272, "x": [0.0, 1.006472022606985, 2.016304905418358, 3.027204426482502, 4.039066785672349, 5.05491547884932, 6.0768881688303, 7.1201968197073695, 8.911177890078926, 9.953940129233029, 10.974849559262902, 11.990062607660777, 13.001523517898553, 14.00740503004552, 15.06447628137269, 16.99403770998509, 18.056294892430504, 19.073810643753042, 20.116195232560507, 21.91655530922522, 22.958586983804416, 23.980606896645362, 24.993430368510026, 26.053386722992467, 27.990277817968547, 29.052490949075626, 30.082218449302918, 31.952418801263264, 33.01244060669726, 34.01779753317909, 35.07748426108076, 36.95089079554723, 37.985213975408286, 38.99860321201436, 40.052960716818944, 41.128174421512966, 42.928580407482784, 43.968162329823045, 44.989701353421125, 46.007958417875805, 47.02408270312762, 48.04195530137499, 49.06364667075662, 50.10334101785938, 51.9028038951187, 52.978198614818055, 54.03266151570696, 55.04653481960178, 56.082140563430464, 57.960444774889204, 59.02326921926142, 60.03820362102298, 61.07429012811673, 62.94046731671996], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2]}, {"w": 0.01862321738497138, "x": [0.0, 1.0157881567939877, 2.037126941221607, 3.077868123873187, 4.890029242250042, 5.969242404319445, 7.044860974213531, 8.935886924615907, 9.999112705333538, 11.01440805607777, 12.0510121027451, 13.934948134930398, 15.000049306529803, 16.0188767658264, 17.059695451429597, 18.874222696739366, 19.949819778093723, 21.00611836001898, 22.02397716731243, 23.064295800330203, 24.865352401178974, 25.940226215832112, 26.99534880531144, 28.008764859184684, 29.031662352740696, 30.07562339079451, 31.880103896886514, 32.92461909951828, 33.94512833429453, 35.00879305033822, 36.95478480373259, 38.03588405734608, 39.9175101540271, 40.9785286984355, 41.990377276346614, 43.00760273992095, 44.029768230941336, 45.0718927495632, 46.87696414390561, 47.920428849981064, 48.9402568514768, 50.00342613663877, 51.94551452495652, 53.00993255174422, 54.04224906488895, 55.92435851166748, 56.98736179969442, 58.00410271016382, 59.040852765712735, 60.91688188060994, 61.976874546275546, 62.98640493919942], "d": [1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1]}, {"w": 0.02432898006364038, "x": [0.0, 1.0585422370322597, 2.090505363757043, 3.9703604392900433, 5.029763864817874, 6.039301558943286, 7.05351679566686, 8.070136223185822, 9.093199571960266, 10.135907781986603, 11.943508229306302, 12.983499346419551, 14.052067390697504, 15.999982164926159, 17.063078955833593, 18.079951317018942, 19.12025719028085, 20.934790791303303, 22.011928242745178, 23.07162103383312, 24.106864646947994, 25.92012028353702, 26.994449119453286, 28.04858964751387, 29.062464813538185, 30.097295992003108, 31.96887753573569, 33.03034260446856, 34.04277025096318, 35.060832045013775, 36.084311262629605, 37.12831643921942, 38.93288100134669, 39.977218062648944, 40.997378131826366, 42.060449597729736, 44.00665921189933, 45.08772043439508, 46.96915315293054, 48.03051389820645, 49.04267900366561, 50.059833491646536, 51.08216606599737, 52.12463335249318, 53.92944592595023, 54.973194480375284, 55.99350621640961, 57.056896144362554, 59.00405215164946, 60.07112447821927, 61.10838519256947, 62.92437755467928], "d": [2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1]}, {"w": 0.019975809495681254, "x": [0.0, 1.0199905112124017, 2.058893206032755, 3.8536052650884307, 4.928263208331723, 5.981609018622565, 6.991170816393342, 8.009446812952774, 9.044914115075338, 10.91953219694149, 11.982440561983228, 12.998156073619525, 14.022704568154593, 15.066317811175542, 16.87072177292453, 17.915215820628735, 18.93925682305079, 19.954322144581035, 21.01723445736242, 22.90301581241602, 23.98389379455415, 25.92657173794519, 26.987051513088925, 28.00082386936817, 29.035271643672765, 30.905798210716302, 31.966471569080767, 32.97683804822239, 33.99142688671158, 35.00891300512797, 36.03133538007902, 37.07439703874516, 38.87343541046043, 39.917829756612846, 40.941758239358485, 41.95672831564076, 43.01960056110857, 44.90927927951647, 45.984653503668234, 47.06328838249322, 48.871848110532895, 49.9129832383476, 50.93430727163055, 51.94636699762907, 53.00074985628535, 54.07574907474143, 55.87441431803658, 56.91318027780736, 57.92873127645435, 58.989360159056574, 60.920004502828824, 61.97804384643778, 62.98619675839546], "d": [1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.04069735569323715, "x": [0.0, 1.0154561386372696, 2.0513041897865705, 3.925143237965613, 4.985628262394652, 5.994984894949663, 7.0084742578548775, 8.024026592463343, 9.04389503437665, 10.0832416874862, 11.868554997093138, 12.94248192083472, 13.992754371109022, 14.997906852269681, 16.008048499767202, 17.020080266936795, 18.035148748345687, 19.056241291052284, 20.098992096580766, 21.886794258758297, 22.929406759437256, 23.95151784769563, 24.96755852192291, 25.98009798624276, 26.987226663561795, 28.044811490471197, 29.97773101885879, 31.057223521099203, 32.92818157891557, 33.98593542144269, 34.99173791395241, 36.00084941847919, 37.01150603505569, 38.023424895903744, 39.03914957205381, 40.06074741707681, 41.1031622655348, 42.901112044950615, 43.940629432824636, 45.00819316890381, 46.94779629916384, 48.0068911938068, 49.01708214593129, 50.032579769423315, 51.05431509185962, 52.096882501409496, 53.89433960409377, 54.937010729614066, 55.95674022080606, 57.01992476666812, 58.9627132312843, 60.02689274883414, 61.058767495367555, 62.93693733810074], "d": [1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2]}, {"w": 0.0011989837586408203, "x": [0.0, 1.0095163867554262, 2.0165067179115264, 3.0759638948895023, 4.947348667533521, 5.979796418080752, 7.038715347274914, 8.114560790799331, 9.923587053672232, 10.964137570734463, 11.98545325720994, 12.998257272131667, 14.060990072329162, 15.945315207266564, 16.97776374812214, 18.044191702025923, 19.93262306358721, 20.96436732671622, 22.02283749125453, 23.097528509085187, 24.923750041985617, 26.00149893233509, 27.07988967857634, 28.903563018919467, 29.978158056175516, 31.036309934235224, 32.066986693643855, 33.94241342452655, 35.00263455080372, 36.011393965042195, 37.02541386838412, 38.042639935997514, 39.06643589814345, 40.109983977919896, 41.906468002415764, 42.95112203257652, 43.97372435974028, 44.990102210404665, 46.00213472921029, 47.06386490268777, 48.9413720204086, 50.01502742648723, 51.09125478839453, 52.90403915396189, 53.978458842969225, 55.0353051859354, 56.05387491864196, 57.09618819761615, 58.89800865492271, 59.939443514446424, 60.96116348670677, 61.97695293749292, 62.989576230079905], "d": [1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.014446439977122997, "x": [0.0, 1.0225477557397429, 2.064077206447693, 3.8609754509983514, 4.902791536860395, 5.9242144730027215, 6.939576553388266, 7.951408496367254, 8.962013292566585, 9.9669804516796, 11.017178376090436, 12.090651168225646, 13.888675848212474, 14.925438634787923, 15.986515005651396, 17.063009227176735, 18.87783804807848, 19.91818852293489, 20.934814366793958, 21.990698887628096, 23.066163367455765, 24.868236393198572, 25.906671069970148, 26.92655884261484, 27.94227318292942, 28.953481606370694, 29.96405837235171, 30.971598302042672, 32.03041387853557, 33.900267964480726, 34.93051378513984, 35.99387076405646, 37.92897481473486, 38.98902692437764, 40.00318260268585, 41.037715445387704, 42.90790875446988, 43.96765415658881, 44.976552418193705, 45.99024176099148, 47.00674049463841, 48.02948885703867, 49.07309735719713, 50.868777318153704, 51.913866337299446, 52.93653736227062, 53.95373464957822, 54.96615473698905, 56.028052112048755, 57.89843105438945, 58.92853389071165, 59.99184470134396, 61.9267821511606, 62.98671587732893], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1]}, {"w": 0.022801002121871423, "x": [0.0, 1.0764718319673205, 2.1367998572357934, 3.172123523710426, 4.982568288674395, 6.0558098789788835, 7.108373183514425, 8.117775854746448, 9.134910638179232, 10.16940529614858, 12.043508297449964, 13.106585607613825, 14.121254241456631, 15.1434861094812, 16.183924017271792, 17.99348382475372, 19.07013236475987, 20.129245574383646, 21.161791748951575, 23.046524919932413, 24.109385911366026, 25.124551302076533, 26.1485558514458, 27.19328377756568, 28.995905924289495, 30.03903558327375, 31.06153030446356, 32.07586892059718, 33.13670228205915, 35.07718792557727, 36.14350078071954, 37.179075814728165, 38.98505564264745, 40.059668234935415, 41.11324727303508, 42.124598732883065, 43.14416165689427, 44.184106957064515, 45.97842263934647, 47.05329565964281, 48.106803252066875, 49.11639898705111, 50.13349272749858, 51.15642025270763, 52.199751288934074, 53.99765799758779, 55.040526943665974, 56.06315725519275, 57.07670833244815, 58.13733854448794, 60.08044892449353, 61.14653223140671, 62.182263700975064], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.05436260864893871, "x": [0.0, 1.0159084706483958, 2.028671223459753, 3.0360474245821734, 4.093780308437474, 6.027207378583116, 7.106643034688954, 8.976238028842692, 10.033944727563888, 11.039243470486175, 12.0471554234813, 13.055081153714774, 14.064222260001113, 15.075234547318743, 16.088427916279223, 17.107249817768633, 18.14548145941156, 19.93432922678983, 21.008528705984133, 22.06189163961286, 23.071738017054763, 24.08910704050474, 25.111814416928073, 26.154655581216062, 27.947434131889377, 28.99046876669077, 30.013012285506022, 31.025894039585907, 32.08698924931958, 34.02817873166907, 35.094900518247776, 36.13087694076207, 37.949376099528195, 39.02682972731323, 40.10075521674225, 41.98043727068644, 43.03784061083971, 44.03912765536806, 45.09523873911972, 47.027104350441775, 48.088687938650864, 49.10593700925526, 50.14835997010984, 51.94414860216424, 52.98734874460366, 54.01040019126883, 55.028649586410545, 56.0450274514456, 57.06047369676921, 58.07862564589221, 59.10148860764319, 60.145181458341845, 61.934262124728136, 62.97782655847554], "d": [1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.007332574986892111, "x": [0.0, 1.0631451267491445, 2.07990736564538, 3.1167989843878607, 4.993664168131686, 6.053573488172587, 7.063242479628355, 8.077516558909583, 9.093166014623517, 10.114949153891253, 11.156412193749604, 12.975623497628806, 14.056160386862459, 15.135264759978096, 16.968952031399592, 18.044803156221636, 19.10400214439586, 20.139596702749134, 21.958784189053308, 23.035588510787782, 24.09480697609894, 25.12978104065038, 26.94170456408508, 28.015606398519925, 29.069917077101078, 30.08382073680304, 31.11872775217822, 32.9910730822346, 34.05253706002717, 35.06507949430437, 36.08295637946221, 37.10603546569633, 38.14997226851755, 39.95475708374415, 40.99905014663292, 42.01919870998023, 43.08225527867095, 45.02891742737859, 46.10975684934264, 47.99088289351734, 49.052029819074676, 50.06407808576111, 51.081188059485676, 52.103478204188136, 53.14566517586974, 54.95041079068859, 55.99412312889885, 57.01416696434857, 58.07702940682883, 60.02000997749585, 61.08427524789808, 62.1170438893695], "d": [2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.02642877079589925, "x": [0.0, 1.8060831472059145, 2.8806885435760328, 3.9350934743100803, 4.948023732127029, 5.982699141605944, 7.849490372068113, 8.909023471038314, 9.916903391176824, 10.924791846494363, 11.983642524485786, 13.85980940890791, 14.89018475354381, 15.948248490999829, 17.024597362537463, 18.829544743616005, 19.868917526445678, 20.890014734291793, 21.90681782818629, 22.922672835380787, 23.9383336023564, 24.956146272179037, 25.979718915145913, 27.023202249355574, 28.81424750774336, 29.8569831613212, 30.88013629250969, 31.897008434723322, 32.906716611346695, 33.95947568983007, 35.03373848153489, 36.832358889115596, 37.86737222999674, 38.93240102339972, 40.866957203911994, 41.92451819442701, 42.93173800903845, 43.94418099174752, 44.95952957516932, 45.98194140542549, 47.024710036976806, 48.81671647563082, 49.86066814365704, 50.88279640914377, 51.8986945765638, 52.90838896285124, 53.967334248006985, 55.905368021076754, 56.97079656663742, 58.00585123397571, 59.81373028788034, 60.88858936134953, 61.94429271967874, 62.960840252837976], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1]}, {"w": 0.05299223371071333, "x": [0.0, 1.0067981024414028, 2.066051466802047, 3.9372489948686895, 4.969542772224549, 6.028310564562194, 7.104117448566818, 8.914065172246948, 9.954578309806802, 10.975974182856255, 11.988708955395321, 13.051376680799118, 14.935655088835283, 15.968392450389292, 17.034568098510547, 18.92477315047486, 19.95751922727914, 21.01659304634, 22.092480754541043, 23.90978862583394, 24.94622718719775, 26.01323922473697, 27.953775871624096, 29.014509432230785, 30.029280199711707, 31.063961447513673, 32.93414518218291, 33.994531356303646, 35.00378418530752, 36.017770791951484, 37.035087083943395, 38.058524949454245, 39.10225316082645, 40.898238235937455, 41.94271365502185, 42.96513947761301, 43.9814170984887, 44.9932232319926, 46.05471561736178, 47.933185627226045, 49.00677104219111, 50.082954457561215, 51.89561757116228, 52.96986740805227, 54.02659145171119, 55.04512761436345, 56.08730628413831, 57.8887284607158, 58.93029316300674, 59.9520692604204, 60.96769443361482, 61.980288707580215, 62.990560040399316], "d": [1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, {"w": 0.0011514961717028931, "x": [0.0, 1.8791230876457634, 2.938534150447179, 3.9481119702668748, 4.962106558771982, 5.978527700313152, 7.001386664894351, 8.04393448178504, 9.850523011128264, 10.890793631161339, 11.95908636419364, 13.90361473248271, 14.964520108636027, 15.977845132653236, 17.012952127771744, 18.88973032959254, 19.953102070572143, 20.96827239150322, 22.00415812151792, 23.883877323160657, 24.945256797589625, 25.95712180278971, 26.976096900352122, 28.011467703947698, 29.882989182962724, 30.94444432382513, 31.956997768042427, 32.97490460917167, 33.99779401023776, 35.04198850515311, 36.8455406525628, 37.88986830020474, 38.90999539012151, 39.97312244081227, 41.918664677719704, 42.999803849642056, 44.88149774300715, 45.94248491764498, 46.95442226970452, 47.97170579120154, 48.99369568425293, 50.036104164504906, 51.84041654242045, 52.884191746891666, 53.90435060145502, 54.96776318659051, 56.91461932680057, 57.98150751507971, 59.01841362490092, 60.833671516801274, 61.90937824860594, 62.96815412337239], "d": [1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1]}, {"w": 0.02767747201158692, "x": [0.0, 1.0556944158642323, 2.0720106735312616, 3.1111943731184852, 4.9166982258265985, 5.991339421900457, 7.0458268490206395, 8.058717051764159, 9.093168328813354, 10.96008429325733, 12.01956787523818, 13.027519955757004, 14.035287261595599, 15.094199284237533, 16.969955767754122, 18.000461893564616, 19.058702228184526, 20.13510846485929, 21.9397340142269, 22.9790373573651, 23.99984229473307, 25.01645293304478, 26.032183375177365, 27.047597599228187, 28.065541673303425, 29.08871549208683, 30.131981200189852, 31.924672513624575, 32.967354406406585, 33.99067645736809, 35.00774856813504, 36.02195340524378, 37.03157245354525, 38.09196051359757, 39.96084212839992, 40.990606273702554, 42.052625283483145, 43.982121435781984, 45.038887215367204, 46.04549793905868, 47.05768030752453, 48.07240544954024, 49.09472104871444, 50.137281073675084, 51.929607712469426, 52.97325426260228, 53.99515386785313, 55.010973477277744, 56.02049155333168, 57.07922543422212, 59.01749170294437, 60.08276445298601, 61.11758532150005, 62.9250836198241], "d": [2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1]}, {"w": 0.05916321736256756, "x": [0.0, 1.0309546719066651, 2.9095650596135902, 3.9727634015850657, 4.988818921319817, 6.024441689209982, 7.902556939068924, 8.962317850969788, 9.971735791138409, 10.985763225929805, 12.002824842793961, 13.037196380512459, 14.911757912270701, 15.975924254478523, 16.992298416283802, 18.01603252042474, 19.059824593154154, 20.862394524087307, 21.90583063510415, 22.92531020024846, 23.988231990698825, 25.92650311719243, 26.98618810214427, 27.998578769449818, 29.020966476820927, 30.064075655391328, 31.863023284983413, 32.904643812524206, 33.92650119823765, 34.94004159911058, 35.999804506341555, 37.935681909386794, 38.99890162259275, 40.02918406985337, 41.9023427019377, 42.963239234934214, 43.97448841715057, 44.99039511852595, 46.01012612317422, 47.05064734888915, 48.84530105953343, 49.92016237024661, 50.97336187350708, 51.98245292055148, 52.999504162638026, 54.021894967313564, 55.064705034874244, 56.861015541676935, 57.90311597580465, 58.92575584268898, 59.93861930743281, 60.99819519113581, 62.93678134141321], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2]}, {"w": 0.002976231473135155, "x": [0.0, 1.801009363885097, 2.839986254879167, 3.85566826660683, 4.910392423190105, 5.983633160338938, 7.792075130891333, 8.865074215944766, 9.91969889747105, 10.936320871682183, 11.975954377174185, 13.77480717066705, 14.849583948713336, 15.9036411427187, 16.915832653996134, 17.93720402937351, 18.97744799804164, 20.78124341748054, 21.857518605788076, 22.915626246810024, 23.935435939609576, 24.978491276047404, 26.78554023780979, 27.828986491083775, 28.853127932585217, 29.86834202553345, 30.931030707805885, 32.81509051453013, 33.89507608257309, 35.834887542702056, 36.89191622113755, 37.895929860645715, 38.95520726455605, 40.82515488424062, 41.86154849731603, 42.88187836119594, 43.90024394554823, 44.92032999736159, 45.9439410577108, 46.98838175964123, 48.78883432875036, 49.83311740214632, 50.85637665435889, 51.86959655721188, 52.93082997881321, 54.87569039974098, 55.94398965034777, 56.98367887304623, 58.78859899935549, 59.83247083073589, 60.85514435509313, 61.868936681048524, 62.92464861098752], "d": [1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2]}, {"w": 0.018383225700483022, "x": [0.0, 1.7899641093084493, 2.8339699466970596, 3.8564348612238217, 4.871827167006335, 5.880967858065407, 6.939513306861634, 8.872557920825484, 9.935375187895525, 10.965855314056753, 12.842118448788309, 13.904702416481493, 14.91970053330873, 15.94438923284276, 16.988360636935884, 18.791828053128295, 19.835226917304258, 20.858046403349384, 21.874946295374226, 22.885843696072875, 23.94664667503369, 25.823853494631354, 26.90416501151282, 28.845338895292883, 29.90618660348971, 30.920204158933288, 31.942720528267802, 32.986315719805155, 34.78358750934446, 35.825838586297316, 36.8472875058928, 37.861988312403895, 38.87340451929469, 39.88054775059518, 40.937398458448975, 42.86745115345029, 43.92937519773981, 44.95791751964571, 46.821191814427124, 47.87993490659577, 48.88572644331141, 49.89384673128671, 50.902027812175206, 51.911598088204144, 52.92206148534056, 53.93513359398751, 54.95411724281456, 55.99336088832905, 57.78099932247129, 58.855525890836454, 59.90852790749386, 60.9183669479994, 61.93463926537942, 62.95721430414072], "d": [1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.008194363269265694, "x": [0.0, 1.8105827216053527, 2.8555622652333543, 3.877616726159693, 4.943232764682927, 6.830246510838282, 7.862790687111171, 8.92734868858545, 10.86578212452501, 11.925755783043405, 12.940032087283079, 13.975085082821556, 15.84655459661891, 16.90615416012835, 17.915586617047737, 18.929562376300606, 19.946168298631772, 20.968773532920558, 22.011645045477593, 23.81786363856915, 24.857873928416264, 25.926020396602937, 27.869658764206758, 28.93109300953244, 29.944801760826767, 30.980300548751984, 32.86110511124406, 33.9260880912071, 34.944728362539074, 35.98500903303752, 37.79602234043767, 38.87064790117347, 39.9253010236647, 40.939756835241454, 41.97501055867394, 43.847251179098116, 44.90839294529776, 45.920484730994445, 46.93842703422522, 47.96132369661184, 49.005105059218494, 50.808898450947424, 51.85354780845469, 52.87417255492678, 53.937494024756724, 55.88376024695895, 56.96495717676424, 58.84535203246285, 59.906493469170286, 60.91826934686722, 61.9357673480277, 62.95802649255056], "d": [1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1]}, {"w": 0.0017571904275933458, "x": [0.0, 1.0166267870203336, 2.053274615869933, 3.930465674012695, 4.99025289331284, 5.999926227686493, 7.013777023262513, 8.029439818678513, 9.050983214271033, 10.09189538754153, 11.904826181099631, 12.983788591914971, 14.059500397347042, 15.953940130591016, 17.01851753690757, 18.036667763841656, 19.077782421551717, 20.895375231090462, 21.972625923382115, 23.0322451799948, 24.067656872178343, 25.880180777204647, 26.954460143359157, 28.00866204677822, 29.022567232612154, 30.057474056633403, 31.929389262899686, 32.99086775185356, 34.00330388405426, 35.021241763789966, 36.04452235139013, 37.088640191149416, 38.8928777710076, 39.937246937678324, 40.95726221444326, 42.020397019395865, 43.96671663176699, 45.04773479912825, 46.92864351289596, 47.98990031581999, 49.00197998213316, 50.01899271331254, 51.041300585216696, 52.083722947844244, 53.88812080347078, 54.93185105729261, 55.951766137422304, 57.01470718658606, 58.957323647932974, 60.02176155949831, 61.054558956518534, 62.93683558490224], "d": [1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2]}, {"w": 0.002253778830688416, "x": [0.0, 1.0423199850188534, 2.0647297315555773, 3.0776185265574285, 4.1375322795231195, 6.076321986561269, 7.139765636840775, 8.170849576179924, 10.050220073907576, 11.113358116172991, 12.129163648704546, 13.16535666276238, 15.044284627772212, 16.105214689383384, 17.11677217639277, 18.133388962369875, 19.15433060082953, 20.19372474945209, 21.999172133899766, 23.075632602330057, 24.132150117885324, 25.148847132268155, 26.18923427629103, 27.997651295192902, 29.07409893731128, 30.13285513700967, 31.165035722227714, 33.048383940231524, 34.11140678439891, 35.12649334166266, 36.15084273355879, 37.19557338619087, 38.99828976604019, 40.04050199149718, 41.06269745366734, 42.07614596137821, 43.13602518731966, 45.07207216653022, 46.13553983579014, 47.16622060624909, 49.04043788040761, 50.10152311804731, 51.11245929241729, 52.128288961059745, 53.14821671907297, 54.18864045439592, 55.983636563162754, 57.05837118531377, 58.11164917651704, 59.12106444783357, 60.13806701783942, 61.16058793173496, 62.203836124442105], "d": [1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.0018505335559755123, "x": [0.0, 1.0403289624104521, 2.084286229720629, 3.13216935181537, 4.18464821300714, 5.242903009038946, 6.306623698603283, 7.3757245672296765, 8.449048859750564, 9.524604833535333, 10.5996869928519, 11.672040648129409, 12.740302553666538, 13.79856039304935, 14.885566170643084, 15.972068867808236, 17.029559271989584, 18.09759387847955, 19.170822883171507, 20.248804164167865, 21.3294482742013, 22.410736627853815, 23.490097328387655, 24.56567836625686, 25.63635861386905, 26.700870316336104, 27.759416449797136, 28.807672308057132, 29.88743145908953, 30.966662791197933, 32.01368011548774, 33.07033506012446, 34.13199838924777, 35.19912957360611, 36.27082414669802, 37.34606778378717, 38.423074236266444, 39.499711113420865, 40.57425153810588, 41.64476068151594, 42.71036946783033, 43.76591895592135, 44.851391726223866, 45.9378599818862, 46.99642593592677, 48.06718876344197, 49.14456090908321, 50.227791757446546, 51.314517158882595, 52.400667428403025, 53.48204781619962, 54.555478194641424, 55.61985875437369, 56.669242695411704, 57.74681688892209, 58.819170141248776, 59.85182220543609, 60.88830153893669, 61.92483950367907, 62.961913312724775], "d": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1]}, {"w": 0.006015648264657667, "x": [0.0, 1.0757066525135217, 2.134356783619111, 3.1663998145193113, 5.045421218935031, 6.105116760784715, 7.11445841083006, 8.128444264778933, 9.144051426617324, 10.166115126650695, 11.207302708695092, 13.027229250456774, 14.10783632767697, 15.187153522669929, 17.021297113791576, 18.09731434430413, 19.156546963174527, 20.192042908989077, 22.011834557036444, 23.088523672610965, 24.147658211168032, 25.182798852255594, 26.99483328926727, 28.068741926286727, 29.122894992617216, 30.13689474318699, 31.1718695043946, 33.04387926986751, 34.10547425054565, 35.11806786811001, 36.135859479654734, 37.15916517949329, 38.20315266381695, 40.00821816090786, 41.05236990250427, 42.07267443974884, 43.135816939631155, 45.08201159633279, 46.16295277725171, 48.044238898667444, 49.10557096730116, 50.117877098781406, 51.134989179824956, 52.157356114297315, 53.19973592845609, 55.004974602104774, 56.04851330448688, 57.068940916947575, 58.132397089678335, 60.07938581368417, 61.14622506915571, 62.18354152467805], "d": [1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.009001908290902066, "x": [0.0, 1.0547354840867105, 2.128018417261596, 3.936114573091284, 5.009115602187115, 6.063612208224287, 7.080020197463224, 8.119030987221484, 9.916159909285325, 10.990325210316719, 12.043132478485877, 13.053115429358186, 14.071088932910303, 15.10615468028234, 16.98036300341273, 18.04366031169167, 19.05982868407911, 20.084198888833495, 21.127648909789027, 22.932123728615874, 23.97606388849772, 25.000470116580335, 26.015862516084358, 27.078435640825308, 28.964214628346433, 30.04497569874537, 31.98864873139006, 33.04916439419023, 34.063412414914005, 35.09819480540463, 36.96866433160395, 38.02968633636049, 39.0399207680613, 40.0546696178637, 41.07259029822172, 42.09458064828146, 43.13804189357592, 44.93498625460334, 45.97915820233049, 47.00199162521373, 48.01513370653594, 49.07635180177944, 51.02141631585005, 52.08957337631607, 53.1294030680961, 54.93299684841676, 55.97681609361135, 56.999568549889766, 58.013575192906416, 59.069059636078656, 60.14425155293429, 61.945634360320675, 62.98450622451487], "d": [1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1]}, {"w": 0.0006436949162383278, "x": [0.0, 1.017154443657929, 2.0308842665836258, 3.044428186718423, 4.058004008588185, 5.074498064104495, 6.108745646746784, 7.974003692949102, 9.034678513745275, 10.040840921465165, 11.100230996027884, 12.972919207551406, 14.007261232875685, 15.020105060480455, 16.074056784635843, 17.14868950898312, 18.948094879143525, 19.986443417518473, 21.005720733692897, 22.0212104867249, 23.032070006126123, 24.042365557900244, 25.049647998896, 26.108077622620343, 27.978073585240992, 29.00815103926826, 30.071315683290077, 32.00663150576297, 33.06648403147978, 34.0803195215475, 35.114873710358765, 36.98445244091086, 38.04404165813974, 39.05263203631798, 40.06636768506496, 41.08274437794794, 42.105287853718806, 43.14870528876985, 44.944302230526034, 45.989186334780165, 47.01212347177612, 48.029217427874435, 49.04144236752697, 50.10332044902199, 51.973916948187174, 53.00394815153209, 54.067007613232, 56.00206345217578, 57.061865280929375, 58.07478078148445, 59.09713785555124, 60.13903177472304, 61.93539472535364, 62.97758800171241], "d": [1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1]}, {"w": 0.009641101417440163, "x": [0.0, 1.8722320699175827, 2.932318868233341, 3.941862045118159, 4.955826670504958, 5.971673857302724, 6.993559613294313, 8.035141790464982, 9.85578871511483, 10.936379432600987, 12.015382489540482, 13.848029461273628, 14.923978028319537, 15.98345891508709, 17.01893146654849, 18.83852846860017, 19.9151131116288, 20.97445426414698, 22.00950617079831, 23.82121104128183, 24.895052059432363, 25.94937363251357, 26.963263442130742, 27.998399645223813, 29.870653937631708, 30.932374971875863, 31.944785111534202, 32.96272504547812, 33.986073684526446, 35.030047971902306, 36.83399809100937, 37.87842434206992, 38.89885176173663, 39.96211043464005, 41.909258507639464, 42.99023549337501, 44.8706744168592, 45.932266291943826, 46.94442137554391, 47.96155971154716, 48.98361973242328, 50.025241639187804, 51.84022875970857, 52.87993415986623, 53.94268911409231, 55.01983543719948, 56.8424211321017, 57.87931495178152, 58.94676777636317, 60.88953630457857, 61.95027634569685, 62.964927579599674], "d": [1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.0015471381431833404, "x": [0.0, 1.05388885070239, 2.0663674091585595, 3.086826513429294, 4.125957880470441, 5.929678130921732, 7.005707596292991, 8.062354348007009, 9.079752787043702, 10.118909505749798, 11.912246659812531, 12.985533786259698, 14.03699669446447, 15.042782877901683, 16.048887468596526, 17.107968050055494, 18.98005646982464, 20.01206698826621, 21.070651597400488, 22.146574277227987, 23.950496028632013, 24.989809677032955, 26.011460036193913, 27.028543180412015, 28.043904058939646, 29.059821913626354, 30.078067447075814, 31.100010635929028, 32.14327183008242, 33.938858320124886, 34.98250201369031, 36.00547695445118, 37.02112441843061, 38.03457524627536, 39.04362973966631, 40.10236696053196, 42.04536877031474, 43.12914880159074, 44.946438548129265, 46.02028414891309, 47.07560598730306, 48.09288563981195, 49.13263778189565, 50.94030599104823, 52.0153041526017, 53.07159640106958, 54.08897634506971, 55.128784631121995, 56.93576914674444, 58.01142453115463, 59.06745181761927, 60.08540193894284, 61.12618572863569, 62.925340775251954], "d": [2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1]}, {"w": 0.00609729622040635, "x": [0.0, 1.013297065178061, 2.0335371810144465, 3.072984598503203, 4.868748078839731, 5.943826641926429, 6.9980772543346745, 8.00973893254653, 9.031013058051808, 10.071127172819077, 11.87476152553262, 12.950516219647122, 14.008330740135886, 15.028394891482955, 16.071297441389067, 17.87837627732413, 18.9219108606331, 19.94576884918671, 20.960585511713404, 22.02332007333762, 23.907576341769055, 24.987593565177345, 26.92683699776669, 27.983520816414156, 28.98681733823305, 30.0459385774906, 31.915170232744035, 32.951184735018956, 33.97143638470792, 34.98956046267249, 36.00940647138606, 37.03309268368961, 38.077070521013454, 39.87670686326018, 40.920268874098134, 41.943580142247825, 42.9569668835847, 44.01784510176923, 45.961758724636034, 47.030015011516156, 48.06937495930104, 49.87462349254473, 50.91830451861147, 51.94128719566966, 52.95893096766029, 53.97191457870964, 55.03383130210885, 56.90336531174507, 57.93676186614459, 58.94889666617434, 60.007703921228234, 61.934635943764526, 62.9922643540798], "d": [1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1]}, {"w": 0.008845224725689752, "x": [0.0, 1.870268465325087, 2.931500497776515, 3.9428661500240607, 4.959945581660069, 5.980135885830311, 7.019672718477231, 8.823724873912951, 9.899872231736403, 10.956166584783423, 11.973123153972875, 13.012767620045693, 14.805003331691358, 15.878335280928141, 16.929495346758276, 17.934814139440697, 18.940837575592504, 19.99995126988662, 21.871200520454078, 22.902829032491198, 23.96084464281759, 25.036907366576692, 26.839945606986397, 27.8796361776859, 28.90098107124642, 29.917498052138846, 30.9327361468503, 31.948517808060668, 32.96624494549692, 33.98798643189141, 35.031359783272684, 36.82619843103598, 37.86960832149666, 38.891632398676116, 39.90715179103051, 40.919830489454945, 41.92731342399401, 42.984829734947084, 44.92151572593893, 46.00136561103116, 47.88288383573538, 48.94409617700433, 49.957259627284735, 50.97874290360411, 52.01850914722478, 53.82231853692487, 54.89659903922519, 55.951364177680105, 56.96481797047566, 57.99912511871466, 59.87254903295177, 60.93382325229545, 61.9452993772682, 62.96416157122237], "d": [1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1]}, {"w": 2.431380680586261e-05, "x": [0.0, 1.0765570066107373, 2.136730878327466, 3.171813460208072, 4.982076455107245, 6.055319711186819, 7.107975839265457, 8.117387326360285, 9.134358765159565, 10.168747527174698, 12.042671263274139, 13.10586290407962, 14.120682921303887, 15.142846769079261, 16.183446282445097, 17.993267803794584, 19.07007260810962, 20.129123760470275, 21.16143666282691, 23.045779476977383, 24.108424317561134, 25.12329738997424, 26.14729304764718, 27.19195902114838, 28.99456577272024, 30.037065397426026, 31.059375504572152, 32.073114925350836, 33.13319361384878, 35.06904001485798, 36.132447557723324, 37.16297326655983, 39.037112133560015, 40.09824205369007, 41.10914657935986, 42.12519418346476, 43.14511880794192, 44.18532883112655, 45.98088354745758, 47.0558114559255, 48.10918609243447, 49.11840675878572, 50.1356242810952, 51.15835237408365, 52.20162013753744, 53.99803235129158, 55.04101946528064, 56.063688887476154, 57.07709396516398, 58.137692974593286, 60.08113710075152, 61.146969000296856, 62.1825521864236], "d": [1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1]}, {"w": 0.0015285818591428539, "x": [0.0, 1.8207170181813435, 2.89718073306157, 3.9582180364311506, 4.994851820858163, 6.80534118937517, 7.878515391631304, 8.9314801249412, 9.941408967506499, 10.95812060009469, 11.981066359352928, 13.024001342862894, 14.830911873945483, 15.871447213291962, 16.940669007083628, 18.88892232368913, 19.95222929674368, 20.96951493837695, 22.010141087860955, 23.82500376930004, 24.902284118544788, 25.962497483160337, 26.997833311800452, 28.815767765025583, 29.890877671818323, 30.946604115586926, 31.96404390865503, 33.00388210982434, 34.804225657257746, 35.879215111303346, 36.934525822014606, 37.948291853074046, 38.97156500446653, 40.01539466295155, 41.82081312480175, 42.86514057101579, 43.885865116157795, 44.94942088231388, 46.89597926094457, 47.976909314934176, 49.85940124671415, 50.92050544633493, 51.932630373718716, 52.950121703245344, 53.97261514767407, 55.01491336935274, 56.82105648541566, 57.86452617923933, 58.8847926171761, 59.94846525327204, 61.89596610167084, 62.96290021908309], "d": [1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1]}, {"w": 0.0007624157939293512, "x": [0.0, 1.016581176840026, 2.0533477622511604, 3.930993487119419, 4.990596732920027, 6.000446468212899, 7.014979053341552, 8.031633908319344, 9.05442836204722, 10.097395048947643, 11.904051848018888, 12.943859654424658, 14.012217119970714, 15.96022297195394, 17.023159165575034, 18.039931250387006, 19.08028694458746, 20.89417506752522, 21.971402571949213, 23.031160334083758, 24.06624148065696, 25.879355361232108, 26.953641919142008, 28.00793838642281, 29.02175290772839, 30.05651496569183, 31.92837744455111, 32.98972283680941, 34.00210872013138, 35.02026111755473, 36.04351139788598, 37.08745778571606, 38.89175147905809, 39.93623111260791, 40.956261553965156, 42.01923660769732, 43.96593385484331, 45.046875304294446, 46.928122513987454, 47.989311876788626, 49.00123799731054, 50.018412794135116, 51.04065475703545, 52.08293011370047, 53.8872943454417, 54.93119947645143, 55.95112622209546, 57.01391398379854, 58.95711715001767, 60.02158075660638, 61.054287213787276, 62.93696887216824], "d": [1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2]}]}

==> anc/law/law64.log <==
N = 64: start with 840 columns, p = 0.73735610  [0 s]
round 0: p = 0.711042285  (1+p)/2 = 0.855521143  added 193, best reduced cost -1.65e+01, columns 384  [kernel 0.1 s, LP 0.0 s, total 1 s]
round 1: p = 0.691603667  (1+p)/2 = 0.845801833  added 193, best reduced cost -1.21e+01, columns 577  [kernel 0.1 s, LP 0.0 s, total 1 s]
round 2: p = 0.688506322  (1+p)/2 = 0.844253161  added 205, best reduced cost -3.92e+00, columns 384  [kernel 0.1 s, LP 0.0 s, total 1 s]
round 3: p = 0.687360914  (1+p)/2 = 0.843680457  added 204, best reduced cost -1.21e+00, columns 588  [kernel 0.1 s, LP 0.0 s, total 1 s]
round 4: p = 0.686302995  (1+p)/2 = 0.843151497  added 200, best reduced cost -8.81e-01, columns 384  [kernel 0.1 s, LP 0.0 s, total 1 s]
round 5: p = 0.685524057  (1+p)/2 = 0.842762029  added 194, best reduced cost -9.06e-01, columns 578  [kernel 0.1 s, LP 0.0 s, total 1 s]
round 6: p = 0.684742796  (1+p)/2 = 0.842371398  added 201, best reduced cost -4.88e-01, columns 384  [kernel 0.1 s, LP 0.0 s, total 1 s]
round 7: p = 0.683912813  (1+p)/2 = 0.841956407  added 194, best reduced cost -3.65e-01, columns 578  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 8: p = 0.683818423  (1+p)/2 = 0.841909211  added 191, best reduced cost -1.61e-01, columns 384  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 9: p = 0.683435031  (1+p)/2 = 0.841717516  added 188, best reduced cost -9.75e-02, columns 572  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 10: p = 0.683137720  (1+p)/2 = 0.841568860  added 193, best reduced cost -1.26e-01, columns 384  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 11: p = 0.683070642  (1+p)/2 = 0.841535321  added 197, best reduced cost -6.97e-02, columns 581  [kernel 0.0 s, LP 0.0 s, total 1 s]
round 12: p = 0.682986522  (1+p)/2 = 0.841493261  added 187, best reduced cost -2.54e-02, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 13: p = 0.682925317  (1+p)/2 = 0.841462658  added 191, best reduced cost -4.30e-02, columns 575  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 14: p = 0.682744276  (1+p)/2 = 0.841372138  added 181, best reduced cost -1.34e-02, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 15: p = 0.682684213  (1+p)/2 = 0.841342107  added 197, best reduced cost -4.00e-02, columns 581  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 16: p = 0.682541508  (1+p)/2 = 0.841270754  added 180, best reduced cost -2.00e-02, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 17: p = 0.682470781  (1+p)/2 = 0.841235390  added 193, best reduced cost -3.98e-02, columns 577  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 18: p = 0.682338386  (1+p)/2 = 0.841169193  added 174, best reduced cost -1.10e-02, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 19: p = 0.682283977  (1+p)/2 = 0.841141988  added 187, best reduced cost -1.18e-02, columns 571  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 20: p = 0.682200725  (1+p)/2 = 0.841100363  added 167, best reduced cost -1.38e-03, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 21: p = 0.682152629  (1+p)/2 = 0.841076314  added 177, best reduced cost -4.97e-03, columns 561  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 22: p = 0.682116383  (1+p)/2 = 0.841058191  added 167, best reduced cost -6.41e-04, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 23: p = 0.682083169  (1+p)/2 = 0.841041585  added 152, best reduced cost -6.57e-04, columns 536  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 24: p = 0.682023316  (1+p)/2 = 0.841011658  added 135, best reduced cost -2.88e-04, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 25: p = 0.682007041  (1+p)/2 = 0.841003521  added 144, best reduced cost -1.08e-03, columns 528  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 26: p = 0.681989411  (1+p)/2 = 0.840994706  added 127, best reduced cost -2.36e-04, columns 384  [kernel 0.0 s, LP 0.0 s, total 2 s]
round 27: p = 0.681978973  (1+p)/2 = 0.840989487  added 133, best reduced cost -2.17e-04, columns 517  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 28: p = 0.681963536  (1+p)/2 = 0.840981768  added 101, best reduced cost -1.10e-04, columns 618  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 29: p = 0.681952785  (1+p)/2 = 0.840976392  added 116, best reduced cost -2.36e-04, columns 384  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 30: p = 0.681944583  (1+p)/2 = 0.840972292  added 85, best reduced cost -1.12e-04, columns 469  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 31: p = 0.681940805  (1+p)/2 = 0.840970403  added 92, best reduced cost -7.46e-05, columns 561  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 32: p = 0.681937317  (1+p)/2 = 0.840968659  added 75, best reduced cost -4.11e-05, columns 636  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 33: p = 0.681933554  (1+p)/2 = 0.840966777  added 76, best reduced cost -1.01e-04, columns 384  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 34: p = 0.681930681  (1+p)/2 = 0.840965341  added 83, best reduced cost -5.33e-05, columns 467  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 35: p = 0.681927508  (1+p)/2 = 0.840963754  added 73, best reduced cost -7.03e-05, columns 540  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 36: p = 0.681925490  (1+p)/2 = 0.840962745  added 80, best reduced cost -2.75e-05, columns 620  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 37: p = 0.681924238  (1+p)/2 = 0.840962119  added 71, best reduced cost -1.90e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 38: p = 0.681922764  (1+p)/2 = 0.840961382  added 64, best reduced cost -2.37e-05, columns 448  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 39: p = 0.681920688  (1+p)/2 = 0.840960344  added 70, best reduced cost -2.95e-05, columns 518  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 40: p = 0.681919862  (1+p)/2 = 0.840959931  added 75, best reduced cost -2.47e-05, columns 593  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 41: p = 0.681919409  (1+p)/2 = 0.840959704  added 64, best reduced cost -2.13e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 3 s]
round 42: p = 0.681918138  (1+p)/2 = 0.840959069  added 70, best reduced cost -3.03e-05, columns 454  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 43: p = 0.681917423  (1+p)/2 = 0.840958711  added 66, best reduced cost -2.04e-05, columns 520  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 44: p = 0.681917050  (1+p)/2 = 0.840958525  added 63, best reduced cost -1.41e-05, columns 583  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 45: p = 0.681916414  (1+p)/2 = 0.840958207  added 59, best reduced cost -2.71e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 46: p = 0.681916154  (1+p)/2 = 0.840958077  added 62, best reduced cost -1.33e-05, columns 446  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 47: p = 0.681915861  (1+p)/2 = 0.840957930  added 54, best reduced cost -1.13e-05, columns 500  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 48: p = 0.681915258  (1+p)/2 = 0.840957629  added 58, best reduced cost -5.20e-05, columns 558  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 49: p = 0.681915031  (1+p)/2 = 0.840957515  added 65, best reduced cost -7.05e-06, columns 623  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 50: p = 0.681914802  (1+p)/2 = 0.840957401  added 62, best reduced cost -2.19e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 51: p = 0.681914541  (1+p)/2 = 0.840957271  added 61, best reduced cost -1.55e-05, columns 445  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 52: p = 0.681913959  (1+p)/2 = 0.840956979  added 61, best reduced cost -2.49e-05, columns 506  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 53: p = 0.681913629  (1+p)/2 = 0.840956814  added 60, best reduced cost -1.30e-05, columns 566  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 54: p = 0.681912633  (1+p)/2 = 0.840956316  added 56, best reduced cost -2.92e-05, columns 622  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 55: p = 0.681912315  (1+p)/2 = 0.840956158  added 65, best reduced cost -1.35e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 56: p = 0.681911959  (1+p)/2 = 0.840955979  added 59, best reduced cost -1.50e-05, columns 443  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 57: p = 0.681911691  (1+p)/2 = 0.840955845  added 58, best reduced cost -1.60e-05, columns 501  [kernel 0.0 s, LP 0.0 s, total 4 s]
round 58: p = 0.681911439  (1+p)/2 = 0.840955720  added 57, best reduced cost -1.05e-05, columns 558  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 59: p = 0.681911223  (1+p)/2 = 0.840955612  added 61, best reduced cost -1.66e-05, columns 619  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 60: p = 0.681911097  (1+p)/2 = 0.840955549  added 58, best reduced cost -9.42e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 61: p = 0.681910968  (1+p)/2 = 0.840955484  added 56, best reduced cost -1.28e-05, columns 440  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 62: p = 0.681910819  (1+p)/2 = 0.840955410  added 57, best reduced cost -1.12e-05, columns 497  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 63: p = 0.681910225  (1+p)/2 = 0.840955113  added 59, best reduced cost -3.71e-05, columns 556  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 64: p = 0.681910014  (1+p)/2 = 0.840955007  added 61, best reduced cost -7.87e-06, columns 617  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 65: p = 0.681909838  (1+p)/2 = 0.840954919  added 51, best reduced cost -1.40e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 66: p = 0.681909761  (1+p)/2 = 0.840954881  added 48, best reduced cost -8.77e-07, columns 432  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 67: p = 0.681909536  (1+p)/2 = 0.840954768  added 52, best reduced cost -1.53e-05, columns 484  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 68: p = 0.681909424  (1+p)/2 = 0.840954712  added 55, best reduced cost -4.73e-06, columns 539  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 69: p = 0.681909163  (1+p)/2 = 0.840954581  added 55, best reduced cost -9.44e-06, columns 594  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 70: p = 0.681909067  (1+p)/2 = 0.840954534  added 53, best reduced cost -3.81e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 71: p = 0.681909011  (1+p)/2 = 0.840954505  added 48, best reduced cost -1.05e-05, columns 432  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 72: p = 0.681908763  (1+p)/2 = 0.840954382  added 53, best reduced cost -1.36e-05, columns 485  [kernel 0.0 s, LP 0.0 s, total 5 s]
round 73: p = 0.681908580  (1+p)/2 = 0.840954290  added 56, best reduced cost -1.40e-05, columns 541  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 74: p = 0.681908438  (1+p)/2 = 0.840954219  added 51, best reduced cost -1.85e-05, columns 592  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 75: p = 0.681908281  (1+p)/2 = 0.840954140  added 54, best reduced cost -1.58e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 76: p = 0.681908062  (1+p)/2 = 0.840954031  added 54, best reduced cost -1.81e-05, columns 438  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 77: p = 0.681907932  (1+p)/2 = 0.840953966  added 53, best reduced cost -1.84e-05, columns 491  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 78: p = 0.681907800  (1+p)/2 = 0.840953900  added 54, best reduced cost -7.90e-06, columns 545  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 79: p = 0.681907655  (1+p)/2 = 0.840953828  added 60, best reduced cost -9.19e-06, columns 605  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 80: p = 0.681907560  (1+p)/2 = 0.840953780  added 61, best reduced cost -7.81e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 81: p = 0.681907543  (1+p)/2 = 0.840953772  added 54, best reduced cost -5.36e-06, columns 438  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 82: p = 0.681907413  (1+p)/2 = 0.840953706  added 56, best reduced cost -5.66e-06, columns 494  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 83: p = 0.681907301  (1+p)/2 = 0.840953651  added 56, best reduced cost -9.70e-06, columns 550  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 84: p = 0.681907206  (1+p)/2 = 0.840953603  added 59, best reduced cost -9.78e-06, columns 609  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 85: p = 0.681907172  (1+p)/2 = 0.840953586  added 51, best reduced cost -2.37e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 86: p = 0.681907068  (1+p)/2 = 0.840953534  added 52, best reduced cost -4.79e-06, columns 436  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 87: p = 0.681906839  (1+p)/2 = 0.840953419  added 54, best reduced cost -2.30e-05, columns 490  [kernel 0.0 s, LP 0.0 s, total 6 s]
round 88: p = 0.681906751  (1+p)/2 = 0.840953376  added 54, best reduced cost -6.20e-06, columns 544  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 89: p = 0.681906653  (1+p)/2 = 0.840953327  added 55, best reduced cost -4.37e-06, columns 599  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 90: p = 0.681906581  (1+p)/2 = 0.840953291  added 49, best reduced cost -5.36e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 91: p = 0.681906554  (1+p)/2 = 0.840953277  added 47, best reduced cost -1.68e-06, columns 431  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 92: p = 0.681906516  (1+p)/2 = 0.840953258  added 49, best reduced cost -6.13e-06, columns 480  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 93: p = 0.681906408  (1+p)/2 = 0.840953204  added 49, best reduced cost -6.39e-06, columns 529  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 94: p = 0.681906288  (1+p)/2 = 0.840953144  added 50, best reduced cost -1.23e-05, columns 579  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 95: p = 0.681906182  (1+p)/2 = 0.840953091  added 52, best reduced cost -7.66e-06, columns 631  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 96: p = 0.681906168  (1+p)/2 = 0.840953084  added 52, best reduced cost -7.15e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 97: p = 0.681906069  (1+p)/2 = 0.840953034  added 46, best reduced cost -6.60e-06, columns 430  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 98: p = 0.681906047  (1+p)/2 = 0.840953023  added 56, best reduced cost -1.49e-05, columns 486  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 99: p = 0.681905966  (1+p)/2 = 0.840952983  added 54, best reduced cost -1.55e-05, columns 540  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 100: p = 0.681905908  (1+p)/2 = 0.840952954  added 51, best reduced cost -5.92e-06, columns 591  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 101: p = 0.681905861  (1+p)/2 = 0.840952930  added 49, best reduced cost -2.91e-07, columns 640  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 102: p = 0.681905845  (1+p)/2 = 0.840952922  added 51, best reduced cost -5.24e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 103: p = 0.681905823  (1+p)/2 = 0.840952911  added 45, best reduced cost -2.05e-06, columns 429  [kernel 0.0 s, LP 0.0 s, total 7 s]
round 104: p = 0.681905771  (1+p)/2 = 0.840952886  added 47, best reduced cost -8.77e-06, columns 476  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 105: p = 0.681905488  (1+p)/2 = 0.840952744  added 55, best reduced cost -3.44e-05, columns 531  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 106: p = 0.681905357  (1+p)/2 = 0.840952679  added 56, best reduced cost -1.05e-05, columns 587  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 107: p = 0.681905204  (1+p)/2 = 0.840952602  added 54, best reduced cost -8.19e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 108: p = 0.681904827  (1+p)/2 = 0.840952414  added 55, best reduced cost -2.18e-05, columns 439  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 109: p = 0.681904673  (1+p)/2 = 0.840952337  added 51, best reduced cost -9.58e-06, columns 490  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 110: p = 0.681904483  (1+p)/2 = 0.840952242  added 60, best reduced cost -1.58e-05, columns 550  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 111: p = 0.681904355  (1+p)/2 = 0.840952177  added 54, best reduced cost -1.50e-05, columns 604  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 112: p = 0.681904170  (1+p)/2 = 0.840952085  added 60, best reduced cost -1.15e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 113: p = 0.681904042  (1+p)/2 = 0.840952021  added 64, best reduced cost -1.31e-05, columns 448  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 114: p = 0.681903594  (1+p)/2 = 0.840951797  added 57, best reduced cost -1.37e-05, columns 505  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 115: p = 0.681903353  (1+p)/2 = 0.840951677  added 57, best reduced cost -1.81e-05, columns 562  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 116: p = 0.681903193  (1+p)/2 = 0.840951597  added 56, best reduced cost -5.67e-06, columns 618  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 117: p = 0.681902976  (1+p)/2 = 0.840951488  added 52, best reduced cost -1.62e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 118: p = 0.681902919  (1+p)/2 = 0.840951459  added 53, best reduced cost -8.79e-06, columns 437  [kernel 0.0 s, LP 0.0 s, total 8 s]
round 119: p = 0.681902846  (1+p)/2 = 0.840951423  added 52, best reduced cost -3.14e-06, columns 489  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 120: p = 0.681902792  (1+p)/2 = 0.840951396  added 48, best reduced cost -3.26e-06, columns 537  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 121: p = 0.681902743  (1+p)/2 = 0.840951371  added 49, best reduced cost -3.81e-06, columns 586  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 122: p = 0.681902697  (1+p)/2 = 0.840951349  added 50, best reduced cost -2.67e-06, columns 636  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 123: p = 0.681902672  (1+p)/2 = 0.840951336  added 51, best reduced cost -3.12e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 124: p = 0.681902657  (1+p)/2 = 0.840951329  added 48, best reduced cost -5.34e-06, columns 432  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 125: p = 0.681902607  (1+p)/2 = 0.840951303  added 49, best reduced cost -4.08e-06, columns 481  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 126: p = 0.681902542  (1+p)/2 = 0.840951271  added 54, best reduced cost -7.87e-06, columns 535  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 127: p = 0.681902520  (1+p)/2 = 0.840951260  added 52, best reduced cost -1.06e-06, columns 587  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 128: p = 0.681902432  (1+p)/2 = 0.840951216  added 50, best reduced cost -1.11e-05, columns 637  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 129: p = 0.681902205  (1+p)/2 = 0.840951102  added 56, best reduced cost -9.55e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 130: p = 0.681901039  (1+p)/2 = 0.840950519  added 62, best reduced cost -2.18e-04, columns 446  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 131: p = 0.681900658  (1+p)/2 = 0.840950329  added 61, best reduced cost -2.93e-05, columns 507  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 132: p = 0.681900442  (1+p)/2 = 0.840950221  added 74, best reduced cost -1.40e-04, columns 581  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 133: p = 0.681900207  (1+p)/2 = 0.840950104  added 60, best reduced cost -1.33e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 134: p = 0.681899981  (1+p)/2 = 0.840949990  added 59, best reduced cost -1.27e-05, columns 443  [kernel 0.0 s, LP 0.0 s, total 9 s]
round 135: p = 0.681899908  (1+p)/2 = 0.840949954  added 57, best reduced cost -7.41e-06, columns 500  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 136: p = 0.681899745  (1+p)/2 = 0.840949873  added 59, best reduced cost -1.12e-05, columns 559  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 137: p = 0.681899677  (1+p)/2 = 0.840949839  added 56, best reduced cost -5.09e-06, columns 615  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 138: p = 0.681899619  (1+p)/2 = 0.840949810  added 55, best reduced cost -4.59e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 139: p = 0.681899574  (1+p)/2 = 0.840949787  added 51, best reduced cost -3.65e-06, columns 435  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 140: p = 0.681899474  (1+p)/2 = 0.840949737  added 53, best reduced cost -9.86e-06, columns 488  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 141: p = 0.681899409  (1+p)/2 = 0.840949704  added 52, best reduced cost -6.89e-06, columns 540  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 142: p = 0.681899354  (1+p)/2 = 0.840949677  added 51, best reduced cost -7.38e-07, columns 591  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 143: p = 0.681899333  (1+p)/2 = 0.840949667  added 49, best reduced cost -6.32e-07, columns 640  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 144: p = 0.681899194  (1+p)/2 = 0.840949597  added 48, best reduced cost -2.62e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 145: p = 0.681898956  (1+p)/2 = 0.840949478  added 63, best reduced cost -1.47e-05, columns 447  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 146: p = 0.681898701  (1+p)/2 = 0.840949351  added 56, best reduced cost -8.47e-06, columns 503  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 147: p = 0.681898521  (1+p)/2 = 0.840949260  added 59, best reduced cost -1.04e-05, columns 562  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 148: p = 0.681898380  (1+p)/2 = 0.840949190  added 53, best reduced cost -1.55e-06, columns 615  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 149: p = 0.681898292  (1+p)/2 = 0.840949146  added 52, best reduced cost -9.29e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 10 s]
round 150: p = 0.681898085  (1+p)/2 = 0.840949043  added 55, best reduced cost -1.51e-05, columns 439  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 151: p = 0.681898018  (1+p)/2 = 0.840949009  added 53, best reduced cost -9.02e-06, columns 492  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 152: p = 0.681897947  (1+p)/2 = 0.840948974  added 57, best reduced cost -3.77e-06, columns 549  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 153: p = 0.681897830  (1+p)/2 = 0.840948915  added 49, best reduced cost -4.79e-07, columns 598  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 154: p = 0.681897758  (1+p)/2 = 0.840948879  added 51, best reduced cost -5.33e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 155: p = 0.681897736  (1+p)/2 = 0.840948868  added 49, best reduced cost -8.29e-07, columns 433  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 156: p = 0.681897715  (1+p)/2 = 0.840948857  added 48, best reduced cost -4.30e-06, columns 481  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 157: p = 0.681897706  (1+p)/2 = 0.840948853  added 48, best reduced cost -7.15e-07, columns 529  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 158: p = 0.681897684  (1+p)/2 = 0.840948842  added 48, best reduced cost -1.27e-06, columns 577  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 159: p = 0.681897668  (1+p)/2 = 0.840948834  added 45, best reduced cost -3.11e-07, columns 622  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 160: p = 0.681897652  (1+p)/2 = 0.840948826  added 40, best reduced cost -6.11e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 161: p = 0.681897642  (1+p)/2 = 0.840948821  added 44, best reduced cost -1.61e-06, columns 428  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 162: p = 0.681897573  (1+p)/2 = 0.840948787  added 51, best reduced cost -1.58e-05, columns 479  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 163: p = 0.681897534  (1+p)/2 = 0.840948767  added 55, best reduced cost -1.85e-05, columns 534  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 164: p = 0.681897480  (1+p)/2 = 0.840948740  added 53, best reduced cost -8.72e-06, columns 587  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 165: p = 0.681897408  (1+p)/2 = 0.840948704  added 59, best reduced cost -8.43e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 11 s]
round 166: p = 0.681897351  (1+p)/2 = 0.840948675  added 55, best reduced cost -2.24e-06, columns 439  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 167: p = 0.681897132  (1+p)/2 = 0.840948566  added 50, best reduced cost -1.70e-05, columns 489  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 168: p = 0.681897085  (1+p)/2 = 0.840948543  added 50, best reduced cost -1.76e-06, columns 539  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 169: p = 0.681897005  (1+p)/2 = 0.840948502  added 49, best reduced cost -2.63e-06, columns 588  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 170: p = 0.681896905  (1+p)/2 = 0.840948452  added 51, best reduced cost -1.15e-05, columns 639  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 171: p = 0.681896822  (1+p)/2 = 0.840948411  added 54, best reduced cost -2.59e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 172: p = 0.681896739  (1+p)/2 = 0.840948369  added 56, best reduced cost -1.19e-05, columns 440  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 173: p = 0.681896687  (1+p)/2 = 0.840948344  added 54, best reduced cost -1.80e-06, columns 494  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 174: p = 0.681896583  (1+p)/2 = 0.840948292  added 50, best reduced cost -1.71e-05, columns 544  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 175: p = 0.681896524  (1+p)/2 = 0.840948262  added 54, best reduced cost -6.57e-06, columns 598  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 176: p = 0.681896490  (1+p)/2 = 0.840948245  added 53, best reduced cost -5.94e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 177: p = 0.681896440  (1+p)/2 = 0.840948220  added 53, best reduced cost -6.57e-06, columns 437  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 178: p = 0.681896372  (1+p)/2 = 0.840948186  added 53, best reduced cost -1.33e-05, columns 490  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 179: p = 0.681896209  (1+p)/2 = 0.840948105  added 53, best reduced cost -2.18e-05, columns 543  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 180: p = 0.681896098  (1+p)/2 = 0.840948049  added 55, best reduced cost -1.25e-05, columns 598  [kernel 0.0 s, LP 0.0 s, total 12 s]
round 181: p = 0.681896035  (1+p)/2 = 0.840948017  added 50, best reduced cost -1.70e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 182: p = 0.681895946  (1+p)/2 = 0.840947973  added 53, best reduced cost -1.63e-05, columns 437  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 183: p = 0.681895894  (1+p)/2 = 0.840947947  added 51, best reduced cost -2.27e-06, columns 488  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 184: p = 0.681895753  (1+p)/2 = 0.840947876  added 54, best reduced cost -2.58e-05, columns 542  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 185: p = 0.681895686  (1+p)/2 = 0.840947843  added 54, best reduced cost -7.55e-06, columns 596  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 186: p = 0.681895650  (1+p)/2 = 0.840947825  added 51, best reduced cost -1.86e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 187: p = 0.681895586  (1+p)/2 = 0.840947793  added 54, best reduced cost -6.43e-06, columns 438  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 188: p = 0.681895558  (1+p)/2 = 0.840947779  added 51, best reduced cost -2.22e-06, columns 489  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 189: p = 0.681895470  (1+p)/2 = 0.840947735  added 52, best reduced cost -1.07e-05, columns 541  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 190: p = 0.681895438  (1+p)/2 = 0.840947719  added 47, best reduced cost -6.13e-07, columns 588  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 191: p = 0.681895409  (1+p)/2 = 0.840947705  added 44, best reduced cost -1.11e-06, columns 632  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 192: p = 0.681895392  (1+p)/2 = 0.840947696  added 42, best reduced cost -3.75e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 193: p = 0.681895353  (1+p)/2 = 0.840947677  added 50, best reduced cost -4.49e-06, columns 434  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 194: p = 0.681895025  (1+p)/2 = 0.840947513  added 55, best reduced cost -1.81e-05, columns 489  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 195: p = 0.681894968  (1+p)/2 = 0.840947484  added 57, best reduced cost -1.48e-05, columns 546  [kernel 0.0 s, LP 0.0 s, total 13 s]
round 196: p = 0.681894764  (1+p)/2 = 0.840947382  added 57, best reduced cost -9.36e-06, columns 603  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 197: p = 0.681894683  (1+p)/2 = 0.840947342  added 54, best reduced cost -3.60e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 198: p = 0.681894617  (1+p)/2 = 0.840947309  added 56, best reduced cost -6.66e-06, columns 440  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 199: p = 0.681894590  (1+p)/2 = 0.840947295  added 52, best reduced cost -9.06e-06, columns 492  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 200: p = 0.681894461  (1+p)/2 = 0.840947231  added 49, best reduced cost -8.20e-06, columns 541  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 201: p = 0.681894389  (1+p)/2 = 0.840947194  added 52, best reduced cost -1.40e-05, columns 593  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 202: p = 0.681894342  (1+p)/2 = 0.840947171  added 56, best reduced cost -8.06e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 203: p = 0.681894247  (1+p)/2 = 0.840947124  added 52, best reduced cost -1.24e-05, columns 436  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 204: p = 0.681894179  (1+p)/2 = 0.840947089  added 59, best reduced cost -2.27e-06, columns 495  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 205: p = 0.681894121  (1+p)/2 = 0.840947060  added 54, best reduced cost -7.01e-06, columns 549  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 206: p = 0.681894055  (1+p)/2 = 0.840947028  added 53, best reduced cost -6.07e-06, columns 602  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 207: p = 0.681893972  (1+p)/2 = 0.840946986  added 56, best reduced cost -6.15e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 208: p = 0.681893917  (1+p)/2 = 0.840946958  added 47, best reduced cost -3.22e-06, columns 431  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 209: p = 0.681893887  (1+p)/2 = 0.840946944  added 51, best reduced cost -1.11e-06, columns 482  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 210: p = 0.681893853  (1+p)/2 = 0.840946926  added 49, best reduced cost -1.69e-06, columns 531  [kernel 0.0 s, LP 0.0 s, total 14 s]
round 211: p = 0.681893822  (1+p)/2 = 0.840946911  added 53, best reduced cost -4.41e-06, columns 584  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 212: p = 0.681893724  (1+p)/2 = 0.840946862  added 53, best reduced cost -2.66e-05, columns 637  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 213: p = 0.681893557  (1+p)/2 = 0.840946778  added 55, best reduced cost -6.56e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 214: p = 0.681893498  (1+p)/2 = 0.840946749  added 48, best reduced cost -6.48e-07, columns 432  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 215: p = 0.681893469  (1+p)/2 = 0.840946735  added 49, best reduced cost -1.21e-06, columns 481  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 216: p = 0.681893442  (1+p)/2 = 0.840946721  added 45, best reduced cost -3.65e-06, columns 526  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 217: p = 0.681893399  (1+p)/2 = 0.840946699  added 51, best reduced cost -1.09e-05, columns 577  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 218: p = 0.681893361  (1+p)/2 = 0.840946680  added 52, best reduced cost -3.59e-06, columns 629  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 219: p = 0.681893239  (1+p)/2 = 0.840946619  added 52, best reduced cost -6.22e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 220: p = 0.681893146  (1+p)/2 = 0.840946573  added 53, best reduced cost -7.19e-06, columns 437  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 221: p = 0.681893103  (1+p)/2 = 0.840946552  added 48, best reduced cost -7.58e-06, columns 485  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 222: p = 0.681893037  (1+p)/2 = 0.840946518  added 49, best reduced cost -7.39e-06, columns 534  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 223: p = 0.681892995  (1+p)/2 = 0.840946498  added 50, best reduced cost -9.94e-06, columns 584  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 224: p = 0.681892948  (1+p)/2 = 0.840946474  added 46, best reduced cost -3.75e-07, columns 630  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 225: p = 0.681892930  (1+p)/2 = 0.840946465  added 50, best reduced cost -5.30e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 15 s]
round 226: p = 0.681892911  (1+p)/2 = 0.840946456  added 49, best reduced cost -4.33e-07, columns 433  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 227: p = 0.681892890  (1+p)/2 = 0.840946445  added 47, best reduced cost -8.27e-07, columns 480  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 228: p = 0.681892705  (1+p)/2 = 0.840946352  added 48, best reduced cost -2.08e-05, columns 528  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 229: p = 0.681892661  (1+p)/2 = 0.840946330  added 54, best reduced cost -4.57e-06, columns 582  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 230: p = 0.681892618  (1+p)/2 = 0.840946309  added 52, best reduced cost -1.67e-06, columns 634  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 231: p = 0.681892544  (1+p)/2 = 0.840946272  added 51, best reduced cost -1.25e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 232: p = 0.681892491  (1+p)/2 = 0.840946245  added 50, best reduced cost -6.47e-06, columns 434  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 233: p = 0.681892423  (1+p)/2 = 0.840946212  added 56, best reduced cost -1.11e-05, columns 490  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 234: p = 0.681892392  (1+p)/2 = 0.840946196  added 51, best reduced cost -4.21e-07, columns 541  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 235: p = 0.681892365  (1+p)/2 = 0.840946183  added 52, best reduced cost -2.72e-06, columns 593  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 236: p = 0.681892331  (1+p)/2 = 0.840946166  added 50, best reduced cost -1.21e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 237: p = 0.681892299  (1+p)/2 = 0.840946150  added 46, best reduced cost -3.13e-06, columns 430  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 238: p = 0.681892278  (1+p)/2 = 0.840946139  added 51, best reduced cost -5.40e-06, columns 481  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 239: p = 0.681892253  (1+p)/2 = 0.840946126  added 51, best reduced cost -5.66e-07, columns 532  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 240: p = 0.681892188  (1+p)/2 = 0.840946094  added 49, best reduced cost -7.35e-06, columns 581  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 241: p = 0.681892067  (1+p)/2 = 0.840946034  added 55, best reduced cost -1.64e-05, columns 636  [kernel 0.0 s, LP 0.0 s, total 16 s]
round 242: p = 0.681892020  (1+p)/2 = 0.840946010  added 49, best reduced cost -9.41e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 243: p = 0.681891952  (1+p)/2 = 0.840945976  added 51, best reduced cost -6.44e-06, columns 435  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 244: p = 0.681891938  (1+p)/2 = 0.840945969  added 50, best reduced cost -2.19e-06, columns 485  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 245: p = 0.681891873  (1+p)/2 = 0.840945936  added 44, best reduced cost -9.13e-06, columns 529  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 246: p = 0.681891853  (1+p)/2 = 0.840945927  added 52, best reduced cost -3.12e-06, columns 581  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 247: p = 0.681891831  (1+p)/2 = 0.840945915  added 49, best reduced cost -2.77e-06, columns 630  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 248: p = 0.681891815  (1+p)/2 = 0.840945907  added 47, best reduced cost -4.66e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 249: p = 0.681891809  (1+p)/2 = 0.840945905  added 41, best reduced cost -1.69e-07, columns 425  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 250: p = 0.681891793  (1+p)/2 = 0.840945896  added 50, best reduced cost -1.66e-06, columns 475  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 251: p = 0.681891787  (1+p)/2 = 0.840945893  added 45, best reduced cost -8.46e-07, columns 520  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 252: p = 0.681891780  (1+p)/2 = 0.840945890  added 42, best reduced cost -1.84e-06, columns 562  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 253: p = 0.681891772  (1+p)/2 = 0.840945886  added 40, best reduced cost -6.34e-08, columns 602  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 254: p = 0.681891768  (1+p)/2 = 0.840945884  added 45, best reduced cost -1.47e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 255: p = 0.681891765  (1+p)/2 = 0.840945883  added 42, best reduced cost -5.55e-08, columns 426  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 256: p = 0.681891762  (1+p)/2 = 0.840945881  added 35, best reduced cost -1.12e-06, columns 461  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 257: p = 0.681891756  (1+p)/2 = 0.840945878  added 31, best reduced cost -2.95e-06, columns 492  [kernel 0.0 s, LP 0.0 s, total 17 s]
round 258: p = 0.681891751  (1+p)/2 = 0.840945876  added 42, best reduced cost -3.94e-06, columns 534  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 259: p = 0.681891676  (1+p)/2 = 0.840945838  added 35, best reduced cost -4.50e-06, columns 569  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 260: p = 0.681891627  (1+p)/2 = 0.840945813  added 55, best reduced cost -7.76e-06, columns 624  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 261: p = 0.681891601  (1+p)/2 = 0.840945801  added 51, best reduced cost -1.06e-05, columns 384  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 262: p = 0.681891586  (1+p)/2 = 0.840945793  added 49, best reduced cost -2.24e-07, columns 433  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 263: p = 0.681891575  (1+p)/2 = 0.840945788  added 43, best reduced cost -2.04e-06, columns 476  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 264: p = 0.681891565  (1+p)/2 = 0.840945782  added 38, best reduced cost -6.97e-08, columns 514  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 265: p = 0.681891562  (1+p)/2 = 0.840945781  added 34, best reduced cost -4.61e-08, columns 548  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 266: p = 0.681891558  (1+p)/2 = 0.840945779  added 38, best reduced cost -1.47e-06, columns 586  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 267: p = 0.681891551  (1+p)/2 = 0.840945775  added 37, best reduced cost -6.49e-06, columns 623  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 268: p = 0.681891549  (1+p)/2 = 0.840945774  added 39, best reduced cost -7.93e-08, columns 384  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 269: p = 0.681891542  (1+p)/2 = 0.840945771  added 27, best reduced cost -2.04e-06, columns 411  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 270: p = 0.681891534  (1+p)/2 = 0.840945767  added 40, best reduced cost -1.31e-06, columns 451  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 271: p = 0.681891530  (1+p)/2 = 0.840945765  added 40, best reduced cost -1.29e-07, columns 491  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 272: p = 0.681891511  (1+p)/2 = 0.840945755  added 35, best reduced cost -1.68e-06, columns 526  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 273: p = 0.681891501  (1+p)/2 = 0.840945750  added 51, best reduced cost -2.79e-06, columns 577  [kernel 0.0 s, LP 0.0 s, total 18 s]
round 274: p = 0.681891487  (1+p)/2 = 0.840945743  added 36, best reduced cost -2.34e-06, columns 613  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 275: p = 0.681891470  (1+p)/2 = 0.840945735  added 49, best reduced cost -1.44e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 276: p = 0.681891452  (1+p)/2 = 0.840945726  added 50, best reduced cost -2.38e-06, columns 434  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 277: p = 0.681891442  (1+p)/2 = 0.840945721  added 49, best reduced cost -1.09e-07, columns 483  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 278: p = 0.681891424  (1+p)/2 = 0.840945712  added 37, best reduced cost -2.95e-06, columns 520  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 279: p = 0.681891421  (1+p)/2 = 0.840945711  added 43, best reduced cost -2.35e-07, columns 563  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 280: p = 0.681891419  (1+p)/2 = 0.840945710  added 34, best reduced cost -2.78e-07, columns 597  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 281: p = 0.681891417  (1+p)/2 = 0.840945708  added 36, best reduced cost -1.16e-06, columns 633  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 282: p = 0.681891414  (1+p)/2 = 0.840945707  added 32, best reduced cost -3.11e-08, columns 384  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 283: p = 0.681891411  (1+p)/2 = 0.840945706  added 33, best reduced cost -1.03e-06, columns 417  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 284: p = 0.681891408  (1+p)/2 = 0.840945704  added 28, best reduced cost -1.41e-07, columns 445  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 285: p = 0.681891407  (1+p)/2 = 0.840945703  added 26, best reduced cost -7.62e-07, columns 471  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 286: p = 0.681891405  (1+p)/2 = 0.840945702  added 24, best reduced cost -1.99e-06, columns 495  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 287: p = 0.681891399  (1+p)/2 = 0.840945699  added 29, best reduced cost -1.25e-06, columns 524  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 288: p = 0.681891398  (1+p)/2 = 0.840945699  added 40, best reduced cost -5.01e-08, columns 564  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 289: p = 0.681891395  (1+p)/2 = 0.840945697  added 29, best reduced cost -5.30e-07, columns 593  [kernel 0.0 s, LP 0.0 s, total 19 s]
round 290: p = 0.681891393  (1+p)/2 = 0.840945697  added 29, best reduced cost -3.36e-08, columns 622  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 291: p = 0.681891392  (1+p)/2 = 0.840945696  added 32, best reduced cost -8.36e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 292: p = 0.681891390  (1+p)/2 = 0.840945695  added 24, best reduced cost -1.42e-08, columns 408  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 293: p = 0.681891387  (1+p)/2 = 0.840945693  added 32, best reduced cost -6.00e-07, columns 440  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 294: p = 0.681891385  (1+p)/2 = 0.840945693  added 37, best reduced cost -2.32e-07, columns 477  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 295: p = 0.681891382  (1+p)/2 = 0.840945691  added 27, best reduced cost -3.39e-07, columns 504  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 296: p = 0.681891367  (1+p)/2 = 0.840945683  added 27, best reduced cost -2.16e-06, columns 531  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 297: p = 0.681891364  (1+p)/2 = 0.840945682  added 44, best reduced cost -3.27e-07, columns 575  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 298: p = 0.681891362  (1+p)/2 = 0.840945681  added 37, best reduced cost -3.50e-08, columns 612  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 299: p = 0.681891361  (1+p)/2 = 0.840945681  added 32, best reduced cost -3.49e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 300: p = 0.681891357  (1+p)/2 = 0.840945678  added 24, best reduced cost -1.64e-06, columns 408  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 301: p = 0.681891353  (1+p)/2 = 0.840945676  added 36, best reduced cost -4.29e-06, columns 444  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 302: p = 0.681891351  (1+p)/2 = 0.840945675  added 39, best reduced cost -6.04e-08, columns 483  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 303: p = 0.681891348  (1+p)/2 = 0.840945674  added 29, best reduced cost -1.20e-06, columns 512  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 304: p = 0.681891348  (1+p)/2 = 0.840945674  added 34, best reduced cost -8.36e-07, columns 546  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 305: p = 0.681891344  (1+p)/2 = 0.840945672  added 28, best reduced cost -9.24e-07, columns 574  [kernel 0.0 s, LP 0.0 s, total 20 s]
round 306: p = 0.681891343  (1+p)/2 = 0.840945672  added 38, best reduced cost -7.27e-07, columns 612  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 307: p = 0.681891327  (1+p)/2 = 0.840945664  added 26, best reduced cost -2.78e-06, columns 638  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 308: p = 0.681891323  (1+p)/2 = 0.840945662  added 41, best reduced cost -6.23e-08, columns 384  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 309: p = 0.681891321  (1+p)/2 = 0.840945660  added 35, best reduced cost -4.56e-08, columns 419  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 310: p = 0.681891318  (1+p)/2 = 0.840945659  added 23, best reduced cost -2.42e-08, columns 442  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 311: p = 0.681891316  (1+p)/2 = 0.840945658  added 31, best reduced cost -4.47e-07, columns 473  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 312: p = 0.681891315  (1+p)/2 = 0.840945658  added 28, best reduced cost -1.95e-08, columns 501  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 313: p = 0.681891312  (1+p)/2 = 0.840945656  added 22, best reduced cost -1.26e-06, columns 523  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 314: p = 0.681891308  (1+p)/2 = 0.840945654  added 46, best reduced cost -5.64e-08, columns 569  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 315: p = 0.681891304  (1+p)/2 = 0.840945652  added 42, best reduced cost -5.55e-07, columns 611  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 316: p = 0.681891301  (1+p)/2 = 0.840945651  added 38, best reduced cost -2.15e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 317: p = 0.681891299  (1+p)/2 = 0.840945649  added 23, best reduced cost -2.16e-08, columns 407  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 318: p = 0.681891298  (1+p)/2 = 0.840945649  added 27, best reduced cost -2.73e-07, columns 434  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 319: p = 0.681891295  (1+p)/2 = 0.840945647  added 25, best reduced cost -2.16e-06, columns 459  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 320: p = 0.681891293  (1+p)/2 = 0.840945647  added 29, best reduced cost -3.22e-08, columns 488  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 321: p = 0.681891292  (1+p)/2 = 0.840945646  added 32, best reduced cost -2.83e-07, columns 520  [kernel 0.0 s, LP 0.0 s, total 21 s]
round 322: p = 0.681891287  (1+p)/2 = 0.840945643  added 26, best reduced cost -1.36e-06, columns 546  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 323: p = 0.681891275  (1+p)/2 = 0.840945638  added 34, best reduced cost -1.87e-06, columns 580  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 324: p = 0.681891272  (1+p)/2 = 0.840945636  added 35, best reduced cost -8.24e-06, columns 615  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 325: p = 0.681891269  (1+p)/2 = 0.840945634  added 31, best reduced cost -1.62e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 326: p = 0.681891267  (1+p)/2 = 0.840945633  added 32, best reduced cost -4.52e-07, columns 416  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 327: p = 0.681891266  (1+p)/2 = 0.840945633  added 31, best reduced cost -8.88e-08, columns 447  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 328: p = 0.681891264  (1+p)/2 = 0.840945632  added 23, best reduced cost -1.73e-06, columns 470  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 329: p = 0.681891263  (1+p)/2 = 0.840945631  added 27, best reduced cost -7.16e-08, columns 497  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 330: p = 0.681891262  (1+p)/2 = 0.840945631  added 17, best reduced cost -9.64e-09, columns 514  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 331: p = 0.681891262  (1+p)/2 = 0.840945631  added 18, best reduced cost -1.33e-08, columns 532  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 332: p = 0.681891261  (1+p)/2 = 0.840945631  added 19, best reduced cost -4.33e-07, columns 551  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 333: p = 0.681891260  (1+p)/2 = 0.840945630  added 25, best reduced cost -2.36e-06, columns 576  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 334: p = 0.681891259  (1+p)/2 = 0.840945630  added 22, best reduced cost -1.69e-08, columns 598  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 335: p = 0.681891258  (1+p)/2 = 0.840945629  added 20, best reduced cost -1.85e-07, columns 618  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 336: p = 0.681891258  (1+p)/2 = 0.840945629  added 17, best reduced cost -7.96e-09, columns 635  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 337: p = 0.681891258  (1+p)/2 = 0.840945629  added 16, best reduced cost -7.16e-09, columns 384  [kernel 0.0 s, LP 0.0 s, total 22 s]
round 338: p = 0.681891257  (1+p)/2 = 0.840945629  added 14, best reduced cost -7.14e-09, columns 398  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 339: p = 0.681891257  (1+p)/2 = 0.840945629  added 14, best reduced cost -7.77e-09, columns 412  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 340: p = 0.681891257  (1+p)/2 = 0.840945629  added 13, best reduced cost -5.79e-09, columns 425  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 341: p = 0.681891257  (1+p)/2 = 0.840945628  added 9, best reduced cost -3.93e-09, columns 434  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 342: p = 0.681891257  (1+p)/2 = 0.840945628  added 11, best reduced cost -1.69e-07, columns 445  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 343: p = 0.681891256  (1+p)/2 = 0.840945628  added 9, best reduced cost -4.05e-09, columns 454  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 344: p = 0.681891256  (1+p)/2 = 0.840945628  added 7, best reduced cost -2.96e-09, columns 461  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 345: p = 0.681891256  (1+p)/2 = 0.840945628  added 6, best reduced cost -2.20e-09, columns 467  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 346: p = 0.681891256  (1+p)/2 = 0.840945628  added 6, best reduced cost -2.08e-09, columns 473  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 347: p = 0.681891256  (1+p)/2 = 0.840945628  added 5, best reduced cost -1.80e-09, columns 478  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 348: p = 0.681891256  (1+p)/2 = 0.840945628  added 7, best reduced cost -2.68e-09, columns 485  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 349: p = 0.681891256  (1+p)/2 = 0.840945628  added 4, best reduced cost -1.70e-09, columns 489  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 350: p = 0.681891256  (1+p)/2 = 0.840945628  added 4, best reduced cost -2.06e-09, columns 493  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 351: p = 0.681891256  (1+p)/2 = 0.840945628  added 4, best reduced cost -1.79e-09, columns 497  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 352: p = 0.681891256  (1+p)/2 = 0.840945628  added 3, best reduced cost -1.24e-09, columns 500  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 353: p = 0.681891256  (1+p)/2 = 0.840945628  added 4, best reduced cost -1.54e-09, columns 504  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 354: p = 0.681891256  (1+p)/2 = 0.840945628  added 2, best reduced cost -1.43e-09, columns 506  [kernel 0.0 s, LP 0.0 s, total 23 s]
round 355: p = 0.681891256  (1+p)/2 = 0.840945628  added 3, best reduced cost -1.17e-09, columns 509  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 356: p = 0.681891256  (1+p)/2 = 0.840945628  added 3, best reduced cost -1.54e-09, columns 512  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 357: p = 0.681891256  (1+p)/2 = 0.840945628  added 7, best reduced cost -3.01e-07, columns 519  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 358: p = 0.681891256  (1+p)/2 = 0.840945628  added 7, best reduced cost -3.42e-09, columns 526  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 359: p = 0.681891256  (1+p)/2 = 0.840945628  added 7, best reduced cost -2.93e-09, columns 533  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 360: p = 0.681891256  (1+p)/2 = 0.840945628  added 9, best reduced cost -2.83e-09, columns 542  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 361: p = 0.681891256  (1+p)/2 = 0.840945628  added 4, best reduced cost -1.57e-09, columns 546  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 362: p = 0.681891254  (1+p)/2 = 0.840945627  added 5, best reduced cost -1.38e-06, columns 551  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 363: p = 0.681891253  (1+p)/2 = 0.840945626  added 24, best reduced cost -1.04e-08, columns 575  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 364: p = 0.681891252  (1+p)/2 = 0.840945626  added 28, best reduced cost -2.14e-07, columns 603  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 365: p = 0.681891224  (1+p)/2 = 0.840945612  added 22, best reduced cost -1.25e-05, columns 625  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 366: p = 0.681891216  (1+p)/2 = 0.840945608  added 51, best reduced cost -1.90e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 367: p = 0.681891201  (1+p)/2 = 0.840945600  added 49, best reduced cost -2.29e-06, columns 433  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 368: p = 0.681891189  (1+p)/2 = 0.840945595  added 48, best reduced cost -9.93e-06, columns 481  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 369: p = 0.681891175  (1+p)/2 = 0.840945588  added 46, best reduced cost -2.47e-06, columns 527  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 370: p = 0.681891158  (1+p)/2 = 0.840945579  added 41, best reduced cost -3.34e-06, columns 568  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 371: p = 0.681891148  (1+p)/2 = 0.840945574  added 53, best reduced cost -5.59e-07, columns 621  [kernel 0.0 s, LP 0.0 s, total 24 s]
round 372: p = 0.681891114  (1+p)/2 = 0.840945557  added 47, best reduced cost -8.18e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 373: p = 0.681891107  (1+p)/2 = 0.840945553  added 48, best reduced cost -4.25e-06, columns 432  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 374: p = 0.681891086  (1+p)/2 = 0.840945543  added 44, best reduced cost -1.43e-06, columns 476  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 375: p = 0.681891080  (1+p)/2 = 0.840945540  added 43, best reduced cost -9.13e-08, columns 519  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 376: p = 0.681891077  (1+p)/2 = 0.840945538  added 45, best reduced cost -8.83e-08, columns 564  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 377: p = 0.681891070  (1+p)/2 = 0.840945535  added 37, best reduced cost -4.20e-08, columns 601  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 378: p = 0.681891067  (1+p)/2 = 0.840945533  added 33, best reduced cost -2.19e-06, columns 634  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 379: p = 0.681891042  (1+p)/2 = 0.840945521  added 39, best reduced cost -6.46e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 380: p = 0.681891028  (1+p)/2 = 0.840945514  added 51, best reduced cost -2.36e-06, columns 435  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 381: p = 0.681891002  (1+p)/2 = 0.840945501  added 51, best reduced cost -1.55e-06, columns 486  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 382: p = 0.681890971  (1+p)/2 = 0.840945485  added 44, best reduced cost -2.18e-06, columns 530  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 383: p = 0.681890961  (1+p)/2 = 0.840945481  added 43, best reduced cost -2.48e-06, columns 573  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 384: p = 0.681890942  (1+p)/2 = 0.840945471  added 41, best reduced cost -1.10e-07, columns 614  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 385: p = 0.681890937  (1+p)/2 = 0.840945468  added 43, best reduced cost -8.16e-08, columns 384  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 386: p = 0.681890935  (1+p)/2 = 0.840945468  added 37, best reduced cost -7.45e-08, columns 421  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 387: p = 0.681890929  (1+p)/2 = 0.840945465  added 29, best reduced cost -1.50e-06, columns 450  [kernel 0.0 s, LP 0.0 s, total 25 s]
round 388: p = 0.681890919  (1+p)/2 = 0.840945459  added 41, best reduced cost -1.80e-06, columns 491  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 389: p = 0.681890909  (1+p)/2 = 0.840945454  added 41, best reduced cost -8.87e-07, columns 532  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 390: p = 0.681890890  (1+p)/2 = 0.840945445  added 43, best reduced cost -7.34e-06, columns 575  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 391: p = 0.681890883  (1+p)/2 = 0.840945442  added 45, best reduced cost -1.93e-07, columns 620  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 392: p = 0.681890876  (1+p)/2 = 0.840945438  added 40, best reduced cost -4.47e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 393: p = 0.681890874  (1+p)/2 = 0.840945437  added 38, best reduced cost -3.99e-08, columns 422  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 394: p = 0.681890870  (1+p)/2 = 0.840945435  added 33, best reduced cost -1.86e-07, columns 455  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 395: p = 0.681890868  (1+p)/2 = 0.840945434  added 28, best reduced cost -9.84e-07, columns 483  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 396: p = 0.681890867  (1+p)/2 = 0.840945433  added 31, best reduced cost -3.39e-08, columns 514  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 397: p = 0.681890865  (1+p)/2 = 0.840945433  added 23, best reduced cost -7.45e-07, columns 537  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 398: p = 0.681890864  (1+p)/2 = 0.840945432  added 23, best reduced cost -1.94e-08, columns 560  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 399: p = 0.681890863  (1+p)/2 = 0.840945432  added 24, best reduced cost -1.42e-08, columns 584  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 400: p = 0.681890862  (1+p)/2 = 0.840945431  added 23, best reduced cost -1.30e-08, columns 607  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 401: p = 0.681890862  (1+p)/2 = 0.840945431  added 16, best reduced cost -1.49e-08, columns 623  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 402: p = 0.681890862  (1+p)/2 = 0.840945431  added 22, best reduced cost -1.81e-08, columns 384  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 403: p = 0.681890861  (1+p)/2 = 0.840945431  added 14, best reduced cost -7.01e-09, columns 398  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 404: p = 0.681890861  (1+p)/2 = 0.840945431  added 18, best reduced cost -7.44e-09, columns 416  [kernel 0.0 s, LP 0.0 s, total 26 s]
round 405: p = 0.681890861  (1+p)/2 = 0.840945430  added 10, best reduced cost -4.67e-09, columns 426  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 406: p = 0.681890860  (1+p)/2 = 0.840945430  added 18, best reduced cost -1.40e-06, columns 444  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 407: p = 0.681890859  (1+p)/2 = 0.840945430  added 22, best reduced cost -1.16e-08, columns 466  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 408: p = 0.681890859  (1+p)/2 = 0.840945429  added 18, best reduced cost -9.14e-09, columns 484  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 409: p = 0.681890859  (1+p)/2 = 0.840945429  added 15, best reduced cost -6.18e-09, columns 499  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 410: p = 0.681890850  (1+p)/2 = 0.840945425  added 17, best reduced cost -5.51e-06, columns 516  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 411: p = 0.681890844  (1+p)/2 = 0.840945422  added 48, best reduced cost -6.28e-06, columns 564  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 412: p = 0.681890833  (1+p)/2 = 0.840945417  added 43, best reduced cost -2.62e-06, columns 607  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 413: p = 0.681890827  (1+p)/2 = 0.840945414  added 40, best reduced cost -1.59e-06, columns 384  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 414: p = 0.681890825  (1+p)/2 = 0.840945412  added 35, best reduced cost -3.05e-06, columns 419  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 415: p = 0.681890821  (1+p)/2 = 0.840945411  added 34, best reduced cost -6.23e-08, columns 453  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 416: p = 0.681890816  (1+p)/2 = 0.840945408  added 32, best reduced cost -7.73e-07, columns 485  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 417: p = 0.681890814  (1+p)/2 = 0.840945407  added 33, best reduced cost -5.16e-08, columns 518  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 418: p = 0.681890812  (1+p)/2 = 0.840945406  added 37, best reduced cost -6.10e-07, columns 555  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 419: p = 0.681890805  (1+p)/2 = 0.840945403  added 33, best reduced cost -2.97e-06, columns 588  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 420: p = 0.681890794  (1+p)/2 = 0.840945397  added 45, best reduced cost -2.53e-06, columns 633  [kernel 0.0 s, LP 0.0 s, total 27 s]
round 421: p = 0.681890789  (1+p)/2 = 0.840945395  added 39, best reduced cost -2.46e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 422: p = 0.681890786  (1+p)/2 = 0.840945393  added 36, best reduced cost -6.97e-07, columns 420  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 423: p = 0.681890781  (1+p)/2 = 0.840945390  added 36, best reduced cost -3.51e-06, columns 456  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 424: p = 0.681890777  (1+p)/2 = 0.840945389  added 38, best reduced cost -9.61e-08, columns 494  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 425: p = 0.681890773  (1+p)/2 = 0.840945386  added 39, best reduced cost -5.51e-08, columns 533  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 426: p = 0.681890769  (1+p)/2 = 0.840945384  added 32, best reduced cost -1.56e-06, columns 565  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 427: p = 0.681890759  (1+p)/2 = 0.840945380  added 27, best reduced cost -2.11e-06, columns 592  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 428: p = 0.681890756  (1+p)/2 = 0.840945378  added 38, best reduced cost -9.54e-07, columns 630  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 429: p = 0.681890755  (1+p)/2 = 0.840945378  added 29, best reduced cost -1.49e-07, columns 384  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 430: p = 0.681890754  (1+p)/2 = 0.840945377  added 30, best reduced cost -3.87e-08, columns 414  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 431: p = 0.681890753  (1+p)/2 = 0.840945376  added 25, best reduced cost -1.99e-08, columns 439  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 432: p = 0.681890752  (1+p)/2 = 0.840945376  added 23, best reduced cost -1.36e-08, columns 462  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 433: p = 0.681890749  (1+p)/2 = 0.840945375  added 26, best reduced cost -1.58e-06, columns 488  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 434: p = 0.681890747  (1+p)/2 = 0.840945374  added 32, best reduced cost -2.41e-08, columns 520  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 435: p = 0.681890746  (1+p)/2 = 0.840945373  added 27, best reduced cost -2.66e-07, columns 547  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 436: p = 0.681890744  (1+p)/2 = 0.840945372  added 27, best reduced cost -1.36e-08, columns 574  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 437: p = 0.681890743  (1+p)/2 = 0.840945371  added 29, best reduced cost -3.67e-07, columns 603  [kernel 0.0 s, LP 0.0 s, total 28 s]
round 438: p = 0.681890742  (1+p)/2 = 0.840945371  added 36, best reduced cost -3.17e-08, columns 639  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 439: p = 0.681890741  (1+p)/2 = 0.840945371  added 28, best reduced cost -1.70e-08, columns 384  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 440: p = 0.681890736  (1+p)/2 = 0.840945368  added 16, best reduced cost -1.89e-06, columns 400  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 441: p = 0.681890734  (1+p)/2 = 0.840945367  added 32, best reduced cost -2.86e-08, columns 432  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 442: p = 0.681890732  (1+p)/2 = 0.840945366  added 30, best reduced cost -6.93e-07, columns 462  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 443: p = 0.681890731  (1+p)/2 = 0.840945366  added 33, best reduced cost -3.38e-08, columns 495  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 444: p = 0.681890729  (1+p)/2 = 0.840945365  added 22, best reduced cost -1.12e-06, columns 517  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 445: p = 0.681890727  (1+p)/2 = 0.840945364  added 32, best reduced cost -3.35e-07, columns 549  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 446: p = 0.681890726  (1+p)/2 = 0.840945363  added 21, best reduced cost -1.27e-08, columns 570  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 447: p = 0.681890724  (1+p)/2 = 0.840945362  added 20, best reduced cost -9.83e-07, columns 590  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 448: p = 0.681890721  (1+p)/2 = 0.840945360  added 33, best reduced cost -1.44e-06, columns 623  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 449: p = 0.681890720  (1+p)/2 = 0.840945360  added 28, best reduced cost -2.34e-08, columns 384  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 450: p = 0.681890718  (1+p)/2 = 0.840945359  added 23, best reduced cost -1.34e-08, columns 407  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 451: p = 0.681890717  (1+p)/2 = 0.840945359  added 19, best reduced cost -9.05e-09, columns 426  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 452: p = 0.681890717  (1+p)/2 = 0.840945358  added 18, best reduced cost -1.40e-08, columns 444  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 453: p = 0.681890716  (1+p)/2 = 0.840945358  added 19, best reduced cost -1.72e-08, columns 463  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 454: p = 0.681890716  (1+p)/2 = 0.840945358  added 15, best reduced cost -1.51e-06, columns 478  [kernel 0.0 s, LP 0.0 s, total 29 s]
round 455: p = 0.681890715  (1+p)/2 = 0.840945357  added 23, best reduced cost -1.41e-08, columns 501  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 456: p = 0.681890714  (1+p)/2 = 0.840945357  added 19, best reduced cost -4.22e-07, columns 520  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 457: p = 0.681890714  (1+p)/2 = 0.840945357  added 17, best reduced cost -8.05e-08, columns 537  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 458: p = 0.681890713  (1+p)/2 = 0.840945357  added 17, best reduced cost -7.67e-09, columns 554  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 459: p = 0.681890713  (1+p)/2 = 0.840945356  added 17, best reduced cost -6.71e-09, columns 571  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 460: p = 0.681890713  (1+p)/2 = 0.840945356  added 19, best reduced cost -7.65e-09, columns 590  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 461: p = 0.681890713  (1+p)/2 = 0.840945356  added 15, best reduced cost -8.44e-09, columns 605  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 462: p = 0.681890712  (1+p)/2 = 0.840945356  added 13, best reduced cost -5.24e-09, columns 618  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 463: p = 0.681890712  (1+p)/2 = 0.840945356  added 9, best reduced cost -4.41e-09, columns 627  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 464: p = 0.681890712  (1+p)/2 = 0.840945356  added 9, best reduced cost -4.34e-09, columns 636  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 465: p = 0.681890712  (1+p)/2 = 0.840945356  added 9, best reduced cost -3.06e-09, columns 384  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 466: p = 0.681890712  (1+p)/2 = 0.840945356  added 7, best reduced cost -2.47e-09, columns 391  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 467: p = 0.681890712  (1+p)/2 = 0.840945356  added 8, best reduced cost -3.00e-09, columns 399  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 468: p = 0.681890712  (1+p)/2 = 0.840945356  added 7, best reduced cost -2.30e-09, columns 406  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 469: p = 0.681890712  (1+p)/2 = 0.840945356  added 7, best reduced cost -1.30e-07, columns 413  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 470: p = 0.681890712  (1+p)/2 = 0.840945356  added 4, best reduced cost -2.16e-09, columns 417  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 471: p = 0.681890712  (1+p)/2 = 0.840945356  added 7, best reduced cost -2.49e-09, columns 424  [kernel 0.0 s, LP 0.0 s, total 30 s]
round 472: p = 0.681890712  (1+p)/2 = 0.840945356  added 6, best reduced cost -1.39e-07, columns 430  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 473: p = 0.681890712  (1+p)/2 = 0.840945356  added 4, best reduced cost -1.56e-09, columns 434  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 474: p = 0.681890712  (1+p)/2 = 0.840945356  added 3, best reduced cost -1.42e-09, columns 437  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 475: p = 0.681890712  (1+p)/2 = 0.840945356  added 7, best reduced cost -2.66e-09, columns 444  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 476: p = 0.681890712  (1+p)/2 = 0.840945356  added 4, best reduced cost -6.02e-08, columns 448  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 477: p = 0.681890712  (1+p)/2 = 0.840945356  added 4, best reduced cost -1.32e-09, columns 452  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 478: p = 0.681890712  (1+p)/2 = 0.840945356  added 1, best reduced cost -1.31e-09, columns 453  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 479: p = 0.681890712  (1+p)/2 = 0.840945356  added 5, best reduced cost -1.77e-09, columns 458  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 480: p = 0.681890712  (1+p)/2 = 0.840945356  added 1, best reduced cost -1.08e-09, columns 459  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 481: p = 0.681890711  (1+p)/2 = 0.840945356  added 2, best reduced cost -5.57e-07, columns 461  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 482: p = 0.681890711  (1+p)/2 = 0.840945356  added 10, best reduced cost -3.60e-09, columns 471  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 483: p = 0.681890711  (1+p)/2 = 0.840945356  added 5, best reduced cost -2.18e-09, columns 476  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 484: p = 0.681890711  (1+p)/2 = 0.840945356  added 5, best reduced cost -2.21e-09, columns 481  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 485: p = 0.681890711  (1+p)/2 = 0.840945356  added 7, best reduced cost -2.81e-09, columns 488  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 486: p = 0.681890711  (1+p)/2 = 0.840945356  added 7, best reduced cost -1.85e-09, columns 495  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 487: p = 0.681890711  (1+p)/2 = 0.840945356  added 7, best reduced cost -2.02e-08, columns 502  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 488: p = 0.681890711  (1+p)/2 = 0.840945356  added 6, best reduced cost -2.34e-09, columns 508  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 489: p = 0.681890711  (1+p)/2 = 0.840945356  added 6, best reduced cost -1.73e-09, columns 514  [kernel 0.0 s, LP 0.0 s, total 31 s]
round 490: p = 0.681890711  (1+p)/2 = 0.840945356  added 5, best reduced cost -2.48e-09, columns 519  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 491: p = 0.681890711  (1+p)/2 = 0.840945356  added 4, best reduced cost -2.05e-09, columns 523  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 492: p = 0.681890711  (1+p)/2 = 0.840945356  added 2, best reduced cost -1.29e-09, columns 525  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 493: p = 0.681890711  (1+p)/2 = 0.840945356  added 5, best reduced cost -1.88e-09, columns 530  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 494: p = 0.681890711  (1+p)/2 = 0.840945356  added 5, best reduced cost -1.66e-09, columns 535  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 495: p = 0.681890711  (1+p)/2 = 0.840945356  added 2, best reduced cost -1.07e-09, columns 537  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 496: p = 0.681890711  (1+p)/2 = 0.840945356  added 1, best reduced cost -1.04e-09, columns 538  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 497: p = 0.681890708  (1+p)/2 = 0.840945354  added 4, best reduced cost -1.05e-06, columns 542  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 498: p = 0.681890707  (1+p)/2 = 0.840945354  added 18, best reduced cost -1.13e-08, columns 560  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 499: p = 0.681890707  (1+p)/2 = 0.840945353  added 18, best reduced cost -4.06e-08, columns 578  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 500: p = 0.681890706  (1+p)/2 = 0.840945353  added 13, best reduced cost -4.52e-07, columns 591  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 501: p = 0.681890706  (1+p)/2 = 0.840945353  added 19, best reduced cost -8.05e-09, columns 610  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 502: p = 0.681890705  (1+p)/2 = 0.840945353  added 17, best reduced cost -6.48e-09, columns 627  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 503: p = 0.681890705  (1+p)/2 = 0.840945353  added 11, best reduced cost -5.48e-09, columns 638  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 504: p = 0.681890705  (1+p)/2 = 0.840945353  added 12, best reduced cost -4.89e-09, columns 384  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 505: p = 0.681890705  (1+p)/2 = 0.840945353  added 12, best reduced cost -5.27e-09, columns 396  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 506: p = 0.681890705  (1+p)/2 = 0.840945353  added 10, best reduced cost -4.04e-09, columns 406  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 507: p = 0.681890705  (1+p)/2 = 0.840945352  added 7, best reduced cost -3.15e-09, columns 413  [kernel 0.0 s, LP 0.0 s, total 32 s]
round 508: p = 0.681890705  (1+p)/2 = 0.840945352  added 6, best reduced cost -2.33e-09, columns 419  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 509: p = 0.681890705  (1+p)/2 = 0.840945352  added 8, best reduced cost -2.91e-09, columns 427  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 510: p = 0.681890705  (1+p)/2 = 0.840945352  added 7, best reduced cost -2.52e-09, columns 434  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 511: p = 0.681890705  (1+p)/2 = 0.840945352  added 7, best reduced cost -5.50e-08, columns 441  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 512: p = 0.681890705  (1+p)/2 = 0.840945352  added 4, best reduced cost -2.00e-09, columns 445  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 513: p = 0.681890705  (1+p)/2 = 0.840945352  added 4, best reduced cost -1.69e-09, columns 449  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 514: p = 0.681890705  (1+p)/2 = 0.840945352  added 6, best reduced cost -1.96e-09, columns 455  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 515: p = 0.681890705  (1+p)/2 = 0.840945352  added 4, best reduced cost -1.91e-09, columns 459  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 516: p = 0.681890705  (1+p)/2 = 0.840945352  added 4, best reduced cost -1.51e-09, columns 463  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 517: p = 0.681890705  (1+p)/2 = 0.840945352  added 5, best reduced cost -2.39e-09, columns 468  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 518: p = 0.681890704  (1+p)/2 = 0.840945352  added 3, best reduced cost -1.08e-09, columns 471  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 519: p = 0.681890704  (1+p)/2 = 0.840945352  added 2, best reduced cost -1.21e-09, columns 473  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 520: p = 0.681890704  (1+p)/2 = 0.840945352  added 6, best reduced cost -1.37e-07, columns 479  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 521: p = 0.681890704  (1+p)/2 = 0.840945352  added 6, best reduced cost -2.63e-09, columns 485  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 522: p = 0.681890704  (1+p)/2 = 0.840945352  added 6, best reduced cost -1.54e-09, columns 491  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 523: p = 0.681890704  (1+p)/2 = 0.840945352  added 1, best reduced cost -1.16e-09, columns 492  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 524: p = 0.681890704  (1+p)/2 = 0.840945352  added 2, best reduced cost -1.16e-09, columns 494  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 525: p = 0.681890704  (1+p)/2 = 0.840945352  added 1, best reduced cost -1.12e-09, columns 495  [kernel 0.0 s, LP 0.0 s, total 33 s]
round 526: p = 0.681890704  (1+p)/2 = 0.840945352  added 1, best reduced cost -1.08e-09, columns 496  [kernel 0.0 s, LP 0.0 s, total 34 s]
round 527: p = 0.681890704  (1+p)/2 = 0.840945352  added 2, best reduced cost -4.61e-09, columns 498  [kernel 0.0 s, LP 0.0 s, total 34 s]
round 528: p = 0.681890704  (1+p)/2 = 0.840945352  added 2, best reduced cost -1.26e-09, columns 500  [kernel 0.0 s, LP 0.0 s, total 34 s]
round 529: p = 0.681890704  (1+p)/2 = 0.840945352  added 3, best reduced cost -1.20e-09, columns 503  [kernel 0.0 s, LP 0.0 s, total 34 s]
round 530: p = 0.681890704  (1+p)/2 = 0.840945352  added 0, best reduced cost -9.73e-10, columns 503  [kernel 0.0 s, LP 0.0 s, total 34 s]
finished: p = 0.6818907044, 64 basic configurations, double points per period (weighted) 10.179


==> anc/law/law64_certified.json <==
{
"N": 64,
"tau": "1/1000000000000000000000000000000",
"p": "21820502539900861269823769912794733964204859960538271953880297/32000000000000000000000000000000000000000000000000000000000000",
"p_float": 0.6818907043719019,
"ceiling_V_le_10B": 0.8410746859376294,
"law": [
{
"w": "5182406671660688961024064457073709814185309062585873255759/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"31527901053/31250000000",
"505153811293/250000000000",
"3032580957057/1000000000000",
"4044195603427/1000000000000",
"5055877944179/1000000000000",
"3033780087133/500000000000",
"1769793749493/250000000000",
"2022785148641/250000000000",
"4551431502721/500000000000",
"10111755922029/1000000000000",
"1396456342939/125000000000",
"818994884399/62500000000",
"14165329312821/1000000000000",
"15177061630799/1000000000000",
"16193545684891/1000000000000",
"17211461680267/1000000000000",
"3646296424853/200000000000",
"9626805497023/500000000000",
"20278559044243/1000000000000",
"21306774939217/1000000000000",
"1116965355847/50000000000",
"5843993130813/250000000000",
"6104431525161/250000000000",
"25464580087729/1000000000000",
"6629106086059/250000000000",
"6893215861939/250000000000",
"357901546377/12500000000",
"29692398127983/1000000000000",
"7687990301227/250000000000",
"15904712742013/500000000000",
"16431907560711/500000000000",
"16957538106019/500000000000",
"6992760121961/200000000000",
"36010275075391/1000000000000",
"4631985043497/125000000000",
"38101485346033/1000000000000",
"19573979923429/500000000000",
"40196683873959/1000000000000",
"41247944694271/1000000000000",
"42302333764921/1000000000000",
"2167989872753/50000000000",
"22209679891083/500000000000",
"45479633375927/1000000000000",
"1454340407277/31250000000",
"47595331462487/1000000000000",
"48647175507289/1000000000000",
"1242350727677/25000000000",
"50735782637641/1000000000000",
"51772448102131/1000000000000",
"52804980127727/1000000000000",
"26916598174539/500000000000",
"10971628835727/200000000000",
"27940136688271/500000000000",
"28450146906609/500000000000",
"14479552455507/250000000000",
"58934694079879/1000000000000",
"29973213219721/500000000000",
"61007837738113/1000000000000",
"62940105113219/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "4431702321325216752095617575532121650126652012501180590773/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"33121152079/31250000000",
"2068788983201/1000000000000",
"3080502712069/1000000000000",
"4092469810539/1000000000000",
"2552050782407/500000000000",
"1528947687463/250000000000",
"712748002997/100000000000",
"2034777950107/250000000000",
"9151078914197/1000000000000",
"2540698161497/250000000000",
"1396463106489/125000000000",
"2446316351121/200000000000",
"14163885426021/1000000000000",
"15225285560969/1000000000000",
"8118516128059/500000000000",
"17253498720647/1000000000000",
"18271403047631/1000000000000",
"1205712542773/62500000000",
"406269904167/20000000000",
"21338381493933/1000000000000",
"1397908028779/62500000000",
"11699475194223/500000000000",
"24435483886947/1000000000000",
"2547709067083/100000000000",
"26523760481073/1000000000000",
"13787713212471/500000000000",
"5726340244247/200000000000",
"5938168010913/200000000000",
"30751068186509/1000000000000",
"6362134697409/200000000000",
"1027132620999/31250000000",
"33922806985489/1000000000000",
"8743570469329/250000000000",
"36023223123881/1000000000000",
"37069943229157/1000000000000",
"7623157856343/200000000000",
"39161635492951/1000000000000",
"314127780977/7812500000",
"41257297830439/1000000000000",
"1322149173677/31250000000",
"43363337726947/1000000000000",
"44420909244357/1000000000000",
"22740257830473/500000000000",
"11635186209419/250000000000",
"951997687513/20000000000",
"48656159514569/1000000000000",
"12426956352719/250000000000",
"25377247385957/500000000000",
"25898050583313/500000000000",
"52832634123423/1000000000000",
"53865055557643/1000000000000",
"27446601053789/500000000000",
"27959043998399/500000000000",
"14235045569687/250000000000",
"28980089818861/500000000000",
"921532558171/15625000000",
"2999727494127/50000000000",
"12201259276137/200000000000",
"3879231031339/62500000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "30683868406608975656342175982505760072563357727259742081397/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1009548061589/1000000000000",
"2023028313583/1000000000000",
"1519256915197/500000000000",
"4058490790751/1000000000000",
"2548862660581/500000000000",
"3441572238111/500000000000",
"7956925363937/1000000000000",
"9007335900041/1000000000000",
"5006406698499/500000000000",
"11023226280141/1000000000000",
"1504421388421/125000000000",
"13050709898517/1000000000000",
"3518034128693/250000000000",
"15114982800001/1000000000000",
"16902641590901/1000000000000",
"17945300347137/1000000000000",
"3793597294177/200000000000",
"19984275814641/1000000000000",
"4199490492719/200000000000",
"11002852626511/500000000000",
"4612881346961/200000000000",
"1250166582183/50000000000",
"26087026837891/1000000000000",
"27888877061221/1000000000000",
"1158419107297/40000000000",
"30010364157581/1000000000000",
"1938444468721/62500000000",
"32025548139347/1000000000000",
"16518628937953/500000000000",
"34052954887797/1000000000000",
"35074373910863/1000000000000",
"36116590136211/1000000000000",
"9478686472621/250000000000",
"19476947582191/500000000000",
"40021607764211/1000000000000",
"5245182935189/125000000000",
"8604149282391/200000000000",
"22015489463389/500000000000",
"11261624949877/250000000000",
"23034216598429/500000000000",
"23555557664949/500000000000",
"1528375219867/31250000000",
"6243866909183/125000000000",
"50970598437371/1000000000000",
"10406735272453/200000000000",
"53976612770901/1000000000000",
"1100819271347/20000000000",
"3504566562893/62500000000",
"28975659688593/500000000000",
"59014376252973/1000000000000",
"30014828637259/500000000000",
"61065466910429/1000000000000",
"98343101167/1562500000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2
]
},
{
"w": "4140836562528369996535977646828846087336182686222414623871/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"135688270567/125000000000",
"217244253747/100000000000",
"3257782714649/1000000000000",
"4338850440299/1000000000000",
"216589532831/40000000000",
"810732177469/125000000000",
"3776112503971/500000000000",
"8615301277813/1000000000000",
"4838210009907/500000000000",
"1342136212207/125000000000",
"2949840388597/250000000000",
"12864335738531/1000000000000",
"13932990647171/1000000000000",
"15006075318769/1000000000000",
"8042029370821/500000000000",
"536434810909/31250000000",
"9124803973911/500000000000",
"4833132112653/250000000000",
"20412284742177/1000000000000",
"10743575410941/500000000000",
"11275519580303/500000000000",
"23642551802639/1000000000000",
"24735316968371/1000000000000",
"16127145663/625000000",
"13442952187417/500000000000",
"13988991635659/500000000000",
"1453893908121/50000000000",
"30182012090777/1000000000000",
"1564234262617/50000000000",
"3238085241181/100000000000",
"8367029564481/250000000000",
"34540878078287/1000000000000",
"17818234159173/500000000000",
"18366227449419/500000000000",
"37804805448403/1000000000000",
"19446123872357/500000000000",
"39991109902083/1000000000000",
"20549499493439/500000000000",
"4221121902247/100000000000",
"43319835939711/1000000000000",
"4441756049613/100000000000",
"9099214101501/200000000000",
"46593490636549/1000000000000",
"47684371719483/1000000000000",
"48738526521553/1000000000000",
"49830271884427/1000000000000",
"50928980023343/1000000000000",
"52010588129397/1000000000000",
"53111092181277/1000000000000",
"3388738928167/62500000000",
"55328015547857/1000000000000",
"28214023889477/500000000000",
"57516920518929/1000000000000",
"5858912240621/100000000000",
"59683787916411/1000000000000",
"60776428489431/1000000000000",
"61841771760587/1000000000000",
"31459126480853/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "313088557531526619543154472690318855254937210581992142463/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"542862198043/500000000000",
"21682559377/10000000000",
"3246514143509/1000000000000",
"2160336970589/500000000000",
"5390920453917/1000000000000",
"1291681877251/200000000000",
"1881245012251/250000000000",
"8591961979469/1000000000000",
"4830366204101/500000000000",
"10732709289887/1000000000000",
"2951963377169/250000000000",
"3221730217957/250000000000",
"873069009281/62500000000",
"7526224238551/500000000000",
"16134717826317/1000000000000",
"8606964075291/500000000000",
"4572010857707/250000000000",
"604722302469/31250000000",
"10220908717193/500000000000",
"21533160337861/1000000000000",
"5649713533341/250000000000",
"4735596966727/200000000000",
"4953043230837/200000000000",
"12929946967521/500000000000",
"2695953977429/100000000000",
"28060325803811/1000000000000",
"7289416532111/250000000000",
"30248466713303/1000000000000",
"31331810012899/1000000000000",
"4050211656031/125000000000",
"3349657258881/100000000000",
"34592683985003/1000000000000",
"17833309844157/500000000000",
"36756806489687/1000000000000",
"37858261538889/1000000000000",
"779328361297/20000000000",
"40074690612677/1000000000000",
"41174946874441/1000000000000",
"4225678312987/100000000000",
"43356289882341/1000000000000",
"44450336111129/1000000000000",
"4551327464789/100000000000",
"23288219133609/500000000000",
"11917653070143/250000000000",
"48770225697923/1000000000000",
"6231506737561/125000000000",
"25475608954907/500000000000",
"52056910432981/1000000000000",
"26580706948971/500000000000",
"27129493418867/500000000000",
"55345969342919/1000000000000",
"7052175226883/125000000000",
"28755785999719/500000000000",
"29302021358383/500000000000",
"5966947244393/100000000000",
"30372957213913/500000000000",
"7728456990817/125000000000",
"62913105325173/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "2382323868558597822244520482024594180731311413169762628307/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1022531253929/1000000000000",
"127486342533/62500000000",
"381671056541/125000000000",
"2033538636333/500000000000",
"635091737999/125000000000",
"609714236159/100000000000",
"1426267498769/200000000000",
"1124640557089/125000000000",
"10057764889619/1000000000000",
"11064184956659/1000000000000",
"303090452187/25000000000",
"2799341972991/200000000000",
"3006192683677/200000000000",
"4010998754011/250000000000",
"1709807908781/100000000000",
"9086280026047/500000000000",
"19972475682733/1000000000000",
"10505421987677/500000000000",
"5507518449253/250000000000",
"11522862010421/500000000000",
"24056777787723/1000000000000",
"25067049407151/1000000000000",
"26074436273481/1000000000000",
"27133038827817/1000000000000",
"29003426173823/1000000000000",
"30033437290619/1000000000000",
"31096878085031/1000000000000",
"825895358029/25000000000",
"17048722807233/500000000000",
"4389361308997/125000000000",
"9038676047207/250000000000",
"37952210109149/1000000000000",
"39025799610371/1000000000000",
"10019510149853/250000000000",
"8217496986571/200000000000",
"21051883296931/500000000000",
"43126249817621/1000000000000",
"22084897991179/500000000000",
"45964058363569/1000000000000",
"47009180171901/1000000000000",
"6004066299969/125000000000",
"6131187249077/125000000000",
"50061973188073/1000000000000",
"25561953788293/500000000000",
"2119818758943/40000000000",
"10805082236949/200000000000",
"55088409939773/1000000000000",
"11404763325457/200000000000",
"29041759364887/500000000000",
"11819291576707/200000000000",
"60119100037701/1000000000000",
"61161120508457/1000000000000",
"31478961076467/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1
]
},
{
"w": "8060512326335796231982422424959095527335754342325955834087/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1038108612127/1000000000000",
"2078468638369/1000000000000",
"1561224846207/500000000000",
"4170348710721/1000000000000",
"652853626633/125000000000",
"6281067340829/1000000000000",
"7344752127103/1000000000000",
"8413785863031/1000000000000",
"4743508997247/500000000000",
"660153802359/62500000000",
"11637427950991/1000000000000",
"12709677087211/1000000000000",
"1722230699409/125000000000",
"3709008388723/250000000000",
"15922988151313/1000000000000",
"17009457316091/1000000000000",
"1129181368501/62500000000",
"4783719283329/250000000000",
"10104022979331/500000000000",
"21285971999277/1000000000000",
"22366585052023/1000000000000",
"23447873255437/1000000000000",
"12263635129597/500000000000",
"12801457530197/500000000000",
"833552397733/31250000000",
"27738282936173/1000000000000",
"14398469012601/500000000000",
"14922651777483/500000000000",
"3092513534713/100000000000",
"32004444200877/1000000000000",
"6610317654527/200000000000",
"1364335381857/40000000000",
"35170192448841/1000000000000",
"18118733286903/500000000000",
"37309298696629/1000000000000",
"38384657838171/1000000000000",
"9865436129521/250000000000",
"10134605369253/250000000000",
"41612969609583/1000000000000",
"10670865636797/250000000000",
"43749041588309/1000000000000",
"44804572799273/1000000000000",
"11472507063807/250000000000",
"46976470966701/1000000000000",
"24017503036209/500000000000",
"9821146837869/200000000000",
"12545764744129/250000000000",
"2563311112071/50000000000",
"26176431860661/500000000000",
"53438921816559/1000000000000",
"3407513229221/62500000000",
"55593578185583/1000000000000",
"2832895334419/50000000000",
"57707262677109/1000000000000",
"29392412399099/500000000000",
"29928587770799/500000000000",
"30444923391989/500000000000",
"61926336087363/1000000000000",
"62962900650923/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "3662874142010325213611206738293264675965700630467432449763/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1038827415427/1000000000000",
"1027120147569/500000000000",
"3108431209687/1000000000000",
"2090858591309/500000000000",
"5986358880347/1000000000000",
"220580884821/31250000000",
"811160314969/100000000000",
"9124649153247/1000000000000",
"634943722513/62500000000",
"12029646291777/1000000000000",
"13090782587251/1000000000000",
"705100387601/50000000000",
"7559403235437/500000000000",
"16140655954511/1000000000000",
"17181070834187/1000000000000",
"9493040526731/500000000000",
"20062508788791/1000000000000",
"10560216620913/500000000000",
"5534958261961/250000000000",
"1159163103507/50000000000",
"24988148242693/1000000000000",
"2603159810463/100000000000",
"13527813033197/500000000000",
"28071229017773/1000000000000",
"364177986491/12500000000",
"62039222241/2000000000",
"8025093249733/250000000000",
"17022029783901/500000000000",
"2194030812271/62500000000",
"2257420018371/62500000000",
"37153396513337/1000000000000",
"9755806159721/250000000000",
"20042146983059/500000000000",
"1643800293083/40000000000",
"42109734699551/1000000000000",
"4312757958749/100000000000",
"5518733800689/125000000000",
"2824582625299/62500000000",
"9398091605763/200000000000",
"24017256994057/500000000000",
"49057266979549/1000000000000",
"5007048904761/100000000000",
"12782924478459/250000000000",
"13269217474659/250000000000",
"54144783504929/1000000000000",
"55184118018601/1000000000000",
"5698800307879/100000000000",
"29015770018037/500000000000",
"59054339774723/1000000000000",
"60068314027769/1000000000000",
"61123803374447/1000000000000",
"62198937813709/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1
]
},
{
"w": "4343415640769995717755736254449585841876922781325320250651/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"63332847211/62500000000",
"81441082111/40000000000",
"3078116030587/1000000000000",
"121891189829/25000000000",
"739699204067/125000000000",
"3469677377109/500000000000",
"7954893634343/1000000000000",
"2241714540089/250000000000",
"1247239994821/125000000000",
"549370265461/50000000000",
"11993560475671/1000000000000",
"13052740381029/1000000000000",
"932659409921/62500000000",
"3988538077417/250000000000",
"4253163925743/250000000000",
"2261011055073/125000000000",
"3979374735489/200000000000",
"10468402907133/500000000000",
"21953451784413/1000000000000",
"23008997016639/1000000000000",
"24084309025497/1000000000000",
"25887144884929/1000000000000",
"26925541579427/1000000000000",
"27945071980927/1000000000000",
"7240164096687/250000000000",
"29971967538911/1000000000000",
"1936390076011/62500000000",
"15994754849269/500000000000",
"6609664622327/200000000000",
"17459512299447/500000000000",
"4493644439431/125000000000",
"37012911823069/1000000000000",
"38951498715793/1000000000000",
"20006632973957/500000000000",
"20515372886977/500000000000",
"657351971413/15625000000",
"43868451920417/1000000000000",
"179768879017/4000000000",
"45994770335759/1000000000000",
"4700414469221/100000000000",
"48020438913101/1000000000000",
"49043294048731/1000000000000",
"10017400596209/200000000000",
"51881096508997/1000000000000",
"52926163090849/1000000000000",
"431594086109/8000000000",
"54966225737417/1000000000000",
"11195716820559/200000000000",
"7130056751827/125000000000",
"29456050955253/500000000000",
"59942024520023/1000000000000",
"15251321586277/250000000000",
"62940153157473/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2
]
},
{
"w": "5918565367272093002519555876489902826139510508175507286817/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"268849706063/250000000000",
"2129865230947/1000000000000",
"3141672826049/1000000000000",
"2081668541063/500000000000",
"162614583061/31250000000",
"7007604302541/1000000000000",
"2020911402287/250000000000",
"1828310143359/200000000000",
"10161595665123/1000000000000",
"1120492143763/100000000000",
"13010981166801/1000000000000",
"3513719894189/250000000000",
"15078793098293/1000000000000",
"8047017576067/500000000000",
"8578584439249/500000000000",
"9521400422557/500000000000",
"5030896219309/250000000000",
"5516835582463/250000000000",
"1445475994017/62500000000",
"12070625976327/500000000000",
"25175870034163/1000000000000",
"13522769309517/500000000000",
"28106468558931/1000000000000",
"5823452379521/200000000000",
"30131938591769/1000000000000",
"6229904745283/200000000000",
"804294792379/25000000000",
"33214920531871/1000000000000",
"35012327132867/1000000000000",
"3605597343631/100000000000",
"18539622909191/500000000000",
"148800273801/3906250000",
"39153984046619/1000000000000",
"5137333801977/125000000000",
"1054169038417/25000000000",
"21602955585699/500000000000",
"22504478924639/500000000000",
"2302616213601/50000000000",
"47075283493927/1000000000000",
"48088518463993/1000000000000",
"24571875197299/500000000000",
"50219246873763/1000000000000",
"52018377513381/1000000000000",
"13264277272711/250000000000",
"10814554628191/200000000000",
"55133348535109/1000000000000",
"57064341551599/1000000000000",
"58122324466067/1000000000000",
"3695650716553/62500000000",
"3007220639173/50000000000",
"61164644541517/1000000000000",
"62204280638187/1000000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1
]
},
{
"w": "3256592448975039132472873201450789191882484145442586490809/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"201784960643/200000000000",
"2020662960529/1000000000000",
"1516323643419/500000000000",
"32354372043/8000000000",
"505599629367/100000000000",
"1516924002979/250000000000",
"3539672618171/500000000000",
"4045664766337/500000000000",
"1820613532371/200000000000",
"1263999058281/125000000000",
"349121608743/31250000000",
"13104260430477/1000000000000",
"7082838027301/500000000000",
"15177455269427/1000000000000",
"16193968197121/1000000000000",
"17211931105433/1000000000000",
"4558000891481/250000000000",
"19254206269633/1000000000000",
"20279206123129/1000000000000",
"10653755017993/500000000000",
"11170061390909/500000000000",
"2922110815887/125000000000",
"24418733566207/1000000000000",
"12732837793581/500000000000",
"26517585510937/1000000000000",
"2757405680987/100000000000",
"28633289886281/1000000000000",
"7423374844983/250000000000",
"15376478348009/500000000000",
"15905134683233/500000000000",
"4108065859047/125000000000",
"6783128536887/200000000000",
"34964199039371/1000000000000",
"36010536925271/1000000000000",
"18527996898189/500000000000",
"19050725346957/500000000000",
"39147788595957/1000000000000",
"40196344959757/1000000000000",
"5155932598741/125000000000",
"42301718463839/1000000000000",
"43359031455547/1000000000000",
"22209244487027/500000000000",
"9095739843527/200000000000",
"46537932658037/1000000000000",
"47594404708411/1000000000000",
"48646315038097/1000000000000",
"49693257610451/1000000000000",
"50735104925071/1000000000000",
"25885934486743/500000000000",
"26402240960461/500000000000",
"2691639298411/50000000000",
"54857785880339/1000000000000",
"55879988697043/1000000000000",
"3556253823237/62500000000",
"180993825411/3125000000",
"3683408570163/62500000000",
"14986579086287/250000000000",
"61007732008721/1000000000000",
"6294010093101/100000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "32095851321427198175435966940485727672551396316847787703407/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1040453952209/1000000000000",
"283704497761/100000000000",
"1955670929327/500000000000",
"2482109960899/500000000000",
"238978056077/40000000000",
"6990773533519/1000000000000",
"8024981825523/1000000000000",
"9897964335863/1000000000000",
"10960769483409/1000000000000",
"598755114687/50000000000",
"3249296124607/250000000000",
"3509243194729/250000000000",
"7915012818991/500000000000",
"4225939418913/250000000000",
"17955326965759/1000000000000",
"18960768230397/1000000000000",
"9983314866397/500000000000",
"131413292967/6250000000",
"22896491114117/1000000000000",
"4785608544501/200000000000",
"780815960141/31250000000",
"13031121535473/500000000000",
"2786540194443/100000000000",
"7226266337297/250000000000",
"29926657460947/1000000000000",
"30943262071631/1000000000000",
"31958126385611/1000000000000",
"8243502126981/250000000000",
"33991848164219/1000000000000",
"35013318183453/1000000000000",
"36056728258243/1000000000000",
"18925844430123/500000000000",
"4861902188913/125000000000",
"39917346872393/1000000000000",
"20466419444641/500000000000",
"41945594421221/1000000000000",
"42953204051567/1000000000000",
"44010561813677/1000000000000",
"22974006883813/500000000000",
"9405502822773/200000000000",
"48909377272409/1000000000000",
"49970447475491/1000000000000",
"25491774782323/500000000000",
"6500619142809/125000000000",
"13261177303077/250000000000",
"685603148953/12500000000",
"55922527922553/1000000000000",
"56977297829921/1000000000000",
"2319654375407/40000000000",
"59025742340377/1000000000000",
"30450865538101/500000000000",
"61964133541919/1000000000000",
"62977609457249/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1
]
},
{
"w": "11510829597572280877438851097825837269232943086158587425243/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"51125767947/50000000000",
"2064040379117/1000000000000",
"3860984679717/1000000000000",
"1225693962577/250000000000",
"1481045859609/250000000000",
"277581577419/40000000000",
"1987847318277/250000000000",
"4480996817669/500000000000",
"622934442543/62500000000",
"11017127242529/1000000000000",
"12090579034441/1000000000000",
"347217398339/25000000000",
"1492545885153/100000000000",
"3996633742139/250000000000",
"17062995703197/1000000000000",
"9438942276521/500000000000",
"4979554324319/250000000000",
"20934820915581/1000000000000",
"21990681393577/1000000000000",
"5766529997571/250000000000",
"1243413276883/50000000000",
"3238334412091/125000000000",
"26926547682801/1000000000000",
"3492780263291/125000000000",
"28953471680969/1000000000000",
"7491010066397/250000000000",
"30971567410801/1000000000000",
"80075929349/2500000000",
"33900246590211/1000000000000",
"17465240947727/500000000000",
"3599383301737/100000000000",
"37928960739849/1000000000000",
"4873624693467/125000000000",
"10000788258311/250000000000",
"41037655717943/1000000000000",
"21453962179809/500000000000",
"2747978652099/62500000000",
"2248827440399/50000000000",
"45990243879327/1000000000000",
"47006740542593/1000000000000",
"48029491585957/1000000000000",
"1533534388003/31250000000",
"2034753120369/40000000000",
"51913881220111/1000000000000",
"52936567104217/1000000000000",
"53953746521579/1000000000000",
"27483087555819/500000000000",
"56028075955309/1000000000000",
"57898431151849/1000000000000",
"58928550266323/1000000000000",
"14997962924039/250000000000",
"61926781390597/1000000000000",
"7873338668961/125000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1
]
},
{
"w": "1939259304606407010561470105236542552030982137896475837213/50000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"5168449843/5000000000",
"1449442219111/500000000000",
"1979286212921/500000000000",
"2483396415577/500000000000",
"1493692664829/250000000000",
"7034229957147/1000000000000",
"4449907218833/500000000000",
"4966868618473/500000000000",
"10951300315873/1000000000000",
"1495587157387/125000000000",
"12973134428839/1000000000000",
"14033990498939/1000000000000",
"15909075555603/1000000000000",
"16940690035471/1000000000000",
"1799859945123/100000000000",
"9537243777477/500000000000",
"4175236474323/200000000000",
"5478948884547/250000000000",
"11468598734821/500000000000",
"23953675505359/1000000000000",
"24968716499167/1000000000000",
"25984509275961/1000000000000",
"27002440706233/1000000000000",
"28024298497541/1000000000000",
"3633482384793/125000000000",
"385767024811/12500000000",
"31904994953653/1000000000000",
"32926958084079/1000000000000",
"3394231541883/100000000000",
"34955018262639/1000000000000",
"17981217015953/500000000000",
"9254942009699/250000000000",
"486958312387/12500000000",
"8007270796821/200000000000",
"4191759914107/100000000000",
"21489297262427/500000000000",
"43991653876011/1000000000000",
"11253225400273/250000000000",
"9210468969793/200000000000",
"47855981330243/1000000000000",
"2446497183943/50000000000",
"24992288915687/500000000000",
"5099807613259/100000000000",
"52032349773059/1000000000000",
"53905058630211/1000000000000",
"6870761250861/125000000000",
"55977194674157/1000000000000",
"5699577395831/100000000000",
"58030834670171/1000000000000",
"59900566989011/1000000000000",
"60960696680437/1000000000000",
"30984896935279/500000000000",
"984127200679/15625000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "4223177884335702549995090543357361276974257620066044678121/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"597168249/320000000",
"580155441479/200000000000",
"489298490017/125000000000",
"4968778058127/1000000000000",
"1510938016749/250000000000",
"3922015622113/500000000000",
"8883744646147/1000000000000",
"9905098365631/1000000000000",
"10921137955799/1000000000000",
"11931638231399/1000000000000",
"2598699084081/200000000000",
"14869024907441/1000000000000",
"31802579103/2000000000",
"16959448688309/1000000000000",
"3607106909753/200000000000",
"19837777916723/1000000000000",
"5219431084561/250000000000",
"21899042614353/1000000000000",
"22915330863179/1000000000000",
"11965305928381/500000000000",
"2494662166447/100000000000",
"25964588206407/1000000000000",
"1317687217/48828125",
"5605918250527/200000000000",
"5964708327771/200000000000",
"30867233171959/1000000000000",
"15944638339929/500000000000",
"32904752772123/1000000000000",
"33917528632839/1000000000000",
"17462384190847/500000000000",
"899554333879/25000000000",
"473988218741/12500000000",
"389988008299/10000000000",
"40880478361499/1000000000000",
"20970665371139/500000000000",
"1342322885687/31250000000",
"43975829941649/1000000000000",
"11253855875589/250000000000",
"46818135243963/1000000000000",
"11973067995063/250000000000",
"48947155251219/1000000000000",
"49960564186059/1000000000000",
"25497370966491/500000000000",
"52868491581693/1000000000000",
"53929465307619/1000000000000",
"27470145904761/500000000000",
"11191772001637/200000000000",
"56993998878131/1000000000000",
"58860128760129/1000000000000",
"59918747698753/1000000000000",
"60925559615389/1000000000000",
"30967958500679/500000000000",
"62941438839027/1000000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "149507140008153116317004963474598718647174776960471898639/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"215289657357/200000000000",
"1068366394459/500000000000",
"793011204157/250000000000",
"155702621639/31250000000",
"3027866734289/500000000000",
"1777073531783/250000000000",
"1014713600851/125000000000",
"9134831225417/1000000000000",
"10169345427089/1000000000000",
"1204339329259/100000000000",
"6553242942689/500000000000",
"7060584093531/500000000000",
"15143377099731/1000000000000",
"16183788650907/1000000000000",
"8996692277597/500000000000",
"9535008632279/500000000000",
"10064565302697/500000000000",
"5290423568341/250000000000",
"23046441638433/1000000000000",
"24109311205583/1000000000000",
"25124490830579/1000000000000",
"5229702039761/200000000000",
"5438645755917/200000000000",
"28995874614623/1000000000000",
"15019502198037/500000000000",
"621229978253/20000000000",
"32075821019207/1000000000000",
"1656832607887/50000000000",
"17538581779739/500000000000",
"36143469985087/1000000000000",
"37179031314959/1000000000000",
"38985077718349/1000000000000",
"40059681411681/1000000000000",
"41113247462921/1000000000000",
"42124605219447/1000000000000",
"43144194529119/1000000000000",
"44184127039221/1000000000000",
"45978483239389/1000000000000",
"47053357652291/1000000000000",
"12026709382097/250000000000",
"6139553184469/125000000000",
"50133522572889/1000000000000",
"3197278445299/62500000000",
"13049943469337/250000000000",
"10799536795849/200000000000",
"27520267781909/500000000000",
"56063158923489/1000000000000",
"111477936499/1953125000",
"2906866427701/50000000000",
"60080464931319/1000000000000",
"30573273261917/500000000000",
"31091116223273/500000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "991362489482027954303763355809851017352379676267850227969/62500000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1789979792899/1000000000000",
"2833997492333/1000000000000",
"3856466048643/1000000000000",
"974376255091/200000000000",
"5880997360451/1000000000000",
"433721926061/62500000000",
"8872614666531/1000000000000",
"2483849764943/250000000000",
"5482940468907/500000000000",
"12842100104357/1000000000000",
"2780942169953/200000000000",
"932480504331/62500000000",
"1993049915593/125000000000",
"16988332873827/1000000000000",
"18791821870623/1000000000000",
"19835229145157/1000000000000",
"10429024684269/500000000000",
"21874962983159/1000000000000",
"22885856068591/1000000000000",
"5986659037627/250000000000",
"3227993038991/125000000000",
"26904273628389/1000000000000",
"5769080674541/200000000000",
"29906255118257/1000000000000",
"30920254248671/1000000000000",
"7985692003887/250000000000",
"1319455268591/40000000000",
"17391827451733/500000000000",
"35825913626263/1000000000000",
"18423685795907/500000000000",
"4732759047941/125000000000",
"38873505480389/1000000000000",
"39880643535021/1000000000000",
"5117188510749/125000000000",
"21433798430213/500000000000",
"43929509649661/1000000000000",
"4495801699703/100000000000",
"2341064329663/50000000000",
"47880024537007/1000000000000",
"24442895560049/500000000000",
"12473483839927/250000000000",
"50902114608079/1000000000000",
"5191167700087/100000000000",
"6615265312349/125000000000",
"53935213543233/1000000000000",
"13738546794311/250000000000",
"13998349727431/250000000000",
"28890534555303/500000000000",
"58855581073179/1000000000000",
"29954285180819/500000000000",
"60918418286211/1000000000000",
"12386938974817/200000000000",
"31478619402687/500000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "113482111550198543060760887626128769181060288319841618907/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"132337298679/125000000000",
"2090670521779/1000000000000",
"3969774576003/1000000000000",
"1257290656763/250000000000",
"754813151469/125000000000",
"7052502287497/1000000000000",
"8069117332091/1000000000000",
"454602968721/50000000000",
"1266813671709/125000000000",
"2985380735771/250000000000",
"3245402018127/250000000000",
"14049869817623/1000000000000",
"319887485981/20000000000",
"17055779268253/1000000000000",
"4517323979429/250000000000",
"9552408272459/500000000000",
"10492998477583/500000000000",
"4410177780883/200000000000",
"5767307694403/250000000000",
"24109746688373/1000000000000",
"12960413173787/500000000000",
"3374450125097/125000000000",
"14025102101579/500000000000",
"5812923080061/200000000000",
"30099788571317/1000000000000",
"31971817968053/1000000000000",
"33033025979321/1000000000000",
"34045313684147/1000000000000",
"219144890123/6250000000",
"2255396590973/62500000000",
"37130276210077/1000000000000",
"19467351391541/500000000000",
"7995836464303/200000000000",
"20499792420569/500000000000",
"21031373362039/500000000000",
"11002128644357/250000000000",
"4508963850469/100000000000",
"46970841236577/1000000000000",
"48032035008013/1000000000000",
"12261009706121/250000000000",
"2503063487907/50000000000",
"1277085640391/25000000000",
"52125708558673/1000000000000",
"53930597957279/1000000000000",
"549742102163/10000000000",
"11198905939827/200000000000",
"14264504426051/250000000000",
"29502381000057/500000000000",
"12014357698551/200000000000",
"61108797756919/1000000000000",
"62924391736077/1000000000000"
],
"d": [
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1
]
},
{
"w": "8590641719640532536724938504616404790742197566869538618933/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"63925859249/62500000000",
"1032255950009/500000000000",
"48273179327/12500000000",
"306471869361/62500000000",
"5925095766047/1000000000000",
"3470263685427/500000000000",
"7952213037247/1000000000000",
"8962941931383/1000000000000",
"622997352827/62500000000",
"2203613505581/200000000000",
"6045750525949/500000000000",
"6945136447237/500000000000",
"14927019010041/1000000000000",
"15988312467389/1000000000000",
"3412973001459/200000000000",
"9440019445921/500000000000",
"19920300922579/1000000000000",
"4187417674719/200000000000",
"10996542372089/500000000000",
"23068417419079/1000000000000",
"6217760118827/250000000000",
"25909489435871/1000000000000",
"26929326024099/1000000000000",
"3493145173219/125000000000",
"14478285811971/500000000000",
"29967118394139/1000000000000",
"123898989513/4000000000",
"1281350016097/40000000000",
"8476006054579/250000000000",
"17467095441973/500000000000",
"8999459123221/250000000000",
"9484121434703/250000000000",
"9749574627323/250000000000",
"8003204380339/200000000000",
"41055779449539/1000000000000",
"42854167789379/1000000000000",
"8785585750829/200000000000",
"5622547853579/125000000000",
"45989770287477/1000000000000",
"47006162452699/1000000000000",
"48028828301939/1000000000000",
"24536291254489/500000000000",
"2543349733473/50000000000",
"2595613875577/50000000000",
"26467676462871/500000000000",
"53952406609211/1000000000000",
"54965055959967/1000000000000",
"2241080415703/40000000000",
"57898294330027/1000000000000",
"29464170842389/500000000000",
"46868430847/781250000",
"6192683535309/100000000000",
"15746677355251/250000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1
]
},
{
"w": "2439036507954136961115014317156134757151195489089336903143/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"530825392999/500000000000",
"2079390094733/1000000000000",
"38997262691/12500000000",
"245987719209/50000000000",
"749184279513/125000000000",
"3523188174493/500000000000",
"8056061362349/1000000000000",
"113409641471/12500000000",
"10095247209379/1000000000000",
"11138351503197/1000000000000",
"12943758048659/1000000000000",
"6992154660531/500000000000",
"7526559456533/500000000000",
"16997112441287/1000000000000",
"9029381070529/500000000000",
"4768213590413/250000000000",
"5027178983413/250000000000",
"21989837228959/1000000000000",
"23055002837371/1000000000000",
"12037105113557/500000000000",
"6278627742933/250000000000",
"13464979796063/500000000000",
"14002664238829/500000000000",
"7265380141037/250000000000",
"30079446995677/1000000000000",
"15559826688949/500000000000",
"16460256268369/500000000000",
"8498797466293/250000000000",
"2190643914423/62500000000",
"36063982438803/1000000000000",
"296693760913/8000000000",
"19065181127057/500000000000",
"4991892947639/125000000000",
"40979769251327/1000000000000",
"21000464504011/500000000000",
"43064750916219/1000000000000",
"22505641414079/500000000000",
"23046189909391/500000000000",
"23986953597207/500000000000",
"9806962431529/200000000000",
"50046552214733/1000000000000",
"51064410676993/1000000000000",
"52086861742831/1000000000000",
"53128680078179/1000000000000",
"27470267643967/500000000000",
"13996316854349/250000000000",
"28503632492673/500000000000",
"29036591602833/500000000000",
"59960591045609/1000000000000",
"3812063951159/62500000000",
"62057665109241/1000000000000"
],
"d": [
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2
]
},
{
"w": "8497554067591429023066441966216612366054340907877245159229/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"10422964129/10000000000",
"1032365824499/500000000000",
"615523419569/200000000000",
"517189510021/125000000000",
"1215261323517/200000000000",
"892467609603/125000000000",
"8170809719183/1000000000000",
"10050254858553/1000000000000",
"2222678516781/200000000000",
"606460465181/50000000000",
"1645676768029/125000000000",
"3008862557183/200000000000",
"16105223659393/1000000000000",
"17116770767799/1000000000000",
"9066689033217/500000000000",
"2394291944553/125000000000",
"2524213241299/125000000000",
"21999202355919/1000000000000",
"2884453965237/125000000000",
"24132121527149/1000000000000",
"628720877073/25000000000",
"26189208540351/1000000000000",
"27997738414701/1000000000000",
"5814835174741/200000000000",
"3013287192169/100000000000",
"15582514507041/500000000000",
"16524166284933/500000000000",
"34111353964917/1000000000000",
"17563226615601/500000000000",
"9037693262591/250000000000",
"9298874916533/250000000000",
"38998241371909/1000000000000",
"40040428331137/1000000000000",
"41062621955197/1000000000000",
"21038038134507/500000000000",
"43135939161773/1000000000000",
"5634005277931/125000000000",
"46135496935793/1000000000000",
"1473942402163/31250000000",
"12260107532873/250000000000",
"6262687955527/125000000000",
"51112438608229/1000000000000",
"26064142561909/500000000000",
"53148191433903/1000000000000",
"54188635889231/1000000000000",
"55983635196729/1000000000000",
"2282334401131/40000000000",
"14527910925137/250000000000",
"59121058877359/1000000000000",
"60138082148177/1000000000000",
"61160583043713/1000000000000",
"62203820946567/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "23071377845825540477364797343889567728967574596410027857/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"908237482097/500000000000",
"2892163053913/1000000000000",
"395078985303/100000000000",
"622853048293/125000000000",
"6861823126813/1000000000000",
"7921525208969/1000000000000",
"2232711497217/250000000000",
"9944819933211/1000000000000",
"10960432928883/1000000000000",
"1198246893729/100000000000",
"2604732969167/200000000000",
"2968714119971/200000000000",
"15550947119/976562500",
"2125434215153/125000000000",
"9418841515461/500000000000",
"19913688828081/1000000000000",
"20972907639013/1000000000000",
"22008403058579/1000000000000",
"23828254120271/1000000000000",
"2490495126571/100000000000",
"6491015363697/250000000000",
"26999174451631/1000000000000",
"5762256126577/200000000000",
"14942602456187/500000000000",
"15469675711727/500000000000",
"15976652368121/500000000000",
"32988288436973/1000000000000",
"1743015655729/50000000000",
"1796095594719/50000000000",
"36934499598857/1000000000000",
"74125595893/1953125000",
"19487805150221/500000000000",
"10004903167181/250000000000",
"1307021236337/31250000000",
"42868843166591/1000000000000",
"5486140339987/125000000000",
"7192366193/160000000",
"2344922869311/50000000000",
"47979432330747/1000000000000",
"24930376206143/500000000000",
"50922079755209/1000000000000",
"5193436392177/100000000000",
"26475745806773/500000000000",
"26986936150993/500000000000",
"27508130703529/500000000000",
"14205372275403/250000000000",
"2314600988617/40000000000",
"58885435191927/1000000000000",
"11989781925399/200000000000",
"15473969295143/250000000000",
"2518508868017/40000000000"
],
"d": [
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1
]
},
{
"w": "132879605090110826283639372986379311843087028486374316401/31250000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"507738434483/500000000000",
"2035560078073/1000000000000",
"768711828107/250000000000",
"243020605997/50000000000",
"741780458641/125000000000",
"6984358754837/1000000000000",
"7989452672139/1000000000000",
"8999652027107/1000000000000",
"10011467713077/1000000000000",
"5513251812119/500000000000",
"6023813302499/500000000000",
"654510233109/50000000000",
"464938209051/31250000000",
"15920669105633/1000000000000",
"8471496272329/500000000000",
"8979485785737/500000000000",
"1897131775729/100000000000",
"4994586783549/250000000000",
"5258996176993/250000000000",
"11484252615673/500000000000",
"12024074204059/500000000000",
"6479857534957/250000000000",
"13488621004589/500000000000",
"6995668625689/250000000000",
"579836334633/20000000000",
"3750264282561/125000000000",
"31013241291351/1000000000000",
"6405575340513/200000000000",
"33048087809341/1000000000000",
"34088291586711/1000000000000",
"8973417564177/250000000000",
"462156541579/12500000000",
"7609476084073/200000000000",
"19965669189819/500000000000",
"20496149242367/500000000000",
"21002056312547/500000000000",
"43020682772117/1000000000000",
"22021620827263/500000000000",
"5635809096431/125000000000",
"46884744400283/1000000000000",
"23963975416749/500000000000",
"24473806479067/500000000000",
"50010888063899/1000000000000",
"51953369789029/1000000000000",
"26508848561403/500000000000",
"5404976274051/100000000000",
"5592822811471/100000000000",
"5699147095879/100000000000",
"29003486313843/500000000000",
"29521352092321/500000000000",
"15229195911781/250000000000",
"121049150807/1953125000",
"3936661327239/62500000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1
]
},
{
"w": "14323949158110526965089956877254972978732051461658685103847/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1022576085321/1000000000000",
"2039714585487/1000000000000",
"1526808606861/500000000000",
"3253718659/800000000",
"5080800568573/1000000000000",
"121951746719/20000000000",
"3565943445123/500000000000",
"112458154679/12500000000",
"10057431717207/1000000000000",
"2765877302799/250000000000",
"6061412000497/500000000000",
"3499110985999/250000000000",
"1503088428169/100000000000",
"16043853749067/1000000000000",
"17097614665231/1000000000000",
"18172531940439/1000000000000",
"9985864764731/500000000000",
"2626261880323/125000000000",
"1376843955493/62500000000",
"23044998000239/1000000000000",
"6013967790973/250000000000",
"25062087535863/1000000000000",
"6528354315527/250000000000",
"2718609406187/100000000000",
"28984674376877/1000000000000",
"30019857378827/1000000000000",
"971435108943/31250000000",
"16512847183761/500000000000",
"34086222566797/1000000000000",
"1404019166169/40000000000",
"7227000164691/200000000000",
"38005054845727/1000000000000",
"39064817089841/1000000000000",
"313074186409/7812500000",
"410872182197/10000000000",
"21051890733281/500000000000",
"5390812009871/125000000000",
"11042462745651/250000000000",
"45966499925673/1000000000000",
"11752821006361/250000000000",
"6004244237783/125000000000",
"49051075499457/1000000000000",
"50063361438007/1000000000000",
"51125125114247/1000000000000",
"26498062166523/500000000000",
"54026230338997/1000000000000",
"688619151507/12500000000",
"11404878799423/200000000000",
"29042143884713/500000000000",
"59097181453339/1000000000000",
"30059709144381/500000000000",
"61161253383197/1000000000000",
"122964026289/1953125000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1
]
},
{
"w": "29236821804434903664108070574828345866568911957086289132741/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1054011432031/1000000000000",
"42566660007/20000000000",
"788472328307/200000000000",
"497797608523/100000000000",
"301913521137/50000000000",
"1778914889971/250000000000",
"1785033050243/200000000000",
"1245666676577/125000000000",
"2746544193197/250000000000",
"12003556896693/1000000000000",
"13019669531987/1000000000000",
"1403528659221/100000000000",
"3763427521663/250000000000",
"16077596579401/1000000000000",
"2140246314423/125000000000",
"9455847925317/500000000000",
"311817669653/15625000000",
"20980261442879/1000000000000",
"21998340260069/1000000000000",
"11507229314473/500000000000",
"961224837031/40000000000",
"25049497863691/1000000000000",
"3259072666247/125000000000",
"27115554987657/1000000000000",
"14455714129911/500000000000",
"14977172832511/500000000000",
"30976158154651/1000000000000",
"31988501528901/1000000000000",
"6609630701499/200000000000",
"699629753369/20000000000",
"36076704439751/1000000000000",
"759105856357/20000000000",
"38985017192819/1000000000000",
"8008560610047/200000000000",
"41118892433277/1000000000000",
"8585343161287/200000000000",
"21983364578773/500000000000",
"22493779282017/500000000000",
"46002745540329/1000000000000",
"23507956331311/500000000000",
"48024620886357/1000000000000",
"49085048368987/1000000000000",
"50956431690811/1000000000000",
"51988207644963/1000000000000",
"13263037962309/250000000000",
"27495519542757/500000000000",
"11210967258933/200000000000",
"5708607103737/100000000000",
"29486064061653/500000000000",
"60070675557333/1000000000000",
"1936014203227/31250000000",
"492081351759/7812500000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
2,
2,
1,
1
]
},
{
"w": "445975432474536659321281491060242364729601597380429910921/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"112553650067/62500000000",
"2874555134067/1000000000000",
"1963820504609/500000000000",
"2468793108829/500000000000",
"1190869223363/200000000000",
"6976937196377/1000000000000",
"8020283201943/1000000000000",
"982635665747/100000000000",
"10866815742229/1000000000000",
"596795937387/50000000000",
"1735419056913/125000000000",
"46708462393/3125000000",
"798207349631/50000000000",
"17004801838327/1000000000000",
"9409618155939/500000000000",
"19896608301651/1000000000000",
"20957041333209/1000000000000",
"5498041755939/250000000000",
"23810018548063/1000000000000",
"3110620599219/125000000000",
"12970379442637/500000000000",
"26958215860841/1000000000000",
"27998145793419/1000000000000",
"931211452937/31250000000",
"1543685471429/50000000000",
"6385775915349/200000000000",
"32942692643419/1000000000000",
"8491425589597/250000000000",
"35009388697089/1000000000000",
"18407095689601/500000000000",
"1892934024589/50000000000",
"38879618702097/1000000000000",
"39943366624633/1000000000000",
"20945163550341/500000000000",
"10742834652673/250000000000",
"11213260639761/250000000000",
"45914096202191/1000000000000",
"23462999417573/500000000000",
"47943780102011/1000000000000",
"48966416911477/1000000000000",
"25004198115623/500000000000",
"51820105093013/1000000000000",
"52864971267083/1000000000000",
"5388692918677/100000000000",
"5495271909141/100000000000",
"56840719726203/1000000000000",
"14468307008873/250000000000",
"14734519602741/250000000000",
"30440252190267/500000000000",
"30971088172571/500000000000",
"3934980233393/62500000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1
]
},
{
"w": "6412394767536336576722750070061392049964745407214297849077/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1032537682139/1000000000000",
"2914538514693/1000000000000",
"1988839578119/500000000000",
"2497233457149/500000000000",
"6031135991641/1000000000000",
"197686037561/25000000000",
"71737881301/8000000000",
"4988353349787/500000000000",
"274758289537/25000000000",
"3001498639109/250000000000",
"13027407040767/1000000000000",
"1758508698857/125000000000",
"3970162639619/250000000000",
"4239932923501/250000000000",
"18035130332823/1000000000000",
"3985112205109/200000000000",
"327945953757/15625000000",
"22003487055531/1000000000000",
"11520004102793/500000000000",
"6230924728521/250000000000",
"3248594181963/125000000000",
"27007043552991/1000000000000",
"2804776898697/100000000000",
"29858252361939/1000000000000",
"15466500125863/500000000000",
"1279506633771/40000000000",
"4125262094283/125000000000",
"850933446977/25000000000",
"17954860735907/500000000000",
"9242740371829/250000000000",
"4747908081773/125000000000",
"39001018413909/1000000000000",
"20012005483949/500000000000",
"20534028106077/500000000000",
"10718051812839/250000000000",
"21958357117693/500000000000",
"44936943565887/1000000000000",
"4600017107227/100000000000",
"5993252524527/125000000000",
"4902712060239/100000000000",
"50907856746689/1000000000000",
"51968947272463/1000000000000",
"52980853292863/1000000000000",
"53997950469777/1000000000000",
"6877511024889/125000000000",
"14015583072007/250000000000",
"57866871210137/1000000000000",
"29455228284891/500000000000",
"374564876637/6250000000",
"7624180273663/125000000000",
"12587121665593/200000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "421894549930631480134999661141309587847326948147552395491/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"89946461191/50000000000",
"2873680631159/1000000000000",
"3927696663241/1000000000000",
"2470108933087/500000000000",
"596046694453/100000000000",
"699952031029/100000000000",
"8803309752523/1000000000000",
"9879472035747/1000000000000",
"4271898753/390625000",
"2988347989229/250000000000",
"2598552026847/200000000000",
"14786050312801/1000000000000",
"3171885861531/200000000000",
"16910857151853/1000000000000",
"17916517960043/1000000000000",
"18922643378297/1000000000000",
"624432864897/31250000000",
"10926702306813/500000000000",
"22885361910521/1000000000000",
"2992974053637/125000000000",
"781869272483/31250000000",
"26823383499817/1000000000000",
"13931431126741/500000000000",
"14442179846237/500000000000",
"7475279999779/250000000000",
"15458143516963/500000000000",
"31932123166463/1000000000000",
"8237528462177/250000000000",
"8492946049679/250000000000",
"35015035321747/1000000000000",
"9202653494731/250000000000",
"18927102505089/500000000000",
"19438290777611/500000000000",
"39892040134561/1000000000000",
"20452433379489/500000000000",
"10478203786201/250000000000",
"21485242842471/500000000000",
"11226994920339/250000000000",
"2874244316003/62500000000",
"47869772216173/1000000000000",
"489312414091/10000000000",
"49944486202267/1000000000000",
"637083557431/12500000000",
"6500856843761/125000000000",
"53814373464247/1000000000000",
"27444834104339/500000000000",
"223784550979/4000000000",
"56963518324957/1000000000000",
"29001460943199/500000000000",
"59809866963811/1000000000000",
"15221392737977/250000000000",
"61941520947821/1000000000000",
"31479622152599/500000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1
]
},
{
"w": "3013958177305328370306825229019888914456476586646981990719/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"506467524337/500000000000",
"414539776527/200000000000",
"1002946714221/250000000000",
"507494747353/100000000000",
"1526529344067/250000000000",
"3994208851843/500000000000",
"9053109683407/1000000000000",
"10072292035659/1000000000000",
"11112568578999/1000000000000",
"6460081448131/500000000000",
"3498429360341/250000000000",
"7523283178979/500000000000",
"8028132084011/500000000000",
"17073181227129/1000000000000",
"18107408707579/1000000000000",
"2497719367263/125000000000",
"5261465071407/250000000000",
"22062309574097/1000000000000",
"23086422573521/1000000000000",
"24130025381733/1000000000000",
"5186750603451/200000000000",
"13488697091449/500000000000",
"5599427885393/200000000000",
"3632515034007/125000000000",
"3874828498313/125000000000",
"1602914485537/50000000000",
"33070518635867/1000000000000",
"34092842983457/1000000000000",
"8784046222833/250000000000",
"36935396226461/1000000000000",
"9494321225791/250000000000",
"38999163610723/1000000000000",
"10003226605877/250000000000",
"20536427349743/500000000000",
"4300872441533/100000000000",
"22035987004337/500000000000",
"22551076907783/500000000000",
"9395100317171/200000000000",
"24018171597563/500000000000",
"49047437789033/1000000000000",
"50063503519539/1000000000000",
"25541598567103/500000000000",
"52123611358113/1000000000000",
"13479589137613/250000000000",
"27496689438301/500000000000",
"14011662405001/250000000000",
"57055575340977/1000000000000",
"58072688196999/1000000000000",
"59095311471431/1000000000000",
"60138321607681/1000000000000",
"6193521021761/100000000000",
"12595485093419/200000000000"
],
"d": [
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "137955943012115728245760694532684914555731582228401781087/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"265758954489/250000000000",
"2079596019673/1000000000000",
"389547058273/125000000000",
"1248490844543/250000000000",
"6053585726497/1000000000000",
"1412687500063/200000000000",
"1615589591143/200000000000",
"909462499729/100000000000",
"63233727527/6250000000",
"1395044903499/125000000000",
"129669967229/10000000000",
"1750852770929/125000000000",
"3015035060363/200000000000",
"8511585008567/500000000000",
"18086117937711/1000000000000",
"9551450367957/500000000000",
"10071635685939/500000000000",
"5489289490831/250000000000",
"11517190456073/500000000000",
"12047074284777/500000000000",
"12564617560511/500000000000",
"13471157947841/500000000000",
"28016614843773/1000000000000",
"1816932799999/62500000000",
"30084730089741/1000000000000",
"3889937266651/125000000000",
"32991339599561/1000000000000",
"34052700174143/1000000000000",
"7013021603887/200000000000",
"9020810843821/250000000000",
"9276629242011/250000000000",
"38150467181677/1000000000000",
"1997740170539/50000000000",
"40999292085709/1000000000000",
"21009662406887/500000000000",
"10770579263719/250000000000",
"45028994617963/1000000000000",
"11527486839929/250000000000",
"11997802609403/250000000000",
"49052392238863/1000000000000",
"12516080647367/250000000000",
"51081484992051/1000000000000",
"52103746780863/1000000000000",
"13286506007479/250000000000",
"10990081717141/200000000000",
"55994303755217/1000000000000",
"28507113069591/500000000000",
"14519259059939/250000000000",
"15005047720359/250000000000",
"30542329512161/500000000000",
"31058675589861/500000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "9570530070074647684866841309884796251610520666965100108277/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1021528942139/1000000000000",
"2037118611233/1000000000000",
"762372103367/250000000000",
"4059558683951/1000000000000",
"1266252631343/250000000000",
"1223155003133/200000000000",
"7190360971383/1000000000000",
"8975045542809/1000000000000",
"15649031517/1562500000",
"5517851667797/500000000000",
"12049235879021/1000000000000",
"408174307783/31250000000",
"70351406169/5000000000",
"15129367380959/1000000000000",
"17072488195157/1000000000000",
"18158861215317/1000000000000",
"19971730711939/1000000000000",
"21011747526429/1000000000000",
"11016332414127/500000000000",
"23048998696599/1000000000000",
"24060547192819/1000000000000",
"25067008600583/1000000000000",
"26119054600173/1000000000000",
"27192076421073/1000000000000",
"5797969632627/200000000000",
"3753165740511/125000000000",
"1243668024287/40000000000",
"33031432871251/1000000000000",
"34092469862933/1000000000000",
"35107302151409/1000000000000",
"9035470372587/250000000000",
"38011616327811/1000000000000",
"305248127253/7812500000",
"40080524459907/1000000000000",
"4109436725193/100000000000",
"8422275047237/200000000000",
"345075279387/8000000000",
"5522287903699/125000000000",
"11493578200609/250000000000",
"47018760035249/1000000000000",
"600512134929/12500000000",
"49057401556697/1000000000000",
"50069290875729/1000000000000",
"25565325244927/500000000000",
"53008450214241/1000000000000",
"676024570683/12500000000",
"13789451397713/250000000000",
"28485299373149/500000000000",
"29022472151953/500000000000",
"59101696049161/1000000000000",
"7515000557853/125000000000",
"61161738331309/1000000000000",
"62958581254539/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "12115172210426674332812648117072906832544141440723879833021/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1058265933061/1000000000000",
"82585716413/40000000000",
"768813381839/250000000000",
"4087073882863/1000000000000",
"1275323212951/250000000000",
"3061036272819/500000000000",
"1790337454987/250000000000",
"8957664488721/1000000000000",
"10032588395989/1000000000000",
"11086555549643/1000000000000",
"3024549301881/250000000000",
"13119389611051/1000000000000",
"7079813126157/500000000000",
"15962735760077/1000000000000",
"68155745523/4000000000",
"9048424581413/500000000000",
"9558239715653/500000000000",
"10079558601091/500000000000",
"21965197543191/1000000000000",
"23008524414419/1000000000000",
"24032459210317/1000000000000",
"3130936960103/125000000000",
"6527599187037/250000000000",
"27995911330483/1000000000000",
"14538362880709/500000000000",
"15510392365861/500000000000",
"4010119187267/125000000000",
"16547416806253/500000000000",
"8532436619383/250000000000",
"35999031891741/1000000000000",
"18529933559179/500000000000",
"38070083677071/1000000000000",
"19542329819653/500000000000",
"40102243766123/1000000000000",
"20562295966201/500000000000",
"42168049725101/1000000000000",
"2747682899129/62500000000",
"45006630030753/1000000000000",
"46029621892831/1000000000000",
"5880323553169/125000000000",
"48103278887843/1000000000000",
"50048361317423/1000000000000",
"5111642759167/100000000000",
"52155638594183/1000000000000",
"26980014556751/500000000000",
"27501390621281/500000000000",
"28012158301101/500000000000",
"14260197949089/250000000000",
"29025756941969/500000000000",
"11822110656373/200000000000",
"30523496595661/500000000000",
"15531642420143/250000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1
]
},
{
"w": "1033985460393276909119266495960171720390671315779290419/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"207816645611/200000000000",
"2054641393557/1000000000000",
"38866424309/12500000000",
"418266912733/100000000000",
"2995485536429/500000000000",
"3532052284721/500000000000",
"811880346947/100000000000",
"9135315797793/1000000000000",
"10174957848377/1000000000000",
"11974139402919/1000000000000",
"13049027694707/1000000000000",
"3525785088709/250000000000",
"15115415680943/1000000000000",
"8068502823759/500000000000",
"8588611921383/500000000000",
"4745378802533/250000000000",
"501447119027/25000000000",
"4223182010389/200000000000",
"2213566367571/100000000000",
"23178911181933/1000000000000",
"6246218069291/250000000000",
"5205698375353/200000000000",
"13526372226361/500000000000",
"28068302740919/1000000000000",
"2913126002011/100000000000",
"31017011572789/1000000000000",
"16048885767187/500000000000",
"34041961523693/1000000000000",
"1404095815759/40000000000",
"2257282900813/62500000000",
"18575698410619/500000000000",
"39021329269423/1000000000000",
"40082440322979/1000000000000",
"41092972013861/1000000000000",
"21053895515519/500000000000",
"21562834603891/500000000000",
"44147823250951/1000000000000",
"564889865987/12500000000",
"23494348289589/500000000000",
"48032684132231/1000000000000",
"490556557783/10000000000",
"50068854710961/1000000000000",
"12782505281593/250000000000",
"53075345225341/1000000000000",
"54143480541703/1000000000000",
"2759154322441/50000000000",
"5698712145109/100000000000",
"58030930583053/1000000000000",
"29526941157413/500000000000",
"15016969363201/250000000000",
"61123503720833/1000000000000",
"31099438619951/500000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1
]
},
{
"w": "17996565949419030387114362799020444276918194998415095496309/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1006472022607/1000000000000",
"1008152452709/500000000000",
"3027204426483/1000000000000",
"504883348209/125000000000",
"5054915478849/1000000000000",
"607688816883/100000000000",
"7120196819707/1000000000000",
"8911177890079/1000000000000",
"9953940129233/1000000000000",
"10974849559263/1000000000000",
"11990062607661/1000000000000",
"13001523517899/1000000000000",
"7003702515023/500000000000",
"15064476281373/1000000000000",
"3398807541997/200000000000",
"18056294892431/1000000000000",
"19073810643753/1000000000000",
"20116195232561/1000000000000",
"876662212369/40000000000",
"5739646745951/250000000000",
"4796121379329/200000000000",
"2499343036851/100000000000",
"1628336670187/62500000000",
"27990277817969/1000000000000",
"7263122737269/250000000000",
"30082218449303/1000000000000",
"31952418801263/1000000000000",
"33012440606697/1000000000000",
"34017797533179/1000000000000",
"35077484261081/1000000000000",
"36950890795547/1000000000000",
"2374075873463/62500000000",
"19499301606007/500000000000",
"40052960716819/1000000000000",
"41128174421513/1000000000000",
"42928580407483/1000000000000",
"43968162329823/1000000000000",
"44989701353421/1000000000000",
"11501989604469/250000000000",
"5878010337891/125000000000",
"384335642411/8000000000",
"49063646670757/1000000000000",
"50103341017859/1000000000000",
"51902803895119/1000000000000",
"26489099307409/500000000000",
"54032661515707/1000000000000",
"27523267409801/500000000000",
"5608214056343/100000000000",
"57960444774889/1000000000000",
"59023269219261/1000000000000",
"60038203621023/1000000000000",
"61074290128117/1000000000000",
"786755841459/12500000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2
]
},
{
"w": "9311608697032077997295767815533786614125013692885264960073/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"507894078397/500000000000",
"1018563470611/500000000000",
"3077868123873/1000000000000",
"19560116969/4000000000",
"5969242404319/1000000000000",
"3522430487107/500000000000",
"1116985865577/125000000000",
"4999556352667/500000000000",
"5507204028039/500000000000",
"2410202420549/200000000000",
"1393494813493/100000000000",
"1500004930653/100000000000",
"8009438382913/500000000000",
"1705969545143/100000000000",
"18874222696739/1000000000000",
"9974909889047/500000000000",
"21006118360019/1000000000000",
"1376498572957/62500000000",
"2306429580033/100000000000",
"24865352401179/1000000000000",
"3242528276979/125000000000",
"26995348805311/1000000000000",
"5601752971837/200000000000",
"29031662352741/1000000000000",
"6015124678159/200000000000",
"31880103896887/1000000000000",
"16462309549759/500000000000",
"6789025666859/200000000000",
"17504396525169/500000000000",
"36954784803733/1000000000000",
"19017942028673/500000000000",
"39917510154027/1000000000000",
"10244632174609/250000000000",
"41990377276347/1000000000000",
"43007602739921/1000000000000",
"44029768230941/1000000000000",
"45071892749563/1000000000000",
"23438482071953/500000000000",
"47920428849981/1000000000000",
"48940256851477/1000000000000",
"50003426136639/1000000000000",
"51945514524957/1000000000000",
"828280196121/15625000000",
"54042249064889/1000000000000",
"55924358511667/1000000000000",
"28493680899847/500000000000",
"14501025677541/250000000000",
"59040852765713/1000000000000",
"6091688188061/100000000000",
"15494218636569/250000000000",
"62986404939199/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1
]
},
{
"w": "24328980076844423382914629354609681249924183205210222248621/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"132317779629/125000000000",
"2090505363757/1000000000000",
"397036043929/100000000000",
"2514881932409/500000000000",
"6039301558943/1000000000000",
"7053516795667/1000000000000",
"4035068111593/500000000000",
"227329989299/25000000000",
"10135907781987/1000000000000",
"5971754114653/500000000000",
"649174967321/50000000000",
"7026033695349/500000000000",
"7999991082463/500000000000",
"8531539477917/500000000000",
"18079951317019/1000000000000",
"19120257190281/1000000000000",
"20934790791303/1000000000000",
"4402385648549/200000000000",
"23071621033833/1000000000000",
"6026716161737/250000000000",
"25920120283537/1000000000000",
"26994449119453/1000000000000",
"14024294823757/500000000000",
"14531232406769/500000000000",
"30097295992003/1000000000000",
"3996109691967/125000000000",
"33030342604469/1000000000000",
"34042770250963/1000000000000",
"17530416022507/500000000000",
"3608431126263/100000000000",
"37128316439219/1000000000000",
"38932881001347/1000000000000",
"39977218062649/1000000000000",
"20498689065913/500000000000",
"4206044959773/100000000000",
"44006659211899/1000000000000",
"9017544086879/200000000000",
"46969153152931/1000000000000",
"24015256949103/500000000000",
"24521339501833/500000000000",
"50059833491647/1000000000000",
"51082166065997/1000000000000",
"52124633352493/1000000000000",
"1078588918519/20000000000",
"439785555843/8000000000",
"5599350621641/100000000000",
"57056896144363/1000000000000",
"59004052151649/1000000000000",
"60071124478219/1000000000000",
"61108385192569/1000000000000",
"62924377554679/1000000000000"
],
"d": [
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1
]
},
{
"w": "3995161898877802507052640071271157893561550790396562006997/200000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"254997627803/250000000000",
"2058893206033/1000000000000",
"60212582267/15625000000",
"1232065802083/250000000000",
"5981609018623/1000000000000",
"6991170816393/1000000000000",
"8009446812953/1000000000000",
"361796564603/40000000000",
"10919532196941/1000000000000",
"11982440561983/1000000000000",
"649907803681/50000000000",
"2804540913631/200000000000",
"1883289726397/125000000000",
"674828870917/40000000000",
"17915215820629/1000000000000",
"18939256823051/1000000000000",
"19954322144581/1000000000000",
"10508617228681/500000000000",
"357859622069/15625000000",
"11991946897277/500000000000",
"5185314347589/200000000000",
"26987051513089/1000000000000",
"3500102983671/125000000000",
"29035271643673/1000000000000",
"7726449552679/250000000000",
"31966471569081/1000000000000",
"16488419024111/500000000000",
"4248928360839/125000000000",
"4376114125641/125000000000",
"36031335380079/1000000000000",
"7414879407749/200000000000",
"1943671770523/50000000000",
"39917829756613/1000000000000",
"20470879119679/500000000000",
"41956728315641/1000000000000",
"43019600561109/1000000000000",
"11227319819879/250000000000",
"11496163375917/250000000000",
"47063288382493/1000000000000",
"48871848110533/1000000000000",
"12478245809587/250000000000",
"50934307271631/1000000000000",
"51946366997629/1000000000000",
"10600149971257/200000000000",
"54075749074741/1000000000000",
"55874414318037/1000000000000",
"56913180277807/1000000000000",
"28964365638227/500000000000",
"58989360159057/1000000000000",
"60920004502829/1000000000000",
"30989021923219/500000000000",
"12597239351679/200000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "10174338920163586643452567640302714135735606038100964285891/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1015456138637/1000000000000",
"2051304189787/1000000000000",
"1962571618983/500000000000",
"997125652479/200000000000",
"119899697899/20000000000",
"1401694851571/200000000000",
"8024026592463/1000000000000",
"9043895034377/1000000000000",
"5041620843743/500000000000",
"11868554997093/1000000000000",
"2588496384167/200000000000",
"13992754371109/1000000000000",
"1499790685227/100000000000",
"16008048499767/1000000000000",
"17020080266937/1000000000000",
"9017574374173/500000000000",
"4764060322763/250000000000",
"20098992096581/1000000000000",
"10943397129379/500000000000",
"22929406759437/1000000000000",
"1496969865481/62500000000",
"24967558521923/1000000000000",
"25980097986243/1000000000000",
"13493613331781/500000000000",
"28044811490471/1000000000000",
"29977731018859/1000000000000",
"31057223521099/1000000000000",
"8232045394729/250000000000",
"33985935421443/1000000000000",
"1093491809811/31250000000",
"36000849418479/1000000000000",
"2313219127191/62500000000",
"1188232027997/31250000000",
"19519574786027/500000000000",
"40060747417077/1000000000000",
"8220632453107/200000000000",
"42901112044951/1000000000000",
"1757625177313/40000000000",
"5626024146113/125000000000",
"11736949074791/250000000000",
"48006891193807/1000000000000",
"49017082145931/1000000000000",
"50032579769423/1000000000000",
"2552715754593/50000000000",
"52096882501409/1000000000000",
"26947169802047/500000000000",
"27468505364807/500000000000",
"27978370110403/500000000000",
"14254981191667/250000000000",
"14740678307821/250000000000",
"30013446374417/500000000000",
"7632345936921/125000000000",
"62936937338101/1000000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2
]
},
{
"w": "149872969457997044383065690936175145665829734095816055587/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"201903277351/200000000000",
"252063339739/125000000000",
"307596389489/100000000000",
"2473674333767/500000000000",
"5979796418081/1000000000000",
"281548613891/40000000000",
"8114560790799/1000000000000",
"1240448381709/125000000000",
"5482068785367/500000000000",
"1198545325721/100000000000",
"3249564318033/250000000000",
"14060990072329/1000000000000",
"15945315207267/1000000000000",
"8488881874061/500000000000",
"9022095851013/500000000000",
"19932623063587/1000000000000",
"5241091831679/250000000000",
"4404567498251/200000000000",
"4619505701817/200000000000",
"12461875020993/500000000000",
"5200299786467/200000000000",
"1692493104911/62500000000",
"28903563018919/1000000000000",
"1873634878511/62500000000",
"6207261986847/200000000000",
"8016746673411/250000000000",
"33942413424527/1000000000000",
"8750658637701/250000000000",
"18005696982521/500000000000",
"1157044183387/31250000000",
"19021319967999/500000000000",
"39066435898143/1000000000000",
"125343699931/3125000000",
"2619154250151/62500000000",
"42951122032577/1000000000000",
"2198686217987/50000000000",
"8998020442081/200000000000",
"4600213472921/100000000000",
"1470745778209/31250000000",
"48941372020409/1000000000000",
"50015027426487/1000000000000",
"10218250957679/200000000000",
"26452019576981/500000000000",
"53978458842969/1000000000000",
"11007061037187/200000000000",
"28026937459321/500000000000",
"3568511762351/62500000000",
"58898008654923/1000000000000",
"29969721757223/500000000000",
"60961163486707/1000000000000",
"61976952937493/1000000000000",
"196842425719/3125000000"
],
"d": [
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "14446439088554726684265302952690572803411672114324942916313/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"51127387787/50000000000",
"129004825403/62500000000",
"1930487725499/500000000000",
"245139576843/50000000000",
"5924214473003/1000000000000",
"1734894138347/250000000000",
"7951408496367/1000000000000",
"8962013292567/1000000000000",
"62293627823/6250000000",
"1101717837609/100000000000",
"6045325584113/500000000000",
"3472168962053/250000000000",
"3731359658697/250000000000",
"15986515005651/1000000000000",
"17063009227177/1000000000000",
"9438919024039/500000000000",
"3983637704587/200000000000",
"10467407183397/500000000000",
"5497674721907/250000000000",
"720817605233/31250000000",
"24868236393199/1000000000000",
"2590667106997/100000000000",
"5385311768523/200000000000",
"27942273182929/1000000000000",
"28953481606371/1000000000000",
"117047103017/3906250000",
"30971598302043/1000000000000",
"4003801734817/125000000000",
"33900267964481/1000000000000",
"1746525689257/50000000000",
"4499233845507/125000000000",
"7585794962947/200000000000",
"19494513462189/500000000000",
"20001591301343/500000000000",
"10259428861347/250000000000",
"4290790875447/100000000000",
"43967654156589/1000000000000",
"22488276209097/500000000000",
"45990241760991/1000000000000",
"23503370247319/500000000000",
"48029488857039/1000000000000",
"49073097357197/1000000000000",
"25434388659077/500000000000",
"51913866337299/1000000000000",
"52936537362271/1000000000000",
"26976867324789/500000000000",
"54966154736989/1000000000000",
"56028052112049/1000000000000",
"57898431054389/1000000000000",
"7366066736339/125000000000",
"1874745146917/31250000000",
"61926782151161/1000000000000",
"62986715877329/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1
]
},
{
"w": "22801002674175146532893610808449504837965742815466794447013/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1076471831967/1000000000000",
"534199964309/250000000000",
"317212352371/100000000000",
"2491284144337/500000000000",
"6055809878979/1000000000000",
"3554186591757/500000000000",
"4058887927373/500000000000",
"9134910638179/1000000000000",
"10169405296149/1000000000000",
"240870165949/20000000000",
"6553292803807/500000000000",
"14121254241457/1000000000000",
"15143486109481/1000000000000",
"2022990502159/125000000000",
"8996741912377/500000000000",
"476753309119/25000000000",
"1258077848399/62500000000",
"2645223968619/125000000000",
"5761631229983/250000000000",
"12054692955683/500000000000",
"25124551302077/1000000000000",
"13074277925723/500000000000",
"13596641888783/500000000000",
"28995905924289/1000000000000",
"15019517791637/500000000000",
"1941345644029/62500000000",
"32075868920597/1000000000000",
"33136702282059/1000000000000",
"35077187925577/1000000000000",
"451793759759/12500000000",
"4647384476841/125000000000",
"38985055642647/1000000000000",
"8011933646987/200000000000",
"8222649454607/200000000000",
"42124598732883/1000000000000",
"21572080828447/500000000000",
"8836821391413/200000000000",
"22989211319673/500000000000",
"47053295659643/1000000000000",
"48106803252067/1000000000000",
"49116398987051/1000000000000",
"50133492727499/1000000000000",
"12789105063177/250000000000",
"26099875644467/500000000000",
"13499414499397/250000000000",
"27520263471833/500000000000",
"56063157255193/1000000000000",
"1783647135389/31250000000",
"7267167318061/125000000000",
"30040224462247/500000000000",
"61146532231407/1000000000000",
"2487290548039/40000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "54362608647827317668633121339625417031248212956791419312521/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"126988558831/125000000000",
"101433561173/50000000000",
"1518023712291/500000000000",
"4093780308437/1000000000000",
"6027207378583/1000000000000",
"7106643034689/1000000000000",
"8976238028843/1000000000000",
"2508486181891/250000000000",
"5519621735243/500000000000",
"12047155423481/1000000000000",
"2611016230743/200000000000",
"14064222260001/1000000000000",
"15075234547319/1000000000000",
"16088427916279/1000000000000",
"17107249817769/1000000000000",
"4536370364853/250000000000",
"1993432922679/100000000000",
"328258261031/15625000000",
"22061891639613/1000000000000",
"4614347603411/200000000000",
"4817821408101/200000000000",
"784744200529/31250000000",
"817332986913/31250000000",
"27947434131889/1000000000000",
"28990468766691/1000000000000",
"15006506142753/500000000000",
"15512947019793/500000000000",
"802174731233/25000000000",
"34028178731669/1000000000000",
"4386862564781/125000000000",
"18065438470381/500000000000",
"4743672012441/125000000000",
"39026829727313/1000000000000",
"20050377608371/500000000000",
"20990218635343/500000000000",
"1075946015271/25000000000",
"5504890956921/125000000000",
"563690484239/12500000000",
"23513552175221/500000000000",
"48088687938651/1000000000000",
"9821187401851/200000000000",
"5014835997011/100000000000",
"12986037150541/250000000000",
"13246837186151/250000000000",
"54010400191269/1000000000000",
"55028649586411/1000000000000",
"28022513725723/500000000000",
"57060473696769/1000000000000",
"14519656411473/250000000000",
"59101488607643/1000000000000",
"30072590729171/500000000000",
"7741782765591/125000000000",
"15744456639619/250000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "7332574993350389201343691288230754983087558647731382798313/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1063145126749/1000000000000",
"415981473129/200000000000",
"779199746097/250000000000",
"1248416042033/250000000000",
"6053573488173/1000000000000",
"1765810619907/250000000000",
"807751655891/100000000000",
"284161437957/31250000000",
"10114949153891/1000000000000",
"1785025951/160000000",
"12975623497629/1000000000000",
"7028080193431/500000000000",
"7567632379989/500000000000",
"84844760157/5000000000",
"9022401578111/500000000000",
"4776000536099/250000000000",
"20139596702749/1000000000000",
"21958784189053/1000000000000",
"5758897127697/250000000000",
"24094806976099/1000000000000",
"502595620813/20000000000",
"5388340912817/200000000000",
"700390159963/25000000000",
"29069917077101/1000000000000",
"30083820736803/1000000000000",
"15559363876089/500000000000",
"6598214616447/200000000000",
"34052537060027/1000000000000",
"1095783734197/31250000000",
"18041478189731/500000000000",
"1159563608303/31250000000",
"19074986134259/500000000000",
"1248586158867/31250000000",
"40999050146633/1000000000000",
"2100959935499/50000000000",
"43082255278671/1000000000000",
"45028917427379/1000000000000",
"46109756849343/1000000000000",
"47990882893517/1000000000000",
"1962081192763/40000000000",
"50064078085761/1000000000000",
"25540594029743/500000000000",
"13025869551047/250000000000",
"5314566517587/100000000000",
"54950410790689/1000000000000",
"55994123128899/1000000000000",
"57014166964349/1000000000000",
"58077029406829/1000000000000",
"7502501247187/125000000000",
"30542137623949/500000000000",
"6211704388937/100000000000"
],
"d": [
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "13214385396123786624569589459745979501374931008961320326577/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"903041573603/500000000000",
"360086067947/125000000000",
"393509347431/100000000000",
"4948023732127/1000000000000",
"2991349570803/500000000000",
"1962372593017/250000000000",
"4454511735519/500000000000",
"9916903391177/1000000000000",
"5462395923247/500000000000",
"5991821262243/500000000000",
"3464952352227/250000000000",
"1861273094193/125000000000",
"15948248491/1000000000",
"17024597362537/1000000000000",
"294211636619/15625000000",
"9934458763223/500000000000",
"5222503683573/250000000000",
"10953408914093/500000000000",
"22922672835381/1000000000000",
"5984583400589/250000000000",
"24956146272179/1000000000000",
"12989859457573/500000000000",
"6755800562339/250000000000",
"28814247507743/1000000000000",
"29856983161321/1000000000000",
"3088013629251/100000000000",
"31897008434723/1000000000000",
"32906716611347/1000000000000",
"3395947568983/100000000000",
"7006747696307/200000000000",
"9208089722279/250000000000",
"37867372229997/1000000000000",
"194662005117/5000000000",
"5108369650489/125000000000",
"41924518194427/1000000000000",
"21465869004519/500000000000",
"10986045247937/250000000000",
"44959529575169/1000000000000",
"1839277656217/40000000000",
"47024710036977/1000000000000",
"48816716475631/1000000000000",
"49860668143657/1000000000000",
"6360349551143/125000000000",
"12974673644141/250000000000",
"52908388962851/1000000000000",
"53967334248007/1000000000000",
"55905368021077/1000000000000",
"56970796566637/1000000000000",
"7250731404247/125000000000",
"1495343257197/25000000000",
"1217771787227/20000000000",
"61944292719679/1000000000000",
"31480420126419/500000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1
]
},
{
"w": "52992233715424199702995262951849094352369374642348830112699/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1006798102441/1000000000000",
"1033025733401/500000000000",
"3937248994869/1000000000000",
"198781710889/40000000000",
"3014155282281/500000000000",
"7104117448567/1000000000000",
"8914065172247/1000000000000",
"9954578309807/1000000000000",
"1371996772857/125000000000",
"2397741791079/200000000000",
"13051376680799/1000000000000",
"2987131017767/200000000000",
"15968392450389/1000000000000",
"17034568098511/1000000000000",
"756990926019/40000000000",
"19957519227279/1000000000000",
"1050829652317/50000000000",
"22092480754541/1000000000000",
"11954894312917/500000000000",
"12473113593599/500000000000",
"26013239224737/1000000000000",
"3494221983953/125000000000",
"29014509432231/1000000000000",
"938415006241/31250000000",
"15531980723757/500000000000",
"32934145182183/1000000000000",
"2124658209769/62500000000",
"8750946046327/250000000000",
"36017770791951/1000000000000",
"37035087083943/1000000000000",
"19029262474727/500000000000",
"19551126580413/500000000000",
"40898238235937/1000000000000",
"20971356827511/500000000000",
"42965139477613/1000000000000",
"43981417098489/1000000000000",
"44993223231993/1000000000000",
"23027357808681/500000000000",
"23966592813613/500000000000",
"49006771042191/1000000000000",
"50082954457561/1000000000000",
"25947808785581/500000000000",
"13242466852013/250000000000",
"54026591451711/1000000000000",
"55045127614363/1000000000000",
"28043653142069/500000000000",
"14472182115179/250000000000",
"58930293163007/1000000000000",
"2997603463021/50000000000",
"12193538886723/200000000000",
"3099014435379/50000000000",
"62990560040399/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1
]
},
{
"w": "46059846841750285797515599681054189720146876769603191431/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"939561543823/500000000000",
"2938534150447/1000000000000",
"3948111970267/1000000000000",
"1240526639693/250000000000",
"5978527700313/1000000000000",
"3500693332447/500000000000",
"1608786896357/200000000000",
"1231315376391/125000000000",
"10890793631161/1000000000000",
"5979543182097/500000000000",
"13903614732483/1000000000000",
"3741130027159/250000000000",
"15977845132653/1000000000000",
"4253238031943/250000000000",
"18889730329593/1000000000000",
"4988275517643/250000000000",
"20968272391503/1000000000000",
"11002079060759/500000000000",
"23883877323161/1000000000000",
"2494525679759/100000000000",
"2595712180279/100000000000",
"105375378517/3906250000",
"7002866925987/250000000000",
"29882989182963/1000000000000",
"1237777772953/40000000000",
"15978498884021/500000000000",
"8243726152293/250000000000",
"16998897005119/500000000000",
"35041988505153/1000000000000",
"36845540652563/1000000000000",
"7577973660041/200000000000",
"19454997695061/500000000000",
"9993280610203/250000000000",
"1047966616943/25000000000",
"21499901924821/500000000000",
"44881497743007/1000000000000",
"9188496983529/200000000000",
"9390884453941/200000000000",
"23985852895601/500000000000",
"48993695684253/1000000000000",
"10007220832901/200000000000",
"2592020827121/50000000000",
"13221047936723/250000000000",
"10780870120291/200000000000",
"54967763186591/1000000000000",
"56914619326801/1000000000000",
"1449537687877/25000000000",
"59018413624901/1000000000000",
"60833671516801/1000000000000",
"30954689124303/500000000000",
"15742038530843/250000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1
]
},
{
"w": "27677472018084974178211818764725495493013727734545325524979/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"131961801983/125000000000",
"2072010673531/1000000000000",
"1555597186559/500000000000",
"4916698225827/1000000000000",
"59913394219/10000000000",
"7045826849021/1000000000000",
"2014679262941/250000000000",
"9093168328813/1000000000000",
"10960084293257/1000000000000",
"6009783937619/500000000000",
"13027519955757/1000000000000",
"3508821815399/250000000000",
"7547099642119/500000000000",
"8484977883877/500000000000",
"3600092378713/200000000000",
"3811740445637/200000000000",
"20135108464859/1000000000000",
"21939734014227/1000000000000",
"4595807471473/200000000000",
"23999842294733/1000000000000",
"5003290586609/200000000000",
"26032183375177/1000000000000",
"6761899399807/250000000000",
"28065541673303/1000000000000",
"29088715492087/1000000000000",
"3013198120019/100000000000",
"255397380109/8000000000",
"32967354406407/1000000000000",
"4248834557171/125000000000",
"7001549713627/200000000000",
"9005488351311/250000000000",
"7406314490709/200000000000",
"19045980256799/500000000000",
"99902105321/2500000000",
"40990606273703/1000000000000",
"42052625283483/1000000000000",
"21991060717891/500000000000",
"45038887215367/1000000000000",
"46045497939059/1000000000000",
"1882307212301/40000000000",
"2403620272477/50000000000",
"24547360524357/500000000000",
"2005491242947/40000000000",
"51929607712469/1000000000000",
"26486627131301/500000000000",
"53995153867853/1000000000000",
"27505486738639/500000000000",
"14005122888333/250000000000",
"28539612717111/500000000000",
"1844296615717/31250000000",
"30041382226493/500000000000",
"122235170643/2000000000",
"3932817726239/62500000000"
],
"d": [
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1
]
},
{
"w": "59163217367980391447283942151027498217997391883645124228399/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1030954671907/1000000000000",
"1454782529807/500000000000",
"794552680317/200000000000",
"124720473033/25000000000",
"602444168921/100000000000",
"7902556939069/1000000000000",
"896231785097/100000000000",
"4985867895569/500000000000",
"1098576322593/100000000000",
"6001412421397/500000000000",
"407412386891/31250000000",
"14911757912271/1000000000000",
"15975924254479/1000000000000",
"4248074604071/250000000000",
"720641300817/40000000000",
"9529912296577/500000000000",
"20862394524087/1000000000000",
"684557207347/31250000000",
"2865663775031/125000000000",
"23988231990699/1000000000000",
"3240812889649/125000000000",
"52707398637/1953125000",
"559971575389/20000000000",
"29020966476821/1000000000000",
"30064075655391/1000000000000",
"31863023284983/1000000000000",
"8226160953131/250000000000",
"16963250599119/500000000000",
"34940041599111/1000000000000",
"17999902253171/500000000000",
"37935681909387/1000000000000",
"38998901622593/1000000000000",
"40029184069853/1000000000000",
"20951171350969/500000000000",
"21481619617467/500000000000",
"43974488417151/1000000000000",
"22495197559263/500000000000",
"23005063061587/500000000000",
"47050647348889/1000000000000",
"48845301059533/1000000000000",
"49920162370247/1000000000000",
"50973361873507/1000000000000",
"51982452920551/1000000000000",
"26499752081319/500000000000",
"27010947483657/500000000000",
"27532352517437/500000000000",
"56861015541677/1000000000000",
"11580623195161/200000000000",
"58925755842689/1000000000000",
"59938619307433/1000000000000",
"1906193599723/31250000000",
"62936781341413/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2
]
},
{
"w": "119049259086792656464663842916784021774732857862720738737/40000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"360201872777/200000000000",
"2839986254879/1000000000000",
"3855668266607/1000000000000",
"491039242319/100000000000",
"5983633160339/1000000000000",
"7792075130891/1000000000000",
"1773014843189/200000000000",
"9919698897471/1000000000000",
"5468160435841/500000000000",
"5987977188587/500000000000",
"13774807170667/1000000000000",
"14849583948713/1000000000000",
"15903641142719/1000000000000",
"4228958163499/250000000000",
"8968602014687/500000000000",
"9488723999021/500000000000",
"20781243417481/1000000000000",
"5464379651447/250000000000",
"2291562624681/100000000000",
"2393543593961/100000000000",
"24978491276047/1000000000000",
"2678554023781/100000000000",
"6957246622771/250000000000",
"5770625586517/200000000000",
"29868342025533/1000000000000",
"15465515353903/500000000000",
"3281509051453/100000000000",
"33895076082573/1000000000000",
"17917443771351/500000000000",
"18445958110569/500000000000",
"18947964930323/500000000000",
"9738801816139/250000000000",
"40825154884241/1000000000000",
"10465387124329/250000000000",
"10720469590299/250000000000",
"10975060986387/250000000000",
"22460164998681/500000000000",
"45943941057711/1000000000000",
"46988381759641/1000000000000",
"39031067463/800000000",
"24916558701073/500000000000",
"50856376654359/1000000000000",
"12967399139303/250000000000",
"52930829978813/1000000000000",
"54875690399741/1000000000000",
"13985997412587/250000000000",
"28491839436523/500000000000",
"11757719799871/200000000000",
"3739529426921/62500000000",
"60855144355093/1000000000000",
"61868936681049/1000000000000",
"15731162152747/250000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2
]
},
{
"w": "9191612198152620675271681582354467832462290178237457917053/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"447491027327/250000000000",
"2833969946697/1000000000000",
"482054357653/125000000000",
"2435913583503/500000000000",
"1176193571613/200000000000",
"3469756653431/500000000000",
"354902316833/40000000000",
"1241921898487/125000000000",
"10965855314057/1000000000000",
"3210529612197/250000000000",
"13904702416481/1000000000000",
"14919700533309/1000000000000",
"15944389232843/1000000000000",
"2123545079617/125000000000",
"2348978506641/125000000000",
"2479403364663/125000000000",
"20858046403349/1000000000000",
"10937473147687/500000000000",
"22885843696073/1000000000000",
"11973323337517/500000000000",
"25823853494631/1000000000000",
"26904165011513/1000000000000",
"28845338895293/1000000000000",
"2990618660349/100000000000",
"30920204158933/1000000000000",
"7985680132067/250000000000",
"6597263143961/200000000000",
"1086987109667/31250000000",
"35825838586297/1000000000000",
"36847287505893/1000000000000",
"9465497078101/250000000000",
"7774680903859/200000000000",
"7976109550119/200000000000",
"40937398458449/1000000000000",
"857349023069/20000000000",
"2196468759887/50000000000",
"22478958759823/500000000000",
"46821191814427/1000000000000",
"11969983726649/250000000000",
"48885726443311/1000000000000",
"49893846731287/1000000000000",
"2036081112487/40000000000",
"12977899522051/250000000000",
"52922061485341/1000000000000",
"13483783398497/250000000000",
"10990823448563/200000000000",
"55993360888329/1000000000000",
"57780999322471/1000000000000",
"14713881472709/250000000000",
"29954263953747/500000000000",
"60918366947999/1000000000000",
"61934639265379/1000000000000",
"62957214304141/1000000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "8194363277402085085185377345651112571423676481188503972893/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"362116544321/200000000000",
"2855562265233/1000000000000",
"48470209077/12500000000",
"4943232764683/1000000000000",
"3415123255419/500000000000",
"7862790687111/1000000000000",
"1785469737717/200000000000",
"434631284981/40000000000",
"11925755783043/1000000000000",
"12940032087283/1000000000000",
"6987542541411/500000000000",
"15846554596619/1000000000000",
"4127479043/244140625",
"2239448327131/125000000000",
"18929562376301/1000000000000",
"2493271037329/125000000000",
"20968773532921/1000000000000",
"11005822522739/500000000000",
"23817863638569/1000000000000",
"776808560263/31250000000",
"25926020396603/1000000000000",
"27869658764207/1000000000000",
"7232773252383/250000000000",
"29944801760827/1000000000000",
"1936268784297/62500000000",
"8215276277811/250000000000",
"33926088091207/1000000000000",
"34944728362539/1000000000000",
"17992504516519/500000000000",
"18898011170219/500000000000",
"38870647901173/1000000000000",
"7985060204733/200000000000",
"40939756835241/1000000000000",
"20987505279337/500000000000",
"21923625589549/500000000000",
"22454196472649/500000000000",
"22960242365497/500000000000",
"1877537081369/40000000000",
"11990330924153/250000000000",
"24502552529609/500000000000",
"50808898450947/1000000000000",
"10370709561691/200000000000",
"52874172554927/1000000000000",
"53937494024757/1000000000000",
"55883760246959/1000000000000",
"14241239294191/250000000000",
"58845352032463/1000000000000",
"5990649346917/100000000000",
"60918269346867/1000000000000",
"15483941837007/250000000000",
"62958026492551/1000000000000"
],
"d": [
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1
]
},
{
"w": "878595219786240094107418653250434602716238929106864782623/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"50831339351/50000000000",
"205327461587/100000000000",
"3930465674013/1000000000000",
"4990252893313/1000000000000",
"2999963113843/500000000000",
"7013777023263/1000000000000",
"8029439818679/1000000000000",
"9050983214271/1000000000000",
"5045947693771/500000000000",
"119048261811/10000000000",
"2596757718383/200000000000",
"14059500397347/1000000000000",
"15953940130591/1000000000000",
"4254629384227/250000000000",
"9018333881921/500000000000",
"1192361401347/62500000000",
"2089537523109/100000000000",
"10986312961691/500000000000",
"4606449035999/200000000000",
"12033828436089/500000000000",
"5176036155441/200000000000",
"26954460143359/1000000000000",
"14004331023389/500000000000",
"7255641808153/250000000000",
"30057474056633/1000000000000",
"319293892629/10000000000",
"16495433875927/500000000000",
"17001651942027/500000000000",
"3502124176379/100000000000",
"3604452235139/100000000000",
"37088640191149/1000000000000",
"151925303793/3906250000",
"19968623468839/500000000000",
"40957262214443/1000000000000",
"10505099254849/250000000000",
"43966716631767/1000000000000",
"5630966849891/125000000000",
"733260054889/15625000000",
"2399495015791/50000000000",
"49001979982133/1000000000000",
"50018992713313/1000000000000",
"51041300585217/1000000000000",
"13020930736961/250000000000",
"53888120803471/1000000000000",
"54931851057293/1000000000000",
"27975883068711/500000000000",
"28507353593293/500000000000",
"58957323647933/1000000000000",
"30010880779749/500000000000",
"61054558956519/1000000000000",
"31468417792451/500000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2
]
},
{
"w": "2253778004893307963327834007595631097974026421352243075511/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1042319985019/1000000000000",
"516182432889/250000000000",
"3077618526557/1000000000000",
"4137532279523/1000000000000",
"6076321986561/1000000000000",
"7139765636841/1000000000000",
"408542478809/50000000000",
"2512555018477/250000000000",
"11113358116173/1000000000000",
"2425832729741/200000000000",
"6582678331381/500000000000",
"3761071156943/250000000000",
"16105214689383/1000000000000",
"17116772176393/1000000000000",
"1813338896237/100000000000",
"1915433060083/100000000000",
"5048431187363/250000000000",
"219991721339/10000000000",
"2307563260233/100000000000",
"4826430023577/200000000000",
"6287211783067/250000000000",
"26189234276291/1000000000000",
"27997651295193/1000000000000",
"29074098937311/1000000000000",
"3013285513701/100000000000",
"7791258930557/250000000000",
"4131047992529/125000000000",
"34111406784399/1000000000000",
"35126493341663/1000000000000",
"36150842733559/1000000000000",
"37195573386191/1000000000000",
"974957244151/25000000000",
"40040501991497/1000000000000",
"41062697453667/1000000000000",
"21038072980689/500000000000",
"1078400629683/25000000000",
"4507207216653/100000000000",
"4613553983579/100000000000",
"47166220606249/1000000000000",
"6130054735051/125000000000",
"50101523118047/1000000000000",
"51112459292417/1000000000000",
"2606414448053/50000000000",
"53148216719073/1000000000000",
"13547160113599/250000000000",
"55983636563163/1000000000000",
"28529185592657/500000000000",
"58111649176517/1000000000000",
"29560532223917/500000000000",
"60138067017839/1000000000000",
"12232117586347/200000000000",
"31101918062221/500000000000"
],
"d": [
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "925266733239843836412970490308603504792347467157548609673/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"104032896241/100000000000",
"2084286229721/1000000000000",
"626433870363/200000000000",
"4184648213007/1000000000000",
"5242903009039/1000000000000",
"6306623698603/1000000000000",
"737572456723/100000000000",
"8449048859751/1000000000000",
"1904920966707/200000000000",
"2649921748213/250000000000",
"11672040648129/1000000000000",
"12740302553667/1000000000000",
"13798560393049/1000000000000",
"14885566170643/1000000000000",
"499127152119/31250000000",
"1702955927199/100000000000",
"226219923481/12500000000",
"4792705720793/250000000000",
"2531100520521/125000000000",
"21329448274201/1000000000000",
"11205368313927/500000000000",
"5872524332097/250000000000",
"24565678366257/1000000000000",
"25636358613869/1000000000000",
"1668804394771/62500000000",
"27759416449797/1000000000000",
"28807672308057/1000000000000",
"2988743145909/100000000000",
"15483331395599/500000000000",
"1000427503609/31250000000",
"8267583765031/250000000000",
"33332029677/976562500",
"17599564786803/500000000000",
"18135412073349/500000000000",
"37346067783787/1000000000000",
"19211537118133/500000000000",
"39499711113421/1000000000000",
"20287125769053/500000000000",
"10411190170379/250000000000",
"4271036946783/100000000000",
"43765918955921/1000000000000",
"2803211982889/62500000000",
"22968929990943/500000000000",
"46996425935927/1000000000000",
"24033594381721/500000000000",
"49144560909083/1000000000000",
"50227791757447/1000000000000",
"51314517158883/1000000000000",
"52400667428403/1000000000000",
"267410239081/5000000000",
"54555478194641/1000000000000",
"27809929377187/500000000000",
"14167310673853/250000000000",
"28873408444461/500000000000",
"58819170141249/1000000000000",
"14962955551359/250000000000",
"60888301538937/1000000000000",
"61924839503679/1000000000000",
"2518476532509/40000000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1
]
},
{
"w": "30078242703124783677660109369888817151470004002916331859/5000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"537853326257/500000000000",
"2134356783619/1000000000000",
"3166399814519/1000000000000",
"1009084243787/200000000000",
"1221023352157/200000000000",
"711445841083/100000000000",
"8128444264779/1000000000000",
"9144051426617/1000000000000",
"10166115126651/1000000000000",
"2241460541739/200000000000",
"13027229250457/1000000000000",
"14107836327677/1000000000000",
"1518715352267/100000000000",
"265957767403/15625000000",
"1131082146519/62500000000",
"766261878527/40000000000",
"20192042908989/1000000000000",
"5502958639259/250000000000",
"23088523672611/1000000000000",
"754614319099/31250000000",
"786962464133/31250000000",
"26994833289267/1000000000000",
"28068741926287/1000000000000",
"29122894992617/1000000000000",
"30136894743187/1000000000000",
"6234373900879/200000000000",
"8260969817467/250000000000",
"17052737125273/500000000000",
"3511806786811/100000000000",
"7227171895931/200000000000",
"37159165179493/1000000000000",
"38203152663817/1000000000000",
"10002054540227/250000000000",
"5131546237813/125000000000",
"42072674439749/1000000000000",
"43135816939631/1000000000000",
"45082011596333/1000000000000",
"11540738194313/250000000000",
"48044238898667/1000000000000",
"49105570967301/1000000000000",
"50117877098781/1000000000000",
"2045399567193/40000000000",
"52157356114297/1000000000000",
"6649966991057/125000000000",
"11000994920421/200000000000",
"56048513304487/1000000000000",
"14267235229237/250000000000",
"29066198544839/500000000000",
"15019846453421/250000000000",
"15286556267289/250000000000",
"31091770762339/500000000000"
],
"d": [
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "9001908291607308597256139675732436999961393792097182054603/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1054735484087/1000000000000",
"1064009208631/500000000000",
"3936114573091/1000000000000",
"5009115602187/1000000000000",
"189487881507/31250000000",
"7080020197463/1000000000000",
"8119030987221/1000000000000",
"1983231981857/200000000000",
"10990325210317/1000000000000",
"6021566239243/500000000000",
"6526557714679/500000000000",
"1407108893291/100000000000",
"7553077340141/500000000000",
"16980363003413/1000000000000",
"4510915077923/250000000000",
"19059828684079/1000000000000",
"20084198888833/1000000000000",
"21127648909789/1000000000000",
"2866515466077/125000000000",
"11988031944249/500000000000",
"1250023505829/50000000000",
"6503965629021/250000000000",
"1083137425633/40000000000",
"14482107314173/500000000000",
"6008995139749/200000000000",
"3198864873139/100000000000",
"3304916439419/100000000000",
"17031706207457/500000000000",
"7019638961081/200000000000",
"9242166082901/250000000000",
"950742158409/25000000000",
"39039920768061/1000000000000",
"5006833702233/125000000000",
"20536295149111/500000000000",
"42094580648281/1000000000000",
"5392255236697/125000000000",
"44934986254603/1000000000000",
"4597915820233/100000000000",
"23500995812607/500000000000",
"6001891713317/125000000000",
"49076351801779/1000000000000",
"1020428326317/20000000000",
"13022393344079/250000000000",
"830146922939/15625000000",
"54932996848417/1000000000000",
"55976816093611/1000000000000",
"5699956854989/100000000000",
"29006787596453/500000000000",
"59069059636079/1000000000000",
"30072125776467/500000000000",
"61945634360321/1000000000000",
"12596901244903/200000000000"
],
"d": [
1,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "643694914504488857229010367312082887876554820378071311167/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"508577221829/500000000000",
"253860533323/125000000000",
"1522214093359/500000000000",
"1014501002147/250000000000",
"634312258013/125000000000",
"6108745646747/1000000000000",
"7974003692949/1000000000000",
"1806935702749/200000000000",
"2008168184293/200000000000",
"2775057749007/250000000000",
"12972919207551/1000000000000",
"3501815308219/250000000000",
"23468914157/1562500000",
"4018514196159/250000000000",
"17148689508983/1000000000000",
"2368511859893/125000000000",
"9993221708759/500000000000",
"21005720733693/1000000000000",
"880848419469/40000000000",
"11516035003063/500000000000",
"240423655579/10000000000",
"1565602999931/62500000000",
"1305403881131/50000000000",
"27978073585241/1000000000000",
"7252037759817/250000000000",
"3007131568329/100000000000",
"32006631505763/1000000000000",
"826662100787/25000000000",
"8520079880387/250000000000",
"35114873710359/1000000000000",
"36984452440911/1000000000000",
"1902202082907/50000000000",
"19526316018159/500000000000",
"8013273537013/200000000000",
"10270686094487/250000000000",
"42105287853719/1000000000000",
"4314870528877/100000000000",
"22472151115263/500000000000",
"2299459316739/50000000000",
"1469128858493/31250000000",
"24014608713937/500000000000",
"49041442367527/1000000000000",
"25051660224511/500000000000",
"51973916948187/1000000000000",
"13250987037883/250000000000",
"3379187975827/62500000000",
"3500128965761/62500000000",
"57061865280929/1000000000000",
"14518695195371/250000000000",
"59097137855551/1000000000000",
"60139031774723/1000000000000",
"30967697362677/500000000000",
"3936099250107/62500000000"
],
"d": [
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1
]
},
{
"w": "9641101414058621630907665209880431396281145823687585482407/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"936116034959/500000000000",
"2932318868233/1000000000000",
"1970931022559/500000000000",
"991165334101/200000000000",
"5971673857303/1000000000000",
"3496779806647/500000000000",
"1607028358093/200000000000",
"1971157743023/200000000000",
"10936379432601/1000000000000",
"600769124477/50000000000",
"6924014730637/500000000000",
"93274862677/6250000000",
"15983458915087/1000000000000",
"4254732866637/250000000000",
"94192642343/5000000000",
"19915113111629/1000000000000",
"20974454264147/1000000000000",
"11004753085399/500000000000",
"11910605520641/500000000000",
"3111881507429/125000000000",
"12974686816257/500000000000",
"26963263442131/1000000000000",
"3499799955653/125000000000",
"933457935551/31250000000",
"7733093742969/250000000000",
"15972392555767/500000000000",
"16481362522739/500000000000",
"16993036842263/500000000000",
"17515023985951/500000000000",
"36833998091009/1000000000000",
"3787842434207/100000000000",
"38898851761737/1000000000000",
"499526380433/12500000000",
"41909258507639/1000000000000",
"343921883947/8000000000",
"44870674416859/1000000000000",
"5741533286493/125000000000",
"5868052671943/125000000000",
"47961559711547/1000000000000",
"48983619732423/1000000000000",
"12506310409797/250000000000",
"51840228759709/1000000000000",
"26439967079933/500000000000",
"13485672278523/250000000000",
"55019835437199/1000000000000",
"28421210566051/500000000000",
"28939657475891/500000000000",
"58946767776363/1000000000000",
"60889536304579/1000000000000",
"61950276345697/1000000000000",
"157412318949/2500000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "386784536268803210107406918884635513452093709502890952281/250000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"526944425351/500000000000",
"2066367409159/1000000000000",
"3086826513429/1000000000000",
"412595788047/100000000000",
"2964839065461/500000000000",
"7005707596293/1000000000000",
"8062354348007/1000000000000",
"2269938196761/250000000000",
"40475638023/4000000000",
"11912246659813/1000000000000",
"649276689313/50000000000",
"219328073351/15625000000",
"7521391438951/500000000000",
"16048887468597/1000000000000",
"3421593610011/200000000000",
"759202258793/40000000000",
"10006033494133/500000000000",
"105353257987/5000000000",
"5536643569307/250000000000",
"2993812003579/125000000000",
"24989809677033/1000000000000",
"13005730018097/500000000000",
"6757135795103/250000000000",
"1402195202947/50000000000",
"14529910956813/500000000000",
"7519516861769/250000000000",
"31100010635929/1000000000000",
"16071635915041/500000000000",
"271510866561/8000000000",
"3498250201369/100000000000",
"36005476954451/1000000000000",
"37021124418431/1000000000000",
"1521383009851/40000000000",
"19521814869833/500000000000",
"10025591740133/250000000000",
"8409073754063/200000000000",
"43129148801591/1000000000000",
"44946438548129/1000000000000",
"46020284148913/1000000000000",
"47075605987303/1000000000000",
"12023221409953/250000000000",
"6141579722737/125000000000",
"6367538248881/125000000000",
"26007652076301/500000000000",
"5307159640107/100000000000",
"5408897634507/100000000000",
"27564392315561/500000000000",
"7116971143343/125000000000",
"11602284906231/200000000000",
"59067451817619/1000000000000",
"60085401938943/1000000000000",
"15281546432159/250000000000",
"15731335193813/250000000000"
],
"d": [
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1
]
},
{
"w": "304864810706584442723412433755033593926190036689065256217/50000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"506648532589/500000000000",
"1016768590507/500000000000",
"3072984598503/1000000000000",
"121718701971/25000000000",
"2971913320963/500000000000",
"1399615450867/200000000000",
"8009738932547/1000000000000",
"2257753264513/250000000000",
"10071127172819/1000000000000",
"11874761525533/1000000000000",
"12950516219647/1000000000000",
"1751041342517/125000000000",
"15028394891483/1000000000000",
"16071297441389/1000000000000",
"4469594069331/250000000000",
"18921910860633/1000000000000",
"19945768849187/1000000000000",
"20960585511713/1000000000000",
"11011660036669/500000000000",
"23907576341769/1000000000000",
"24987593565177/1000000000000",
"26926836997767/1000000000000",
"13991760408207/500000000000",
"28986817338233/1000000000000",
"30045938577491/1000000000000",
"3989396279093/125000000000",
"32951184735019/1000000000000",
"8492859096177/250000000000",
"2186847528917/62500000000",
"18004703235693/500000000000",
"3703309268369/100000000000",
"38077070521013/1000000000000",
"1993835343163/50000000000",
"20460134437049/500000000000",
"5242947517781/125000000000",
"8591393376717/200000000000",
"44017845101769/1000000000000",
"11490439681159/250000000000",
"11757503752879/250000000000",
"48069374959301/1000000000000",
"9974924698509/200000000000",
"50918304518611/1000000000000",
"5194128719567/100000000000",
"2647946548383/50000000000",
"5397191457871/100000000000",
"55033831302109/1000000000000",
"11380673062349/200000000000",
"11587352373229/200000000000",
"29474448333087/500000000000",
"15001925980307/250000000000",
"12386927188753/200000000000",
"393701652213/6250000000"
],
"d": [
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
2,
1
]
},
{
"w": "8845224726969680858041726626844359849045075399349315276699/1000000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"74810738613/40000000000",
"2931500497777/1000000000000",
"492858268753/125000000000",
"247997279083/50000000000",
"598013588583/100000000000",
"7019672718477/1000000000000",
"8823724873913/1000000000000",
"1237484028967/125000000000",
"10956166584783/1000000000000",
"11973123153973/1000000000000",
"6506383810023/500000000000",
"14805003331691/1000000000000",
"496197977529/31250000000",
"8464747673379/500000000000",
"17934814139441/1000000000000",
"18940837575593/1000000000000",
"19999951269887/1000000000000",
"10935600260227/500000000000",
"22902829032491/1000000000000",
"11980422321409/500000000000",
"25036907366577/1000000000000",
"13419972803493/500000000000",
"13939818088843/500000000000",
"14450490535623/500000000000",
"29917498052139/1000000000000",
"618654722937/20000000000",
"31948517808061/1000000000000",
"32966244945497/1000000000000",
"33987986431891/1000000000000",
"35031359783273/1000000000000",
"9206549607759/250000000000",
"37869608321497/1000000000000",
"9722908099669/250000000000",
"39907151791031/1000000000000",
"8183966097891/200000000000",
"20963656711997/500000000000",
"42984829734947/1000000000000",
"44921515725939/1000000000000",
"46001365611031/1000000000000",
"9576576767147/200000000000",
"12236024044251/250000000000",
"9991451925457/200000000000",
"12744685725901/250000000000",
"2080740365889/40000000000",
"2152892741477/40000000000",
"2195863961569/40000000000",
"699392052221/12500000000",
"14241204492619/250000000000",
"11599825023743/200000000000",
"7484068629119/125000000000",
"12186764650459/200000000000",
"15486324844317/250000000000",
"31482080785611/500000000000"
],
"d": [
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1
]
},
{
"w": "3039227723371279979260315501634511068229390049234647467/125000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1076557006611/1000000000000",
"2136730878327/1000000000000",
"198238341263/62500000000",
"4982076455107/1000000000000",
"6055319711187/1000000000000",
"1421595167853/200000000000",
"202934683159/25000000000",
"228358969129/25000000000",
"406749901087/40000000000",
"6021335631637/500000000000",
"163823286301/12500000000",
"1765085365163/125000000000",
"15142846769079/1000000000000",
"3236689256489/200000000000",
"3598653560759/200000000000",
"1907007260811/100000000000",
"2012912376047/100000000000",
"21161436662827/1000000000000",
"23045779476977/1000000000000",
"24108424317561/1000000000000",
"12561648694987/500000000000",
"26147293047647/1000000000000",
"6797989755287/250000000000",
"362432072159/12500000000",
"15018532698713/500000000000",
"7764843876143/250000000000",
"32073114925351/1000000000000",
"33133193613849/1000000000000",
"17534520007429/500000000000",
"36132447557723/1000000000000",
"58067145729/1562500000",
"975927803339/25000000000",
"4009824205369/100000000000",
"256932166121/6250000000",
"8425038836693/200000000000",
"21572559403971/500000000000",
"44185328831127/1000000000000",
"22990441773729/500000000000",
"23527905727963/500000000000",
"24054593046217/500000000000",
"24559203379393/500000000000",
"10027124856219/200000000000",
"12789588093521/250000000000",
"52201620137537/1000000000000",
"13499508087823/250000000000",
"55041019465281/1000000000000",
"14015922221869/250000000000",
"14269273491291/250000000000",
"58137692974593/1000000000000",
"3755071068797/62500000000",
"61146969000297/1000000000000",
"7772819023303/125000000000"
],
"d": [
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2,
1,
1,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1
]
},
{
"w": "30571637187175657490761618261947931920368914049806989047/20000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"1820717018181/1000000000000",
"1448590366531/500000000000",
"3958218036431/1000000000000",
"2497425910429/500000000000",
"10888545903/1600000000",
"7878515391631/1000000000000",
"8931480124941/1000000000000",
"4970704483753/500000000000",
"2191624120019/200000000000",
"11981066359353/1000000000000",
"13024001342863/1000000000000",
"2966182374789/200000000000",
"3967861803323/250000000000",
"4235167251771/250000000000",
"18888922323689/1000000000000",
"2494028662093/125000000000",
"20969514938377/1000000000000",
"22010141087861/1000000000000",
"238250037693/10000000000",
"4980456823709/200000000000",
"649062437079/25000000000",
"134989166559/5000000000",
"14407883882513/500000000000",
"14945438835909/500000000000",
"30946604115587/1000000000000",
"6392808781731/200000000000",
"257842828983/7812500000",
"17402112828629/500000000000",
"35879215111303/1000000000000",
"7386905164403/200000000000",
"18974145926537/500000000000",
"38971565004467/1000000000000",
"5001924332869/125000000000",
"20910406562401/500000000000",
"5358142571377/125000000000",
"21942932558079/500000000000",
"22474710441157/500000000000",
"9379195852189/200000000000",
"23988454657467/500000000000",
"24929700623357/500000000000",
"10184101089267/200000000000",
"51932630373719/1000000000000",
"10590024340649/200000000000",
"26986307573837/500000000000",
"55014913369353/1000000000000",
"7102632060677/125000000000",
"57864526179239/1000000000000",
"7360599077147/125000000000",
"7493558156659/125000000000",
"61895966101671/1000000000000",
"62962900219083/1000000000000"
],
"d": [
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1
]
},
{
"w": "381207329946086923134212936079586895906839361202983562933/500000000000000000000000000000000000000000000000000000000000",
"x": [
"0",
"25414529421/25000000000",
"2053347762251/1000000000000",
"3930993487119/1000000000000",
"124764918323/25000000000",
"6000446468213/1000000000000",
"3507489526671/500000000000",
"8031633908319/1000000000000",
"9054428362047/1000000000000",
"2524348762237/250000000000",
"11904051848019/1000000000000",
"517754386177/40000000000",
"14012217119971/1000000000000",
"7980111485977/500000000000",
"680926366623/40000000000",
"18039931250387/1000000000000",
"19080286944587/1000000000000",
"835767002701/40000000000",
"21971402571949/1000000000000",
"5757790083521/250000000000",
"24066241480657/1000000000000",
"1617459710077/62500000000",
"13476820959571/500000000000",
"28007938386423/1000000000000",
"1813859556733/62500000000",
"7514128741423/250000000000",
"31928377444551/1000000000000",
"32989722836809/1000000000000",
"34002108720131/1000000000000",
"7004052223511/200000000000",
"18021755698943/500000000000",
"9271864446429/250000000000",
"19445875739529/500000000000",
"1248007222269/31250000000",
"8191252310793/200000000000",
"42019236607697/1000000000000",
"43965933854843/1000000000000",
"22523437652147/500000000000",
"46928122513987/1000000000000",
"47989311876789/1000000000000",
"49001237997311/1000000000000",
"10003682558827/200000000000",
"10208130951407/200000000000",
"520829301137/10000000000",
"26943647172721/500000000000",
"54931199476451/1000000000000",
"11190225244419/200000000000",
"57013913983799/1000000000000",
"29478558575009/500000000000",
"30010790378303/500000000000",
"61054287213787/1000000000000",
"7867121109021/125000000000"
],
"d": [
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
2,
1,
1,
1,
1,
1,
1,
1,
1,
2,
2,
1,
1,
2
]
}
]
}

==> anc/law/law_certify.py <==
"""Certify a law of periodic marked configurations (exact rationals, ball arithmetic with python-flint).

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

Input: the floating-point law written by law_cg.py or law_lp.py.  The positions are rounded to rationals, the
weights are recomputed for the rounded configurations in high precision and rounded to rationals
that sum to 1, and then the following is checked rigorously:

  * each configuration has period N, marks in {1, 2}, total multiplicity N, and distinct points;
  * the weights are nonnegative rationals with sum 1;
  * the form factor  S(j) = (1/N) sum_c w_c |sum_i d_i exp(2 pi i j x_i / N)|^2  satisfies
    |N S(j) - j| <= tau  for 0 < j < N;
  * the mean share of simple points  p = sum_c w_c n_1(c) / N  (an exact rational).

usage: law_certify.py law.json out.json [digits of the positions, default 12]
"""
import sys, json
from fractions import Fraction as F
from flint import arb, acb, fmpq, ctx
import mpmath as mp

ctx.prec = 600
mp.mp.dps = 120
TAU = F(1, 10 ** 30)


def to_arb(q):
    return arb(fmpq(q.numerator, q.denominator))


def features(xs, ds, N):
    """arb enclosures of |sum d exp(2 pi i j x / N)|^2 for j = 1..N-1"""
    out = []
    for j in range(1, N):
        re = arb(0); im = arb(0)
        for x, d in zip(xs, ds):
            t = 2 * to_arb(F(j) * x / N)                     # angle / pi
            re += d * t.cos_pi(); im += d * t.sin_pi()
        out.append(re * re + im * im)
    return out


def main():
    L = json.load(open(sys.argv[1])); out = sys.argv[2]; D = int(sys.argv[3]) if len(sys.argv) > 3 else 12
    N = L['N']
    cols = []
    for c in L['law']:
        xs = sorted(F(round(v * 10 ** D), 10 ** D) % N for v in c['x'])
        order = sorted(range(len(c['x'])), key=lambda i: c['x'][i] % N)
        ds = [int(c['d'][i]) for i in order]
        assert all(d in (1, 2) for d in ds) and sum(ds) == N
        gaps = [xs[i + 1] - xs[i] for i in range(len(xs) - 1)] + [xs[0] + N - xs[-1]]
        assert min(gaps) > 0, 'points must be distinct'
        cols.append(dict(x=xs, d=ds, n1=ds.count(1), mingap=min(gaps), w0=c['w']))
    m = len(cols)
    print(f'N = {N}: {m} configurations, positions with {D} decimals, smallest gap {float(min(c["mingap"] for c in cols)):.4f}')
    feats = [features(c['x'], c['d'], N) for c in cols]
    # weights: solve the square system (N - 1 form factor rows and the row of ones) in high precision
    assert m == N, f'the support has {m} configurations, expected {N} (basic solution)'
    M = mp.matrix(N, N); b = mp.matrix(N, 1)
    for jj in range(N - 1):
        for k in range(N):
            M[jj, k] = mp.mpf(feats[k][jj].mid().str(100, radius=False))
        b[jj] = jj + 1
    for k in range(N):
        M[N - 1, k] = 1
    b[N - 1] = 1
    w = mp.lu_solve(M, b)
    wq = [F(int(mp.nint(v * 10 ** 60)), 10 ** 60) for v in w]
    k0 = max(range(N), key=lambda k: wq[k]); wq[k0] += 1 - sum(wq)
    assert sum(wq) == 1 and min(wq) >= 0, ('negative weight', float(min(wq)))
    print(f'weights: smallest {float(min(wq)):.3e}, largest {float(max(wq)):.4f}; change against the search at most {max(abs(float(a) - c["w0"]) for a, c in zip(wq, cols)):.2e}')
    worst = arb(0)
    for jj in range(N - 1):
        tot = arb(0)
        for k in range(N):
            tot += to_arb(wq[k]) * feats[k][jj]
        dev = abs(tot - (jj + 1))
        assert dev < to_arb(TAU), (jj + 1, dev.str(10))
        worst = worst.max(dev) if hasattr(worst, 'max') else dev
    p = sum(wq[k] * cols[k]['n1'] for k in range(N)) / N
    tau0 = F(1, 6 * N * N) + TAU / (2 * N)
    ceil10 = (1 + p) / 2 + (1 - p) * 10 * tau0 / (1 + 20 * tau0)
    print(f'CERTIFIED: |N S(j) - j| <= {float(TAU):.0e} for 0 < j < {N}; weights sum to 1; points distinct')
    print(f'share of simple points p = {float(p):.10f}   (1 + p)/2 = {float((1 + p) / 2):.10f}')
    print(f'tau0 = 1/(6 N^2) + tau/(2N) = {float(tau0):.6e}; ceiling for V <= 10 B: {float(ceil10):.8f}')
    json.dump(dict(N=N, tau=str(TAU), p=str(p), p_float=float(p), ceiling_V_le_10B=float(ceil10),
                   law=[dict(w=str(wq[k]), x=[str(v) for v in cols[k]['x']], d=cols[k]['d']) for k in range(N)]),
              open(out, 'w'), indent=0)


if __name__ == '__main__':
    main()


==> anc/law/law_cg.py <==
"""Search for a law of periodic marked configurations by column generation.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

The problem is stated in law_lp.py, which also holds a slower reference implementation in pure
Python. Here the restricted linear programme is kept in HiGHS and solved again from the previous
basis after new columns are added, and the local optimisation of the candidates is done by the
C++ program law_oracle (law_oracle.cpp), which runs the candidates in parallel.

The output is a floating-point law. It carries no proof obligation: law_certify.py turns it into
exact rational data and verifies the properties that are used, and law_check_iv.py verifies them
again with independent code.

usage: law_cg.py N rounds out.json [seed [law_of_a_shorter_period.json or - [threads]]]
"""
import sys, json, os, time, subprocess, tempfile
os.environ.setdefault('OMP_NUM_THREADS', '1'); os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')   # the matrices here are small: threads of the linear algebra library only slow it down
import numpy as np
import highspy
from law_lp import features, haar_positions, lattice_config, GAP_MIN

HERE = os.path.dirname(os.path.abspath(__file__))
BINARY = os.path.join(HERE, 'build', 'law_oracle')
ACCEPT = -1e-9                      # a candidate is added if its reduced cost is below this
STALL_ROUNDS = 150                  # stop if p has decreased by less than STALL_GAIN in so many rounds
STALL_GAIN = 2e-9


def normalise(x, d, N):
    """positions in [0, N) in increasing order, with the marks in the same order"""
    x = np.mod(np.asarray(x, float), N)
    x[x >= N] = 0.0                                          # np.mod can return N for tiny negative input
    o = np.argsort(x, kind='stable')
    return x[o], np.asarray(d, float)[o]


def write_job(path, N, prices, cands, iters):
    """the input file of law_oracle; the candidates must be normalised"""
    with open(path, 'w') as fh:
        fh.write(f'{N} {GAP_MIN!r} {iters} {len(cands)}\n' + ' '.join(repr(float(v)) for v in prices) + '\n')
        for x, d in cands:
            fh.write(f'{len(x)}\n' + ' '.join(repr(float(v)) for v in x) + '\n' + ' '.join(str(int(round(v))) for v in d) + '\n')


def read_results(path, cands):
    out = []
    with open(path) as fh:
        for x, d in cands:
            val, n = fh.readline().split(); xs = np.array(fh.readline().split(), float)
            assert int(n) == len(x) == len(xs)
            out.append((float(val), xs, d))
    return out


def oracle(L, cands, threads, iters=300, binary=None):
    """local minima of the reduced cost from the given starts, computed by law_oracle;
    L supplies the period L.N and the prices L.y (the last entry belongs to the row sum w = 1)"""
    cands = [normalise(x, d, L.N) for x, d in cands]
    with tempfile.TemporaryDirectory() as td:
        fin, fout = os.path.join(td, 'in.txt'), os.path.join(td, 'out.txt')
        write_job(fin, L.N, L.y[:-1], cands, iters)
        env = dict(os.environ, OMP_NUM_THREADS=str(threads))
        subprocess.run([binary or BINARY, fin, fout], check=True, env=env)
        return read_results(fout, cands)


class RestrictedProgramme:
    """The linear programme restricted to the configurations found so far:
    minimise sum_c w_c n_1(c) / N  subject to  sum_c w_c v_{c,j} = j (0 < j < N), sum_c w_c = 1, w >= 0."""

    def __init__(self, N):
        self.N = N; self.cols = []
        h = highspy.Highs()
        h.setOptionValue('output_flag', False)
        h.setOptionValue('presolve', 'off')
        h.setOptionValue('solver', 'simplex')
        h.setOptionValue('simplex_strategy', 4)              # primal simplex: the old basis stays feasible when columns are added
        h.setOptionValue('threads', 1)
        h.setOptionValue('primal_feasibility_tolerance', 1e-9)
        h.setOptionValue('dual_feasibility_tolerance', 1e-9)
        for j in range(1, N):
            h.addRow(float(j), float(j), 0, [], [])
        h.addRow(1.0, 1.0, 0, [], [])
        self.h = h; self.rows = np.arange(N, dtype=np.int32)

    def add(self, x, d, v=None):
        x, d = normalise(x, d, self.N)
        assert abs(d.sum() - self.N) < 1e-9
        v = features(x, d, self.N) if v is None else v
        n1 = float((d == 1).sum())
        self.h.addCol(n1 / self.N, 0.0, highspy.kHighsInf, self.N, self.rows, np.append(v, 1.0))
        self.cols.append(dict(x=x, d=d, n1=n1))

    def solve(self):
        self.h.run()
        status = self.h.getModelStatus()
        if status != highspy.HighsModelStatus.kOptimal:      # solve once more, without the old basis
            self.h.clearSolver(); self.h.run(); status = self.h.getModelStatus()
        assert status == highspy.HighsModelStatus.kOptimal, f'linear programme not solved: {status}'
        sol = self.h.getSolution()
        self.w = np.array(sol.col_value); self.y = np.array(sol.row_dual); self.rc = np.array(sol.col_dual)
        self.basic = np.array([s == highspy.HighsBasisStatus.kBasic for s in self.h.getBasis().col_status])
        self.p = float(self.h.getInfo().objective_function_value)
        return self.p

    def reduced(self, v, n1):
        return n1 / self.N - self.y[:-1] @ v - self.y[-1]

    def prune(self, limit, keep):
        """if there are more than `limit` columns, delete nonbasic ones with the largest reduced cost until `keep` remain"""
        if len(self.cols) <= limit:
            return
        m = len(self.w)                                      # columns that were in the last solve
        order = [i for i in np.argsort(-self.rc[:m]) if not self.basic[i]]
        drop = np.array(sorted(order[:len(self.cols) - keep]), dtype=np.int32)
        if len(drop):
            self.h.deleteCols(len(drop), drop)
            gone = set(drop.tolist()); self.cols = [c for i, c in enumerate(self.cols) if i not in gone]


def dump(lp, out, meta):
    """write the basic columns of the last solve (a basis has N of them unless it is degenerate)"""
    law = [dict(w=float(lp.w[i]), x=lp.cols[i]['x'].tolist(), d=lp.cols[i]['d'].astype(int).tolist()) for i in np.nonzero(lp.basic)[0]]
    with open(out + '.tmp', 'w') as fh:
        json.dump(dict(N=lp.N, p=lp.p, minimum_gap=GAP_MIN, **meta, law=law), fh)
    os.replace(out + '.tmp', out)
    return law


def mutate(c, rs, N):
    """a neighbour of a configuration: merge two simple points, split a double point, or move a double point"""
    x, d = c['x'].copy(), c['d'].copy(); n = len(x); r = rs.random()
    if r < 0.35:                                             # merge two neighbouring simple points
        idx = [i for i in range(n - 1) if d[i] == 1 and d[i + 1] == 1]
        if idx:
            i = int(rs.choice(idx)); x[i] = 0.5 * (x[i] + x[i + 1]); d[i] = 2; x = np.delete(x, i + 1); d = np.delete(d, i + 1)
    elif r < 0.7:                                            # split a double point
        idx = np.nonzero(d == 2)[0]
        if len(idx):
            i = int(rs.choice(idx)); x = np.insert(x, i + 1, x[i] + 0.5); d[i] = 1; d = np.insert(d, i + 1, 1); x[i] -= 0.5
    else:                                                    # move a double point to a neighbouring site
        idx = [i for i in range(n - 1) if d[i] != d[i + 1]]
        if idx:
            i = int(rs.choice(idx)); d[i], d[i + 1] = d[i + 1], d[i]
    return x, d


def run(N, rounds, out, seed=0, warm=None, threads=9, log=print):
    rs = np.random.default_rng(seed); lp = RestrictedProgramme(N); t0 = time.time()
    meta = dict(program='law_cg.py', seed=seed, warm_start=os.path.basename(warm) if warm else None)
    for _ in range(3 * N):                                   # eigenvalue angles of Haar unitary matrices
        lp.add(haar_positions(N, rs), np.ones(N))
    for k in range(0, N // 2 + 1, max(1, N // 64)):          # lattices with k double points
        for _ in range(4):
            lp.add(*lattice_config(N, k, rs, jitter=0.0)); lp.add(*lattice_config(N, k, rs, jitter=0.15))
    if warm:                                                 # configurations of a shorter period, placed one after the other
        W = json.load(open(warm)); P = W['N']; parts = N // P; assert parts * P == N
        ws = np.array([c['w'] for c in W['law']]); ws = np.maximum(ws, 0); ws = ws / ws.sum()
        for c in (W['law'] if parts == 1 else []):           # same period: continue from that law
            lp.add(np.array(c['x']), np.array(c['d'], float))
        for _ in range(6 * N if parts > 1 else 0):
            xs = []; ds = []
            for q, a in enumerate(rs.choice(len(ws), size=parts, p=ws)):
                c = W['law'][a]; xx, dd = normalise(np.array(c['x']) + rs.uniform(0, P), np.array(c['d'], float), P)
                xs.append(q * P + xx); ds.append(dd)
            lp.add(np.concatenate(xs), np.concatenate(ds))
    p = lp.solve(); history = [p]
    log(f'N = {N}: start with {len(lp.cols)} columns, p = {p:.8f}  [{time.time() - t0:.0f} s]')
    for it in range(rounds):
        supp = [c for c, w in zip(lp.cols, lp.w) if w > 1e-9]
        cands = []
        for c in supp:                                       # perturb and mutate the support
            cands.append((c['x'] + rs.normal(0, 0.05, len(c['x'])), c['d']))
            cands.append(mutate(c, rs, N))
            cands.append(mutate(c, rs, N))
        for k in rs.integers(0, N // 2 + 1, size=16):
            cands.append(lattice_config(N, int(k), rs, jitter=0.2))
        t1 = time.time(); res = oracle(lp, cands, threads); t_kernel = time.time() - t1
        added = 0; best = 0.0; seen = set()
        for _, x, d in res:
            v = features(x, d, N); n1 = float((d == 1).sum()); rc = lp.reduced(v, n1)   # recomputed here, not taken from the kernel
            best = min(best, rc); key = (len(x), round(rc, 9))
            if rc < ACCEPT and key not in seen:              # equal keys: the same local minimum reached twice
                seen.add(key); lp.add(x, d, v); added += 1
        lp.prune(limit=10 * N, keep=6 * N)
        t1 = time.time(); p = lp.solve(); t_lp = time.time() - t1; history.append(p)
        log(f'round {it}: p = {p:.9f}  (1+p)/2 = {(1 + p) / 2:.9f}  added {added}, best reduced cost {best:.2e}, columns {len(lp.cols)}'
            f'  [kernel {t_kernel:.1f} s, LP {t_lp:.1f} s, total {time.time() - t0:.0f} s]')
        if it % 20 == 19:
            dump(lp, out, dict(meta, rounds=it + 1, finished=False))
        if added == 0 or (len(history) > STALL_ROUNDS and history[-1 - STALL_ROUNDS] - p < STALL_GAIN):
            break
    law = dump(lp, out, dict(meta, rounds=len(history) - 1, finished=True))
    doubles = sum(c['w'] * c['d'].count(2) for c in law)
    log(f'finished: p = {lp.p:.10f}, {len(law)} basic configurations, double points per period (weighted) {doubles:.3f}')


if __name__ == '__main__':
    N = int(sys.argv[1]); rounds = int(sys.argv[2]); out = sys.argv[3]
    seed = int(sys.argv[4]) if len(sys.argv) > 4 else 0
    warm = sys.argv[5] if len(sys.argv) > 5 and sys.argv[5] != '-' else None
    threads = int(sys.argv[6]) if len(sys.argv) > 6 else 9
    run(N, rounds, out, seed, warm, threads, log=lambda s: print(s, flush=True))


==> anc/law/law_check_iv.py <==
"""Second, independent check of a certified law (mpmath interval arithmetic; no FLINT).

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

Reads the exact data written by law_certify.py (rational positions and weights, integer marks) and
verifies again, with its own code:
  marks in {1, 2}; total multiplicity N in each configuration; points distinct and in [0, N);
  smallest gap; weights nonnegative with sum exactly 1;
  |N S(j) - j| <= tau for 0 < j < N, with S(j) = (1/N) sum_c w_c |sum_i d_i exp(2 pi i j x_i / N)|^2;
  the share of simple points p (exact rational).

usage: law_check_iv.py certified.json
"""
import sys, json
from fractions import Fraction as F
from mpmath import iv

iv.dps = 80


def ivq(q):
    return iv.mpf(q.numerator) / iv.mpf(q.denominator)


def main():
    L = json.load(open(sys.argv[1])); N = L['N']; tau = F(L['tau'])
    law = [dict(w=F(c['w']), x=[F(v) for v in c['x']], d=c['d']) for c in L['law']]
    assert sum(c['w'] for c in law) == 1 and all(c['w'] >= 0 for c in law)
    mingap = None
    for c in law:
        assert all(d in (1, 2) for d in c['d']) and sum(c['d']) == N and len(c['d']) == len(c['x'])
        xs = c['x']; assert all(0 <= v < N for v in xs) and all(xs[i] < xs[i + 1] for i in range(len(xs) - 1))
        g = min([xs[i + 1] - xs[i] for i in range(len(xs) - 1)] + [xs[0] + N - xs[-1]])
        mingap = g if mingap is None else min(mingap, g)
    twopi = 2 * iv.pi
    worst = 0
    for j in range(1, N):
        tot = iv.mpf(0)
        for c in law:
            re = iv.mpf(0); im = iv.mpf(0)
            for x, d in zip(c['x'], c['d']):
                ang = twopi * ivq(F(j) * x / N)
                re += d * iv.cos(ang); im += d * iv.sin(ang)
            tot += ivq(c['w']) * (re * re + im * im)
        dev = tot - j
        hi = max(abs(dev.a), abs(dev.b))
        assert hi <= ivq(tau).a, (j, hi)
        worst = max(worst, float(hi))
    p = sum(c['w'] * c['d'].count(1) for c in law) / N
    assert p == F(L['p'])
    print(f'N = {N}: {len(law)} configurations, smallest gap {float(mingap):.6f}')
    print(f'CHECKED (mpmath intervals): |N S(j) - j| <= {worst:.2e} <= tau = {float(tau):.0e} for 0 < j < {N}')
    print(f'p = {float(p):.12f} (same rational as in the file), (1 + p)/2 = {float((1 + p) / 2):.12f}')


if __name__ == '__main__':
    main()


==> anc/law/law_lp.py <==
"""A law of periodic marked configurations with the pair correlation of the zeros in the band:
statement of the problem, and a reference implementation of the search in pure Python.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

The production search is law_cg.py (same problem, linear programme kept in HiGHS, local
optimisation in C++). This file is kept as the reference: law_oracle_test.py checks the C++ kernel
against the optimiser here, and for small periods the search here can be run on its own. The
result of either search is a floating-point law; it is certified separately (law_certify.py).

Configurations: period N, points 0 <= x_1 < ... < x_n < N with marks d_i in {1, 2}, sum d_i = N.
Form factor of a configuration:  v_j = |sum_i d_i exp(2 pi i j x_i / N)|^2,  j = 1..N-1.
A law (weights w_c >= 0, sum 1) is admissible if  sum_c w_c v_{c,j} = j  for 0 < j < N, the values
for Haar unitary matrices of size N (E |tr U^j|^2 = j).  We minimise the mean share of simple
points  p = sum_c w_c n_1(c) / N  by linear programming with column generation: for dual prices
y_j the best new configuration minimises  n_1/N - sum_j y_j v_j, a ground-state problem for the
pair potential  -sum_j y_j cos(2 pi j t / N).

usage: law_lp.py N rounds out.json [seed [law_of_half_the_period.json]]
"""
import sys, json, time, os
os.environ.setdefault('OMP_NUM_THREADS', '1'); os.environ.setdefault('OPENBLAS_NUM_THREADS', '1')   # the matrices here are small: threads of the linear algebra library only slow it down
import numpy as np
from scipy.optimize import linprog, minimize


def features(x, d, N):
    j = np.arange(1, N)
    z = (d[None, :] * np.exp(2j * np.pi * np.outer(j, x) / N)).sum(axis=1)
    return (z.real ** 2 + z.imag ** 2)


def haar_positions(N, rs):
    z = (rs.normal(size=(N, N)) + 1j * rs.normal(size=(N, N))) / np.sqrt(2)
    q, r = np.linalg.qr(z)
    q = q * (np.diag(r) / np.abs(np.diag(r)))
    return np.sort(np.mod(np.angle(np.linalg.eigvals(q)), 2 * np.pi) * N / (2 * np.pi))


def lattice_config(N, k, rs, jitter=0.0):
    """N - 2k simple and k double points: sites of a lattice with spacing N/n, doubles at random sites"""
    n = N - k
    d = np.ones(n); d[rs.choice(n, size=k, replace=False)] = 2
    # put the points so that the multiplicity is spread evenly: position = centre of mass of its units
    c = np.cumsum(d); x = c - d / 2
    x = np.mod(x + rs.uniform(0, N) + jitter * rs.normal(size=n), N)
    o = np.argsort(x)
    return x[o], d[o]


class Law:
    def __init__(self, N, seed=0):
        self.N = N; self.rs = np.random.default_rng(seed); self.cols = []
    def add(self, x, d):
        x = np.mod(np.asarray(x, float), self.N); o = np.argsort(x); x = x[o]; d = np.asarray(d, float)[o]
        assert abs(d.sum() - self.N) < 1e-9
        self.cols.append(dict(x=x, d=d, v=features(x, d, self.N), n1=float((d == 1).sum())))
    def solve(self):
        N = self.N
        V = np.array([c['v'] for c in self.cols]).T                # (N-1, ncols)
        A = np.vstack([V, np.ones(V.shape[1])]); b = np.append(np.arange(1, N), 1.0)
        cost = np.array([c['n1'] for c in self.cols]) / N
        res = linprog(cost, A_eq=A, b_eq=b, bounds=(0, None), method='highs')
        if res.status != 0:
            return None
        self.w = res.x; self.y = res.eqlin.marginals; self.p = res.fun
        return res.fun
    def reduced(self, x, d):
        return float((d == 1).sum()) / self.N - self.y[:-1] @ features(np.mod(x, self.N), d, self.N) - self.y[-1]
    def improve(self, x, d, iters=200):
        """local minimum of the reduced cost over the positions, with all gaps at least GAP_MIN:
        gaps = GAP_MIN + (N - n GAP_MIN) softmax(u), first point at 0 (the features do not depend on a shift)"""
        N = self.N; y = self.y[:-1]; j = np.arange(1, N); n = len(x)
        x = np.sort(np.mod(x, N)); g = np.diff(np.append(x, x[0] + N))
        S = N - n * GAP_MIN
        u0 = np.log(np.maximum(g - GAP_MIN, 1e-6) / S)
        def fg(u):
            e = np.exp(u - u.max()); sm = e / e.sum()
            gaps = GAP_MIN + S * sm
            pos = np.concatenate(([0.0], np.cumsum(gaps[:-1])))
            ph = np.exp(2j * np.pi * np.outer(j, pos) / N)
            z = ph @ d
            val = -(y * (z.real ** 2 + z.imag ** 2)).sum()
            gx = -(2 * np.real(np.conj(z)[:, None] * ph * (2j * np.pi * j[:, None] / N)) * y[:, None]).sum(axis=0) * d
            a = np.zeros(n); a[:-1] = np.cumsum(gx[::-1])[::-1][1:]          # dG/dgap_k = sum_{i>k} dG/dx_i
            gu = S * (sm * a - sm * (sm @ a))
            return val, gu
        r = minimize(fg, u0, jac=True, method='L-BFGS-B', options=dict(maxiter=iters))
        e = np.exp(r.x - r.x.max()); gaps = GAP_MIN + S * e / e.sum()
        return np.concatenate(([0.0], np.cumsum(gaps[:-1])))


GAP_MIN = 0.5


def dump(L, out):
    supp = [(float(w), c) for c, w in zip(L.cols, L.w) if w > 1e-12]
    json.dump(dict(N=L.N, p=float(L.p), law=[dict(w=w, x=c['x'].tolist(), d=c['d'].astype(int).tolist()) for w, c in supp]), open(out, 'w'))
    return supp


def settle(L, x, d):
    x = np.sort(np.mod(x, L.N))
    return L.improve(x, d), d


def run(N, rounds, out, seed=0, log=print, warm=None):
    L = Law(N, seed); rs = L.rs; t0 = time.time()
    for _ in range(4 * N):
        L.add(haar_positions(N, rs), np.ones(N))
    for k in range(0, N // 2 + 1):
        for _ in range(6):
            L.add(*lattice_config(N, k, rs, jitter=0.0)); L.add(*lattice_config(N, k, rs, jitter=0.15))
    if warm:                                                        # columns made of configurations of a shorter period
        W = json.load(open(warm)); M = W['N']; parts = N // M; assert parts * M == N and parts >= 2
        ws = np.array([c['w'] for c in W['law']]); ws = ws / ws.sum()
        for _ in range(6 * N):
            xs = []; ds = []
            for q, a in enumerate(rs.choice(len(ws), size=parts, p=ws)):
                c = W['law'][a]; sh = rs.uniform(0, M); xx = np.mod(np.array(c['x']) + sh, M); o = np.argsort(xx)
                xs.append(q * M + xx[o]); ds.append(np.array(c['d'])[o])
            L.add(np.concatenate(xs), np.concatenate(ds))
    p = L.solve(); log(f'N = {N}: start with {len(L.cols)} columns, p = {p}')
    for it in range(rounds):
        added = 0; best = 0.0
        supp = [c for c, w in zip(L.cols, L.w) if w > 1e-9]
        cands = []
        for c in supp:                                              # perturb and mutate the support
            cands.append((c['x'] + rs.normal(0, 0.05, len(c['x'])), c['d']))
            x, d = c['x'].copy(), c['d'].copy()
            if rs.random() < 0.5 and (d == 1).sum() >= 2:           # merge two neighbouring simple points
                i = rs.integers(len(x) - 1)
                if d[i] == 1 and d[i + 1] == 1:
                    x[i] = 0.5 * (x[i] + x[i + 1]); d[i] = 2; x = np.delete(x, i + 1); d = np.delete(d, i + 1)
            elif (d == 2).any():                                    # split a double point
                i = rs.choice(np.nonzero(d == 2)[0])
                x = np.insert(x, i + 1, x[i] + 0.5); d[i] = 1; d = np.insert(d, i + 1, 1); x[i] -= 0.5
            cands.append((x, d))
        for k in rs.integers(0, N // 2 + 1, size=12):
            cands.append(lattice_config(N, int(k), rs, jitter=0.2))
        for x, d in cands:
            x2, d2 = settle(L, np.asarray(x, float), np.asarray(d, float))
            if x2 is None:
                continue
            rc = L.reduced(x2, d2)
            best = min(best, rc)
            if rc < -1e-9:
                L.add(x2, d2); added += 1
        p = L.solve()
        log(f'round {it}: p = {p:.6f}   ceiling (1+p)/2 = {(1 + p) / 2:.6f}   added {added}, best reduced cost {best:.2e}, columns {len(L.cols)}  [{time.time() - t0:.0f} s]')
        if it % 25 == 24:
            dump(L, out)
        if added == 0:
            break
    supp = dump(L, out)
    log(f'support: {len(supp)} configurations; double points per period (weighted): {sum(w * (c["d"] == 2).sum() for w, c in supp):.3f}')


if __name__ == '__main__':
    N = int(sys.argv[1]); rounds = int(sys.argv[2]); out = sys.argv[3]; seed = int(sys.argv[4]) if len(sys.argv) > 4 else 0
    warm = sys.argv[5] if len(sys.argv) > 5 else None
    run(N, rounds, out, seed, log=lambda s: print(s, flush=True), warm=warm)


==> anc/law/law_manifest.py <==
"""Record what a run of run_all.sh was made with: the exact source files, the binary, the build
flags, the tool versions and the machine, and the checksums of the results.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

Every file is listed with its SHA-256 checksum and with its git blob id. The blob id depends only
on the content of the file, so it is the same in every git repository: `git ls-tree -r HEAD` in a
repository that holds these files shows the same ids, and `git hash-object FILE` recomputes one.
This ties the results to file contents even if the run was not made from a commit.

usage: law_manifest.py out.json ["free text, for example when the run was started" [commit the sources were taken from]]
"""
import sys, os, json, hashlib, platform, subprocess, datetime, importlib.metadata

HERE = os.path.dirname(os.path.abspath(__file__))
SOURCES = ['run_all.sh', 'law_cg.py', 'law_lp.py', 'law_oracle.cpp', 'CMakeLists.txt', 'law_certify.py', 'law_check_iv.py']
OTHER = ['law_oracle_test.py', 'law_manifest.py', '.clang-format', '.clang-tidy']
PERIODS = (16, 32, 64, 128, 256)
PACKAGES = ['numpy', 'scipy', 'highspy', 'python-flint', 'mpmath']


def entry(name):
    path = os.path.join(HERE, name)
    if not os.path.exists(path):
        return None
    data = open(path, 'rb').read()
    mtime = datetime.datetime.fromtimestamp(os.path.getmtime(path)).astimezone().isoformat(timespec='seconds')
    return dict(file=name, bytes=len(data), sha256=hashlib.sha256(data).hexdigest(),
                git_blob=hashlib.sha1(b'blob %d\0' % len(data) + data).hexdigest(), modified=mtime)


def command(args):
    try:
        return subprocess.run(args, capture_output=True, text=True, cwd=HERE, timeout=30).stdout.strip()
    except (OSError, subprocess.SubprocessError):
        return ''


def first_line(path, key):
    try:
        return next((line.strip() for line in open(path) if key in line), '')
    except OSError:
        return ''


def main():
    out = sys.argv[1]; note = sys.argv[2] if len(sys.argv) > 2 else ''
    source_commit = sys.argv[3] if len(sys.argv) > 3 else ''
    build = os.path.join(HERE, 'build')
    results = [f'law{N}.json' for N in PERIODS] + [f'law{N}_certified.json' for N in PERIODS] \
        + [f'{kind}{N}.log' for kind in ('law', 'certify', 'check') for N in PERIODS]
    tracked = command(['git', 'ls-files', '--error-unmatch'] + SOURCES) != ''
    manifest = dict(
        written=datetime.datetime.now().astimezone().isoformat(timespec='seconds'),
        note=note,
        source_commit=source_commit,                       # as stated by the caller; the blob ids below are computed
        sources=[e for e in map(entry, SOURCES) if e],
        other_files=[e for e in map(entry, OTHER) if e],
        binary=entry(os.path.join('build', 'law_oracle')),
        build=dict(
            compiler=command(['c++', '--version']).split('\n')[0],
            cmake=command(['cmake', '--version']).split('\n')[0],
            build_type=first_line(os.path.join(build, 'CMakeCache.txt'), 'CMAKE_BUILD_TYPE:').split('=')[-1],
            flags_of_build_type=first_line(os.path.join(build, 'CMakeCache.txt'), 'CMAKE_CXX_FLAGS_RELEASE:').split('=', 1)[-1],
            flags=first_line(os.path.join(build, 'CMakeFiles', 'law_oracle.dir', 'flags.make'), 'CXX_FLAGS'),
            defines=first_line(os.path.join(build, 'CMakeFiles', 'law_oracle.dir', 'flags.make'), 'CXX_DEFINES'),
        ),
        python=dict(version=platform.python_version(),
                    packages={p: importlib.metadata.version(p) for p in PACKAGES}),
        machine=dict(architecture=platform.machine(),
                     processor=' / '.join(line.split(':', 1)[1].strip() for line in command(['lscpu']).split('\n')
                                          if line.startswith(('Vendor ID', 'Model name'))),
                     logical_cores=os.cpu_count(), system=platform.platform()),
        git=dict(repository_head=command(['git', 'rev-parse', 'HEAD']),
                 branch=command(['git', 'rev-parse', '--abbrev-ref', 'HEAD']),
                 sources_tracked_in_this_repository=tracked,
                 remark='' if tracked else (
                     'the files are an export of the commit named in source_commit; `git ls-tree -r` of that commit shows the same blob ids'
                     if source_commit else
                     'the sources were not under version control when this was written; the blob ids identify them')),
        results=[e for e in map(entry, results) if e],
    )
    with open(out, 'w') as fh:
        json.dump(manifest, fh, indent=1)
    print(f"{len(manifest['sources'])} source files, binary {manifest['binary']['sha256'][:16] if manifest['binary'] else 'missing'}, "
          f"{len(manifest['results'])} result files; tracked in git: {tracked}")


if __name__ == '__main__':
    main()


==> anc/law/law_oracle.cpp <==
// law_oracle.cpp
//
// Local optimisation of periodic marked point configurations. This program is the inner step of
// the column generation in law_cg.py, which searches for a probability law on periodic
// configurations of simple and double points with prescribed pair statistics. See law_lp.py for
// the mathematical problem and README.md for the role of the result.
//
// Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
// AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
// of the author, who is responsible for its content.
//
// Problem solved for each candidate configuration
// -----------------------------------------------
// Given the period N, prices y_1..y_{N-1}, marks d_i in {1, 2} with sum N and start positions,
// minimise over the positions x_i
//
//     G(x) = - sum_{j=1}^{N-1} y_j |sum_i d_i exp(2 pi i j x_i / N)|^2
//
// subject to all gaps, including the gap that closes the period, being at least minimumGap. The
// constraint is built into the parametrisation: gaps = minimumGap + (N - n minimumGap) softmax(u),
// with the first point at 0, because G does not depend on a common shift. The minimiser is L-BFGS
// with a backtracking (Armijo) line search.
//
// The output of this program carries no proof obligation. Every law that is published is verified
// afterwards by law_certify.py and law_check_iv.py in exact and interval arithmetic, and the
// driver recomputes every reduced cost itself.
//
// Input (text):   N minimumGap iterationLimit candidateCount
//                 y_1 .. y_{N-1}
//                 then for each candidate:  n / x_1 .. x_n (nondecreasing, in [0, N)) / d_1 .. d_n
// Output (text):  for each candidate:  G n / x_1 .. x_n
//
// Design rules
// ------------
// * No raw owning pointers, no pointer arithmetic, no C arrays, no C-style casts, no variadic
//   I/O. Storage is std::vector, access is through std::span; the build defines
//   _GLIBCXX_ASSERTIONS, so every element access is bounds-checked.
// * All external input is validated (ranges, finiteness, sizes, consistency) and limited in size
//   before it is used.
// * All memory is allocated before the optimisation starts; the optimisation does not allocate.
// * All loops have explicit bounds; there is no recursion.
// * Every variable is initialised; conversions are explicit; stream states are checked.
// * Errors are values (std::expected); this file contains no throw statement. Exceptions of the
//   standard library (allocation failure) are caught in main and at the boundary of each thread.
// * Threads share only read-only data. Each thread owns its scratch memory and writes only the
//   result slots of the candidates it processes.
//
// Build: see CMakeLists.txt, or
//   g++ -std=c++23 -O2 -march=native -fopenmp -D_GLIBCXX_ASSERTIONS -Wall -Wextra -Wpedantic
//       -Wconversion -Wsign-conversion -Wshadow -Wold-style-cast -Wcast-qual -Wuseless-cast
//       -Wdouble-promotion -Wfloat-equal -Wduplicated-cond -Wlogical-op -Wnull-dereference
//       -Werror -o law_oracle law_oracle.cpp

#include <algorithm>
#include <cmath>
#include <cstddef>
#include <cstdint>
#include <exception>
#include <expected>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numbers>
#include <span>
#include <string>
#include <string_view>
#include <utility>
#include <vector>

#ifdef _OPENMP
#include <omp.h>
#endif

namespace law {
namespace {

inline constexpr std::size_t kMaximumPeriod{4096U};
inline constexpr std::size_t kMaximumCandidateCount{100000U};
inline constexpr std::size_t kMaximumTotalPointCount{20000000U};
inline constexpr std::size_t kMaximumIterationLimit{100000U};
inline constexpr std::size_t kHistoryLength{10U};
inline constexpr std::size_t kLineSearchLimit{40U};
inline constexpr double kArmijoFraction{1.0e-4};
inline constexpr double kSmallestGapExcess{1.0e-6};
inline constexpr double kGradientTolerance{1.0e-22};
inline constexpr double kProgressTolerance{1.0e-13};
inline constexpr double kCurvatureTolerance{1.0e-14};

enum class ExitCode : std::uint8_t {
    Success = 0U,
    UsageError = 2U,
    InputError = 3U,
    OutputError = 4U,
    ComputationError = 5U
};

enum class Error : std::uint8_t {
    InconsistentSizes,
    CapacityExceeded,
    NonFiniteValue,
    OptimizerUnavailable,
    MalformedInput,
    InputTooLarge,
    UnexpectedException
};

struct Candidate {
    std::vector<double> positions{};
    std::vector<double> marks{};
};

struct Job {
    std::size_t period{};
    double minimumGap{};
    std::size_t iterationLimit{};
    std::vector<double> prices{};
    std::vector<Candidate> candidates{};
};

struct Result {
    double value{};
    std::vector<double> positions{};
};

// Scratch memory for one evaluation of the cost. The capacity is fixed at construction; setting
// the point count within the capacity does not allocate.
class Workspace {
  public:
    explicit Workspace(const std::size_t capacity) : capacity_{capacity} {
        softmax_.reserve(capacity);
        positions_.reserve(capacity);
        baseReal_.reserve(capacity);
        baseImaginary_.reserve(capacity);
        currentReal_.reserve(capacity);
        currentImaginary_.reserve(capacity);
        positionGradient_.reserve(capacity);
        gapGradient_.reserve(capacity);
    }

    [[nodiscard]] std::expected<void, Error> setPointCount(const std::size_t pointCount) {
        if (pointCount > capacity_) {
            return std::unexpected(Error::CapacityExceeded);
        }
        softmax_.assign(pointCount, 0.0);
        positions_.assign(pointCount, 0.0);
        baseReal_.assign(pointCount, 0.0);
        baseImaginary_.assign(pointCount, 0.0);
        currentReal_.assign(pointCount, 0.0);
        currentImaginary_.assign(pointCount, 0.0);
        positionGradient_.assign(pointCount, 0.0);
        gapGradient_.assign(pointCount, 0.0);
        return {};
    }

    [[nodiscard]] std::size_t pointCount() const noexcept {
        return positions_.size();
    }
    [[nodiscard]] std::span<const double> positions() const noexcept {
        return positions_;
    }
    [[nodiscard]] std::span<double> softmax() noexcept {
        return softmax_;
    }
    [[nodiscard]] std::span<double> mutablePositions() noexcept {
        return positions_;
    }
    [[nodiscard]] std::span<double> baseReal() noexcept {
        return baseReal_;
    }
    [[nodiscard]] std::span<double> baseImaginary() noexcept {
        return baseImaginary_;
    }
    [[nodiscard]] std::span<double> currentReal() noexcept {
        return currentReal_;
    }
    [[nodiscard]] std::span<double> currentImaginary() noexcept {
        return currentImaginary_;
    }
    [[nodiscard]] std::span<double> positionGradient() noexcept {
        return positionGradient_;
    }
    [[nodiscard]] std::span<double> gapGradient() noexcept {
        return gapGradient_;
    }

  private:
    std::size_t capacity_{};
    std::vector<double> softmax_{};
    std::vector<double> positions_{};
    std::vector<double> baseReal_{};
    std::vector<double> baseImaginary_{};
    std::vector<double> currentReal_{};
    std::vector<double> currentImaginary_{};
    std::vector<double> positionGradient_{};
    std::vector<double> gapGradient_{};
};

[[nodiscard]] double dotProduct(const std::span<const double> left, const std::span<const double> right) noexcept {
    const std::size_t count{std::min(left.size(), right.size())};
    double sum{0.0};
    for (std::size_t k = 0U; k < count; ++k) {
        sum += left[k] * right[k];
    }
    return sum;
}

void addScaled(const std::span<double> target, const double scale, const std::span<const double> source) noexcept {
    const std::size_t count{std::min(target.size(), source.size())};
    for (std::size_t k = 0U; k < count; ++k) {
        target[k] += scale * source[k];
    }
}

// The function G in the softmax parametrisation of the gaps. The prices must outlive this object.
class ReducedCost {
  public:
    ReducedCost(const std::size_t period, const double minimumGap, const std::span<const double> prices) noexcept
        : period_{period}, minimumGap_{minimumGap}, prices_{prices} {}

    // Returns G and writes its gradient with respect to the logits. After a successful call,
    // workspace.positions() holds the positions that belong to the logits.
    [[nodiscard]] std::expected<double, Error> evaluate(const std::span<const double> marks,
                                                        const std::span<const double> logits,
                                                        const std::span<double> gradient,
                                                        Workspace& workspace) const noexcept {
        const std::size_t pointCount{logits.size()};
        if ((period_ < 2U) || (prices_.size() != (period_ - 1U)) || (pointCount < 2U) || (marks.size() != pointCount) ||
            (gradient.size() != pointCount) || (workspace.pointCount() != pointCount)) {
            return std::unexpected(Error::InconsistentSizes);
        }
        // Views of exactly pointCount elements: every access below is bounds-checked against
        // pointCount, and the compiler can see that the loop bounds make the checks redundant.
        const std::span<double> softmax{workspace.softmax().first(pointCount)};
        const std::span<double> positions{workspace.mutablePositions().first(pointCount)};
        const std::span<double> baseReal{workspace.baseReal().first(pointCount)};
        const std::span<double> baseImaginary{workspace.baseImaginary().first(pointCount)};
        const std::span<double> currentReal{workspace.currentReal().first(pointCount)};
        const std::span<double> currentImaginary{workspace.currentImaginary().first(pointCount)};
        const std::span<double> positionGradient{workspace.positionGradient().first(pointCount)};
        const std::span<double> gapGradient{workspace.gapGradient().first(pointCount)};

        const double periodLength{static_cast<double>(period_)};
        const double freeLength{periodLength - (static_cast<double>(pointCount) * minimumGap_)};

        // softmax of the logits, computed relative to the largest one
        const double largestLogit{*std::ranges::max_element(logits)};
        double total{0.0};
        for (std::size_t k = 0U; k < pointCount; ++k) {
            softmax[k] = std::exp(logits[k] - largestLogit);
            total += softmax[k];
        }
        if (!std::isfinite(total) || !(total > 0.0)) {
            return std::unexpected(Error::NonFiniteValue);
        }
        for (std::size_t k = 0U; k < pointCount; ++k) {
            softmax[k] /= total;
        }

        // positions: the first point is at 0, the others follow by the gaps
        positions[0U] = 0.0;
        for (std::size_t k = 1U; k < pointCount; ++k) {
            positions[k] = positions[k - 1U] + minimumGap_ + (freeLength * softmax[k - 1U]);
        }

        const double angularStep{(2.0 * std::numbers::pi) / periodLength};
        for (std::size_t i = 0U; i < pointCount; ++i) {
            baseReal[i] = std::cos(angularStep * positions[i]);
            baseImaginary[i] = std::sin(angularStep * positions[i]);
            currentReal[i] = 1.0;
            currentImaginary[i] = 0.0;
            positionGradient[i] = 0.0;
        }

        // Sum over the frequencies. exp(2 pi i j x / N) is obtained from the previous frequency
        // by one multiplication. The two simd loops have no dependence between iterations: each
        // iteration reads and writes only element i of arrays that do not overlap.
        double value{0.0};
        for (std::size_t frequency = 1U; frequency < period_; ++frequency) {
            double sumReal{0.0};
            double sumImaginary{0.0};
#pragma omp simd reduction(+ : sumReal, sumImaginary)
            for (std::size_t i = 0U; i < pointCount; ++i) {
                const double nextReal{(currentReal[i] * baseReal[i]) - (currentImaginary[i] * baseImaginary[i])};
                const double nextImaginary{(currentReal[i] * baseImaginary[i]) + (currentImaginary[i] * baseReal[i])};
                currentReal[i] = nextReal;
                currentImaginary[i] = nextImaginary;
                sumReal += marks[i] * nextReal;
                sumImaginary += marks[i] * nextImaginary;
            }
            const double price{prices_[frequency - 1U]};
            value -= price * ((sumReal * sumReal) + (sumImaginary * sumImaginary));
            // d|z_j|^2 / dx_i = 2 d_i (2 pi j / N) (Im z_j Re e_ji - Re z_j Im e_ji)
            const double factor{-price * 2.0 * angularStep * static_cast<double>(frequency)};
#pragma omp simd
            for (std::size_t i = 0U; i < pointCount; ++i) {
                positionGradient[i] +=
                    factor * marks[i] * ((sumImaginary * currentReal[i]) - (sumReal * currentImaginary[i]));
            }
        }

        // chain rule: dG/dgap_k = sum_{i > k} dG/dx_i; the gap that closes the period moves no point
        double runningSum{0.0};
        gapGradient[pointCount - 1U] = 0.0;
        for (std::size_t k = pointCount - 1U; k > 0U; --k) {
            runningSum += positionGradient[k];
            gapGradient[k - 1U] = runningSum;
        }
        const double weightedMean{dotProduct(softmax, gapGradient)};
        for (std::size_t k = 0U; k < pointCount; ++k) {
            gradient[k] = freeLength * softmax[k] * (gapGradient[k] - weightedMean);
        }
        if (!std::isfinite(value)) {
            return std::unexpected(Error::NonFiniteValue);
        }
        return value;
    }

  private:
    std::size_t period_{};
    double minimumGap_{};
    std::span<const double> prices_{};
};

// Limited-memory BFGS with a backtracking line search. All storage is allocated in the constructor.
class LbfgsMinimizer {
  public:
    LbfgsMinimizer(const std::size_t capacity, const std::size_t iterationLimit)
        : capacity_{capacity}, iterationLimit_{iterationLimit}, workspace_{capacity} {
        gradient_.reserve(capacity);
        trialGradient_.reserve(capacity);
        trialPoint_.reserve(capacity);
        direction_.reserve(capacity);
        coefficient_.assign(kHistoryLength, 0.0);
        inverseCurvature_.assign(kHistoryLength, 0.0);
        stepHistory_.resize(kHistoryLength);
        gradientHistory_.resize(kHistoryLength);
        for (std::size_t slot = 0U; slot < kHistoryLength; ++slot) {
            stepHistory_[slot].reserve(capacity);
            gradientHistory_[slot].reserve(capacity);
        }
    }

    // Minimises the cost, starting from the given logits, which are overwritten by the final
    // ones. Returns the final value; positions() then holds the final positions.
    [[nodiscard]] std::expected<double, Error> minimise(const ReducedCost& cost, const std::span<const double> marks,
                                                        const std::span<double> logits) {
        const std::size_t pointCount{logits.size()};
        if (pointCount > capacity_) {
            return std::unexpected(Error::CapacityExceeded);
        }
        if (const auto sized = workspace_.setPointCount(pointCount); !sized.has_value()) {
            return std::unexpected(sized.error());
        }
        // within the reserved capacity: no allocation
        gradient_.assign(pointCount, 0.0);
        trialGradient_.assign(pointCount, 0.0);
        trialPoint_.assign(pointCount, 0.0);
        direction_.assign(pointCount, 0.0);
        for (std::size_t slot = 0U; slot < kHistoryLength; ++slot) {
            stepHistory_[slot].assign(pointCount, 0.0);
            gradientHistory_[slot].assign(pointCount, 0.0);
        }

        const auto startValue = cost.evaluate(marks, logits, gradient_, workspace_);
        if (!startValue.has_value()) {
            return std::unexpected(startValue.error());
        }
        double value{startValue.value()};
        std::size_t storedCount{0U};
        std::size_t nextSlot{0U};

        for (std::size_t iteration = 0U; iteration < iterationLimit_; ++iteration) {
            const double gradientSquared{dotProduct(gradient_, gradient_)};
            if (!(gradientSquared >= kGradientTolerance)) {
                break; // stationary point, or a gradient that is not a number
            }
            computeDirection(storedCount, nextSlot);
            double slope{dotProduct(gradient_, direction_)};
            if (!(slope < 0.0)) { // not a descent direction: restart from steepest descent
                for (std::size_t k = 0U; k < pointCount; ++k) {
                    direction_[k] = -gradient_[k];
                }
                slope = -gradientSquared;
                storedCount = 0U;
            }

            double stepLength{(storedCount == 0U) ? std::min(1.0, 1.0 / std::sqrt(gradientSquared)) : 1.0};
            double trialValue{value};
            bool accepted{false};
            for (std::size_t attempt = 0U; attempt < kLineSearchLimit; ++attempt) {
                for (std::size_t k = 0U; k < pointCount; ++k) {
                    trialPoint_[k] = logits[k] + (stepLength * direction_[k]);
                }
                const auto trial = cost.evaluate(marks, trialPoint_, trialGradient_, workspace_);
                if (trial.has_value() && (trial.value() <= (value + (kArmijoFraction * stepLength * slope)))) {
                    trialValue = trial.value();
                    accepted = true;
                    break;
                }
                if (!trial.has_value() && (trial.error() != Error::NonFiniteValue)) {
                    return std::unexpected(trial.error());
                }
                stepLength *= 0.5;
            }
            if (!accepted) {
                break;
            }

            double stepCurvature{0.0};
            const std::span<double> newestStep{stepHistory_[nextSlot]};
            const std::span<double> newestChange{gradientHistory_[nextSlot]};
            for (std::size_t k = 0U; k < pointCount; ++k) {
                newestStep[k] = trialPoint_[k] - logits[k];
                newestChange[k] = trialGradient_[k] - gradient_[k];
                stepCurvature += newestStep[k] * newestChange[k];
            }
            if (stepCurvature > kCurvatureTolerance) {
                inverseCurvature_[nextSlot] = 1.0 / stepCurvature;
                nextSlot = (nextSlot + 1U) % kHistoryLength;
                storedCount = std::min(storedCount + 1U, kHistoryLength);
            }
            std::ranges::copy(trialPoint_, logits.begin());
            std::ranges::copy(trialGradient_, gradient_.begin());
            const double decrease{value - trialValue};
            value = trialValue;
            if (decrease < (kProgressTolerance * (1.0 + std::abs(value)))) {
                break;
            }
        }
        // leave the workspace in the state of the final point
        return cost.evaluate(marks, logits, gradient_, workspace_);
    }

    [[nodiscard]] std::span<const double> positions() const noexcept {
        return workspace_.positions();
    }

  private:
    // Two-loop recursion: direction_ = -H gradient_, with H the L-BFGS approximation of the
    // inverse Hessian built from the stored steps.
    void computeDirection(const std::size_t storedCount, const std::size_t nextSlot) noexcept {
        const std::size_t pointCount{gradient_.size()};
        for (std::size_t k = 0U; k < pointCount; ++k) {
            direction_[k] = -gradient_[k];
        }
        for (std::size_t age = 0U; age < storedCount; ++age) {
            const std::size_t slot{((nextSlot + kHistoryLength) - 1U - age) % kHistoryLength};
            coefficient_[slot] = inverseCurvature_[slot] * dotProduct(stepHistory_[slot], direction_);
            addScaled(direction_, -coefficient_[slot], gradientHistory_[slot]);
        }
        if (storedCount > 0U) {
            const std::size_t newest{((nextSlot + kHistoryLength) - 1U) % kHistoryLength};
            const double curvature{dotProduct(gradientHistory_[newest], gradientHistory_[newest])};
            if (curvature > 0.0) {
                const double scale{dotProduct(stepHistory_[newest], gradientHistory_[newest]) / curvature};
                for (std::size_t k = 0U; k < pointCount; ++k) {
                    direction_[k] *= scale;
                }
            }
        }
        for (std::size_t age = storedCount; age > 0U; --age) {
            const std::size_t slot{((nextSlot + kHistoryLength) - age) % kHistoryLength};
            const double correction{inverseCurvature_[slot] * dotProduct(gradientHistory_[slot], direction_)};
            addScaled(direction_, coefficient_[slot] - correction, stepHistory_[slot]);
        }
    }

    std::size_t capacity_{};
    std::size_t iterationLimit_{};
    Workspace workspace_;
    std::vector<double> gradient_{};
    std::vector<double> trialGradient_{};
    std::vector<double> trialPoint_{};
    std::vector<double> direction_{};
    std::vector<double> coefficient_{};
    std::vector<double> inverseCurvature_{};
    std::vector<std::vector<double>> stepHistory_{};
    std::vector<std::vector<double>> gradientHistory_{};
};

// Reads `count` finite numbers. Returns false if the stream fails or a number is not finite.
[[nodiscard]] bool readNumbers(std::istream& input, const std::size_t count, std::vector<double>& numbers) {
    numbers.assign(count, 0.0);
    for (double& number : numbers) {
        if (!(input >> number) || !std::isfinite(number)) {
            return false;
        }
    }
    return true;
}

// Reads `count` marks, each 1 or 2, and checks that their sum is the period.
[[nodiscard]] bool readMarks(std::istream& input, const std::size_t count, const std::size_t period,
                             std::vector<double>& marks) {
    marks.assign(count, 0.0);
    std::size_t markSum{0U};
    for (double& mark : marks) {
        std::uint32_t markValue{0U};
        if (!(input >> markValue) || ((markValue != 1U) && (markValue != 2U))) {
            return false;
        }
        mark = static_cast<double>(markValue);
        markSum += static_cast<std::size_t>(markValue);
    }
    return markSum == period;
}

// Reads and validates a job.
[[nodiscard]] std::expected<Job, Error> readJob(std::istream& input) {
    Job job{};
    std::size_t candidateCount{0U};
    if (!(input >> job.period >> job.minimumGap >> job.iterationLimit >> candidateCount)) {
        return std::unexpected(Error::MalformedInput);
    }
    if ((job.period < 2U) || !std::isfinite(job.minimumGap) || !(job.minimumGap > 0.0) || (job.iterationLimit < 1U)) {
        return std::unexpected(Error::MalformedInput);
    }
    if ((job.period > kMaximumPeriod) || (job.iterationLimit > kMaximumIterationLimit) ||
        (candidateCount > kMaximumCandidateCount)) {
        return std::unexpected(Error::InputTooLarge);
    }
    if (!readNumbers(input, job.period - 1U, job.prices)) {
        return std::unexpected(Error::MalformedInput);
    }
    const double periodLength{static_cast<double>(job.period)};
    std::size_t totalPointCount{0U};
    job.candidates.reserve(candidateCount);
    for (std::size_t index = 0U; index < candidateCount; ++index) {
        std::size_t pointCount{0U};
        if (!(input >> pointCount) || (pointCount < 2U) || (pointCount > job.period)) {
            return std::unexpected(Error::MalformedInput);
        }
        if (!((static_cast<double>(pointCount) * job.minimumGap) < periodLength)) {
            return std::unexpected(Error::MalformedInput);
        }
        totalPointCount += pointCount;
        if (totalPointCount > kMaximumTotalPointCount) {
            return std::unexpected(Error::InputTooLarge);
        }
        Candidate candidate{};
        if (!readNumbers(input, pointCount, candidate.positions) ||
            !readMarks(input, pointCount, job.period, candidate.marks)) {
            return std::unexpected(Error::MalformedInput);
        }
        double previousPosition{0.0};
        for (const double position : candidate.positions) {
            if (!(position >= previousPosition) || !(position < periodLength)) {
                return std::unexpected(Error::MalformedInput);
            }
            previousPosition = position;
        }
        job.candidates.push_back(std::move(candidate));
    }
    return job;
}

// Start logits from the gaps of the given positions. Gaps below the minimum are raised to it.
void logitsFromPositions(const std::span<const double> positions, const double periodLength, const double minimumGap,
                         const std::span<double> logits) noexcept {
    const std::size_t pointCount{std::min(positions.size(), logits.size())};
    const double freeLength{periodLength - (static_cast<double>(pointCount) * minimumGap)};
    for (std::size_t k = 0U; k < pointCount; ++k) {
        const double nextPosition{((k + 1U) < pointCount) ? positions[k + 1U] : (positions[0U] + periodLength)};
        const double gapExcess{std::max((nextPosition - positions[k]) - minimumGap, kSmallestGapExcess)};
        logits[k] = std::log(gapExcess / freeLength);
    }
}

[[nodiscard]] std::size_t maximumThreadCount() noexcept {
#ifdef _OPENMP
    return static_cast<std::size_t>(std::max(omp_get_max_threads(), 1));
#else
    return 1U;
#endif
}

[[nodiscard]] std::size_t currentThreadIndex() noexcept {
#ifdef _OPENMP
    return static_cast<std::size_t>(std::max(omp_get_thread_num(), 0));
#else
    return 0U;
#endif
}

// Optimises candidates one at a time with its own scratch memory. Each thread has one such object.
class CandidateOptimizer {
  public:
    CandidateOptimizer(const std::size_t capacity, const std::size_t iterationLimit)
        : minimizer_{capacity, iterationLimit} {
        logits_.reserve(capacity);
    }

    [[nodiscard]] std::expected<void, Error> optimise(const Job& job, const ReducedCost& cost,
                                                      const Candidate& candidate, Result& result) {
        const std::size_t pointCount{candidate.positions.size()};
        if ((pointCount > job.period) || (candidate.marks.size() != pointCount) ||
            (result.positions.size() != pointCount)) {
            return std::unexpected(Error::InconsistentSizes);
        }
        logits_.assign(pointCount, 0.0); // within the reserved capacity: no allocation
        logitsFromPositions(candidate.positions, static_cast<double>(job.period), job.minimumGap, logits_);
        const auto value = minimizer_.minimise(cost, candidate.marks, logits_);
        if (!value.has_value()) {
            return std::unexpected(value.error());
        }
        const std::span<const double> finalPositions{minimizer_.positions()};
        if (finalPositions.size() != pointCount) {
            return std::unexpected(Error::InconsistentSizes);
        }
        result.value = value.value();
        std::ranges::copy(finalPositions, result.positions.begin());
        return {};
    }

  private:
    LbfgsMinimizer minimizer_;
    std::vector<double> logits_{};
};

// Optimises all candidates. Fails if any candidate fails.
[[nodiscard]] std::expected<std::vector<Result>, Error> optimiseAll(const Job& job) {
    const std::size_t candidateCount{job.candidates.size()};
    std::vector<Result> results(candidateCount);
    for (std::size_t index = 0U; index < candidateCount; ++index) {
        results[index].positions.assign(job.candidates[index].positions.size(), 0.0);
    }
    const std::size_t threadCount{maximumThreadCount()};
    std::vector<CandidateOptimizer> optimizers{};
    optimizers.reserve(threadCount);
    for (std::size_t thread = 0U; thread < threadCount; ++thread) {
        optimizers.emplace_back(job.period, job.iterationLimit);
    }
    const ReducedCost cost{job.period, job.minimumGap, job.prices};
    bool failed{false};
    Error firstError{Error::UnexpectedException};

#pragma omp parallel for schedule(dynamic) default(none)                                                               \
    shared(job, cost, results, optimizers, failed, firstError, candidateCount)
    for (std::size_t index = 0U; index < candidateCount; ++index) {
        Error error{Error::UnexpectedException};
        bool succeeded{false};
        try {
            const std::size_t threadIndex{currentThreadIndex()};
            if (threadIndex < optimizers.size()) {
                const auto outcome = optimizers[threadIndex].optimise(job, cost, job.candidates[index], results[index]);
                succeeded = outcome.has_value();
                if (!succeeded) {
                    error = outcome.error();
                }
            } else {
                error = Error::OptimizerUnavailable;
            }
        } catch (...) {
            succeeded = false;
        }
        if (!succeeded) {
#pragma omp critical(lawOracleFailure)
            {
                if (!failed) {
                    failed = true;
                    firstError = error;
                }
            }
        }
    }
    if (failed) {
        return std::unexpected(firstError);
    }
    return results;
}

[[nodiscard]] bool writeResults(std::ostream& output, const std::span<const Result> results) {
    output << std::setprecision(std::numeric_limits<double>::max_digits10);
    for (const Result& result : results) {
        output << result.value << ' ' << result.positions.size() << '\n';
        for (const double position : result.positions) {
            output << position << ' ';
        }
        output << '\n';
    }
    output.flush();
    return output.good();
}

[[nodiscard]] std::string_view describe(const Error error) noexcept {
    switch (error) {
    case Error::InconsistentSizes:
        return "inconsistent sizes";
    case Error::CapacityExceeded:
        return "capacity exceeded";
    case Error::NonFiniteValue:
        return "a value is not finite";
    case Error::OptimizerUnavailable:
        return "no scratch memory for a thread";
    case Error::MalformedInput:
        return "the input is malformed";
    case Error::InputTooLarge:
        return "the input exceeds the size limits";
    case Error::UnexpectedException:
        return "unexpected exception";
    }
    return "unknown error";
}

[[nodiscard]] ExitCode run(const std::span<const std::string> arguments) {
    if (arguments.size() != 3U) {
        std::cerr << "usage: law_oracle input.txt output.txt\n";
        return ExitCode::UsageError;
    }
    std::ifstream input{arguments[1U]};
    if (!input.is_open()) {
        std::cerr << "law_oracle: cannot open the input file\n";
        return ExitCode::InputError;
    }
    const std::expected<Job, Error> job{readJob(input)};
    if (!job.has_value()) {
        std::cerr << "law_oracle: " << describe(job.error()) << '\n';
        return ExitCode::InputError;
    }
    const std::expected<std::vector<Result>, Error> results{optimiseAll(job.value())};
    if (!results.has_value()) {
        std::cerr << "law_oracle: the optimisation failed: " << describe(results.error()) << '\n';
        return ExitCode::ComputationError;
    }
    std::ofstream output{arguments[2U]};
    if (!output.is_open() || !writeResults(output, results.value())) {
        std::cerr << "law_oracle: cannot write the output file\n";
        return ExitCode::OutputError;
    }
    return ExitCode::Success;
}

} // namespace
} // namespace law

int main(const int argumentCount, const char* const argumentValues[]) {
    law::ExitCode exitCode{law::ExitCode::ComputationError};
    try {
        const std::span<const char* const> rawArguments{argumentValues,
                                                        static_cast<std::size_t>(std::max(argumentCount, 0))};
        std::vector<std::string> arguments{};
        arguments.reserve(rawArguments.size());
        for (const char* const argument : rawArguments) {
            arguments.emplace_back((argument != nullptr) ? argument : "");
        }
        exitCode = law::run(arguments);
    } catch (const std::exception& error) {
        std::cerr << "law_oracle: " << error.what() << '\n';
    } catch (...) {
        std::cerr << "law_oracle: unknown error\n";
    }
    return static_cast<int>(exitCode);
}


==> anc/law/law_oracle_test.py <==
"""Tests of law_oracle, the C++ kernel of the search.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

1. Agreement with the Python reference (law_lp.py) on the same problems: the value reported by the
   kernel equals the value recomputed in Python; the results respect the minimum gap, are not
   worse than the start, and are stationary; the reference optimiser (SciPy L-BFGS-B), started
   from a result of the kernel, does not find a lower value.
2. The result does not depend on the number of threads (identical output files).
3. Malformed and oversized input is rejected with the documented exit codes.
4. The same runs under AddressSanitizer and UndefinedBehaviorSanitizer (build_san/law_oracle).

usage: law_oracle_test.py            (needs build/law_oracle and build_san/law_oracle, see CMakeLists.txt)
"""
import os, subprocess, sys, tempfile
import numpy as np
import law_lp, law_cg

HERE = os.path.dirname(os.path.abspath(__file__))
RELEASE = os.path.join(HERE, 'build', 'law_oracle')
SANITIZE = os.path.join(HERE, 'build_san', 'law_oracle')
SAN_ENV = dict(ASAN_OPTIONS='detect_leaks=1:abort_on_error=0', UBSAN_OPTIONS='halt_on_error=1:print_stacktrace=1')


def problem(N, seed, count):
    """prices from a small linear programme, and random starting configurations"""
    L = law_lp.Law(N, seed); rs = L.rs
    for _ in range(3 * N):
        L.add(law_lp.haar_positions(N, rs), np.ones(N))
    for k in range(0, N // 2 + 1):
        L.add(*law_lp.lattice_config(N, k, rs, jitter=0.1))
    assert L.solve() is not None
    cands = [law_lp.lattice_config(N, int(k), rs, jitter=0.3) for k in rs.integers(0, N // 2 + 1, size=count)]
    return L, cands


def gradient_norm(L, x, d):
    """norm of the gradient of the reduced cost in the coordinates of the optimiser (the logits of the gaps)"""
    N = L.N; y = L.y[:-1]; j = np.arange(1, N); n = len(x); S = N - n * law_lp.GAP_MIN
    ph = np.exp(2j * np.pi * np.outer(j, x) / N); z = ph @ d
    gx = -(2 * np.real(np.conj(z)[:, None] * ph * (2j * np.pi * j[:, None] / N)) * y[:, None]).sum(axis=0) * d
    gaps = np.diff(np.append(x, x[0] + N)); sm = (gaps - law_lp.GAP_MIN) / S
    a = np.zeros(n); a[:-1] = np.cumsum(gx[::-1])[::-1][1:]
    return float(np.linalg.norm(S * (sm * a - sm * (sm @ a))))


def run(binary, text, threads=1, extra_env=None):
    with tempfile.TemporaryDirectory() as td:
        fin, fout = os.path.join(td, 'in.txt'), os.path.join(td, 'out.txt')
        open(fin, 'w').write(text)
        env = dict(os.environ, OMP_NUM_THREADS=str(threads), **(extra_env or {}))
        r = subprocess.run([binary, fin, fout], env=env, capture_output=True, text=True)
        return r.returncode, r.stderr.strip(), (open(fout).read() if os.path.exists(fout) else None)


def job_text(L, cands, iters=300):
    with tempfile.TemporaryDirectory() as td:
        path = os.path.join(td, 'job.txt')
        law_cg.write_job(path, L.N, L.y[:-1], [law_cg.normalise(x, d, L.N) for x, d in cands], iters)
        return open(path).read()


def main():
    failures = 0
    def check(name, ok, detail=''):
        nonlocal failures
        failures += 0 if ok else 1
        print(f'{"ok  " if ok else "FAIL"} {name}{"  " + detail if detail else ""}', flush=True)

    # 1. agreement with the Python reference
    for N, seed in ((16, 1), (32, 2), (64, 3)):
        L, cands = problem(N, seed, 60)
        res = law_cg.oracle(L, cands, threads=2, iters=5000, binary=RELEASE)      # run to convergence
        starts = [law_cg.normalise(x, d, N) for x, d in cands]
        cpp = np.array([L.reduced(x, d) for _, x, d in res])
        own = np.array([v + float((d == 1).sum()) / N - L.y[-1] for v, x, d in res])
        gaps = min(np.diff(np.append(x, x[0] + N)).min() for _, x, d in res)
        grad = max(gradient_norm(L, x, d) for _, x, d in res)
        legal = [i for i, (x, d) in enumerate(starts) if np.diff(np.append(x, x[0] + N)).min() >= law_lp.GAP_MIN + 1e-6]
        rise = max(cpp[i] - L.reduced(*starts[i]) for i in legal)
        polished = np.array([L.reduced(L.improve(x, d, iters=300), d) for _, x, d in res])
        check(f'N = {N}: value reported by the kernel equals the value recomputed in Python', np.abs(cpp - own).max() < 1e-9, f'max difference {np.abs(cpp - own).max():.1e}')
        check(f'N = {N}: all gaps at least {law_lp.GAP_MIN}', gaps >= law_lp.GAP_MIN - 1e-9, f'smallest gap {gaps:.6f}')
        check(f'N = {N}: no result is worse than its start', rise <= 1e-9, f'{len(legal)} starts with legal gaps')
        check(f'N = {N}: results are stationary', grad < 1e-4, f'largest gradient {grad:.1e}')
        gain = ((cpp - polished) / (1 + np.abs(cpp))).max()
        check(f'N = {N}: the reference optimiser does not improve the results', gain < 1e-7, f'largest relative gain {gain:.1e}')

    # 2. independence of the number of threads, and 4. sanitizers
    L, cands = problem(32, 5, 40); text = job_text(L, cands)
    outs = [run(RELEASE, text, threads=t) for t in (1, 2, 5)]
    check('the output does not depend on the number of threads', all(o[0] == 0 for o in outs) and outs[0][2] == outs[1][2] == outs[2][2])
    code, err, out = run(SANITIZE, text, threads=3, extra_env=SAN_ENV)
    check('sanitizer build: valid job runs without a report', code == 0 and err == '' and out is not None, err[:200])

    # 3. malformed input, with both builds
    N = L.N; prices = ' '.join(repr(float(v)) for v in L.y[:-1])
    def cand(n, xs, ds):
        return f'{n}\n{xs}\n{ds}\n'
    ones = ' '.join(['1'] * N); grid = ' '.join(str(float(i)) for i in range(N))
    cases = {
        'empty file': ('', 3),
        'text instead of numbers': ('abc def\n', 3),
        'period 1': (f'1 0.5 10 0\n\n', 3),
        'negative period': (f'-4 0.5 10 0\n1 1 1\n', 3),
        'period above the limit': (f'100000 0.5 10 0\n', 3),
        'gap not positive': (f'{N} 0.0 10 0\n{prices}\n', 3),
        'gap not a number': (f'{N} nan 10 0\n{prices}\n', 3),
        'iteration limit 0': (f'{N} 0.5 0 0\n{prices}\n', 3),
        'too many candidates': (f'{N} 0.5 10 99999999\n{prices}\n', 3),
        'too few prices': (f'{N} 0.5 10 0\n1.0 2.0\n', 3),
        'infinite price': (f'{N} 0.5 10 0\n' + prices.replace(prices.split()[0], 'inf', 1) + '\n', 3),
        'candidate missing': (f'{N} 0.5 10 1\n{prices}\n', 3),
        'more points than the period': (f'{N} 0.5 10 1\n{prices}\n' + cand(N + 1, grid + ' 0.5', ones + ' 1'), 3),
        'one point only': (f'{N} 0.5 10 1\n{prices}\n' + cand(1, '0.0', str(N)), 3),
        'mark 3': (f'{N} 0.5 10 1\n{prices}\n' + cand(N, grid, ones.replace('1', '3', 1)), 3),
        'mark 1.5': (f'{N} 0.5 10 1\n{prices}\n' + cand(N, grid, ones.replace('1', '1.5', 1)), 3),
        'marks do not sum to the period': (f'{N} 0.5 10 1\n{prices}\n' + cand(N - 1, ' '.join(grid.split()[:-1]), ' '.join(['1'] * (N - 1))), 3),
        'positions not sorted': (f'{N} 0.5 10 1\n{prices}\n' + cand(N, ' '.join(reversed(grid.split())), ones), 3),
        'position outside the period': (f'{N} 0.5 10 1\n{prices}\n' + cand(N, ' '.join(grid.split()[:-1]) + f' {float(N)}', ones), 3),
        'negative position': (f'{N} 0.5 10 1\n{prices}\n' + cand(N, '-1.0 ' + ' '.join(grid.split()[1:]), ones), 3),
        'no room for the minimum gap': (f'{N} 1.0 10 1\n{prices}\n' + cand(N, grid, ones), 3),
        'truncated positions': (f'{N} 0.5 10 1\n{prices}\n{N}\n0.0 1.0\n', 3),
        'no candidates (valid)': (f'{N} 0.5 10 0\n{prices}\n', 0),
        'coincident points (valid, raised to the minimum gap)': (f'{N} 0.5 10 1\n{prices}\n' + cand(N, ' '.join(['0.0'] * N), ones), 0),
    }
    for name, (text, expected) in cases.items():
        for label, binary, env in (('release', RELEASE, None), ('sanitizer', SANITIZE, SAN_ENV)):
            code, err, out = run(binary, text, extra_env=env)
            clean = 'ERROR' not in err and 'runtime error' not in err
            check(f'{label}: {name} -> exit code {expected}', code == expected and clean and ((out is not None) == (expected == 0)), f'got {code}: {err[:80]}' if code != expected or not clean else '')
    r = subprocess.run([RELEASE], capture_output=True, text=True)
    check('no arguments -> exit code 2', r.returncode == 2)
    r = subprocess.run([RELEASE, '/nonexistent/in.txt', '/nonexistent/out.txt'], capture_output=True, text=True)
    check('missing input file -> exit code 3', r.returncode == 3)
    with tempfile.TemporaryDirectory() as td:
        fin = os.path.join(td, 'in.txt'); open(fin, 'w').write(f'{N} 0.5 10 0\n{prices}\n')
        r = subprocess.run([RELEASE, fin, '/nonexistent/dir/out.txt'], capture_output=True, text=True)
        check('output file cannot be written -> exit code 4', r.returncode == 4)

    print(f'\n{"ALL TESTS PASSED" if failures == 0 else str(failures) + " TESTS FAILED"}')
    sys.exit(0 if failures == 0 else 1)


if __name__ == '__main__':
    main()


==> anc/law/run_all.sh <==
#!/bin/bash
# The pipeline that produced the published laws: build the kernel, then for the periods
# 16, 32, 64, 128 and 256 search (each period starts from the law of the previous one) and
# certify; at the end verify every certified law again with independent code.
#
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
#
# usage: PYTHON=python3 THREADS=9 ./run_all.sh        (several hours for period 256)
set -euo pipefail
cd "$(dirname "$0")"
PYTHON=${PYTHON:-python3}
THREADS=${THREADS:-9}

cmake -S . -B build -DCMAKE_BUILD_TYPE=Release > build.log 2>&1
cmake --build build >> build.log 2>&1

previous=-
for spec in 16:300 32:600 64:1500 128:2500 256:3500; do
    N=${spec%%:*}; rounds=${spec##*:}
    "$PYTHON" law_cg.py "$N" "$rounds" "law$N.json" 0 "$previous" "$THREADS" > "law$N.log" 2>&1
    "$PYTHON" law_certify.py "law$N.json" "law${N}_certified.json" > "certify$N.log" 2>&1
    previous="law$N.json"
done
for N in 16 32 64 128 256; do
    "$PYTHON" law_check_iv.py "law${N}_certified.json" > "check$N.log" 2>&1
done
echo "all periods searched, certified and checked" > run_all.done


==> anc/law/run_manifest.json <==
{
 "written": "2026-10-04T23:09:45+02:00",
 "note": "run_all.sh run in a clean export (git archive) of the commit, started 2026-10-04 21:01:57 +0200 with THREADS=9, seed 0",
 "source_commit": "9160a699aa88f9c816754b891376dbb5f3312af8",
 "sources": [
  {
   "file": "run_all.sh",
   "bytes": 1260,
   "sha256": "83c02f0a1e3281a4a4d7411d2fe5ef1bd6c142d56e60d9ad3acc07cc5446aca9",
   "git_blob": "c005768b5117b770dcd6c3e51e911ce57a106e82",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": "law_cg.py",
   "bytes": 11343,
   "sha256": "1dd2d3905d7c09e2b5bfc3ddef04795f473d03f88dbe544abd133aec8b036f83",
   "git_blob": "b7129e690aed18bb429f0a77e8ec180e18c29da5",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": "law_lp.py",
   "bytes": 8519,
   "sha256": "3307208de023c09f5981d9b472c7808f8f449aae81d208edb5e54ee99a5e4d7f",
   "git_blob": "152567ab1d984c351ba19d5f7b2f24ad9361f283",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": "law_oracle.cpp",
   "bytes": 32302,
   "sha256": "61a23e162a7b37a6b6c9a9c1c7cab82569269f77a51e3e55ff2c98173e3f3546",
   "git_blob": "ac2d796c34c5d047f70a507f7e5cb67b79c2ddfb",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": "CMakeLists.txt",
   "bytes": 1773,
   "sha256": "daa1e975ec721bfede68f3606fcc5d1127c4bfebe34416e37b9e20ef000232eb",
   "git_blob": "844df42832e0407bfad228c316ea514dabfb9452",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": "law_certify.py",
   "bytes": 4428,
   "sha256": "280d3e634e70341b64a25f806d106addaef6c7c0b66518ad33871e298125d8d9",
   "git_blob": "2710a200e24513a1f56c554d4e642f55dd0c136f",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": "law_check_iv.py",
   "bytes": 2484,
   "sha256": "867f781408f1f1e4867e58a38be6bd61e26ecee4dbd4c8ebe7ddbd1cb50f8093",
   "git_blob": "1c6561363b3633b05a23bccc2954229d8eb7c331",
   "modified": "2026-10-04T19:58:45+02:00"
  }
 ],
 "other_files": [
  {
   "file": "law_oracle_test.py",
   "bytes": 9033,
   "sha256": "a6e7f97400d525505ef62e2818a9dfbdcede1761650c8935be9a28018e19bc0a",
   "git_blob": "dbb1e7f7d754cb7e5f230c654c529c6e6e734628",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": "law_manifest.py",
   "bytes": 5034,
   "sha256": "facadff6a7cc6cb8b879f7337d653d90c5e89fa0950e5bed246355e20dd2151a",
   "git_blob": "026a5ff15297ab50b25b698a9baafb80dcc4116d",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": ".clang-format",
   "bytes": 395,
   "sha256": "59b3d9a4a95a9267feb23fb00aaad3b4dcab57a89d5c50786f6d0aa6a1dd1424",
   "git_blob": "1ad2ca019d6d89704933cc77f691264eb5f9fefb",
   "modified": "2026-10-04T19:58:45+02:00"
  },
  {
   "file": ".clang-tidy",
   "bytes": 1885,
   "sha256": "03473f011be65a24f04c7df2d2c01a0841098107da3e74df38999bf820632efa",
   "git_blob": "62828c9a2183d2c69da0593f99257834a4e48554",
   "modified": "2026-10-04T19:58:45+02:00"
  }
 ],
 "binary": {
  "file": "build/law_oracle",
  "bytes": 76616,
  "sha256": "659907964b92fe023bd2071eae909e2c85ec4a3ee35b8f17b61bcd2663fb1d8d",
  "git_blob": "1d8a9441674aadb7a55e690d55cc650448086696",
  "modified": "2026-10-04T21:01:58+02:00"
 },
 "build": {
  "compiler": "c++ (Ubuntu 15.2.0-4ubuntu4) 15.2.0",
  "cmake": "cmake version 3.31.6",
  "build_type": "Release",
  "flags_of_build_type": "-O3 -DNDEBUG",
  "flags": "CXX_FLAGS = -O3 -DNDEBUG -std=c++23 -Wall -Wextra -Wpedantic -Wconversion -Wsign-conversion -Wshadow -Wold-style-cast -Wcast-qual -Wdouble-promotion -Wfloat-equal -Wnull-dereference -Werror -Wuseless-cast -Wduplicated-cond -Wlogical-op -march=native -fopenmp",
  "defines": "CXX_DEFINES = -D_GLIBCXX_ASSERTIONS"
 },
 "python": {
  "version": "3.13.7",
  "packages": {
   "numpy": "2.5.3",
   "scipy": "1.18.1",
   "highspy": "1.15.1",
   "python-flint": "0.9.0",
   "mpmath": "1.4.1"
  }
 },
 "machine": {
  "architecture": "aarch64",
  "processor": "Apple / -",
  "logical_cores": 12,
  "system": "Linux-6.17.0-41-generic-aarch64-with-glibc2.42"
 },
 "git": {
  "repository_head": "71ccae14af23ee5ad4ef812d390d1944ed98fed9",
  "branch": "main",
  "sources_tracked_in_this_repository": false,
  "remark": "the files are an export of the commit named in source_commit; `git ls-tree -r` of that commit shows the same blob ids"
 },
 "results": [
  {
   "file": "law16.json",
   "bytes": 5422,
   "sha256": "ab965d4962f8811dde67b4f45115b2af3bc0000731df90a354397b91d1355d85",
   "git_blob": "8475350965b6129ff6069950328c471eb79a38d3",
   "modified": "2026-10-04T21:01:59+02:00"
  },
  {
   "file": "law32.json",
   "bytes": 20438,
   "sha256": "330b7057ee14a07759ff7e93fd365d2137ea106c04708bd6330ce3717afcb5aa",
   "git_blob": "9c9a120183586d005c5e1fee840c0c685da1244f",
   "modified": "2026-10-04T21:02:02+02:00"
  },
  {
   "file": "law64.json",
   "bytes": 78981,
   "sha256": "e32462842d4d3b46ae8fc6c8206d1164024739568b551bddf752a0f2a22a27e6",
   "git_blob": "57be803dadbf3a52964e86c1523797045d766e70",
   "modified": "2026-10-04T21:02:36+02:00"
  },
  {
   "file": "law128.json",
   "bytes": 313596,
   "sha256": "79245f9b300a5593e1de4f9a5c73b4ef49cebb8a0191b04a5eceb81455295ee8",
   "git_blob": "15a6cf418ed276fb4332dadc106d08a192e596b9",
   "modified": "2026-10-04T21:08:53+02:00"
  },
  {
   "file": "law256.json",
   "bytes": 1258744,
   "sha256": "1bf1da28a14a579f0c89ed86bbb638a7d24699592aaf728b2f53f6fe9dbe4eab",
   "git_blob": "49ff8887886886c6e8bd84d579e3bccd3005a38f",
   "modified": "2026-10-04T22:51:29+02:00"
  },
  {
   "file": "law16_certified.json",
   "bytes": 9405,
   "sha256": "b9eff271362f3e700aa25cdba30a8e8f6768802f64d6853021c3280fd378b3b1",
   "git_blob": "7f9050d2134e4faa19f7a6c42a19266dea48632a",
   "modified": "2026-10-04T21:02:00+02:00"
  },
  {
   "file": "law32_certified.json",
   "bytes": 33008,
   "sha256": "a408927f5dd687aba948239664a6b786f079546ca1ecdbc13e5b6cc768156e87",
   "git_blob": "0011fff9107e11da495996c3a4073788d2c34eed",
   "modified": "2026-10-04T21:02:02+02:00"
  },
  {
   "file": "law64_certified.json",
   "bytes": 124179,
   "sha256": "53253ee0ae016d7975951b29e853040cecfc9f8924966f79a6bbb8e0c87de4b4",
   "git_blob": "f9ac5f47fc2e285252b9aada6b37c53258f96e87",
   "modified": "2026-10-04T21:02:38+02:00"
  },
  {
   "file": "law128_certified.json",
   "bytes": 486954,
   "sha256": "e3f4e8d8208e38746fb72c57739a17949fa18bd971caa497202efcdda7169831",
   "git_blob": "ac55af71a7cfde2890887d5e6cce0b21af24ac6a",
   "modified": "2026-10-04T21:09:05+02:00"
  },
  {
   "file": "law256_certified.json",
   "bytes": 1936867,
   "sha256": "7c0893d968172830c8f459efd28d3ae0bc0576100fb18a2d3da5314e0e8fbb38",
   "git_blob": "3204d10cf784997227fa7ebc3be752a21cd5f9ea",
   "modified": "2026-10-04T22:53:05+02:00"
  },
  {
   "file": "law16.log",
   "bytes": 14041,
   "sha256": "eb8e3c56d279e83df0811d85bbae6407b8f66ef927c406c3af735dcf05844d52",
   "git_blob": "1253464268c119141a9af6ebc4f702b67a23d7f2",
   "modified": "2026-10-04T21:01:59+02:00"
  },
  {
   "file": "law32.log",
   "bytes": 18780,
   "sha256": "e3e89c0309f4061de06653a19440ea06cc142b5513f72a7e3b254ed51a3ca15f",
   "git_blob": "90da8f6d92f14fc8d9c17927e09db878fda457ec",
   "modified": "2026-10-04T21:02:02+02:00"
  },
  {
   "file": "law64.log",
   "bytes": 74196,
   "sha256": "c15d501097ebdea259644a77491c7017e7c2c012e99311432b7187b7043097a9",
   "git_blob": "4146431027ecdfb54298576abf1813299fc1e30c",
   "modified": "2026-10-04T21:02:36+02:00"
  },
  {
   "file": "law128.log",
   "bytes": 152217,
   "sha256": "b0d0920ac2b0e378fd8797a0b02622de1b6b3f2fe803ac563d7c7b5f2f0d09bc",
   "git_blob": "ff857b558e80380d9cac4e56ae8405f5bc21ed1a",
   "modified": "2026-10-04T21:08:53+02:00"
  },
  {
   "file": "law256.log",
   "bytes": 308992,
   "sha256": "1bd798c6e361a876b16dc80181f2bb6643f3b3f35da6506f0894d3e0a62f0668",
   "git_blob": "71d35c73398d4c227d455f66c8c8d35db80dc5b7",
   "modified": "2026-10-04T22:51:29+02:00"
  },
  {
   "file": "certify16.log",
   "bytes": 391,
   "sha256": "6060f06a2a32bb8568f0e1dc115d758569172c8fd8b87cccef6e414730633761",
   "git_blob": "e050380807a05b1a9ec6f9f640a58e0b53a283d2",
   "modified": "2026-10-04T21:02:00+02:00"
  },
  {
   "file": "certify32.log",
   "bytes": 391,
   "sha256": "0f03d74b3ebe805faaa436fa5badc3f253cc937728a88b27a2ca66138a9c5e31",
   "git_blob": "fa7c28f4e917a5eb70e19a7d1c15c861ca036c97",
   "modified": "2026-10-04T21:02:02+02:00"
  },
  {
   "file": "certify64.log",
   "bytes": 391,
   "sha256": "6b5c831cc65bf816b442b75e9d49518195fcfc5d37854b65de6d0c3f81d76589",
   "git_blob": "833c7ab8e7d38f89334aa952eb1f994b2d60b02a",
   "modified": "2026-10-04T21:02:38+02:00"
  },
  {
   "file": "certify128.log",
   "bytes": 394,
   "sha256": "736dc1794d3677254d02e77bb39b282befbd167b234dd84a3b1a1f5f8b540b61",
   "git_blob": "0d15e4aee943768cd7163916b0e9b3bbd9cfc1a1",
   "modified": "2026-10-04T21:09:05+02:00"
  },
  {
   "file": "certify256.log",
   "bytes": 394,
   "sha256": "9a747b939bc00c0f97e4e54ede4eeacba5bee219b91b7355bb0352857064b31d",
   "git_blob": "205c20dc3ce93aec985c6d4d9a97564a04ce0dce",
   "modified": "2026-10-04T22:53:05+02:00"
  },
  {
   "file": "check16.log",
   "bytes": 210,
   "sha256": "973e5e92b8b42bc161f423630a55efe0ed9ce8d291186998d0a43952b721f2d4",
   "git_blob": "d9b04447e8419fe56fcb4c9d45bec95c4f70b042",
   "modified": "2026-10-04T22:53:05+02:00"
  },
  {
   "file": "check32.log",
   "bytes": 210,
   "sha256": "5362755e16539337deeec79bb30456e91fe96906f274364d2ca05d521cc5ee0d",
   "git_blob": "3defdde5a18c911af47b5955de04c2c928d409bb",
   "modified": "2026-10-04T22:53:07+02:00"
  },
  {
   "file": "check64.log",
   "bytes": 210,
   "sha256": "169fcec43dbb75d4582b0d278987b2809f678ff14723fdcd730228dba4dda8e4",
   "git_blob": "d5c7e803707204a47aa0a66799489e6756848dea",
   "modified": "2026-10-04T22:53:20+02:00"
  },
  {
   "file": "check128.log",
   "bytes": 213,
   "sha256": "6247174d211ec05b14b42408ded8512542fa13b8bfd003c86e86ab0472ebeaac",
   "git_blob": "1261b55770e9da0d25ebb34d55bdbcac75492ec7",
   "modified": "2026-10-04T22:55:08+02:00"
  },
  {
   "file": "check256.log",
   "bytes": 213,
   "sha256": "7f47419e9a4bf842c6f18c724b1aa1b92988aad38a6bc03389771a43046b7374",
   "git_blob": "f75b251303b66b18dfa95436c3224f6f067c7d27",
   "modified": "2026-10-04T23:09:45+02:00"
  }
 ]
}

==> anc/law/test_oracle.log <==
ok   N = 16: value reported by the kernel equals the value recomputed in Python  max difference 4.4e-15
ok   N = 16: all gaps at least 0.5  smallest gap 0.500000
ok   N = 16: no result is worse than its start  38 starts with legal gaps
ok   N = 16: results are stationary  largest gradient 4.9e-06
ok   N = 16: the reference optimiser does not improve the results  largest relative gain -2.3e-07
ok   N = 32: value reported by the kernel equals the value recomputed in Python  max difference 1.1e-14
ok   N = 32: all gaps at least 0.5  smallest gap 0.500000
ok   N = 32: no result is worse than its start  21 starts with legal gaps
ok   N = 32: results are stationary  largest gradient 7.2e-06
ok   N = 32: the reference optimiser does not improve the results  largest relative gain -2.3e-07
ok   N = 64: value reported by the kernel equals the value recomputed in Python  max difference 3.6e-14
ok   N = 64: all gaps at least 0.5  smallest gap 0.500000
ok   N = 64: no result is worse than its start  15 starts with legal gaps
ok   N = 64: results are stationary  largest gradient 8.3e-06
ok   N = 64: the reference optimiser does not improve the results  largest relative gain 4.0e-08
ok   the output does not depend on the number of threads
ok   sanitizer build: valid job runs without a report
ok   release: empty file -> exit code 3
ok   sanitizer: empty file -> exit code 3
ok   release: text instead of numbers -> exit code 3
ok   sanitizer: text instead of numbers -> exit code 3
ok   release: period 1 -> exit code 3
ok   sanitizer: period 1 -> exit code 3
ok   release: negative period -> exit code 3
ok   sanitizer: negative period -> exit code 3
ok   release: period above the limit -> exit code 3
ok   sanitizer: period above the limit -> exit code 3
ok   release: gap not positive -> exit code 3
ok   sanitizer: gap not positive -> exit code 3
ok   release: gap not a number -> exit code 3
ok   sanitizer: gap not a number -> exit code 3
ok   release: iteration limit 0 -> exit code 3
ok   sanitizer: iteration limit 0 -> exit code 3
ok   release: too many candidates -> exit code 3
ok   sanitizer: too many candidates -> exit code 3
ok   release: too few prices -> exit code 3
ok   sanitizer: too few prices -> exit code 3
ok   release: infinite price -> exit code 3
ok   sanitizer: infinite price -> exit code 3
ok   release: candidate missing -> exit code 3
ok   sanitizer: candidate missing -> exit code 3
ok   release: more points than the period -> exit code 3
ok   sanitizer: more points than the period -> exit code 3
ok   release: one point only -> exit code 3
ok   sanitizer: one point only -> exit code 3
ok   release: mark 3 -> exit code 3
ok   sanitizer: mark 3 -> exit code 3
ok   release: mark 1.5 -> exit code 3
ok   sanitizer: mark 1.5 -> exit code 3
ok   release: marks do not sum to the period -> exit code 3
ok   sanitizer: marks do not sum to the period -> exit code 3
ok   release: positions not sorted -> exit code 3
ok   sanitizer: positions not sorted -> exit code 3
ok   release: position outside the period -> exit code 3
ok   sanitizer: position outside the period -> exit code 3
ok   release: negative position -> exit code 3
ok   sanitizer: negative position -> exit code 3
ok   release: no room for the minimum gap -> exit code 3
ok   sanitizer: no room for the minimum gap -> exit code 3
ok   release: truncated positions -> exit code 3
ok   sanitizer: truncated positions -> exit code 3
ok   release: no candidates (valid) -> exit code 0
ok   sanitizer: no candidates (valid) -> exit code 0
ok   release: coincident points (valid, raised to the minimum gap) -> exit code 0
ok   sanitizer: coincident points (valid, raised to the minimum gap) -> exit code 0
ok   no arguments -> exit code 2
ok   missing input file -> exit code 3
ok   output file cannot be written -> exit code 4

ALL TESTS PASSED


==> anc/lean/Ceilings.lean <==
/-
Ceilings — upper limits for what pair-energy certificates can give with the two windows.
Root module; the theorems are in `Ceilings/Distinct/` (first window) and `Ceilings/Line/` (second
window). The two files `PaperCert.lean`, which show that the certificates of the paper are
pair-energy certificates of range six (first window) and of range seven (second window), depend
on the compiled searches and are imported here last.
-/
import Ceilings.Main
import Ceilings.Distinct.PaperCert
import Ceilings.Line.PaperCert


==> anc/lean/Ceilings/Defs.lean <==
/-
Ceilings/Defs.lean — pair-energy certificates, for an arbitrary kernel.

The proofs of the bounds for distinct zeros (`Distinct839`) and for simple zeros on the critical
line (`Simple673`) bound a pair energy from below by a linear function of the numbers of points and
of the length of the configuration. This file defines what such a lower bound is, for a kernel `K`
and a separation `θ` that are parameters, so that the definitions do not depend on a window.

A *configuration* is an increasing chain `y : Fin ℓ → ℝ` with all gaps at least `θ`, contained in
an interval of length `R` (`y j - y i ≤ R` for all `i, j`), with labels `lab : Fin ℓ → Fin 2`
(label `0` is a simple point, label `1` a double point; the multiplicity is
`Distinct839.mulOf (lab i) ∈ {1, 2}`).

* `PairCertFor K θ r x₁ x₂ b`: for some constant `C₃` and all configurations,
  `x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ r} m_i m_j K(y_j - y_i)²`,
  where `n₁`, `n₂` count the labels; the left side is written `∑ i, (if lab i = 0 then x₁ else x₂)`.
* `PairCertAllFor K θ x₁ x₂ b`: the same with all pairs `i ≠ j` on the right.
* `PairCert1For K θ r x b`, `PairCert1AllFor K θ x b`: the same for simple points only (no labels):
  `x ℓ - b R - C₃ ≤ ∑ K(y_j - y_i)²`.

The hypothesis `0 ≤ R` is part of the definitions (as in `Distinct839.TransferStatement`): without
it the empty configuration would make every triple with `b > 0` fail, and the definitions would be
empty.

The terms of the pair energy are nonnegative, so a certificate of range `r` is one of every larger
range (`PairCertFor.mono`) and one for all pairs (`PairCertFor.toAll`).
-/
import Distinct839.Defs

open scoped BigOperators

namespace Ceilings

open Distinct839 (mulOf)

/-- **Pair-energy certificate of range `r`** for the kernel `K` and the separation `θ`: for some
constant `C₃` and every `θ`-separated labelled chain in an interval of length `R`,
`x₁ n₁ + x₂ n₂ - b R - C₃` is at most the energy of the pairs at index distance at most `r`. -/
def PairCertFor (K : ℝ → ℝ) (θ : ℝ) (r : ℕ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → θ ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
          mulOf (lab i) * mulOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate, all pairs**: as `PairCertFor`, with the energy of all pairs. -/
def PairCertAllFor (K : ℝ → ℝ) (θ : ℝ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → θ ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j then mulOf (lab i) * mulOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate of range `r` for simple points**: for some constant `C₃` and every
`θ`-separated chain of `ℓ` points in an interval of length `R`, `x ℓ - b R - C₃` is at most the
energy of the pairs at index distance at most `r`. -/
def PairCert1For (K : ℝ → ℝ) (θ : ℝ) (r : ℕ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → θ ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
          K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate for simple points, all pairs.** -/
def PairCert1AllFor (K : ℝ → ℝ) (θ : ℝ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → θ ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃ ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then K (y j - y i) ^ 2 else 0

/-- Multiplicities are nonnegative. -/
theorem mulOf_nonneg (a : Fin 2) : 0 ≤ mulOf a := by
  unfold Distinct839.mulOf
  positivity

/-- A term of the labelled pair energy is nonnegative. -/
theorem pairTerm_nonneg (K : ℝ → ℝ) (a c : Fin 2) (t : ℝ) : 0 ≤ mulOf a * mulOf c * K t ^ 2 :=
  mul_nonneg (mul_nonneg (mulOf_nonneg a) (mulOf_nonneg c)) (sq_nonneg _)

variable {K : ℝ → ℝ} {θ : ℝ}

/-- A certificate of range `r` is a certificate of every range `r' ≥ r`. -/
theorem PairCertFor.mono {r r' : ℕ} {x₁ x₂ b : ℝ} (hr : r ≤ r')
    (h : PairCertFor K θ r x₁ x₂ b) : PairCertFor K θ r' x₁ x₂ b := by
  obtain ⟨C₃, hC⟩ := h
  refine ⟨C₃, fun ℓ y lab R h1 h2 h3 => (hC ℓ y lab R h1 h2 h3).trans ?_⟩
  refine Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun j _ => ?_
  have hr' : (r : ℤ) ≤ (r' : ℤ) := by exact_mod_cast hr
  by_cases hc : i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ)
  · rw [if_pos hc, if_pos ⟨hc.1, hc.2.trans hr'⟩]
  · rw [if_neg hc]
    split_ifs
    · exact pairTerm_nonneg K _ _ _
    · exact le_rfl

/-- A certificate of range `r` is a certificate for all pairs. -/
theorem PairCertFor.toAll {r : ℕ} {x₁ x₂ b : ℝ} (h : PairCertFor K θ r x₁ x₂ b) :
    PairCertAllFor K θ x₁ x₂ b := by
  obtain ⟨C₃, hC⟩ := h
  refine ⟨C₃, fun ℓ y lab R h1 h2 h3 => (hC ℓ y lab R h1 h2 h3).trans ?_⟩
  refine Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun j _ => ?_
  by_cases hc : i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ)
  · rw [if_pos hc, if_pos hc.1]
  · rw [if_neg hc]
    split_ifs
    · exact pairTerm_nonneg K _ _ _
    · exact le_rfl

/-- For simple points: a certificate of range `r` is a certificate of every range `r' ≥ r`. -/
theorem PairCert1For.mono {r r' : ℕ} {x b : ℝ} (hr : r ≤ r')
    (h : PairCert1For K θ r x b) : PairCert1For K θ r' x b := by
  obtain ⟨C₃, hC⟩ := h
  refine ⟨C₃, fun ℓ y R h1 h2 h3 => (hC ℓ y R h1 h2 h3).trans ?_⟩
  refine Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun j _ => ?_
  have hr' : (r : ℤ) ≤ (r' : ℤ) := by exact_mod_cast hr
  by_cases hc : i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ)
  · rw [if_pos hc, if_pos ⟨hc.1, hc.2.trans hr'⟩]
  · rw [if_neg hc]
    split_ifs
    · exact sq_nonneg _
    · exact le_rfl

/-- For simple points: a certificate of range `r` is a certificate for all pairs. -/
theorem PairCert1For.toAll {r : ℕ} {x b : ℝ} (h : PairCert1For K θ r x b) :
    PairCert1AllFor K θ x b := by
  obtain ⟨C₃, hC⟩ := h
  refine ⟨C₃, fun ℓ y R h1 h2 h3 => (hC ℓ y R h1 h2 h3).trans ?_⟩
  refine Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun j _ => ?_
  by_cases hc : i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ)
  · rw [if_pos hc, if_pos hc.1]
  · rw [if_neg hc]
    split_ifs
    · exact sq_nonneg _
    · exact le_rfl

end Ceilings


==> anc/lean/Ceilings/Distinct/All.lean <==
/-
Ceilings/Distinct/All.lean — no pair-energy certificate gives 84% with the window of `Distinct839`.

`ceiling_all`: every pair-energy certificate `(x₁, x₂, b)` for all pairs, with `b ≥ 0` and
`2 - 2x₁ + x₂ > 0`, has `(3 - C + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83998` (Proposition "ceiling"
of the paper, for certificates). By `PairCert.toAll` this covers the certificates of every
range (`ceiling_any_range`).

Three periodic trial states of period seven (multiplicities; gaps): six simple points and one
empty site; four simple points, a double point and a simple point; simple, simple, double, empty,
double, double, empty. For each state the pair energy per period of every range is bounded by
`eUp`: `State.allUp` evaluates the pairs inside a period and, for every ordered pair of points,
the sum over the next `N₀ = 30` periods, and bounds the rest by the telescoping tail from
`T₀ = 210` on. The mixture with the weights `weights` has `0.8399799907…` points per unit of
multiplicity.
-/
import Ceilings.Distinct.Kernel

namespace Ceilings

namespace Distinct.All

/-- The three trial states, all of period seven. -/
def states : Fin 3 → State := ![
  ⟨[1, 1, 1, 1, 1, 1],
    [104001 / 100000, 10213 / 10000, 10207 / 10000, 10213 / 10000, 104001 / 100000,
      46417 / 25000]⟩,
  ⟨[1, 1, 1, 1, 2, 1],
    [51563 / 50000, 50697 / 50000, 100497 / 100000, 104251 / 100000, 21263 / 20000,
      184417 / 100000]⟩,
  ⟨[1, 1, 2, 2, 2],
    [51043 / 50000, 105133 / 100000, 48541 / 25000, 108453 / 100000, 47541 / 25000]⟩]

/-- The weights of the mixture (not normalised). -/
def weights : Fin 3 → ℚ := ![17162866408, 108531410039, 17162866409]

/-- Upper bounds for the pair energies per period, all pairs. -/
def eUp : Fin 3 → ℚ :=
  ![75242376497 / 1000000000000, 47188450689 / 500000000000, 13176198917 / 200000000000]

/-- number of periods evaluated explicitly -/
def N₀ : Fin 3 → ℕ := fun _ => 30

/-- the tail bound `Q(t)² ≤ E²/t²` is used for `t ≥ T₀ = N₀ · 7` -/
def T₀ : Fin 3 → ℚ := fun _ => 210

theorem sep_ok : ∀ k, (states k).sepOK (17 / 20) = true := by decide +kernel

theorem T_ok : ∀ k, 6 < T₀ k := by decide +kernel

theorem all_ok : ∀ k, (states k).allOK (T₀ k) (N₀ k) = true := by decide +kernel

theorem energy_ok_0 : (states 0).allUp Q kI (E2gen aQ (T₀ 0)) (N₀ 0) ≤ eUp 0 := by
  decide +kernel

theorem energy_ok_1 : (states 1).allUp Q kI (E2gen aQ (T₀ 1)) (N₀ 1) ≤ eUp 1 := by
  decide +kernel

theorem energy_ok_2 : (states 2).allUp Q kI (E2gen aQ (T₀ 2)) (N₀ 2) ≤ eUp 2 := by
  decide +kernel

theorem energy_ok : ∀ k, (states k).allUp Q kI (E2gen aQ (T₀ k)) (N₀ k) ≤ eUp k := by
  intro k
  fin_cases k
  · exact energy_ok_0
  · exact energy_ok_1
  · exact energy_ok_2

theorem mix_ok : MixOK states weights eUp CloQ := by decide +kernel

theorem ratio_lt : mixL states weights / mixN states weights < 83998 / 100000 := by
  decide +kernel

end Distinct.All

open Distinct.All in
/-- **Ceiling for all pair-energy certificates** (window of `Distinct839`): the constant of a
pair-energy certificate is below `0.83998`; in particular it is below `84%`. -/
theorem ceiling_all {x₁ x₂ b : ℝ} (h : PairCertAll x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83998 / 100000 := by
  have h1 := Distinct.ceiling_of_all states weights eUp T₀ N₀ sep_ok T_ok all_ok energy_ok
    mix_ok h hb hD
  have h2 : ((mixL states weights / mixN states weights : ℚ) : ℝ) < ((83998 / 100000 : ℚ) : ℝ) :=
    Rat.cast_lt.mpr ratio_lt
  have h3 : ((83998 / 100000 : ℚ) : ℝ) = 83998 / 100000 := by norm_num
  rw [h3] at h2
  exact lt_of_le_of_lt h1 h2

/-- The weaker form `< 0.83999`. -/
theorem ceiling_all_83999 {x₁ x₂ b : ℝ} (h : PairCertAll x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83999 / 100000 :=
  (ceiling_all h hb hD).trans (by norm_num)

/-- With this window no pair-energy certificate of any range gives `84%`. -/
theorem ceiling_any_range {r : ℕ} {x₁ x₂ b : ℝ} (h : PairCert r x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83998 / 100000 :=
  ceiling_all h.toAll hb hD

end Ceilings


==> anc/lean/Ceilings/Distinct/Defs.lean <==
/-
Ceilings/Distinct/Defs.lean — pair-energy certificates and the energy constant for the window of
`Distinct839` (the 83.90% theorem for distinct zeros).

* `PairCert r x₁ x₂ b`, `PairCertAll x₁ x₂ b`: the definitions of `Ceilings/Defs.lean` for the
  kernel `Distinct839.K` and the separation `Distinct839.sep = 17/20`, written out. The lower bound
  for the pair energy that the proof of the 83.90% theorem uses is of this kind, with the triple
  `(rewX, rewY, spanB)` and range six (`paper_certificate` in `Ceilings/Distinct/Paper.lean`).
* `energyC = A + B`: the energy constant `C(f)` of the window. It is the constant of the method:
  `energyC = Distinct839.kappa 1` (`energyC_eq_kappa_one`), the zeta second-moment constant of the
  window at bandwidth `λ = 1`; the proof of the theorem uses the upper bound
  `energyC < Distinct839.energyC0` (`energyC_lt`), the ceilings need the lower bound
  `1.332704958281 ≤ energyC` (`CloQ_le`, from `π > 3.14159265358979323846`).

A triple `(x₁, x₂, b)` gives, by the certificate principle of the paper, the constant
`(3 - energyC + x₂ - x₁ - b)/(2 - 2x₁ + x₂)`.
-/
import Ceilings.Defs
import Distinct839.Constant.Kappa

open scoped BigOperators
open Real

noncomputable section

namespace Ceilings

/-- **Pair-energy certificate of range `r`** for the window of `Distinct839`: for some constant
`C₃` and every labelled chain `y` with gaps at least `17/20` in an interval of length `R`,
`x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ r} m_i m_j K(y_j - y_i)²`
(label `0`: simple point, multiplicity `1`; label `1`: double point, multiplicity `2`). -/
def PairCert (r : ℕ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → Distinct839.sep ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
          Distinct839.mulOf (lab i) * Distinct839.mulOf (lab j) * Distinct839.K (y j - y i) ^ 2
        else 0

/-- **Pair-energy certificate, all pairs**, for the window of `Distinct839`. -/
def PairCertAll (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → Distinct839.sep ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j then
            Distinct839.mulOf (lab i) * Distinct839.mulOf (lab j) * Distinct839.K (y j - y i) ^ 2
          else 0

/-- `PairCert` is the general definition for the kernel and the separation of `Distinct839`. -/
theorem pairCert_iff_for {r : ℕ} {x₁ x₂ b : ℝ} :
    PairCert r x₁ x₂ b ↔ PairCertFor Distinct839.K Distinct839.sep r x₁ x₂ b := Iff.rfl

theorem pairCertAll_iff_for {x₁ x₂ b : ℝ} :
    PairCertAll x₁ x₂ b ↔ PairCertAllFor Distinct839.K Distinct839.sep x₁ x₂ b := Iff.rfl

/-- A certificate of range `r` is a certificate of every range `r' ≥ r`: the terms of the pair
energy are nonnegative. -/
theorem PairCert.mono {r r' : ℕ} {x₁ x₂ b : ℝ} (hr : r ≤ r') (h : PairCert r x₁ x₂ b) :
    PairCert r' x₁ x₂ b :=
  PairCertFor.mono hr h

/-- A certificate of range `r` is a certificate for all pairs. -/
theorem PairCert.toAll {r : ℕ} {x₁ x₂ b : ℝ} (h : PairCert r x₁ x₂ b) : PairCertAll x₁ x₂ b :=
  PairCertFor.toAll h

/-! ## The energy constant -/

/-- The energy constant `C(f) = A + B` of the window of `Distinct839`:
`A = ∫ f² = 1 + ½ ∑ a_j²`, `B = ∬ |s - t| f(s) f(t) ds dt`. -/
def energyC : ℝ := Distinct839.Aconst + Distinct839.Bconst

/-- **`energyC` is the constant of the method**: the zeta second-moment constant `κ(λ)` of the
window (`Distinct839.kappa`, the inverse of the window functional of the upstream library) at
`λ = 1`. -/
theorem energyC_eq_kappa_one : energyC = Distinct839.kappa 1 := by
  rw [Distinct839.kappa_eq one_pos]
  unfold energyC
  ring

/-- The upper bound for `energyC` that the proof of the 83.90% theorem uses. -/
theorem energyC_lt : energyC < Distinct839.energyC0 := Distinct839.Aconst_add_Bconst_lt

/-- Rational lower bound for `energyC` (the value is `1.33270495828171…`). -/
def CloQ : ℚ := 1332704958281 / 1000000000000

/-- **Lower bound for the energy constant**, from `π > 3.14159265358979323846`. -/
theorem CloQ_le : ((CloQ : ℚ) : ℝ) ≤ energyC := by
  unfold energyC
  rw [Distinct839.Constant.Aconst_eq, Distinct839.Constant.Bconst_eq]
  have hπ := Real.pi_gt_d20
  have hπ2 : (3.14159265358979323846 : ℝ) ^ 2 ≤ π ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hπ.le 2
  have h : 250664498438947 / 1200000000000000 / π ^ 2
      ≤ 250664498438947 / 1200000000000000 / (3.14159265358979323846 : ℝ) ^ 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hπ2
  have h2 : ((CloQ : ℚ) : ℝ) ≤ 408214524539 / 400000000000
      + (1 / 3 - 250664498438947 / 1200000000000000 / (3.14159265358979323846 : ℝ) ^ 2) := by
    unfold CloQ
    norm_num
  linarith

end Ceilings


==> anc/lean/Ceilings/Distinct/Gram.lean <==
/-
Ceilings/Distinct/Gram.lean — certificates in the sense of the Gram bound are pair-energy
certificates.

In the paper a certificate is a triple `(x₁, x₂, b)` for which the finite Gram theorem holds: for
a labelled configuration with positive semidefinite weighted Gram matrix
`G = (√(m_i m_j) K(y_i - y_j))`, bounded by `c/2` on separated subsets,

    `∑ (m_i² + x_{d_i}) - b R - C₃ ≤ tr φ_c(G)`,      `φ_c(t) = t² - (t - c)₊²`.

This is `Distinct839.GramEnergyStatement` with the error `η = 0` and constants `(x₁, x₂, b, C₃)`
in place of the paper's; `GramCert x₁ x₂ b` states it, and `gramCert_of_statement` shows that the
statement proved in `Distinct839` gives `GramCert rewX rewY spanB`.

Since `φ_c(t) ≤ t²`, the trace of `φ_c(G)` is at most the sum of the squares of the eigenvalues,
which is the sum of the squares of the entries (`sum_phiC_le_energy`):

    `tr φ_c(G) ≤ ∑ m_i² + ∑_{i ≠ j} m_i m_j K(y_j - y_i)²`.

Hence a Gram certificate is a pair-energy certificate for all pairs, as soon as the two
hypotheses of the Gram bound hold for every separated chain (`GramCert.toPairCertAll_of`). They
do: the kernel matrix is positive semidefinite because `K` is the cosine transform of the
positive window, and it is bounded by `L ≤ c/2` on separated sets by the majorant of
`Distinct839/Majorant/`. This is proved in `Ceilings/Distinct/GramBridge.lean`.
-/
import Ceilings.Distinct.Defs
import Distinct839.Gram.Basic
import Distinct839.Kernel.Basic
import Distinct839.Spec

open Matrix Finset
open scoped ComplexOrder BigOperators

noncomputable section

namespace Ceilings

open Distinct839 (K sep mulOf phiC clipC)

/-- The clipped square is at most the square. -/
theorem phiC_le_sq (c t : ℝ) : phiC c t ≤ t ^ 2 := by
  unfold Distinct839.phiC
  nlinarith [sq_nonneg (max (t - c) 0)]

/-- For a Hermitian matrix with real entries `B`, `tr φ_c(G) ≤ ∑ B_ij²`. -/
theorem sum_phiC_le_sum_sq {ι : Type*} [Fintype ι] [DecidableEq ι] {G : Matrix ι ι ℂ}
    (hG : G.IsHermitian) {B : ι → ι → ℝ} (hB : ∀ i j, G i j = (B i j : ℂ)) (c : ℝ) :
    ∑ k, phiC c (hG.eigenvalues k) ≤ ∑ i, ∑ j, B i j ^ 2 := by
  rw [← Distinct839.Gram.frobSq_of_real hB, RHLinalg.frobSq_hermitian_eq_sum_sq_eigenvalues hG]
  exact sum_le_sum fun k _ => phiC_le_sq c _

/-- **The trace of `φ_c` of the weighted kernel matrix is at most the diagonal plus the pair
energy.** -/
theorem sum_phiC_le_energy {ι : Type*} [Fintype ι] [DecidableEq ι] (y : ι → ℝ)
    (lab : ι → Fin 2) {G : Matrix ι ι ℂ} (hG : G.IsHermitian)
    (hentry : ∀ i j, G i j
      = ((Real.sqrt (mulOf (lab i) * mulOf (lab j)) * K (y i - y j) : ℝ) : ℂ)) (c : ℝ) :
    ∑ k, phiC c (hG.eigenvalues k)
      ≤ ∑ i, mulOf (lab i) ^ 2
        + ∑ i, ∑ j, if i ≠ j then mulOf (lab i) * mulOf (lab j) * K (y j - y i) ^ 2 else 0 := by
  refine (sum_phiC_le_sum_sq hG hentry c).trans (le_of_eq ?_)
  rw [← sum_add_distrib]
  refine sum_congr rfl fun i _ => ?_
  have hsq : ∀ j, (Real.sqrt (mulOf (lab i) * mulOf (lab j)) * K (y i - y j)) ^ 2
      = mulOf (lab i) * mulOf (lab j) * K (y j - y i) ^ 2 := by
    intro j
    have hK : K (y i - y j) = K (y j - y i) := by
      rw [← Distinct839.K_neg (y j - y i)]
      congr 1
      ring
    rw [mul_pow, Real.sq_sqrt (mul_nonneg (mulOf_nonneg _) (mulOf_nonneg _)), hK]
  have hsplit : ∀ j, (Real.sqrt (mulOf (lab i) * mulOf (lab j)) * K (y i - y j)) ^ 2
      = (if i = j then mulOf (lab i) ^ 2 else 0)
        + (if i ≠ j then mulOf (lab i) * mulOf (lab j) * K (y j - y i) ^ 2 else 0) := by
    intro j
    rw [hsq]
    by_cases h : i = j
    · subst h
      rw [if_pos rfl, if_neg (not_not.mpr rfl), sub_self, Distinct839.K_zero]
      ring
    · rw [if_neg h, if_pos h, zero_add]
  rw [sum_congr rfl fun j _ => hsplit j, sum_add_distrib, sum_ite_eq, if_pos (mem_univ i)]

/-- **Certificate in the sense of the Gram bound**: the statement of
`Distinct839.GramEnergyStatement` with `η = 0` (so that the matrix `κ` is the kernel matrix) and
the constants `(x₁, x₂, b)` and some `C₃`. -/
def GramCert (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ι : Type) [Fintype ι] [DecidableEq ι] (y : ι → ℝ) (lab : ι → Fin 2) (R : ℝ)
      (G : Matrix ι ι ℂ) (hG : G.PosSemidef),
      Function.Injective y →
      (∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
        ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * K (y i - y j) * x j
          ≤ clipC / 2 * ∑ i ∈ S, x i ^ 2) →
      0 ≤ R → (∀ i j, y i - y j ≤ R) →
      (∀ i j, G i j = ((Real.sqrt (mulOf (lab i) * mulOf (lab j)) * K (y i - y j) : ℝ) : ℂ)) →
      ∑ i, (mulOf (lab i) ^ 2 + (if lab i = 0 then x₁ else x₂)) - b * R - C₃
        ≤ ∑ k, phiC clipC (hG.1.eigenvalues k)

/-- The finite Gram theorem of `Distinct839` says that the triple of the paper is a certificate
in the sense of the Gram bound. -/
theorem gramCert_of_statement (h : Distinct839.GramEnergyStatement) :
    GramCert Distinct839.rewX Distinct839.rewY Distinct839.spanB := by
  obtain ⟨C, η₀, _, hη₀, hC⟩ := h
  refine ⟨6 * Distinct839.rewY + Distinct839.omegaB,
    fun ι _ _ y lab R G hG hinj hform hR hspan hentry => ?_⟩
  have key := hC ι y lab (fun i j => K (y i - y j)) 0 R G hG hinj le_rfl hη₀.le
    (fun i j => by
      rw [← Distinct839.K_neg (y j - y i)]
      congr 1
      ring)
    (fun i j => by simp) hform hR hspan hentry
  simpa [Distinct839.rew] using key

/-- **A Gram certificate is a pair-energy certificate**, given the two hypotheses of the Gram
bound for separated chains: the weighted kernel matrix is positive semidefinite (`hpsd`) and the
kernel matrix is bounded by `c/2` on separated sets (`hform`). Both are proved in
`Ceilings/Distinct/GramBridge.lean`. -/
theorem GramCert.toPairCertAll_of
    (hpsd : ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2),
      (Matrix.of fun i j : Fin ℓ =>
        ((Real.sqrt (mulOf (lab i) * mulOf (lab j)) * K (y i - y j) : ℝ) : ℂ)).PosSemidef)
    (hform : ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ), (∀ i j, i < j → sep ≤ y j - y i) →
      ∀ (S : Finset (Fin ℓ)) (x : Fin ℓ → ℝ),
        ∑ i ∈ S, ∑ j ∈ S, x i * K (y i - y j) * x j ≤ clipC / 2 * ∑ i ∈ S, x i ^ 2)
    {x₁ x₂ b : ℝ} (h : GramCert x₁ x₂ b) : PairCertAll x₁ x₂ b := by
  obtain ⟨C₃, hC⟩ := h
  refine ⟨C₃, fun ℓ y lab R hsep hR0 hR => ?_⟩
  have hsep0 : (0 : ℝ) < sep := by norm_num [Distinct839.sep]
  have hmono : StrictMono y := fun i j hij => by linarith [hsep i j hij]
  have key := hC (Fin ℓ) y lab R _ (hpsd ℓ y lab) hmono.injective
    (fun S _ x => hform ℓ y hsep S x) hR0 (fun i j => hR j i) (fun _ _ => rfl)
  have hle := sum_phiC_le_energy y lab (hpsd ℓ y lab).1 (fun _ _ => rfl) clipC
  rw [sum_add_distrib] at key
  linarith

end Ceilings


==> anc/lean/Ceilings/Distinct/GramBridge.lean <==
/-
Ceilings/Distinct/GramBridge.lean — a certificate in the sense of the Gram bound is a pair-energy
certificate: the two hypotheses of the Gram bound hold for every separated chain.

`GramCert.toPairCertAll : GramCert x₁ x₂ b → PairCertAll x₁ x₂ b`, hence the ceilings apply to
the certificates of the paper's method (`ceiling_gram`: no Gram certificate gives more than
`0.83998` with the window of `Distinct839`).

What has to be shown for a chain `y` with gaps at least `17/20` (`Ceilings/Distinct/Gram.lean`):

* the weighted kernel matrix `(√(m_i m_j) K(y_i - y_j))` is positive semidefinite
  (`kernelMatrix_posSemidef`): by `K(t) = ∫ f(u) cos(2π t u) du` with `f > 0`,
  `∑ z_i z_j K(y_i - y_j) = ∫ f(u) |∑ z_i e(y_i u)|² du ≥ 0` (`kernel_form_eq_integral`,
  `kernel_form_nonneg`), and a real symmetric matrix with nonnegative quadratic form is positive
  semidefinite as a complex matrix (`posSemidef_of_real`);
* the kernel matrix is bounded by `c/2` on every subset (`kernel_form_le`): the same integral,
  with the window extended by zero, is bounded by `L ∑ z_i²` by the separated bound of
  `Distinct839/Majorant/` (`separatedBound`, `majorantPointwise`), and `L ≤ 1.6711 < c/2 = 1.675`
  (`lMajBound`).
-/
import Ceilings.Distinct.Gram
import Ceilings.Distinct.All
import Distinct839.Majorant.Separated
import Distinct839.Majorant.Pointwise

open Matrix Finset Real MeasureTheory
open scoped ComplexOrder BigOperators

noncomputable section

namespace Ceilings

open Distinct839 (K sep mulOf phiC clipC fCos fWin gMaj LMaj)
open Distinct839.Majorant (quadForm quadForm_nonneg continuous_quadForm)

/-! ## The quadratic form of the kernel as an integral -/

/-- `∑ z_i z_j K(y_i - y_j) = ∫_{-1/2}^{1/2} f(u) ∑ z_i z_j cos(2π (y_i - y_j) u) du`. -/
theorem kernel_form_eq_integral {ι : Type} [Fintype ι] (y z : ι → ℝ) :
    ∑ i, ∑ j, z i * z j * K (y i - y j)
      = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * quadForm y z u := by
  have h1 : ∀ u : ℝ, fCos u * quadForm y z u
      = ∑ i, ∑ j, z i * z j * (fCos u * Real.cos (2 * π * (y i - y j) * u)) := by
    intro u
    unfold Distinct839.Majorant.quadForm
    rw [mul_sum]
    refine sum_congr rfl fun i _ => ?_
    rw [mul_sum]
    exact sum_congr rfl fun j _ => by ring
  simp_rw [h1]
  rw [intervalIntegral.integral_finsetSum fun i _ =>
    Continuous.intervalIntegrable (continuous_finsetSum _ fun j _ => by fun_prop) _ _]
  refine sum_congr rfl fun i _ => ?_
  rw [intervalIntegral.integral_finsetSum fun j _ =>
    Continuous.intervalIntegrable (by fun_prop) _ _]
  refine sum_congr rfl fun j _ => ?_
  rw [intervalIntegral.integral_const_mul, ← Distinct839.K_eq_integral]

/-- The quadratic form of the kernel is nonnegative (`K` is a positive definite function). -/
theorem kernel_form_nonneg {ι : Type} [Fintype ι] (y z : ι → ℝ) :
    0 ≤ ∑ i, ∑ j, z i * z j * K (y i - y j) := by
  rw [kernel_form_eq_integral]
  exact intervalIntegral.integral_nonneg (by norm_num) fun u _ =>
    mul_nonneg (Distinct839.fCos_pos u).le (quadForm_nonneg y z u)

/-- The same integral with the window extended by zero outside `[-1/2, 1/2]`. -/
theorem integral_fWin_mul (F : ℝ → ℝ) :
    ∫ u, fWin u * F u = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * F u := by
  have e : (fun u : ℝ => fWin u * F u)
      = Set.indicator (Set.Icc (-(1 : ℝ) / 2) (1 / 2)) (fun u => fCos u * F u) := by
    funext u
    unfold Distinct839.fWin
    by_cases h : |u| ≤ 1 / 2
    · have hu : u ∈ Set.Icc (-(1 : ℝ) / 2) (1 / 2) := by
        rw [abs_le] at h
        exact ⟨by linarith [h.1], h.2⟩
      rw [if_pos h, Set.indicator_of_mem hu]
    · have hu : u ∉ Set.Icc (-(1 : ℝ) / 2) (1 / 2) := fun hu => h (by
        rw [abs_le]
        exact ⟨by linarith [hu.1], hu.2⟩)
      rw [if_neg h, Set.indicator_of_notMem hu, zero_mul]
  rw [e, integral_indicator measurableSet_Icc, integral_Icc_eq_integral_Ioc,
    intervalIntegral.integral_of_le (by norm_num)]

/-- **The kernel matrix is bounded by `c/2` on separated sets**: for a chain with gaps at least
`17/20` and every subset `S`, `∑_{i,j ∈ S} x_i K(y_i - y_j) x_j ≤ (c/2) ∑_{i ∈ S} x_i²`. -/
theorem kernel_form_le (ℓ : ℕ) (y : Fin ℓ → ℝ) (hsep : ∀ i j, i < j → sep ≤ y j - y i)
    (S : Finset (Fin ℓ)) (x : Fin ℓ → ℝ) :
    ∑ i ∈ S, ∑ j ∈ S, x i * K (y i - y j) * x j ≤ clipC / 2 * ∑ i ∈ S, x i ^ 2 := by
  -- extend `x` by zero outside `S`
  obtain ⟨z, hz⟩ : ∃ z : Fin ℓ → ℝ, ∀ i, z i = if i ∈ S then x i else 0 := ⟨_, fun _ => rfl⟩
  have e1 : ∑ i ∈ S, ∑ j ∈ S, x i * K (y i - y j) * x j
      = ∑ i, ∑ j, z i * z j * K (y i - y j) := by
    have hin : ∀ i, ∑ j, z i * z j * K (y i - y j)
        = if i ∈ S then ∑ j ∈ S, x i * K (y i - y j) * x j else 0 := by
      intro i
      by_cases hi : i ∈ S
      · rw [if_pos hi, hz i, if_pos hi, ← univ_inter S, ← sum_ite_mem]
        refine sum_congr rfl fun j _ => ?_
        rw [hz j]
        split_ifs <;> ring
      · rw [if_neg hi, hz i, if_neg hi]
        simp
    rw [sum_congr rfl fun i _ => hin i, sum_ite_mem, univ_inter]
  have e2 : ∑ i ∈ S, x i ^ 2 = ∑ i, z i ^ 2 := by
    rw [← univ_inter S, ← sum_ite_mem]
    refine sum_congr rfl fun i _ => ?_
    rw [hz i]
    split_ifs <;> simp
  have hsep' : ∀ i j : Fin ℓ, i ≠ j → sep ≤ |y i - y j| := by
    intro i j hij
    rcases lt_or_gt_of_ne hij with h | h
    · have := hsep i j h
      rw [abs_sub_comm]
      exact this.trans (le_abs_self _)
    · exact (hsep j i h).trans (le_abs_self _)
  have hmeas : Measurable fWin := by
    unfold Distinct839.fWin
    exact Measurable.ite (measurableSet_le continuous_abs.measurable measurable_const)
      Distinct839.Kernel.continuous_fCos.measurable measurable_const
  have h0 : ∀ u, 0 ≤ fWin u := by
    intro u
    unfold Distinct839.fWin
    split_ifs
    · exact (Distinct839.fCos_pos u).le
    · exact le_rfl
  have hle : ∀ u, fWin u ≤ gMaj u := by
    intro u
    unfold Distinct839.fWin
    split_ifs with h
    · exact Distinct839.majorantPointwise u h
    · unfold Distinct839.gMaj
      exact mul_nonneg (by norm_num [Distinct839.gammaM]) (sq_nonneg _)
  have hSB := Distinct839.separatedBound (Fin ℓ) y z fWin hsep' hmeas h0 hle
  have hint : ∫ u, fWin u * (∑ i, ∑ j, z i * z j * Real.cos (2 * π * (y i - y j) * u))
      = ∑ i, ∑ j, z i * z j * K (y i - y j) := by
    rw [kernel_form_eq_integral]
    exact integral_fWin_mul (quadForm y z)
  rw [hint] at hSB
  have hL : LMaj ≤ 16711 / 10000 := Distinct839.lMajBound
  have hz2 : 0 ≤ ∑ i, z i ^ 2 := sum_nonneg fun i _ => sq_nonneg _
  rw [e1, e2]
  have hc : clipC / 2 = 67 / 40 := by norm_num [Distinct839.clipC]
  rw [hc]
  nlinarith

/-! ## Positive semidefiniteness -/

/-- A real symmetric matrix with nonnegative quadratic form is positive semidefinite as a complex
matrix. -/
theorem posSemidef_of_real {n : Type*} [Fintype n] [DecidableEq n] (B : n → n → ℝ)
    (hsymm : ∀ i j, B i j = B j i) (hQ : ∀ a : n → ℝ, 0 ≤ ∑ i, ∑ j, a i * B i j * a j) :
    (Matrix.of fun i j => ((B i j : ℝ) : ℂ)).PosSemidef := by
  rw [Matrix.posSemidef_iff_dotProduct_mulVec]
  refine ⟨?_, fun x => ?_⟩
  · ext i j
    simp [Matrix.conjTranspose_apply, hsymm j i]
  · have hterm : ∀ i j : n, star (x i) * (((B i j : ℝ) : ℂ) * x j)
        = (((x i).re * B i j * (x j).re + (x i).im * B i j * (x j).im : ℝ) : ℂ)
          + (((x i).re * B i j * (x j).im - (x i).im * B i j * (x j).re : ℝ) : ℂ) * Complex.I := by
      intro i j
      apply Complex.ext <;> simp <;> ring
    have hsum : star x ⬝ᵥ ((Matrix.of fun i j => ((B i j : ℝ) : ℂ)) *ᵥ x)
        = ∑ i, ∑ j, star (x i) * (((B i j : ℝ) : ℂ) * x j) := by
      simp only [dotProduct, Matrix.mulVec, Matrix.of_apply, Pi.star_apply, mul_sum]
    have hanti : ∑ i, ∑ j, ((x i).re * B i j * (x j).im - (x i).im * B i j * (x j).re) = 0 := by
      have h1 : ∑ i, ∑ j, (x i).im * B i j * (x j).re = ∑ i, ∑ j, (x i).re * B i j * (x j).im := by
        rw [sum_comm]
        exact sum_congr rfl fun i _ => sum_congr rfl fun j _ => by rw [hsymm j i]; ring
      simp only [sum_sub_distrib]
      rw [h1, sub_self]
    have key : star x ⬝ᵥ ((Matrix.of fun i j => ((B i j : ℝ) : ℂ)) *ᵥ x)
        = (((∑ i, ∑ j, (x i).re * B i j * (x j).re)
            + ∑ i, ∑ j, (x i).im * B i j * (x j).im : ℝ) : ℂ) := by
      rw [hsum, sum_congr rfl fun i _ => sum_congr rfl fun j _ => hterm i j]
      simp only [sum_add_distrib, ← sum_mul, ← Complex.ofReal_sum]
      rw [hanti]
      simp
    rw [key]
    exact Complex.zero_le_real.mpr (add_nonneg (hQ _) (hQ _))

/-- **The weighted kernel matrix of a labelled configuration is positive semidefinite.** -/
theorem kernelMatrix_posSemidef (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) :
    (Matrix.of fun i j : Fin ℓ =>
      ((Real.sqrt (mulOf (lab i) * mulOf (lab j)) * K (y i - y j) : ℝ) : ℂ)).PosSemidef := by
  refine posSemidef_of_real (fun i j => Real.sqrt (mulOf (lab i) * mulOf (lab j)) * K (y i - y j))
    (fun i j => ?_) (fun a => ?_)
  · have hK : K (y i - y j) = K (y j - y i) := by
      rw [← Distinct839.K_neg (y j - y i)]
      congr 1
      ring
    rw [hK, mul_comm (mulOf (lab i))]
  · have h := kernel_form_nonneg y (fun i => a i * Real.sqrt (mulOf (lab i)))
    refine h.trans (le_of_eq ?_)
    refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
    rw [Real.sqrt_mul (mulOf_nonneg (lab i))]
    ring

/-! ## The bridge -/

/-- **A certificate in the sense of the Gram bound is a pair-energy certificate for all
pairs.** -/
theorem GramCert.toPairCertAll {x₁ x₂ b : ℝ} (h : GramCert x₁ x₂ b) : PairCertAll x₁ x₂ b :=
  GramCert.toPairCertAll_of kernelMatrix_posSemidef kernel_form_le h

/-- **Ceiling for the certificates of the Gram bound** (window of `Distinct839`): no triple for
which the finite Gram theorem holds gives more than `0.83998`. -/
theorem ceiling_gram {x₁ x₂ b : ℝ} (h : GramCert x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83998 / 100000 :=
  ceiling_all h.toPairCertAll hb hD

end Ceilings


==> anc/lean/Ceilings/Distinct/Kernel.lean <==
/-
Ceilings/Distinct/Kernel.lean — the kernel of `Distinct839` in the form the ceilings need.

* `Distinct.kernelEval`: `Distinct839.K` is evaluated by the rational functions
  `Q = ratQgen aQ` (closed form `K(t) = sin(π t)/π · Q(t)`, `Distinct839.Kernel.K_eq_sin_mul_Qrat`)
  and `kI = kIntGen aQ` (values at the integers: `K(n) = a_{|n|}/2` for `1 ≤ |n| ≤ 6`, `K(n) = 0`
  for `|n| ≥ 7`), where `aQ` are the window coefficients as rational numbers.
* `Distinct.ceiling_of_range`, `Distinct.ceiling_of_all`: the ceiling of a mixture of trial states,
  for certificates of range `r` and for all pairs. The hypotheses are decidable conditions on
  rational data (gaps at least `17/20`, energy bounds, weights), checked by the kernel in the files
  `Range6.lean`, `Range8.lean`, `Range10.lean`, `All.lean`.
-/
import Ceilings.Mixture
import Ceilings.Distinct.Defs
import Distinct839.Kernel.Sound

open scoped BigOperators
open Real

namespace Ceilings.Distinct

/-- The window coefficients `a_1, …, a_6` of `Distinct839` as rational numbers. -/
def aQ (j : Fin 6) : ℚ := (Distinct839.aInt j : ℚ) / 1000000

/-- The rational factor `Q` of the kernel. -/
def Q : ℚ → ℚ := ratQgen aQ

/-- The values of the kernel at the integers. -/
def kI : ℤ → ℚ := kIntGen aQ

/-- Upper bound for `K²` at rational points. -/
def k2 : ℚ → ℚ := k2Up Q kI

lemma cast_aQ (j : Fin 6) : ((aQ j : ℚ) : ℝ) = Distinct839.aC j := by
  unfold aQ Distinct839.aC
  push_cast
  rfl

/-- The values of `Distinct839.K` at the integers. -/
theorem K_int (n : ℤ) : Distinct839.K (n : ℝ) = ((kI n : ℚ) : ℝ) := by
  have h := kernel_int Distinct839.aC n
  unfold kI
  rw [cast_kIntGen]
  simp only [cast_aQ]
  exact h

/-- **The kernel of `Distinct839` is evaluated by `Q` and `kI`.** -/
theorem kernelEval : KernelEval Distinct839.K Q kI where
  even := Distinct839.K_neg
  closed := fun t ht => by
    have hnot : ∀ n : ℤ, (t : ℝ) ≠ n := fun n h => ht (by
      have e : t = (n : ℚ) := by exact_mod_cast h
      rw [e]
      exact Rat.den_intCast n)
    rw [Distinct839.Kernel.K_eq_sin_mul_Qrat hnot, ← Distinct839.Kernel.ratQ_cast]
    rfl
  int := K_int
  int_zero := kIntGen_int_zero aQ (by decide)

/-- `Q(t)² ≤ E²/t²` for `t ≥ T > 6`. -/
theorem qTail {T : ℚ} (hT : 6 < T) : QTail Q T (E2gen aQ T) :=
  ⟨sq_nonneg _, fun _ ht => ratQgen_sq_le aQ hT ht⟩

lemma sep_cast : Distinct839.sep = (((17 / 20 : ℚ)) : ℝ) := by
  unfold Distinct839.sep
  norm_num

/-- **Ceiling of a mixture of states, certificates of range `r`.** -/
theorem ceiling_of_range {ι : Type*} [Fintype ι] {r : ℕ} (S : ι → State) (w e : ι → ℚ)
    (hsep : ∀ k, (S k).sepOK (17 / 20) = true) (henergy : ∀ k, (S k).rangeUp k2 r ≤ e k)
    (hmix : MixOK S w e CloQ) {x₁ x₂ b : ℝ} (h : PairCert r x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) ≤ ((mixL S w / mixN S w : ℚ) : ℝ) := by
  have h' : PairCertFor Distinct839.K (((17 / 20 : ℚ)) : ℝ) r x₁ x₂ b := by
    rw [← sep_cast]
    exact h
  refine ceiling_of_states S w e CloQ hmix (fun k => ?_) hb hD CloQ_le
  have h1 := (S k).star Distinct839.K_neg (by norm_num) (hsep k) h'
  have h2 := (S k).energy_le_rangeUp (k2Up_sound kernelEval) r
  have h3 : (((S k).rangeUp k2 r : ℚ) : ℝ) ≤ ((e k : ℚ) : ℝ) := by exact_mod_cast henergy k
  exact h1.trans (h2.trans h3)

/-- **Ceiling of a mixture of states with integer periods, certificates for all pairs.** State
`k` is evaluated with `N₀ k` explicit periods and the tail bound from `T₀ k` on. -/
theorem ceiling_of_all {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (T₀ : ι → ℚ)
    (N₀ : ι → ℕ) (hsep : ∀ k, (S k).sepOK (17 / 20) = true) (hT : ∀ k, 6 < T₀ k)
    (hok : ∀ k, (S k).allOK (T₀ k) (N₀ k) = true)
    (henergy : ∀ k, (S k).allUp Q kI (E2gen aQ (T₀ k)) (N₀ k) ≤ e k)
    (hmix : MixOK S w e CloQ) {x₁ x₂ b : ℝ} (h : PairCertAll x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) ≤ ((mixL S w / mixN S w : ℚ) : ℝ) := by
  have h' : PairCertAllFor Distinct839.K (((17 / 20 : ℚ)) : ℝ) x₁ x₂ b := by
    rw [← sep_cast]
    exact h
  refine ceiling_of_states S w e CloQ hmix (fun k => ?_) hb hD CloQ_le
  have h3 : (((S k).allUp Q kI (E2gen aQ (T₀ k)) (N₀ k) : ℚ) : ℝ) ≤ ((e k : ℚ) : ℝ) := by
    exact_mod_cast henergy k
  exact (S k).star_all Distinct839.K_neg (by norm_num) (hsep k) h'
    (fun r => ((S k).energy_le_allUp kernelEval (qTail (hT k)) (hok k) r).trans h3)

end Ceilings.Distinct


==> anc/lean/Ceilings/Distinct/Paper.lean <==
/-
Ceilings/Distinct/Paper.lean — the certificate of the paper is a pair-energy certificate of range
six.

The proof of the 83.90% theorem bounds the pair energy from below by the seven-point local
inequality `Distinct839.LocalInequality`, summed over all windows of seven consecutive points
(`Distinct839/Transfer/`). The statement `Distinct839.TransferStatement` has all pairs on the
right and a tolerance; the summation itself uses only the pairs inside a window, that is the pairs
at index distance at most six. This file redoes the last step of that argument with the exact
kernel values and the pairs of range six, importing the four parts of the summation
(`window_inequality`, `sum_window_reward_ge`, `sum_window_pressure_le`,
`sum_window_potential_le'`, `sum_window_pairs_le`) from `Distinct839/Transfer/`:

    `LocalInequality → PairCert 6 rewX rewY spanB`        (`Distinct.paper_certificate_of_local`),

with the constant `C₃ = 6 y + Ω`. The local inequality itself is proved in
`Distinct839/Local/FinalAll.lean` (with one `native_decide`); the statement without hypothesis,
`paper_certificate`, is in `Ceilings/Distinct/PaperCert.lean`, so that the files of the ceilings
do not depend on that computation.

`Distinct.qFinal_eq` records that the constant `q` of the theorem is the constant of this
certificate, `(3 - C₀ + y - x - b)/(2 - 2x + y)`, with the upper bound `C₀` for `energyC`.
-/
import Ceilings.Periodic
import Ceilings.Distinct.Defs
import Distinct839.Transfer.Main

open scoped BigOperators
open Finset

namespace Ceilings.Distinct

open Distinct839 (K sep mulOf rew rewX rewY spanB omegaB alphaP LocalInequality Wtab pairTy)
open Distinct839.Transfer

/-- Pairs: the pair terms of all windows are at most the energy of the pairs of the chain at index
distance at most six. -/
theorem sum_window_pair_le_chain (n : ℕ) (Y : ℕ → ℝ) (L : ℕ → Fin 2) :
    ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then (Wtab (pairTy (L (w + i)) (L (w + j))) i j : ℝ) / 1000000
            * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ chainEnergy K 6 (fun p => mulOf (L p)) Y (n + 6) := by
  have h1 : ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then (Wtab (pairTy (L (w + i)) (L (w + j))) i j : ℝ) / 1000000
            * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ ∑ s : Fin 6, ∑ p ∈ range (n + 6),
          (if p + s + 1 < n + 6 then
            2 * mulOf (L p) * mulOf (L (p + s + 1)) * K (Y (p + s + 1) - Y p) ^ 2 else 0) :=
    sum_window_pairs_le n (fun p q i j => (Wtab (pairTy (L p) (L q)) i j : ℝ) / 1000000)
      (fun p q => 2 * mulOf (L p) * mulOf (L q)) (fun p q => K (Y q - Y p) ^ 2)
      (fun _ _ _ _ => Wtab_real_nonneg _ _ _) (fun _ _ s => Wtab_budget_real _ _ s)
      (fun _ _ _ _ => sq_nonneg _)
  refine h1.trans (le_of_eq ?_)
  rw [chainEnergy_eq_sum Distinct839.Transfer.K_neg, sum_comm]
  refine sum_congr rfl fun p _ => ?_
  exact Fin.sum_univ_eq_sum_range (fun s =>
    (if p + s + 1 < n + 6 then
      2 * mulOf (L p) * mulOf (L (p + s + 1)) * K (Y (p + s + 1) - Y p) ^ 2 else 0)) 6

/-- The transfer argument for a chain of `n + 6` sites indexed by `ℕ`, with the pairs of range
six and the exact kernel values. -/
theorem transfer_nat_range6 (hloc : LocalInequality) (n : ℕ) (Y : ℕ → ℝ) (L : ℕ → Fin 2)
    (R : ℝ) (hsep : ∀ p, p + 1 < n + 6 → sep ≤ Y (p + 1) - Y p)
    (hR : ∀ p q, p < n + 6 → q < n + 6 → Y q - Y p ≤ R) :
    ∑ p ∈ range (n + 6), rew (L p) - spanB * R - (6 * rewY + omegaB)
      ≤ chainEnergy K 6 (fun p => mulOf (L p)) Y (n + 6) := by
  have hsum := sum_le_sum fun w (hw : w ∈ range n) =>
    window_inequality hloc Y L w (fun r => hsep (w + r)
      (by have := mem_range.mp hw; have := r.isLt; omega))
  rw [sum_add_distrib, sum_add_distrib, ← mul_sum] at hsum
  have h1 := sum_window_reward_ge L n
  have h2 := sum_window_pressure_le Y n R hR
  have h3 := sum_window_potential_le' Y L n
  have h4 := sum_window_pair_le_chain n Y L
  linarith

/-- **The certificate of the paper is a pair-energy certificate of range six**, given the
seven-point local inequality. -/
theorem paper_certificate_of_local (hloc : LocalInequality) : PairCert 6 rewX rewY spanB := by
  refine ⟨6 * rewY + omegaB, fun ℓ y lab R hsep hR0 hR => ?_⟩
  rcases Nat.lt_or_ge ℓ 6 with hℓ | hℓ
  · -- fewer than six points: the left side is nonpositive, the right side nonnegative
    have hrhs : 0 ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
        if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ ((6 : ℕ) : ℤ) then
          mulOf (lab i) * mulOf (lab j) * K (y j - y i) ^ 2 else 0 := by
      refine sum_nonneg fun i _ => sum_nonneg fun j _ => ?_
      split_ifs
      · exact pairTerm_nonneg K _ _ _
      · exact le_rfl
    have hlhs : ∑ i : Fin ℓ, (if lab i = 0 then rewX else rewY) ≤ (ℓ : ℝ) * rewY :=
      calc ∑ i : Fin ℓ, (if lab i = 0 then rewX else rewY) ≤ ∑ _i : Fin ℓ, rewY :=
            sum_le_sum fun i _ => rew_le_rewY (lab i)
        _ = (ℓ : ℝ) * rewY := by simp
    have hℓ' : (ℓ : ℝ) ≤ 6 := by exact_mod_cast hℓ.le
    have hy : (0 : ℝ) ≤ rewY := by norm_num [rewY]
    have hω : (0 : ℝ) ≤ omegaB := by norm_num [omegaB]
    have hsp : 0 ≤ spanB * R := mul_nonneg (by norm_num [spanB, alphaP]) hR0
    have hmul : (ℓ : ℝ) * rewY ≤ 6 * rewY := mul_le_mul_of_nonneg_right hℓ' hy
    linarith
  · -- at least six points: extend the data to sequences indexed by `ℕ`
    obtain ⟨n, rfl⟩ : ∃ n, ℓ = n + 6 := ⟨ℓ - 6, by omega⟩
    obtain ⟨Y, hY⟩ : ∃ Y : ℕ → ℝ, ∀ (p : ℕ) (h : p < n + 6), Y p = y ⟨p, h⟩ :=
      ⟨fun p => if h : p < n + 6 then y ⟨p, h⟩ else 0, fun p h => dif_pos h⟩
    obtain ⟨L, hL⟩ : ∃ L : ℕ → Fin 2, ∀ (p : ℕ) (h : p < n + 6), L p = lab ⟨p, h⟩ :=
      ⟨fun p => if h : p < n + 6 then lab ⟨p, h⟩ else 0, fun p h => dif_pos h⟩
    have key := transfer_nat_range6 hloc n Y L R
      (fun p hp => by
        rw [hY (p + 1) hp, hY p (by omega)]
        exact hsep ⟨p, by omega⟩ ⟨p + 1, hp⟩ (Fin.mk_lt_mk.mpr (Nat.lt_succ_self p)))
      (fun p q hp hq => by
        rw [hY q hq, hY p hp]
        exact hR ⟨p, hp⟩ ⟨q, hq⟩)
    have e1 : ∑ p ∈ range (n + 6), rew (L p)
        = ∑ i : Fin (n + 6), (if lab i = 0 then rewX else rewY) := by
      rw [Finset.sum_range]
      exact sum_congr rfl fun i _ => by rw [hL i i.isLt]; rfl
    have e2 : chainEnergy K 6 (fun p => mulOf (L p)) Y (n + 6)
        = ∑ i : Fin (n + 6), ∑ j : Fin (n + 6),
          if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ ((6 : ℕ) : ℤ) then
            mulOf (lab i) * mulOf (lab j) * K (y j - y i) ^ 2 else 0 := by
      rw [← sum_fin_range_energy]
      refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
      have hLi : L i = lab i := hL i i.isLt
      have hLj : L j = lab j := hL j j.isLt
      have hYi : Y i = y i := hY i i.isLt
      have hYj : Y j = y j := hY j j.isLt
      simp only [hLi, hLj, hYi, hYj]
    rw [e1, e2] at key
    exact key

/-- The constant of the 83.90% theorem is the constant of this certificate, with the upper bound
`C₀ = Distinct839.energyC0` for the energy constant. -/
theorem qFinal_eq : Distinct839.qFinal
    = (3 - Distinct839.energyC0 + rewY - rewX - spanB) / (2 - 2 * rewX + rewY) := by
  norm_num [Distinct839.qFinal, Distinct839.energyC0, rewX, rewY, spanB, alphaP]

end Ceilings.Distinct


==> anc/lean/Ceilings/Distinct/PaperCert.lean <==
/-
Ceilings/Distinct/PaperCert.lean — the certificate of the paper, without hypothesis.

`paper_certificate : PairCert 6 rewX rewY spanB`: the triple of the 83.90% theorem is a
pair-energy certificate of range six. It is `Distinct.paper_certificate_of_local` applied to
`Distinct839.localInequality`, the seven-point local inequality, whose proof evaluates the branch
and bound checker by compiled code. So this file, and only this file of `Ceilings/Distinct/`,
depends on the computational fact of `Distinct839/Local/RunAll.lean` (`#print axioms` lists it
next to the three standard axioms). The ceiling theorems do not import this file.

`paper_constant_lt_ceiling` applies `ceiling_range6` to this certificate: the hypotheses of the
ceiling theorem are satisfied by the certificate of the paper, and its constant with the exact
energy constant, `(3 - energyC + y - x - b)/(2 - 2x + y) = 0.839005…`, is below `0.83916`.
-/
import Ceilings.Distinct.Paper
import Ceilings.Distinct.Range6
import Distinct839.Local.FinalAll

namespace Ceilings

open Distinct839 (rewX rewY spanB alphaP)

/-- **The certificate of the paper**: `(rewX, rewY, spanB) = (0.054350, 0.069433, 0.037314)` is a
pair-energy certificate of range six for the window of `Distinct839`. -/
theorem paper_certificate : PairCert 6 rewX rewY spanB :=
  Distinct.paper_certificate_of_local Distinct839.localInequality

/-- The ceiling for range six applies to the certificate of the paper. -/
theorem paper_constant_lt_ceiling :
    (3 - energyC + rewY - rewX - spanB) / (2 - 2 * rewX + rewY) < 83916 / 100000 :=
  ceiling_range6 paper_certificate (by norm_num [spanB, alphaP]) (by norm_num [rewX, rewY])

end Ceilings


==> anc/lean/Ceilings/Distinct/Range10.lean <==
/-
Ceilings/Distinct/Range10.lean — no certificate of range ten gives more than 83.957%.

`ceiling_range10`: for the window of `Distinct839`, every pair-energy certificate `(x₁, x₂, b)` of
range ten (pairs at index distance at most ten, as in an inequality for eleven consecutive points)
with `b ≥ 0` and `2 - 2x₁ + x₂ > 0` has `(3 - C + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83957`.

Three periodic trial states (multiplicities; gaps): simple, simple, double, empty, double, double,
empty; four simple points, a double point and a simple point; seven simple points and one empty
site. Their range-ten pair energies per period are bounded by `eUp` (kernel evaluation of
`State.rangeUp`), and the mixture with the weights `weights` has `0.839562813…` points per unit of
multiplicity.
-/
import Ceilings.Distinct.Kernel

namespace Ceilings

namespace Distinct.Range10

/-- The three trial states. -/
def states : Fin 3 → State := ![
  ⟨[1, 1, 2, 2, 2],
    [51257 / 50000, 9517 / 5000, 27217 / 25000, 48657 / 25000, 52779 / 50000]⟩,
  ⟨[1, 1, 1, 1, 2, 1],
    [25947 / 25000, 102083 / 100000, 101201 / 100000, 52441 / 50000, 21387 / 20000, 5774 / 3125]⟩,
  ⟨[1, 1, 1, 1, 1, 1, 1],
    [52203 / 50000, 25681 / 25000, 12821 / 12500, 12821 / 12500, 25681 / 25000, 52203 / 50000,
      18589 / 10000]⟩]

/-- The weights of the mixture (not normalised). -/
def weights : Fin 3 → ℚ := ![14620571742, 116575471289, 9572446714]

/-- Upper bounds for the range-ten pair energies per period. -/
def eUp : Fin 3 → ℚ :=
  ![61197827451 / 1000000000000, 21664323099 / 250000000000, 3483846223 / 40000000000]

theorem sep_ok : ∀ k, (states k).sepOK (17 / 20) = true := by decide +kernel

theorem energy_ok : ∀ k, (states k).rangeUp k2 10 ≤ eUp k := by decide +kernel

theorem mix_ok : MixOK states weights eUp CloQ := by decide +kernel

theorem ratio_lt : mixL states weights / mixN states weights < 83957 / 100000 := by
  decide +kernel

end Distinct.Range10

open Distinct.Range10 in
/-- **Ceiling for certificates of range ten** (window of `Distinct839`): the constant of a
pair-energy certificate of range ten is below `0.83957`. -/
theorem ceiling_range10 {x₁ x₂ b : ℝ} (h : PairCert 10 x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83957 / 100000 := by
  have h1 := Distinct.ceiling_of_range states weights eUp sep_ok energy_ok mix_ok h hb hD
  have h2 : ((mixL states weights / mixN states weights : ℚ) : ℝ) < ((83957 / 100000 : ℚ) : ℝ) :=
    Rat.cast_lt.mpr ratio_lt
  have h3 : ((83957 / 100000 : ℚ) : ℝ) = 83957 / 100000 := by norm_num
  rw [h3] at h2
  exact lt_of_le_of_lt h1 h2

end Ceilings


==> anc/lean/Ceilings/Distinct/Range6.lean <==
/-
Ceilings/Distinct/Range6.lean — no certificate of range six gives more than 83.916%.

`ceiling_range6`: for the window of `Distinct839`, every pair-energy certificate `(x₁, x₂, b)` of
range six (pairs at index distance at most six, as in an inequality for seven consecutive points)
with `b ≥ 0` and `2 - 2x₁ + x₂ > 0` has `(3 - C + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83916`
(Proposition "six" of the paper; the proof of the 83.90% theorem uses such a certificate, with the
constant `0.83900…`).

Three periodic trial states (multiplicities; gaps): the lattice of simple points with spacing
`1.02532`; six simple points and one empty site, period `7.07365`; simple, simple, double, empty,
double, double, empty, period `7.03513`. Their range-six pair energies per period are bounded by
`eUp` (kernel evaluation of `State.rangeUp`), and the mixture with the weights `weights` has
`0.839151809…` points per unit of multiplicity.
-/
import Ceilings.Distinct.Kernel

namespace Ceilings

namespace Distinct.Range6

/-- The three trial states. -/
def states : Fin 3 → State := ![
  ⟨[1], [25633 / 25000]⟩,
  ⟨[1, 1, 1, 1, 1, 1],
    [26317 / 25000, 103483 / 100000, 5173 / 5000, 103483 / 100000, 26317 / 25000,
      186403 / 100000]⟩,
  ⟨[1, 1, 2, 2, 2],
    [5143 / 5000, 52939 / 50000, 195107 / 100000, 54553 / 50000, 95281 / 50000]⟩]

/-- The weights of the mixture (not normalised). -/
def weights : Fin 3 → ℚ := ![328442951348, 40438090226, 53616063408]

/-- Upper bounds for the range-six pair energies per period. -/
def eUp : Fin 3 → ℚ :=
  ![3237832179 / 200000000000, 63558663623 / 1000000000000, 58213357439 / 1000000000000]

theorem sep_ok : ∀ k, (states k).sepOK (17 / 20) = true := by decide +kernel

theorem energy_ok : ∀ k, (states k).rangeUp k2 6 ≤ eUp k := by decide +kernel

theorem mix_ok : MixOK states weights eUp CloQ := by decide +kernel

theorem ratio_lt : mixL states weights / mixN states weights < 83916 / 100000 := by
  decide +kernel

end Distinct.Range6

open Distinct.Range6 in
/-- **Ceiling for certificates of range six** (window of `Distinct839`): the constant of a
pair-energy certificate of range six is below `0.83916`. -/
theorem ceiling_range6 {x₁ x₂ b : ℝ} (h : PairCert 6 x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83916 / 100000 := by
  have h1 := Distinct.ceiling_of_range states weights eUp sep_ok energy_ok mix_ok h hb hD
  have h2 : ((mixL states weights / mixN states weights : ℚ) : ℝ) < ((83916 / 100000 : ℚ) : ℝ) :=
    Rat.cast_lt.mpr ratio_lt
  have h3 : ((83916 / 100000 : ℚ) : ℝ) = 83916 / 100000 := by norm_num
  rw [h3] at h2
  exact lt_of_le_of_lt h1 h2

end Ceilings


==> anc/lean/Ceilings/Distinct/Range8.lean <==
/-
Ceilings/Distinct/Range8.lean — no certificate of range eight gives more than 83.943%.

`ceiling_range8`: for the window of `Distinct839`, every pair-energy certificate `(x₁, x₂, b)` of
range eight (pairs at index distance at most eight, as in an inequality for nine consecutive points)
with `b ≥ 0` and `2 - 2x₁ + x₂ > 0` has `(3 - C + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83943`.

Three periodic trial states (multiplicities; gaps): simple, simple, double, empty, double, double,
empty; four simple points, a double point and a simple point; seven simple points and one empty
site. Their range-eight pair energies per period are bounded by `eUp` (kernel evaluation of
`State.rangeUp`), and the mixture with the weights `weights` has `0.839422262…` points per unit of
multiplicity.
-/
import Ceilings.Distinct.Kernel

namespace Ceilings

namespace Distinct.Range8

/-- The three trial states. -/
def states : Fin 3 → State := ![
  ⟨[1, 1, 2, 2, 2],
    [2053 / 2000, 190489 / 100000, 108977 / 100000, 38939 / 20000, 26417 / 25000]⟩,
  ⟨[1, 1, 1, 1, 2, 1],
    [103957 / 100000, 102343 / 100000, 25373 / 25000, 105091 / 100000, 21417 / 20000,
      184713 / 100000]⟩,
  ⟨[1, 1, 1, 1, 1, 1, 1],
    [104611 / 100000, 103003 / 100000, 51433 / 50000, 51433 / 50000, 103003 / 100000,
      104611 / 100000, 185879 / 100000]⟩]

/-- The weights of the mixture (not normalised). -/
def weights : Fin 3 → ℚ := ![13144148305, 121145292173, 6689966905]

/-- Upper bounds for the range-eight pair energies per period. -/
def eUp : Fin 3 → ℚ :=
  ![11996691389 / 200000000000, 84167603039 / 1000000000000, 84386633381 / 1000000000000]

theorem sep_ok : ∀ k, (states k).sepOK (17 / 20) = true := by decide +kernel

theorem energy_ok : ∀ k, (states k).rangeUp k2 8 ≤ eUp k := by decide +kernel

theorem mix_ok : MixOK states weights eUp CloQ := by decide +kernel

theorem ratio_lt : mixL states weights / mixN states weights < 83943 / 100000 := by
  decide +kernel

end Distinct.Range8

open Distinct.Range8 in
/-- **Ceiling for certificates of range eight** (window of `Distinct839`): the constant of a
pair-energy certificate of range eight is below `0.83943`. -/
theorem ceiling_range8 {x₁ x₂ b : ℝ} (h : PairCert 8 x₁ x₂ b) (hb : 0 ≤ b)
    (hD : 0 < 2 - 2 * x₁ + x₂) :
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83943 / 100000 := by
  have h1 := Distinct.ceiling_of_range states weights eUp sep_ok energy_ok mix_ok h hb hD
  have h2 : ((mixL states weights / mixN states weights : ℚ) : ℝ) < ((83943 / 100000 : ℚ) : ℝ) :=
    Rat.cast_lt.mpr ratio_lt
  have h3 : ((83943 / 100000 : ℚ) : ℝ) = 83943 / 100000 := by norm_num
  rw [h3] at h2
  exact lt_of_le_of_lt h1 h2

end Ceilings


==> anc/lean/Ceilings/EnergyIntegral.lean <==
/-
Ceilings/EnergyIntegral.lean — the second term of the energy constant as a double integral.

The energy constant of a window `f` on `[-1/2, 1/2]` is

    `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt`        (both integrals over `[-1/2, 1/2]`).

The method uses the second term in the form `2 ∫₀¹ r (f⋆f)(r) dr`, where
`(f⋆f)(r) = ∫_{-1/2}^{1/2-r} f(s) f(s + r) ds` is the autocorrelation `Zeta23.XiPrime.vConv`, and
`Distinct839/Constant/Kappa.lean`, `Simple673/Constant/Kappa.lean` evaluate it in that form
(`Bconst`). This file proves that the two forms are equal, for every continuous function:

* `integral_integral_swap_triangle`: for a continuous function `G` of two real variables and
  `a ≤ b`, `∫_a^b (∫_a^x G(x, y) dy) dx = ∫_a^b (∫_y^b G(x, y) dx) dy` (the order of integration
  on the triangle `a ≤ y ≤ x ≤ b`; from Fubini's theorem for the indicator function of the
  triangle).
* `two_mul_integral_mul_vConv_eq`: for continuous `v`,
  `2 ∫₀¹ r (v⋆v)(r) dr = ∬ |s - t| v(s) v(t) ds dt`. Both sides are twice the integral of
  `(t - s) v(s) v(t)` over the triangle `-1/2 ≤ s ≤ t ≤ 1/2`: on the left by the substitution
  `t = s + r` and an exchange of the order of integration, on the right by the symmetry of the
  integrand in `s` and `t`.
* `integral_abs_sub_mul_fCos`, `integral_abs_sub_mul_fCos_line`: for the two windows
  `Distinct839.fCos`, `Simple673.fCos` the double integral is `Distinct839.Bconst`,
  `Simple673.Bconst`.

Nothing here depends on a compiled computation.
-/
import Mathlib
import Zeta23.XiPrime.Defs
import Distinct839.Constant.Kappa
import Simple673.Constant.Kappa

open MeasureTheory Set

namespace Ceilings

/-- **Order of integration on a triangle.** For a continuous function `G` of two real variables
and `a ≤ b`, the integral over the triangle `a ≤ y ≤ x ≤ b` can be taken in either order:
`∫_a^b (∫_a^x G(x, y) dy) dx = ∫_a^b (∫_y^b G(x, y) dx) dy`. -/
theorem integral_integral_swap_triangle {a b : ℝ} (hab : a ≤ b) {G : ℝ → ℝ → ℝ}
    (hG : Continuous (Function.uncurry G)) :
    ∫ x in a..b, ∫ y in a..x, G x y = ∫ y in a..b, ∫ x in y..b, G x y := by
  -- the triangle `a < y < x ≤ b`: its slices are the intervals `Ioo a x` and `Ioc y b`
  let T : Set (ℝ × ℝ) := {p | a < p.2 ∧ p.2 < p.1 ∧ p.1 ≤ b}
  have hTm : MeasurableSet T := by
    have h1 : MeasurableSet {p : ℝ × ℝ | a < p.2} :=
      measurableSet_lt measurable_const measurable_snd
    have h2 : MeasurableSet {p : ℝ × ℝ | p.2 < p.1} :=
      measurableSet_lt measurable_snd measurable_fst
    have h3 : MeasurableSet {p : ℝ × ℝ | p.1 ≤ b} :=
      measurableSet_le measurable_fst measurable_const
    exact h1.inter (h2.inter h3)
  have hTsub : T ⊆ Icc a b ×ˢ Icc a b := by
    rintro ⟨x, y⟩ ⟨h1, h2, h3⟩
    exact ⟨⟨(h1.trans h2).le, h3⟩, ⟨h1.le, h2.le.trans h3⟩⟩
  -- the indicator function of the triangle times `G` is integrable on the plane
  have hint : Integrable (Function.uncurry fun x y => T.indicator (Function.uncurry G) (x, y))
      (volume.prod volume) := by
    have hK : IntegrableOn (Function.uncurry G) (Icc a b ×ˢ Icc a b) (volume.prod volume) :=
      hG.continuousOn.integrableOn_compact (isCompact_Icc.prod isCompact_Icc)
    exact (hK.mono_set hTsub).integrable_indicator hTm
  -- Fubini's theorem
  have key := integral_integral_swap hint
  -- the two iterated integrals of the indicator function are the two sides
  have hL : ∫ x, ∫ y, T.indicator (Function.uncurry G) (x, y)
      = ∫ x in a..b, ∫ y in a..x, G x y := by
    rw [intervalIntegral.integral_of_le hab, ← integral_indicator measurableSet_Ioc]
    refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
    beta_reduce
    by_cases hx : x ∈ Ioc a b
    · rw [indicator_of_mem hx, intervalIntegral.integral_of_le hx.1.le,
        integral_Ioc_eq_integral_Ioo, ← integral_indicator measurableSet_Ioo]
      refine integral_congr_ae (Filter.Eventually.of_forall fun y => ?_)
      beta_reduce
      by_cases hy : y ∈ Ioo a x
      · rw [indicator_of_mem hy, indicator_of_mem (show (x, y) ∈ T from ⟨hy.1, hy.2, hx.2⟩)]
        rfl
      · rw [indicator_of_notMem hy, indicator_of_notMem]
        exact fun h => hy ⟨h.1, h.2.1⟩
    · rw [indicator_of_notMem hx]
      have h0 : ∀ y, T.indicator (Function.uncurry G) (x, y) = 0 := fun y =>
        indicator_of_notMem (fun h => hx ⟨h.1.trans h.2.1, h.2.2⟩) _
      simp [h0]
  have hR : ∫ y, ∫ x, T.indicator (Function.uncurry G) (x, y)
      = ∫ y in a..b, ∫ x in y..b, G x y := by
    rw [intervalIntegral.integral_of_le hab, integral_Ioc_eq_integral_Ioo,
      ← integral_indicator measurableSet_Ioo]
    refine integral_congr_ae (Filter.Eventually.of_forall fun y => ?_)
    beta_reduce
    by_cases hy : y ∈ Ioo a b
    · rw [indicator_of_mem hy, intervalIntegral.integral_of_le hy.2.le,
        ← integral_indicator measurableSet_Ioc]
      refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
      beta_reduce
      by_cases hx : x ∈ Ioc y b
      · rw [indicator_of_mem hx, indicator_of_mem (show (x, y) ∈ T from ⟨hy.1, hx.1, hx.2⟩)]
        rfl
      · rw [indicator_of_notMem hx, indicator_of_notMem]
        exact fun h => hx ⟨h.2.1, h.2.2⟩
    · rw [indicator_of_notMem hy]
      have h0 : ∀ x, T.indicator (Function.uncurry G) (x, y) = 0 := fun x =>
        indicator_of_notMem (fun h => hy ⟨h.1, h.2.1.trans_le h.2.2⟩) _
      simp [h0]
  rw [← hL, ← hR]
  exact key

/-- **The energy integral as a double integral.** For a continuous function `v` on the real line,
`2 ∫₀¹ r (v⋆v)(r) dr = ∬ |s - t| v(s) v(t) ds dt`, the double integral over the square
`[-1/2, 1/2]²`, where `(v⋆v)(r) = ∫_{-1/2}^{1/2-r} v(s) v(s + r) ds` is the autocorrelation
`Zeta23.XiPrime.vConv`. -/
theorem two_mul_integral_mul_vConv_eq (v : ℝ → ℝ) (hv : Continuous v) :
    2 * ∫ r in (0 : ℝ)..1, r * Zeta23.XiPrime.vConv v r
      = ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2), |s - t| * v s * v t := by
  have hab : -(1 : ℝ) / 2 ≤ 1 / 2 := by norm_num
  -- `U` is the integral of `(t - s) v(s) v(t)` over the upper triangle `s ≤ t`
  set U : ℝ := ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in s..(1 / 2), (t - s) * v s * v t with hU
  -- the left side is `2 U`: put `x = 1/2 - r`, exchange the order of integration, then put
  -- `t = s + 1/2 - x`
  have hLeft : ∫ r in (0 : ℝ)..1, r * Zeta23.XiPrime.vConv v r = U := by
    let G : ℝ → ℝ → ℝ := fun x s => (1 / 2 - x) * v s * v (s + (1 / 2 - x))
    let Φ : ℝ → ℝ := fun x => ∫ s in (-(1 : ℝ) / 2)..x, G x s
    have hGc : Continuous (Function.uncurry G) := by
      have h : Continuous fun p : ℝ × ℝ => (1 / 2 - p.1) * v p.2 * v (p.2 + (1 / 2 - p.1)) := by
        fun_prop
      exact h
    calc ∫ r in (0 : ℝ)..1, r * Zeta23.XiPrime.vConv v r
        = ∫ r in (0 : ℝ)..1, Φ (1 / 2 - r) := by
          refine intervalIntegral.integral_congr fun r _ => ?_
          show r * Zeta23.XiPrime.vConv v r
            = ∫ s in (-(1 : ℝ) / 2)..(1 / 2 - r),
                (1 / 2 - (1 / 2 - r)) * v s * v (s + (1 / 2 - (1 / 2 - r)))
          unfold Zeta23.XiPrime.vConv
          rw [← intervalIntegral.integral_const_mul]
          simp only [sub_sub_cancel, mul_assoc]
      _ = ∫ x in (-(1 : ℝ) / 2)..(1 / 2), Φ x := by
          rw [intervalIntegral.integral_comp_sub_left Φ (1 / 2)]
          norm_num
      _ = ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ x in s..(1 / 2), G x s :=
          integral_integral_swap_triangle hab hGc
      _ = U := by
          refine intervalIntegral.integral_congr fun s _ => ?_
          have h := intervalIntegral.integral_comp_sub_left (a := s) (b := 1 / 2)
            (fun t : ℝ => (t - s) * v s * v t) (s + 1 / 2)
          rw [show s + 1 / 2 - 1 / 2 = s by ring, show s + 1 / 2 - s = 1 / 2 by ring] at h
          show ∫ x in s..(1 / 2), (1 / 2 - x) * v s * v (s + (1 / 2 - x))
            = ∫ t in s..(1 / 2), (t - s) * v s * v t
          rw [← h]
          refine intervalIntegral.integral_congr fun x _ => ?_
          show (1 / 2 - x) * v s * v (s + (1 / 2 - x))
            = (s + 1 / 2 - x - s) * v s * v (s + 1 / 2 - x)
          rw [show s + 1 / 2 - x - s = 1 / 2 - x by ring,
            show s + (1 / 2 - x) = s + 1 / 2 - x by ring]
  -- the right side is `2 U`: split the inner integral at `t = s`, and exchange the order of
  -- integration in the lower triangle `t ≤ s`
  have hRight : ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2),
      |s - t| * v s * v t = 2 * U := by
    have hLc : Continuous (Function.uncurry fun s t : ℝ => (s - t) * v s * v t) := by
      have h : Continuous fun p : ℝ × ℝ => (p.1 - p.2) * v p.1 * v p.2 := by fun_prop
      exact h
    have hUc : Continuous (Function.uncurry fun s t : ℝ => (t - s) * v s * v t) := by
      have h : Continuous fun p : ℝ × ℝ => (p.2 - p.1) * v p.1 * v p.2 := by fun_prop
      exact h
    have hA : Continuous fun s : ℝ => ∫ t in (-(1 : ℝ) / 2)..s, (s - t) * v s * v t :=
      intervalIntegral.continuous_parametric_intervalIntegral_of_continuous hLc continuous_id
    have hB : Continuous fun s : ℝ => ∫ t in s..(1 / 2 : ℝ), (t - s) * v s * v t := by
      have h1 : Continuous fun s : ℝ => ∫ t in (1 / 2 : ℝ)..s, (t - s) * v s * v t :=
        intervalIntegral.continuous_parametric_intervalIntegral_of_continuous hUc continuous_id
      have h2 : (fun s : ℝ => ∫ t in s..(1 / 2 : ℝ), (t - s) * v s * v t)
          = fun s => -∫ t in (1 / 2 : ℝ)..s, (t - s) * v s * v t := by
        funext s
        exact intervalIntegral.integral_symm _ _
      rw [h2]
      exact h1.neg
    have hsplit : ∀ s ∈ Icc (-(1 : ℝ) / 2) (1 / 2),
        ∫ t in (-(1 : ℝ) / 2)..(1 / 2), |s - t| * v s * v t
          = (∫ t in (-(1 : ℝ) / 2)..s, (s - t) * v s * v t)
            + ∫ t in s..(1 / 2), (t - s) * v s * v t := by
      intro s hs
      have hc : Continuous fun t : ℝ => |s - t| * v s * v t := by fun_prop
      rw [← intervalIntegral.integral_add_adjacent_intervals (b := s)
        (hc.intervalIntegrable _ _) (hc.intervalIntegrable _ _)]
      congr 1
      · refine intervalIntegral.integral_congr fun t ht => ?_
        rw [uIcc_of_le hs.1] at ht
        show |s - t| * v s * v t = (s - t) * v s * v t
        rw [abs_of_nonneg (sub_nonneg.mpr ht.2)]
      · refine intervalIntegral.integral_congr fun t ht => ?_
        rw [uIcc_of_le hs.2] at ht
        show |s - t| * v s * v t = (t - s) * v s * v t
        rw [abs_of_nonpos (sub_nonpos.mpr ht.1), neg_sub]
    have hswap : ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..s, (s - t) * v s * v t
        = U := by
      rw [integral_integral_swap_triangle hab hLc]
      refine intervalIntegral.integral_congr fun t _ => ?_
      refine intervalIntegral.integral_congr fun s _ => ?_
      show (s - t) * v s * v t = (s - t) * v t * v s
      ring
    calc ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2), |s - t| * v s * v t
        = ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ((∫ t in (-(1 : ℝ) / 2)..s, (s - t) * v s * v t)
            + ∫ t in s..(1 / 2), (t - s) * v s * v t) := by
          refine intervalIntegral.integral_congr fun s hs => ?_
          rw [uIcc_of_le hab] at hs
          exact hsplit s hs
      _ = (∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..s, (s - t) * v s * v t)
            + U :=
          intervalIntegral.integral_add (hA.intervalIntegrable _ _) (hB.intervalIntegrable _ _)
      _ = 2 * U := by
          rw [hswap]
          ring
  rw [hLeft, hRight]

/-- For the window of `Distinct839` the double integral `∬ |s - t| f(s) f(t) ds dt` over
`[-1/2, 1/2]²` is the constant `Distinct839.Bconst`. -/
theorem integral_abs_sub_mul_fCos :
    ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2),
      |s - t| * Distinct839.fCos s * Distinct839.fCos t = Distinct839.Bconst := by
  rw [← two_mul_integral_mul_vConv_eq _ Distinct839.Constant.continuous_fCos,
    Distinct839.Constant.integral_mul_vConv_fCos]
  ring

/-- For the window of `Simple673` the double integral `∬ |s - t| f(s) f(t) ds dt` over
`[-1/2, 1/2]²` is the constant `Simple673.Bconst`. -/
theorem integral_abs_sub_mul_fCos_line :
    ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2),
      |s - t| * Simple673.fCos s * Simple673.fCos t = Simple673.Bconst := by
  rw [← two_mul_integral_mul_vConv_eq _ Simple673.Constant.continuous_fCos,
    Simple673.Constant.integral_mul_vConv_fCos]
  ring

end Ceilings


==> anc/lean/Ceilings/KernelBound.lean <==
/-
Ceilings/KernelBound.lean — rational upper bounds for `K²`, for a window with `N` cosine terms.

The kernels of the two windows have the form
`K(t) = sinc(t) + ∑_{j=1}^{N} a_j (sinc(t - j) + sinc(t + j))/2`, with `N = 6` for the first
window and `N = 10` for the second. This file collects what the ceilings need to know about such
a kernel, for every `N` and arbitrary rational coefficients `a : Fin N → ℚ`:

* `kIntGen a n` — the value at an integer `n`: `1` at `0`, `a_{|n|}/2` for `1 ≤ |n| ≤ N` and `0`
  for `|n| > N` (`kernel_int`, `kIntGen_eq_zero`);
* `ratQgen a t = 1/t + ∑_j (-1)^j a_j t/(t² - j²)` — the rational factor of the closed form
  `K(t) = sin(π t)/π · Q(t)` at non-integer `t` (the closed form itself is proved for each window
  in `Distinct839/Kernel/Closed.lean`, `Simple673/Kernel/Closed.lean`);
* `ratQgen_sq_le`: for `t ≥ T > N`, `Q(t)² ≤ E²/t²` with
  `E = |1 + ∑_j (-1)^j a_j| + (∑_j |a_j| j²)/(T² - N²)`, because
  `t Q(t) = 1 + ∑_j (-1)^j a_j + ∑_j (-1)^j a_j j²/(t² - j²)`;
* `KernelEval K Q kI` — the hypotheses under which the rational functions `Q`, `kI` evaluate `K`.
  The last of them is that `K` vanishes at the integers above `intMax = 10`; a kernel of the form
  above satisfies it if `N ≤ 10` (`kIntGen_int_zero`), so it holds for both windows;
* `k2Up Q kI t` — an upper bound for `K(t)²` at every rational `t` (`k2Up_sound`);
* `tailUp Q E2 P N₀ Δ` — an upper bound for `∑_{n ≥ 1} K(Δ + n P)²` for an integer period `P` and
  a non-integer `Δ` (`sum_K_sq_le_tailUp`): `sin²(π(Δ + n P)) = sin²(π Δ)`, the terms `n ≤ N₀` are
  evaluated, and for the rest `Q(y)² ≤ E²/y²` and
  `1/y² ≤ (1/P)(1/(y - P/2) - 1/(y + P/2))` telescopes along `y_n = Δ + n P`;
* `intTailUp kI P` — the same sum for `Δ = 0`: the points `n P` are integers, and `K` vanishes at
  the integers above `intMax`, so that only the terms `n ≤ intMax` occur (`sum_K_sq_int_le`).
-/
import Ceilings.Trig
import Distinct839.Kernel.Basic

noncomputable section

open Real
open scoped BigOperators

namespace Ceilings

open Distinct839 (sincN)
open Distinct839.Kernel (dyHi)

/-! ## Finite sums by recursion -/

/-- `sumN f n = f 0 + … + f (n - 1)`, by recursion on `n` (for evaluation by the kernel). -/
def sumN (f : ℕ → ℚ) : ℕ → ℚ
  | 0 => 0
  | n + 1 => sumN f n + f n

theorem sumN_eq (f : ℕ → ℚ) (n : ℕ) : sumN f n = ∑ i ∈ Finset.range n, f i := by
  induction n with
  | zero => rfl
  | succ n ih => rw [sumN, ih, Finset.sum_range_succ]

theorem cast_sumN (f : ℕ → ℚ) (n : ℕ) :
    ((sumN f n : ℚ) : ℝ) = ∑ i ∈ Finset.range n, ((f i : ℚ) : ℝ) := by
  rw [sumN_eq, Rat.cast_sum]

/-- A sum of nonnegative terms is at most its first `N` terms plus the terms from `N` on. -/
theorem sum_range_le_add {α : Type*} [AddCommMonoid α] [PartialOrder α] [IsOrderedAddMonoid α]
    (f : ℕ → α) (hf : ∀ n, 0 ≤ f n) (N M : ℕ) :
    ∑ n ∈ Finset.range M, f n ≤ ∑ n ∈ Finset.range N, f n + ∑ x ∈ Finset.range M, f (N + x) := by
  rw [← Finset.sum_range_add]
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono (Nat.le_add_left M N))
    fun n _ _ => hf n

/-! ## Values at the integers -/

/-- The normalised sinc at an integer. -/
theorem sincN_int (z : ℤ) : sincN (z : ℝ) = if z = 0 then 1 else 0 := by
  by_cases h : z = 0
  · subst h
    simp [Distinct839.sincN]
  · rw [if_neg h]
    exact Distinct839.Kernel.sincN_intCast h

/-- The kernel with coefficients `a` at an integer `n`. -/
theorem kernel_int {N : ℕ} (a : Fin N → ℝ) (n : ℤ) :
    sincN (n : ℝ) + ∑ j : Fin N, a j / 2
        * (sincN ((n : ℝ) - ((j : ℕ) + 1)) + sincN ((n : ℝ) + ((j : ℕ) + 1)))
      = (if n = 0 then 1 else 0) + ∑ j : Fin N, a j / 2
        * ((if n = ((j : ℕ) : ℤ) + 1 then 1 else 0)
            + (if n = -(((j : ℕ) : ℤ) + 1) then 1 else 0)) := by
  rw [sincN_int]
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  have e1 : (n : ℝ) - ((j : ℕ) + 1) = ((n - (((j : ℕ) : ℤ) + 1) : ℤ) : ℝ) := by push_cast; ring
  have e2 : (n : ℝ) + ((j : ℕ) + 1) = ((n + (((j : ℕ) : ℤ) + 1) : ℤ) : ℝ) := by push_cast; ring
  rw [e1, e2, sincN_int, sincN_int]
  congr 2
  · exact if_congr sub_eq_zero rfl rfl
  · exact if_congr add_eq_zero_iff_eq_neg rfl rfl

/-- The value of the kernel with coefficients `a` at the integer `n`, as a rational number. -/
def kIntGen {N : ℕ} (a : Fin N → ℚ) (n : ℤ) : ℚ :=
  (if n = 0 then 1 else 0) + ∑ j : Fin N, a j / 2
    * ((if n = ((j : ℕ) : ℤ) + 1 then 1 else 0) + (if n = -(((j : ℕ) : ℤ) + 1) then 1 else 0))

theorem cast_kIntGen {N : ℕ} (a : Fin N → ℚ) (n : ℤ) :
    ((kIntGen a n : ℚ) : ℝ)
      = (if n = 0 then 1 else 0) + ∑ j : Fin N, ((a j : ℚ) : ℝ) / 2
        * ((if n = ((j : ℕ) : ℤ) + 1 then 1 else 0)
            + (if n = -(((j : ℕ) : ℤ) + 1) then 1 else 0)) := by
  unfold kIntGen
  rw [Rat.cast_add, Rat.cast_sum]
  congr 1
  · split_ifs <;> simp
  · refine Finset.sum_congr rfl fun j _ => ?_
    rw [Rat.cast_mul, Rat.cast_add]
    congr 1
    · simp
    · congr 1 <;> split_ifs <;> simp

/-- The kernel with `N` coefficients vanishes at the integers above `N`. -/
theorem kIntGen_eq_zero {N : ℕ} (a : Fin N → ℚ) {n : ℤ} (hn : (N : ℤ) < n) :
    kIntGen a n = 0 := by
  unfold kIntGen
  rw [if_neg (by omega), zero_add]
  refine Finset.sum_eq_zero fun j _ => ?_
  have hj := j.isLt
  rw [if_neg (by omega), if_neg (by omega), add_zero, mul_zero]

/-! ## The rational factor of the closed form -/

/-- `Q(t) = 1/t + ∑_j (-1)^j a_j t/(t² - j²)` for the coefficients `a` (index `j - 1`). -/
def ratQgen {N : ℕ} (a : Fin N → ℚ) (t : ℚ) : ℚ :=
  1 / t + ∑ j : Fin N, (-1) ^ ((j : ℕ) + 1) * a j * t / (t ^ 2 - ((j : ℕ) + 1) ^ 2)

/-- `e = 1 + ∑_j (-1)^j a_j`, the limit of `t Q(t)` (the value of the window at `1/2`). -/
def edgeGen {N : ℕ} (a : Fin N → ℚ) : ℚ := 1 + ∑ j : Fin N, (-1) ^ ((j : ℕ) + 1) * a j

/-- `κ = ∑_j |a_j| j²`. -/
def kapGen {N : ℕ} (a : Fin N → ℚ) : ℚ := ∑ j : Fin N, |a j| * (((j : ℕ) : ℚ) + 1) ^ 2

/-- `E² = (|e| + κ/(T² - N²))²`: the constant of the bound `Q(t)² ≤ E²/t²` for `t ≥ T`, for a
kernel with `N` coefficients. -/
def E2gen {N : ℕ} (a : Fin N → ℚ) (T : ℚ) : ℚ :=
  (|edgeGen a| + kapGen a / (T ^ 2 - (N : ℚ) ^ 2)) ^ 2

lemma fin_succ_le {N : ℕ} (j : Fin N) : (((j : ℕ) : ℚ) + 1) ≤ N := by
  have h : (j : ℕ) + 1 ≤ N := j.isLt
  exact_mod_cast h

/-- `t Q(t) = e + ∑_j (-1)^j a_j j²/(t² - j²)` for `t > N`. -/
theorem mul_ratQgen {N : ℕ} (a : Fin N → ℚ) {t : ℚ} (ht : (N : ℚ) < t) :
    t * ratQgen a t = edgeGen a
      + ∑ j : Fin N, (-1) ^ ((j : ℕ) + 1) * a j * (((j : ℕ) : ℚ) + 1) ^ 2
          / (t ^ 2 - (((j : ℕ) : ℚ) + 1) ^ 2) := by
  have hN0 : (0 : ℚ) ≤ N := Nat.cast_nonneg N
  have ht0 : t ≠ 0 := by linarith
  unfold ratQgen edgeGen
  rw [mul_add, mul_one_div_cancel ht0, Finset.mul_sum, add_assoc, ← Finset.sum_add_distrib]
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  have hj := fin_succ_le j
  have hj0 : (0 : ℚ) ≤ ((j : ℕ) : ℚ) + 1 := by positivity
  have hD : t ^ 2 - (((j : ℕ) : ℚ) + 1) ^ 2 ≠ 0 := by nlinarith
  field_simp
  ring

/-- **The tail bound for `Q`**: `Q(t)² ≤ E²/t²` for `t ≥ T > N`. -/
theorem ratQgen_sq_le {N : ℕ} (a : Fin N → ℚ) {T t : ℚ} (hT : (N : ℚ) < T) (ht : T ≤ t) :
    ratQgen a t ^ 2 ≤ E2gen a T / t ^ 2 := by
  have hN0 : (0 : ℚ) ≤ N := Nat.cast_nonneg N
  have htN : (N : ℚ) < t := lt_of_lt_of_le hT ht
  have ht0 : 0 < t := by linarith
  have hTN : 0 < T ^ 2 - (N : ℚ) ^ 2 := by nlinarith
  have hrem : |∑ j : Fin N, (-1) ^ ((j : ℕ) + 1) * a j * (((j : ℕ) : ℚ) + 1) ^ 2
      / (t ^ 2 - (((j : ℕ) : ℚ) + 1) ^ 2)| ≤ kapGen a / (T ^ 2 - (N : ℚ) ^ 2) := by
    refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
    unfold kapGen
    rw [Finset.sum_div]
    refine Finset.sum_le_sum fun j _ => ?_
    have hj := fin_succ_le j
    have hj0 : (0 : ℚ) ≤ ((j : ℕ) : ℚ) + 1 := by positivity
    have hD : T ^ 2 - (N : ℚ) ^ 2 ≤ t ^ 2 - (((j : ℕ) : ℚ) + 1) ^ 2 := by nlinarith
    have hD0 : 0 < t ^ 2 - (((j : ℕ) : ℚ) + 1) ^ 2 := lt_of_lt_of_le hTN hD
    have hnum : |(-1) ^ ((j : ℕ) + 1) * a j * (((j : ℕ) : ℚ) + 1) ^ 2|
        = |a j| * (((j : ℕ) : ℚ) + 1) ^ 2 := by
      rw [abs_mul, abs_mul, abs_of_nonneg (sq_nonneg (((j : ℕ) : ℚ) + 1)), abs_pow, abs_neg,
        abs_one, one_pow, one_mul]
    rw [abs_div, hnum, abs_of_pos hD0]
    exact div_le_div_of_nonneg_left (mul_nonneg (abs_nonneg _) (sq_nonneg _)) hTN hD
  have habs : |t * ratQgen a t| ≤ |edgeGen a| + kapGen a / (T ^ 2 - (N : ℚ) ^ 2) := by
    rw [mul_ratQgen a htN]
    exact (abs_add_le _ _).trans (add_le_add le_rfl hrem)
  have hsq : (t * ratQgen a t) ^ 2 ≤ E2gen a T := by
    unfold E2gen
    exact sq_le_sq' (by linarith [(abs_le.mp habs).1]) (abs_le.mp habs).2
  have e : ratQgen a t ^ 2 = (t * ratQgen a t) ^ 2 / t ^ 2 := by
    field_simp
  rw [e]
  exact div_le_div_of_nonneg_right hsq (sq_nonneg t)

/-! ## Evaluation of a kernel by rational functions -/

/-- The kernels evaluated below vanish at the integers above `intMax = 10`
(`KernelEval.int_zero`): their windows have at most ten cosine terms, six for the first window
and ten for the second. So the sum of `K²` over the multiples of an integer period (`intTailUp`)
has at most `intMax` terms that do not vanish. -/
def intMax : ℕ := 10

/-- The rational functions `Q` and `kI` evaluate the kernel `K`: `K` is even,
`K(t) = sin(π t)/π · Q(t)` at rational non-integers, `K(n) = kI n` at integers, and `kI n = 0` for
`n > intMax`. -/
structure KernelEval (K : ℝ → ℝ) (Q : ℚ → ℚ) (kI : ℤ → ℚ) : Prop where
  /-- the kernel is even -/
  even : ∀ t, K (-t) = K t
  /-- closed form at rational points that are not integers -/
  closed : ∀ t : ℚ, t.den ≠ 1 → K (t : ℝ) = Real.sin (π * t) / π * ((Q t : ℚ) : ℝ)
  /-- values at the integers -/
  int : ∀ n : ℤ, K (n : ℝ) = ((kI n : ℚ) : ℝ)
  /-- the kernel vanishes at the integers above `intMax` -/
  int_zero : ∀ n : ℤ, (intMax : ℤ) < n → kI n = 0

/-- The last condition of `KernelEval` for a kernel with `N ≤ intMax` coefficients. -/
theorem kIntGen_int_zero {N : ℕ} (a : Fin N → ℚ) (hN : N ≤ intMax) (n : ℤ)
    (hn : (intMax : ℤ) < n) : kIntGen a n = 0 :=
  kIntGen_eq_zero a (lt_of_le_of_lt (by exact_mod_cast hN) hn)

/-- `Q(t)² ≤ E2/t²` for `t ≥ T₀`. -/
structure QTail (Q : ℚ → ℚ) (T₀ E2 : ℚ) : Prop where
  /-- the constant is nonnegative -/
  nonneg : 0 ≤ E2
  /-- the bound -/
  bound : ∀ t : ℚ, T₀ ≤ t → Q t ^ 2 ≤ E2 / t ^ 2

/-- Upper bound for `K(t)²` at a rational point: the exact value at an integer, and
`sUp t · Q(t)²`, rounded upwards, elsewhere. -/
def k2Up (Q : ℚ → ℚ) (kI : ℤ → ℚ) (t : ℚ) : ℚ :=
  if t.den = 1 then kI t.num ^ 2 else dyHi (sUp t * Q t ^ 2)

variable {K : ℝ → ℝ} {Q : ℚ → ℚ} {kI : ℤ → ℚ}

/-- **`K(t)² ≤ k2Up t` for every rational `t`.** -/
theorem k2Up_sound (hK : KernelEval K Q kI) (t : ℚ) :
    K (t : ℝ) ^ 2 ≤ ((k2Up Q kI t : ℚ) : ℝ) := by
  unfold k2Up
  split_ifs with h
  · have ht : ((t.num : ℤ) : ℚ) = t := Rat.coe_int_num_of_den_eq_one h
    have ht' : (t : ℝ) = ((t.num : ℤ) : ℝ) := by
      conv_lhs => rw [← ht]
      exact Rat.cast_intCast _
    rw [ht', hK.int, Rat.cast_pow]
  · rw [hK.closed t h, mul_pow]
    refine Distinct839.Kernel.le_cast_dyHi ?_
    rw [Rat.cast_mul, Rat.cast_pow]
    exact mul_le_mul_of_nonneg_right (sin_div_pi_sq_le t) (sq_nonneg _)

/-! ## The sum over the periods: integer distances -/

/-- Upper bound (in fact the value) of `∑_{n ≥ 1} K(n P)²` for an integer `P ≥ 1`: the terms
`n ≤ intMax`; the others vanish, because `n P > intMax`. -/
def intTailUp (kI : ℤ → ℚ) (P : ℤ) : ℚ :=
  sumN (fun n => kI ((((n : ℕ) : ℤ) + 1) * P) ^ 2) intMax

theorem sum_K_sq_int_le (hK : KernelEval K Q kI) {P : ℤ} (hP : 1 ≤ P) (r : ℕ) :
    ∑ n ∈ Finset.range r, K (((n : ℝ) + 1) * (P : ℝ)) ^ 2 ≤ ((intTailUp kI P : ℚ) : ℝ) := by
  have hval : ∀ n : ℕ, K (((n : ℝ) + 1) * (P : ℝ)) ^ 2
      = (((kI ((((n : ℕ) : ℤ) + 1) * P) ^ 2 : ℚ)) : ℝ) := by
    intro n
    have e : ((n : ℝ) + 1) * (P : ℝ) = (((((n : ℕ) : ℤ) + 1) * P : ℤ) : ℝ) := by push_cast; ring
    rw [e, hK.int, Rat.cast_pow]
  have hzero : ∀ x : ℕ, K ((((intMax + x : ℕ) : ℝ) + 1) * (P : ℝ)) ^ 2 = 0 := by
    intro x
    have hgt : (intMax : ℤ) < (((intMax + x : ℕ) : ℤ) + 1) * P := by
      have h1 : (intMax : ℤ) < ((intMax + x : ℕ) : ℤ) + 1 := by push_cast; omega
      have h0 : (0 : ℤ) ≤ ((intMax + x : ℕ) : ℤ) + 1 := by positivity
      nlinarith [mul_nonneg h0 (sub_nonneg.mpr hP)]
    rw [hval, hK.int_zero _ hgt]
    simp
  calc ∑ n ∈ Finset.range r, K (((n : ℝ) + 1) * (P : ℝ)) ^ 2
      ≤ ∑ n ∈ Finset.range intMax, K (((n : ℝ) + 1) * (P : ℝ)) ^ 2
          + ∑ x ∈ Finset.range r, K ((((intMax + x : ℕ) : ℝ) + 1) * (P : ℝ)) ^ 2 :=
        sum_range_le_add (fun n : ℕ => K (((n : ℝ) + 1) * (P : ℝ)) ^ 2) (fun _ => sq_nonneg _)
          intMax r
    _ = ∑ n ∈ Finset.range intMax, K (((n : ℝ) + 1) * (P : ℝ)) ^ 2 := by
        rw [Finset.sum_eq_zero fun x _ => hzero x, add_zero]
    _ = ((intTailUp kI P : ℚ) : ℝ) := by
        unfold intTailUp
        rw [cast_sumN]
        exact Finset.sum_congr rfl fun n _ => hval n

/-! ## The sum over the periods: non-integer distances -/

/-- A non-integer rational number stays a non-integer when an integer is added. -/
lemma den_add_intCast_ne_one {t : ℚ} (ht : t.den ≠ 1) (z : ℤ) : (t + (z : ℚ)).den ≠ 1 := by
  intro h
  apply ht
  have h1 : (((t + (z : ℚ)).num : ℤ) : ℚ) = t + z := Rat.coe_int_num_of_den_eq_one h
  have h2 : t = (((t + (z : ℚ)).num - z : ℤ) : ℚ) := by
    push_cast
    linarith
  rw [h2]
  exact Rat.den_intCast _

/-- One step of the telescoping bound: `E/(v + P/2)² ≤ (E/P)(1/v - 1/(v + P))`. -/
lemma tele_step {E2 P v : ℚ} (hE : 0 ≤ E2) (hP : 0 < P) (hv : 0 < v) :
    E2 / (v + P / 2) ^ 2 ≤ E2 / P * (1 / v - 1 / (v + P)) := by
  have hvP : 0 < v + P := by linarith
  have e0 : 1 / v - 1 / (v + P) = P / (v * (v + P)) := by
    rw [div_sub_div _ _ hv.ne' hvP.ne']
    congr 1
    ring
  have e : E2 / P * (1 / v - 1 / (v + P)) = E2 / (v * (v + P)) := by
    rw [e0, div_mul_div_comm, mul_comm E2 P, mul_div_mul_left _ _ hP.ne']
  rw [e]
  exact div_le_div_of_nonneg_left hE (mul_pos hv hvP) (by nlinarith [sq_nonneg P])

/-- Telescoping bound for the tail: for `u = Δ + N₀ P + P/2 > 0`,
`∑_{x < k} Q(Δ + (N₀ + x + 1) P)² ≤ (E2/P) (1/u - 1/(u + k P))`. -/
theorem sum_tail_le {T₀ E2 P Δ : ℚ} {N₀ : ℕ} (hQ : QTail Q T₀ E2) (hP : 0 < P)
    (h1 : T₀ ≤ Δ + (N₀ + 1) * P) (h2 : 0 < Δ + N₀ * P + P / 2) (k : ℕ) :
    ∑ x ∈ Finset.range k, Q (Δ + (((N₀ + x : ℕ) : ℚ) + 1) * P) ^ 2
      ≤ E2 / P * (1 / (Δ + N₀ * P + P / 2) - 1 / (Δ + N₀ * P + P / 2 + k * P)) := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [Finset.sum_range_succ]
    have hkP : (0 : ℚ) ≤ (k : ℚ) * P := mul_nonneg (Nat.cast_nonneg k) hP.le
    have hv : 0 < Δ + N₀ * P + P / 2 + k * P := by linarith
    have ev : Δ + N₀ * P + P / 2 + ((k + 1 : ℕ) : ℚ) * P = Δ + N₀ * P + P / 2 + k * P + P := by
      push_cast
      ring
    have ht : Δ + (((N₀ + k : ℕ) : ℚ) + 1) * P = Δ + N₀ * P + P / 2 + k * P + P / 2 := by
      push_cast
      ring
    have hT : T₀ ≤ Δ + N₀ * P + P / 2 + k * P + P / 2 := by linarith
    have hq := hQ.bound _ hT
    have hstep := tele_step hQ.nonneg hP hv
    rw [ht, ev]
    have hmul : E2 / P * (1 / (Δ + N₀ * P + P / 2) - 1 / (Δ + N₀ * P + P / 2 + k * P))
        + E2 / P * (1 / (Δ + N₀ * P + P / 2 + k * P)
            - 1 / (Δ + N₀ * P + P / 2 + k * P + P))
        = E2 / P * (1 / (Δ + N₀ * P + P / 2)
            - 1 / (Δ + N₀ * P + P / 2 + k * P + P)) := by ring
    linarith

/-- Upper bound for `∑_{n ≥ 1} K(Δ + n P)²`, `P` an integer and `Δ` not an integer: the terms
`n ≤ N₀` evaluated (rounded upwards), plus the telescoping tail, times `sUp Δ`. -/
def tailUp (Q : ℚ → ℚ) (E2 : ℚ) (P : ℤ) (N₀ : ℕ) (Δ : ℚ) : ℚ :=
  dyHi (sUp Δ * (sumN (fun n => dyHi (Q (Δ + ((n : ℚ) + 1) * P) ^ 2)) N₀
    + E2 / (P * (Δ + N₀ * P + P / 2))))

/-- The rational part of the tail bound. -/
theorem sum_Q_sq_le {T₀ E2 Δ : ℚ} {P : ℤ} {N₀ : ℕ} (hQ : QTail Q T₀ E2) (hP : 1 ≤ P)
    (h1 : T₀ ≤ Δ + (N₀ + 1) * P) (h2 : 0 < Δ + N₀ * P + P / 2) (r : ℕ) :
    ∑ n ∈ Finset.range r, Q (Δ + ((n : ℚ) + 1) * P) ^ 2
      ≤ sumN (fun n => dyHi (Q (Δ + ((n : ℚ) + 1) * P) ^ 2)) N₀
        + E2 / (P * (Δ + N₀ * P + P / 2)) := by
  have hP0 : (0 : ℚ) < (P : ℚ) := by
    have : (1 : ℚ) ≤ (P : ℚ) := by exact_mod_cast hP
    linarith
  have hr0 : (0 : ℚ) ≤ (r : ℚ) := Nat.cast_nonneg r
  have hsplit := sum_range_le_add (fun n : ℕ => Q (Δ + ((n : ℚ) + 1) * P) ^ 2)
    (fun _ => sq_nonneg _) N₀ r
  have hhead : ∑ n ∈ Finset.range N₀, Q (Δ + ((n : ℚ) + 1) * P) ^ 2
      ≤ sumN (fun n => dyHi (Q (Δ + ((n : ℚ) + 1) * P) ^ 2)) N₀ := by
    rw [sumN_eq]
    exact Finset.sum_le_sum fun n _ => Distinct839.Kernel.le_dyHi _
  have htail := sum_tail_le hQ hP0 h1 h2 r
  have hu' : 0 < Δ + N₀ * P + P / 2 + r * P := by nlinarith
  have hdrop : E2 / P * (1 / (Δ + N₀ * P + P / 2) - 1 / (Δ + N₀ * P + P / 2 + r * P))
      ≤ E2 / (P * (Δ + N₀ * P + P / 2)) := by
    have e : E2 / (P * (Δ + N₀ * P + P / 2)) = E2 / P * (1 / (Δ + N₀ * P + P / 2)) := by
      have hP0' := hP0.ne'
      have h2' := h2.ne'
      field_simp
    rw [e]
    refine mul_le_mul_of_nonneg_left ?_ (div_nonneg hQ.nonneg hP0.le)
    have : 0 ≤ 1 / (Δ + N₀ * P + P / 2 + r * P) := (one_div_pos.mpr hu').le
    linarith
  exact hsplit.trans (add_le_add hhead (htail.trans hdrop))

/-- **The sum over the periods**: `∑_{n=1}^{r} K(Δ + n P)² ≤ tailUp Q E2 P N₀ Δ` for every `r`. -/
theorem sum_K_sq_le_tailUp (hK : KernelEval K Q kI) {T₀ E2 Δ : ℚ} {P : ℤ} {N₀ : ℕ}
    (hQ : QTail Q T₀ E2) (hP : 1 ≤ P) (hΔ : Δ.den ≠ 1)
    (h1 : T₀ ≤ Δ + (N₀ + 1) * P) (h2 : 0 < Δ + N₀ * P + P / 2) (r : ℕ) :
    ∑ n ∈ Finset.range r, K ((Δ : ℝ) + ((n : ℝ) + 1) * (P : ℝ)) ^ 2
      ≤ ((tailUp Q E2 P N₀ Δ : ℚ) : ℝ) := by
  have hterm : ∀ n : ℕ, K ((Δ : ℝ) + ((n : ℝ) + 1) * (P : ℝ)) ^ 2
      ≤ ((sUp Δ : ℚ) : ℝ) * ((Q (Δ + ((n : ℚ) + 1) * P) ^ 2 : ℚ) : ℝ) := by
    intro n
    have ez : Δ + ((n : ℚ) + 1) * (P : ℚ) = Δ + (((((n : ℕ) : ℤ) + 1) * P : ℤ) : ℚ) := by
      push_cast
      ring
    have hden : (Δ + ((n : ℚ) + 1) * (P : ℚ)).den ≠ 1 := by
      rw [ez]
      exact den_add_intCast_ne_one hΔ _
    have hs : sUp (Δ + ((n : ℚ) + 1) * (P : ℚ)) = sUp Δ := by
      rw [ez]
      exact sUp_add_intCast _ _
    have ecast : (Δ : ℝ) + ((n : ℝ) + 1) * (P : ℝ) = ((Δ + ((n : ℚ) + 1) * (P : ℚ) : ℚ) : ℝ) := by
      push_cast
      ring
    rw [ecast, hK.closed _ hden, mul_pow, Rat.cast_pow, ← hs]
    exact mul_le_mul_of_nonneg_right (sin_div_pi_sq_le _) (sq_nonneg _)
  have hs0 : (0 : ℝ) ≤ ((sUp Δ : ℚ) : ℝ) := by exact_mod_cast sUp_nonneg Δ
  have hQsum := sum_Q_sq_le hQ hP h1 h2 r
  have hQsum' : ∑ n ∈ Finset.range r, ((Q (Δ + ((n : ℚ) + 1) * P) ^ 2 : ℚ) : ℝ)
      ≤ ((sumN (fun n => dyHi (Q (Δ + ((n : ℚ) + 1) * P) ^ 2)) N₀
          + E2 / (P * (Δ + N₀ * P + P / 2)) : ℚ) : ℝ) := by
    rw [← Rat.cast_sum]
    exact_mod_cast hQsum
  calc ∑ n ∈ Finset.range r, K ((Δ : ℝ) + ((n : ℝ) + 1) * (P : ℝ)) ^ 2
      ≤ ∑ n ∈ Finset.range r, ((sUp Δ : ℚ) : ℝ) * ((Q (Δ + ((n : ℚ) + 1) * P) ^ 2 : ℚ) : ℝ) :=
        Finset.sum_le_sum fun n _ => hterm n
    _ = ((sUp Δ : ℚ) : ℝ) * ∑ n ∈ Finset.range r, ((Q (Δ + ((n : ℚ) + 1) * P) ^ 2 : ℚ) : ℝ) :=
        (Finset.mul_sum _ _ _).symm
    _ ≤ ((sUp Δ : ℚ) : ℝ) * ((sumN (fun n => dyHi (Q (Δ + ((n : ℚ) + 1) * P) ^ 2)) N₀
          + E2 / (P * (Δ + N₀ * P + P / 2)) : ℚ) : ℝ) :=
        mul_le_mul_of_nonneg_left hQsum' hs0
    _ ≤ ((tailUp Q E2 P N₀ Δ : ℚ) : ℝ) := by
        unfold tailUp
        refine Distinct839.Kernel.le_cast_dyHi ?_
        rw [Rat.cast_mul]

end Ceilings


==> anc/lean/Ceilings/Line/All.lean <==
/-
Ceilings/Line/All.lean — second window: no pair-energy certificate gives more than 67.383%.

`ceiling_line_all`: for the window of `Simple673`, every pair-energy certificate `(x, b)` for
simple points and all pairs, with `x < 1`, has `(2 - C - b)/(1 - x) < 0.67383`. By
`PairCert1.toAll` this covers the certificates of every range (`ceiling_line_any_range`). The
hypothesis `0 ≤ b` of the statement is not used.

Two periodic trial states of simple points with integer periods: two points in a period of length
`3` with gaps `1.03846`, `1.96154`; and five points in a period of length `7` with gaps `1.03009`,
`1.03009`, `1.95116`, `1.03749`, `1.95117`. For each state the pair energy per period of every
range is bounded by `eUp` (`State.allUp`, with `N₀ = 60` periods and the tail from `T₀ = 180` on
for the first state, `N₀ = 30` and `T₀ = 210` for the second; the distances between a point and
its own translates are integers, and the kernel does not vanish at `3`, `6`, `9` for the first
state and at `7` for the second). The mixture with the weights `weights` has `0.6738216857…`
points per unit length.
-/
import Ceilings.Line.Kernel

namespace Ceilings

namespace Line.All

/-- The two trial states, of periods three and seven. -/
def states : Fin 2 → State := ![
  ⟨[1, 1], [51923 / 50000, 98077 / 50000]⟩,
  ⟨[1, 1, 1, 1, 1],
    [103009 / 100000, 103009 / 100000, 48779 / 25000, 103749 / 100000, 195117 / 100000]⟩]

/-- The weights of the mixture (not normalised). -/
def weights : Fin 2 → ℚ := ![283248199915, 21465057180]

/-- Upper bounds for the pair energies per period, all pairs. -/
def eUp : Fin 2 → ℚ := ![2536320267 / 500000000000, 1547362617 / 100000000000]

/-- number of periods evaluated explicitly -/
def N₀ : Fin 2 → ℕ := ![60, 30]

/-- the tail bound `Q(t)² ≤ E²/t²` is used for `t ≥ T₀ = N₀ · P` -/
def T₀ : Fin 2 → ℚ := ![180, 210]

theorem sep_ok : ∀ k, (states k).sepOK (17 / 20) = true := by decide +kernel

theorem simple_ok : ∀ k, (states k).simpleOK = true := by decide +kernel

theorem T_ok : ∀ k, 10 < T₀ k := by decide +kernel

theorem all_ok : ∀ k, (states k).allOK (T₀ k) (N₀ k) = true := by decide +kernel

theorem energy_ok : ∀ k, (states k).allUp Q kI (E2gen aQ (T₀ k)) (N₀ k) ≤ eUp k := by
  decide +kernel

theorem mix_ok : LineMixOK states weights eUp CloLineQ := by decide +kernel

theorem ratio_lt : mixM states weights / mixP states weights < 67383 / 100000 := by
  decide +kernel

end Line.All

open Line.All in
/-- **Ceiling for all pair-energy certificates, simple points** (window of `Simple673`): the
constant of a pair-energy certificate is below `0.67383`. -/
theorem ceiling_line_all {x b : ℝ} (h : PairCert1All x b) (_hb : 0 ≤ b) (hx : x < 1) :
    (2 - energyCLine - b) / (1 - x) < 67383 / 100000 := by
  have h1 := Line.ceiling_of_all states weights eUp T₀ N₀ sep_ok simple_ok T_ok all_ok energy_ok
    mix_ok h hx
  have h2 : ((mixM states weights / mixP states weights : ℚ) : ℝ) < ((67383 / 100000 : ℚ) : ℝ) :=
    Rat.cast_lt.mpr ratio_lt
  have h3 : ((67383 / 100000 : ℚ) : ℝ) = 67383 / 100000 := by norm_num
  rw [h3] at h2
  exact lt_of_le_of_lt h1 h2

/-- With the second window no pair-energy certificate of any range gives more than `67.383%`. -/
theorem ceiling_line_any_range {r : ℕ} {x b : ℝ} (h : PairCert1 r x b) (hb : 0 ≤ b)
    (hx : x < 1) : (2 - energyCLine - b) / (1 - x) < 67383 / 100000 :=
  ceiling_line_all h.toAll hb hx

end Ceilings


==> anc/lean/Ceilings/Line/Defs.lean <==
/-
Ceilings/Line/Defs.lean — pair-energy certificates and the energy constant for the window of
`Simple673` (the 67.35% theorem for simple zeros on the critical line).

In that proof only the simple zeros on the line are kept, so there is one kind of point and no
labels.

* `PairCert1 r x b`, `PairCert1All x b`: the definitions of `Ceilings/Defs.lean` for the kernel
  `Simple673.K` and the separation `Simple673.sep = 17/20`, written out. The lower bound for the
  pair energy that the proof uses is of this kind, with the pair `(rewX, spanB)` and range seven
  (`line_certificate` in `Ceilings/Line/PaperCert.lean`).
* `energyCLine = A + B`: the energy constant `C(f)` of the second window. It is the constant of
  the method: `energyCLine = Simple673.kappa 1` (`energyCLine_eq_kappa_one`); the proof of the
  theorem uses the upper bound `energyCLine < Simple673.energyC0` (`energyCLine_lt`), the
  ceilings need the lower bound `1.327947272844 ≤ energyCLine` (`CloLineQ_le`).

A pair `(x, b)` gives the constant `(2 - energyCLine - b)/(1 - x)`.
-/
import Ceilings.Defs
import Simple673.Constant.Kappa

open scoped BigOperators
open Real

noncomputable section

namespace Ceilings

/-- **Pair-energy certificate of range `r` for simple points** (window of `Simple673`): for some
constant `C₃` and every chain `y` of `ℓ` points with gaps at least `17/20` in an interval of
length `R`, `x ℓ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ r} K(y_j - y_i)²`. -/
def PairCert1 (r : ℕ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → Simple673.sep ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
          Simple673.K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate for simple points, all pairs** (window of `Simple673`). -/
def PairCert1All (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → Simple673.sep ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then Simple673.K (y j - y i) ^ 2 else 0

/-- `PairCert1` is the general definition for the kernel and the separation of `Simple673`. -/
theorem pairCert1_iff_for {r : ℕ} {x b : ℝ} :
    PairCert1 r x b ↔ PairCert1For Simple673.K Simple673.sep r x b := Iff.rfl

theorem pairCert1All_iff_for {x b : ℝ} :
    PairCert1All x b ↔ PairCert1AllFor Simple673.K Simple673.sep x b := Iff.rfl

/-- A certificate of range `r` is a certificate of every range `r' ≥ r`. -/
theorem PairCert1.mono {r r' : ℕ} {x b : ℝ} (hr : r ≤ r') (h : PairCert1 r x b) :
    PairCert1 r' x b :=
  PairCert1For.mono hr h

/-- A certificate of range `r` is a certificate for all pairs. -/
theorem PairCert1.toAll {r : ℕ} {x b : ℝ} (h : PairCert1 r x b) : PairCert1All x b :=
  PairCert1For.toAll h

/-! ## The energy constant -/

/-- The energy constant `C(f) = A + B` of the window of `Simple673`. -/
def energyCLine : ℝ := Simple673.Aconst + Simple673.Bconst

/-- **`energyCLine` is the constant of the method**: the zeta second-moment constant `κ(λ)` of the
second window (`Simple673.kappa`) at `λ = 1`. -/
theorem energyCLine_eq_kappa_one : energyCLine = Simple673.kappa 1 :=
  Simple673.Constant.kappa_one.symm

/-- The upper bound for `energyCLine` that the proof of the 67.35% theorem uses. -/
theorem energyCLine_lt : energyCLine < Simple673.energyC0 := Simple673.Aconst_add_Bconst_lt

/-- Rational lower bound for `energyCLine` (the value is `1.32794727284455…`). -/
def CloLineQ : ℚ := 331986818211 / 250000000000

/-- **Lower bound for the energy constant**, from `π > 3.14159265358979323846`. -/
theorem CloLineQ_le : ((CloLineQ : ℚ) : ℝ) ≤ energyCLine := by
  unfold energyCLine
  rw [Simple673.Constant.Aconst_eq, Simple673.Constant.Bconst_eq]
  have hπ := Real.pi_gt_d20
  have hπ2 : (3.14159265358979323846 : ℝ) ^ 2 ≤ π ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hπ.le 2
  have h : 440830631846157799 / 3175200000000000000 / π ^ 2
      ≤ 440830631846157799 / 3175200000000000000 / (3.14159265358979323846 : ℝ) ^ 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hπ2
  have h2 : ((CloLineQ : ℚ) : ℝ) ≤ 1008680921561 / 1000000000000
      + (1 / 3
        - 440830631846157799 / 3175200000000000000 / (3.14159265358979323846 : ℝ) ^ 2) := by
    unfold CloLineQ
    norm_num
  linarith

end Ceilings


==> anc/lean/Ceilings/Line/Kernel.lean <==
/-
Ceilings/Line/Kernel.lean — the kernel of `Simple673` in the form the ceilings need.

* `Line.kernelEval`: `Simple673.K` is evaluated by the rational functions `Q = ratQgen aQ` (closed
  form `K(t) = sin(π t)/π · Q(t)`, `Simple673.Kernel.K_eq_sin_mul_Qrat`) and `kI = kIntGen aQ`
  (values at the integers: `K(n) = a_{|n|}/2` for `1 ≤ |n| ≤ 10`, `K(n) = 0` for `|n| ≥ 11`),
  where `aQ` are the ten coefficients of the second window as rational numbers.
* `Line.ceiling_of_range`, `Line.ceiling_of_all`: the ceiling of a mixture of trial states of
  simple points, for certificates of range `r` and for all pairs. The hypotheses are decidable
  conditions on rational data, checked by the kernel in `Range7.lean` and `All.lean`.
-/
import Ceilings.Mixture
import Ceilings.Line.Defs
import Simple673.Kernel.Sound

open scoped BigOperators
open Real

namespace Ceilings.Line

/-- The window coefficients `a_1, …, a_10` of `Simple673` as rational numbers. -/
def aQ (j : Fin 10) : ℚ := (Simple673.aInt j : ℚ) / 1000000

/-- The rational factor `Q` of the kernel. -/
def Q : ℚ → ℚ := ratQgen aQ

/-- The values of the kernel at the integers. -/
def kI : ℤ → ℚ := kIntGen aQ

/-- Upper bound for `K²` at rational points. -/
def k2 : ℚ → ℚ := k2Up Q kI

lemma cast_aQ (j : Fin 10) : ((aQ j : ℚ) : ℝ) = Simple673.aC j := by
  unfold aQ Simple673.aC
  push_cast
  rfl

/-- The values of `Simple673.K` at the integers. -/
theorem K_int (n : ℤ) : Simple673.K (n : ℝ) = ((kI n : ℚ) : ℝ) := by
  have h := kernel_int Simple673.aC n
  unfold kI
  rw [cast_kIntGen]
  simp only [cast_aQ]
  exact h

/-- **The kernel of `Simple673` is evaluated by `Q` and `kI`.** -/
theorem kernelEval : KernelEval Simple673.K Q kI where
  even := Simple673.K_neg
  closed := fun t ht => by
    have hnot : ∀ n : ℤ, (t : ℝ) ≠ n := fun n h => ht (by
      have e : t = (n : ℚ) := by exact_mod_cast h
      rw [e]
      exact Rat.den_intCast n)
    rw [Simple673.Kernel.K_eq_sin_mul_Qrat hnot, ← Simple673.Kernel.ratQ_cast]
    rfl
  int := K_int
  int_zero := kIntGen_int_zero aQ (by decide)

/-- `Q(t)² ≤ E²/t²` for `t ≥ T > 10`. -/
theorem qTail {T : ℚ} (hT : 10 < T) : QTail Q T (E2gen aQ T) :=
  ⟨sq_nonneg _, fun _ ht => ratQgen_sq_le aQ hT ht⟩

lemma sep_cast : Simple673.sep = (((17 / 20 : ℚ)) : ℝ) := by
  unfold Simple673.sep
  norm_num

/-- **Ceiling of a mixture of states of simple points, certificates of range `r`.** -/
theorem ceiling_of_range {ι : Type*} [Fintype ι] {r : ℕ} (S : ι → State) (w e : ι → ℚ)
    (hsep : ∀ k, (S k).sepOK (17 / 20) = true) (hsimple : ∀ k, (S k).simpleOK = true)
    (henergy : ∀ k, (S k).rangeUp k2 r ≤ e k)
    (hmix : LineMixOK S w e CloLineQ) {x b : ℝ} (h : PairCert1 r x b) (hx : x < 1) :
    (2 - energyCLine - b) / (1 - x) ≤ ((mixM S w / mixP S w : ℚ) : ℝ) := by
  have h' : PairCert1For Simple673.K (((17 / 20 : ℚ)) : ℝ) r x b := by
    rw [← sep_cast]
    exact h
  refine line_ceiling_of_states S w e CloLineQ hmix (fun k => ?_) hx CloLineQ_le
  have h1 := (S k).star1 Simple673.K_neg (by norm_num) (hsep k) (hsimple k) h'
  have h2 := (S k).energy_le_rangeUp (k2Up_sound kernelEval) r
  have h3 : (((S k).rangeUp k2 r : ℚ) : ℝ) ≤ ((e k : ℚ) : ℝ) := by exact_mod_cast henergy k
  exact h1.trans (h2.trans h3)

/-- **Ceiling of a mixture of states of simple points with integer periods, certificates for all
pairs.** State `k` is evaluated with `N₀ k` explicit periods and the tail bound from `T₀ k` on. -/
theorem ceiling_of_all {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (T₀ : ι → ℚ)
    (N₀ : ι → ℕ) (hsep : ∀ k, (S k).sepOK (17 / 20) = true)
    (hsimple : ∀ k, (S k).simpleOK = true) (hT : ∀ k, 10 < T₀ k)
    (hok : ∀ k, (S k).allOK (T₀ k) (N₀ k) = true)
    (henergy : ∀ k, (S k).allUp Q kI (E2gen aQ (T₀ k)) (N₀ k) ≤ e k)
    (hmix : LineMixOK S w e CloLineQ) {x b : ℝ} (h : PairCert1All x b) (hx : x < 1) :
    (2 - energyCLine - b) / (1 - x) ≤ ((mixM S w / mixP S w : ℚ) : ℝ) := by
  have h' : PairCert1AllFor Simple673.K (((17 / 20 : ℚ)) : ℝ) x b := by
    rw [← sep_cast]
    exact h
  refine line_ceiling_of_states S w e CloLineQ hmix (fun k => ?_) hx CloLineQ_le
  have h3 : (((S k).allUp Q kI (E2gen aQ (T₀ k)) (N₀ k) : ℚ) : ℝ) ≤ ((e k : ℚ) : ℝ) := by
    exact_mod_cast henergy k
  exact (S k).star1_all Simple673.K_neg (by norm_num) (hsep k) (hsimple k) h'
    (fun r => ((S k).energy_le_allUp kernelEval (qTail (hT k)) (hok k) r).trans h3)

end Ceilings.Line


==> anc/lean/Ceilings/Line/PaperCert.lean <==
/-
Ceilings/Line/PaperCert.lean — the certificate of the 67.35% theorem is a pair-energy certificate
of range seven for simple points.

`Line.line_certificate_of_local : LocalInequality → PairCert1 7 rewX spanB` is the range-seven
form of the transfer lemma of `Simple673` (`Simple673.Transfer.transfer_range7_abs`), with
the constant `C₃ = 7 x₁ + Ω`. The statement without hypothesis, `line_certificate`, uses
`Simple673.localInequality`, whose proof evaluates the branch and bound checker by compiled
code; so `#print axioms line_certificate` lists that computational fact next to the three
standard axioms. The ceiling theorems do not import this file.

`Line.qFinal_eq` records that the constant of the theorem is the constant of this certificate,
`(2 - C₀ - b)/(1 - x₁)`, with the upper bound `C₀` for `energyCLine`, and
`line_constant_lt_ceiling` applies `ceiling_line_range7` to the certificate.
-/
import Ceilings.Line.Range7
import Simple673.Transfer.Main
import Simple673.Local.FinalAll

namespace Ceilings

open Simple673 (rewX spanB omegaB alphaP)

/-- **The certificate of the 67.35% theorem is a pair-energy certificate of range seven**, given
the eight-point local inequality of `Simple673`. -/
theorem Line.line_certificate_of_local (hloc : Simple673.LocalInequality) :
    PairCert1 7 rewX spanB := by
  refine ⟨7 * rewX + omegaB, fun ℓ y R hsep hR0 hR => ?_⟩
  have h := Simple673.Transfer.transfer_range7_abs hloc ℓ y R hsep hR0 hR
  exact_mod_cast h

/-- The constant of the 67.35% theorem is the constant of this certificate, with the upper bound
`C₀ = Simple673.energyC0` for the energy constant. -/
theorem Line.qFinal_eq :
    Simple673.qFinal = (2 - Simple673.energyC0 - spanB) / (1 - rewX) := by
  norm_num [Simple673.qFinal, Simple673.energyC0, rewX, spanB, alphaP]

/-- **The certificate of the 67.35% theorem**: `(rewX, spanB) = (0.008722, 0.004389)` is a
pair-energy certificate of range seven for simple points, for the window of `Simple673`. -/
theorem line_certificate : PairCert1 7 rewX spanB :=
  Line.line_certificate_of_local Simple673.localInequality

/-- The ceiling for range seven applies to the certificate of the 67.35% theorem. -/
theorem line_constant_lt_ceiling :
    (2 - energyCLine - spanB) / (1 - rewX) < 67357 / 100000 :=
  ceiling_line_range7 line_certificate (by norm_num [spanB, alphaP]) (by norm_num [rewX])

end Ceilings


==> anc/lean/Ceilings/Line/Range7.lean <==
/-
Ceilings/Line/Range7.lean — second window: no certificate of range seven gives more than 67.357%.

`ceiling_line_range7`: for the window of `Simple673`, every pair-energy certificate `(x, b)` of
range seven for simple points with `x < 1` has `(2 - C - b)/(1 - x) < 0.67357` (the proof of the
67.35% theorem uses such a certificate, with the constant `0.67353…`). The hypothesis `0 ≤ b` of
the statement is not used: the weights of the mixture are normalised by the length.

Two periodic trial states of simple points, each with five points in a period: one of length
`7.04735` with gaps `1.03627`, `1.03627`, `1.96582`, `1.04317`, `1.96582`, and one of length
`8.04125` with gaps `1.04588`, `1.97681`, `1.04588`, `1.98634`, `1.98634`. Their range-seven pair
energies per period are bounded by `eUp` (kernel evaluation of `State.rangeUp`), and the mixture
with the weights `weights` has `0.6735660811…` points per unit length.
-/
import Ceilings.Line.Kernel

namespace Ceilings

namespace Line.Range7

/-- The two trial states. -/
def states : Fin 2 → State := ![
  ⟨[1, 1, 1, 1, 1],
    [103627 / 100000, 103627 / 100000, 98291 / 50000, 104317 / 100000, 98291 / 50000]⟩,
  ⟨[1, 1, 1, 1, 1],
    [26147 / 25000, 197681 / 100000, 26147 / 25000, 99317 / 50000, 99317 / 50000]⟩]

/-- The weights of the mixture (not normalised). -/
def weights : Fin 2 → ℚ := ![83773669370, 50939546858]

/-- Upper bounds for the range-seven pair energies per period. -/
def eUp : Fin 2 → ℚ := ![12817649379 / 1000000000000, 4314648299 / 500000000000]

theorem sep_ok : ∀ k, (states k).sepOK (17 / 20) = true := by decide +kernel

theorem simple_ok : ∀ k, (states k).simpleOK = true := by decide +kernel

theorem energy_ok : ∀ k, (states k).rangeUp k2 7 ≤ eUp k := by decide +kernel

theorem mix_ok : LineMixOK states weights eUp CloLineQ := by decide +kernel

theorem ratio_lt : mixM states weights / mixP states weights < 67357 / 100000 := by
  decide +kernel

end Line.Range7

open Line.Range7 in
/-- **Ceiling for certificates of range seven, simple points** (window of `Simple673`): the
constant of a pair-energy certificate of range seven is below `0.67357`. -/
theorem ceiling_line_range7 {x b : ℝ} (h : PairCert1 7 x b) (_hb : 0 ≤ b) (hx : x < 1) :
    (2 - energyCLine - b) / (1 - x) < 67357 / 100000 := by
  have h1 := Line.ceiling_of_range states weights eUp sep_ok simple_ok energy_ok mix_ok h hx
  have h2 : ((mixM states weights / mixP states weights : ℚ) : ℝ) < ((67357 / 100000 : ℚ) : ℝ) :=
    Rat.cast_lt.mpr ratio_lt
  have h3 : ((67357 / 100000 : ℚ) : ℝ) = 67357 / 100000 := by norm_num
  rw [h3] at h2
  exact lt_of_le_of_lt h1 h2

end Ceilings


==> anc/lean/Ceilings/Main.lean <==
/-
Ceilings/Main.lean — upper limits for what pair-energy certificates can give: summary.

The proofs of the bounds for distinct zeros (`Distinct839`, 83.90%) and for simple zeros on the
critical line (`Simple673`, 67.35%) bound a pair energy from below by a linear function of the
numbers of points and of the length of the configuration (a *pair-energy certificate*,
`Ceilings/Defs.lean`). The theorems below say that no inequality of that kind can give more than
a stated constant. Each is proved from explicit periodic trial configurations with rational gaps
(`Ceilings/Periodic.lean`, `Ceilings/Mixture.lean`, `Ceilings/State.lean`), whose energies are
bounded by rational upper bounds for `K²` evaluated by the kernel (`Ceilings/Trig.lean`,
`Ceilings/KernelBound.lean`). All of them depend on the three standard axioms only.

First window (`Distinct839.K`, energy constant `energyC = Distinct839.kappa 1`), for a
certificate `(x₁, x₂, b)` with `b ≥ 0` and `2 - 2x₁ + x₂ > 0`, constant
`(3 - energyC + x₂ - x₁ - b)/(2 - 2x₁ + x₂)`:

* `ceiling_range6`  : `PairCert 6 x₁ x₂ b → … < 83916/100000`   (`Distinct/Range6.lean`)
* `ceiling_range8`  : `PairCert 8 x₁ x₂ b → … < 83943/100000`   (`Distinct/Range8.lean`)
* `ceiling_range10` : `PairCert 10 x₁ x₂ b → … < 83957/100000`  (`Distinct/Range10.lean`)
* `ceiling_all`     : `PairCertAll x₁ x₂ b → … < 83998/100000`  (`Distinct/All.lean`)
* `ceiling_gram`    : `GramCert x₁ x₂ b → … < 83998/100000`     (`Distinct/GramBridge.lean`),
  with `GramCert.toPairCertAll`: certificates in the sense of the finite Gram theorem are
  pair-energy certificates.

Second window (`Simple673.K`, energy constant `energyCLine = Simple673.kappa 1`), for a
certificate `(x, b)` for simple points with `x < 1`, constant `(2 - energyCLine - b)/(1 - x)`:

* `ceiling_line_range7` : `PairCert1 7 x b → … < 67357/100000`  (`Line/Range7.lean`)
* `ceiling_line_all`    : `PairCert1All x b → … < 67383/100000` (`Line/All.lean`)

The energy constants are `A + B` with `A = ∫ f²` and `B = 2 ∫₀¹ r (f⋆f)(r) dr`. That `B` is the
double integral `∬ |s - t| f(s) f(t) ds dt`, so that `A + B` is the energy constant in its usual
form, is `two_mul_integral_mul_vConv_eq` (`Ceilings/EnergyIntegral.lean`), for every continuous
function.

The certificates of the two theorems are certificates of range six and of range seven in this
sense: `paper_certificate : PairCert 6 rewX rewY spanB` (`Distinct/PaperCert.lean`) and
`line_certificate : PairCert1 7 rewX spanB` (`Line/PaperCert.lean`). These two files are not
imported here: they depend on the local inequalities for seven and for eight points, whose proofs
evaluate a checker by compiled code. The versions with the local inequality as a hypothesis
(`Distinct.paper_certificate_of_local`, in `Distinct/Paper.lean`) use the standard axioms only.
-/
import Ceilings.Distinct.Range6
import Ceilings.Distinct.Range8
import Ceilings.Distinct.Range10
import Ceilings.Distinct.All
import Ceilings.Distinct.Paper
import Ceilings.Distinct.GramBridge
import Ceilings.Line.Range7
import Ceilings.Line.All
import Ceilings.EnergyIntegral


==> anc/lean/Ceilings/Mixture.lean <==
/-
Ceilings/Mixture.lean — from inequality (⋆) for several trial states to a ceiling.

Let states `k` have `n₁_k` simple and `n₂_k` double points per period, period `P_k`, and let `e_k`
be an upper bound for the pair energy per period, so that a certificate `(x₁, x₂, b)` satisfies

    `n₁_k x₁ + n₂_k x₂ - b P_k ≤ e_k`.                                              (⋆)

Take weights `w_k ≥ 0` and put `N = ∑ w_k (n₁_k + 2 n₂_k)` (multiplicity) and
`L = ∑ w_k (n₁_k + n₂_k)` (points). If `∑ w_k P_k ≤ N` and `∑ w_k (n₁_k + 4 n₂_k + e_k) ≤ C N`,
then the weighted sum of (⋆), with `b ≥ 0`, is

    `(3 - C + x₂ - x₁ - b) N ≤ (2 - 2 x₁ + x₂) L`                    (`ceiling_of_mixture`),

so the constant `(3 - C + x₂ - x₁ - b)/(2 - 2x₁ + x₂)` of the certificate is at most `L/N`
(`ceiling_of_states`). The weights are not normalised; the paper's normalisation is `N = 1`.

For simple points only (`line_ceiling_of_mixture`, `line_ceiling_of_states`): (⋆) reads
`x n_k - b P_k ≤ e_k`, and `∑ w_k (e_k - n_k) + (2 - C) ∑ w_k P_k ≤ 0` gives
`(2 - C - b) ∑ w_k P_k ≤ (1 - x) ∑ w_k n_k`. No sign condition on `b` is needed there.

`MixOK` and `LineMixOK` collect the conditions on rational data; they are decidable, and are
checked by the kernel for the data of each ceiling.
-/
import Ceilings.State

open scoped BigOperators
open Finset

namespace Ceilings

/-! ## Labelled points -/

/-- **The weighted sum of (⋆).** -/
theorem ceiling_of_mixture {ι : Type*} [Fintype ι] (w n₁ n₂ P e : ι → ℝ) {C x₁ x₂ b : ℝ}
    (hw : ∀ k, 0 ≤ w k) (hstar : ∀ k, n₁ k * x₁ + n₂ k * x₂ - b * P k ≤ e k) (hb : 0 ≤ b)
    (hP : ∑ k, w k * P k ≤ ∑ k, w k * (n₁ k + 2 * n₂ k))
    (hE : ∑ k, w k * (n₁ k + 4 * n₂ k + e k) ≤ C * ∑ k, w k * (n₁ k + 2 * n₂ k)) :
    (3 - C + x₂ - x₁ - b) * ∑ k, w k * (n₁ k + 2 * n₂ k)
      ≤ (2 - 2 * x₁ + x₂) * ∑ k, w k * (n₁ k + n₂ k) := by
  have hN : ∑ k, w k * (n₁ k + 2 * n₂ k) = ∑ k, w k * n₁ k + 2 * ∑ k, w k * n₂ k := by
    rw [mul_sum, ← sum_add_distrib]
    exact sum_congr rfl fun k _ => by ring
  have hL : ∑ k, w k * (n₁ k + n₂ k) = ∑ k, w k * n₁ k + ∑ k, w k * n₂ k := by
    rw [← sum_add_distrib]
    exact sum_congr rfl fun k _ => by ring
  have hE' : ∑ k, w k * (n₁ k + 4 * n₂ k + e k)
      = ∑ k, w k * n₁ k + 4 * ∑ k, w k * n₂ k + ∑ k, w k * e k := by
    rw [mul_sum, ← sum_add_distrib, ← sum_add_distrib]
    exact sum_congr rfl fun k _ => by ring
  have hS : x₁ * ∑ k, w k * n₁ k + x₂ * ∑ k, w k * n₂ k - b * ∑ k, w k * P k
      ≤ ∑ k, w k * e k := by
    have h := sum_le_sum fun k (_ : k ∈ univ) => mul_le_mul_of_nonneg_left (hstar k) (hw k)
    have e1 : x₁ * ∑ k, w k * n₁ k + x₂ * ∑ k, w k * n₂ k - b * ∑ k, w k * P k
        = ∑ k, w k * (n₁ k * x₁ + n₂ k * x₂ - b * P k) := by
      rw [mul_sum, mul_sum, mul_sum, ← sum_add_distrib, ← sum_sub_distrib]
      exact sum_congr rfl fun k _ => by ring
    rw [e1]
    exact h
  rw [hN] at hP hE ⊢
  rw [hE'] at hE
  rw [hL]
  have hbP := mul_nonneg hb (sub_nonneg.mpr hP)
  nlinarith

/-- multiplicity of a weighted family of states: `N = ∑ w_k (n₁_k + 2 n₂_k)` -/
def mixN {ι : Type*} [Fintype ι] (S : ι → State) (w : ι → ℚ) : ℚ :=
  ∑ k, w k * ((S k).n1 + 2 * (S k).n2)

/-- number of points of a weighted family of states: `L = ∑ w_k (n₁_k + n₂_k)` -/
def mixL {ι : Type*} [Fintype ι] (S : ι → State) (w : ι → ℚ) : ℚ :=
  ∑ k, w k * ((S k).n1 + (S k).n2)

/-- length of a weighted family of states: `∑ w_k P_k` -/
def mixP {ι : Type*} [Fintype ι] (S : ι → State) (w : ι → ℚ) : ℚ := ∑ k, w k * (S k).P

/-- The conditions on the weights `w`, the energy bounds `e` and the lower bound `Clo` for the
energy constant: `w ≥ 0`, `N > 0`, `∑ w_k P_k ≤ N`, `∑ w_k (n₁_k + 4 n₂_k + e_k) ≤ Clo · N`. -/
def MixOK {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (Clo : ℚ) : Prop :=
  (∀ k, 0 ≤ w k) ∧ 0 < mixN S w ∧ mixP S w ≤ mixN S w
    ∧ ∑ k, w k * ((S k).n1 + 4 * (S k).n2 + e k) ≤ Clo * mixN S w

instance {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (Clo : ℚ) :
    Decidable (MixOK S w e Clo) :=
  inferInstanceAs (Decidable ((∀ k, 0 ≤ w k) ∧ 0 < mixN S w ∧ mixP S w ≤ mixN S w
    ∧ ∑ k, w k * ((S k).n1 + 4 * (S k).n2 + e k) ≤ Clo * mixN S w))

/-- **The ceiling of a mixture of states**: the constant of a certificate satisfying (⋆) on the
states is at most `L/N`. -/
theorem ceiling_of_states {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (Clo : ℚ)
    {C x₁ x₂ b : ℝ} (hmix : MixOK S w e Clo)
    (hstar : ∀ k, ((S k).n1 : ℝ) * x₁ + ((S k).n2 : ℝ) * x₂ - b * (((S k).P : ℚ) : ℝ)
      ≤ ((e k : ℚ) : ℝ))
    (hb : 0 ≤ b) (hD : 0 < 2 - 2 * x₁ + x₂) (hC : ((Clo : ℚ) : ℝ) ≤ C) :
    (3 - C + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) ≤ ((mixL S w / mixN S w : ℚ) : ℝ) := by
  obtain ⟨hw, hN, hP, hE⟩ := hmix
  have hNr : (0 : ℝ) < ((mixN S w : ℚ) : ℝ) := by exact_mod_cast hN
  have eN : ((mixN S w : ℚ) : ℝ)
      = ∑ k, ((w k : ℚ) : ℝ) * (((S k).n1 : ℝ) + 2 * ((S k).n2 : ℝ)) := by
    unfold mixN
    push_cast
    rfl
  have eL : ((mixL S w : ℚ) : ℝ) = ∑ k, ((w k : ℚ) : ℝ) * (((S k).n1 : ℝ) + ((S k).n2 : ℝ)) := by
    unfold mixL
    push_cast
    rfl
  have hP' : ∑ k, ((w k : ℚ) : ℝ) * (((S k).P : ℚ) : ℝ)
      ≤ ∑ k, ((w k : ℚ) : ℝ) * (((S k).n1 : ℝ) + 2 * ((S k).n2 : ℝ)) := by
    rw [← eN]
    have h : ((mixP S w : ℚ) : ℝ) ≤ ((mixN S w : ℚ) : ℝ) := by exact_mod_cast hP
    unfold mixP at h
    push_cast at h
    exact h
  have hE' : ∑ k, ((w k : ℚ) : ℝ) * (((S k).n1 : ℝ) + 4 * ((S k).n2 : ℝ) + ((e k : ℚ) : ℝ))
      ≤ C * ∑ k, ((w k : ℚ) : ℝ) * (((S k).n1 : ℝ) + 2 * ((S k).n2 : ℝ)) := by
    rw [← eN]
    have h : ((∑ k, w k * ((S k).n1 + 4 * (S k).n2 + e k) : ℚ) : ℝ)
        ≤ ((Clo * mixN S w : ℚ) : ℝ) := by exact_mod_cast hE
    push_cast at h
    exact h.trans (mul_le_mul_of_nonneg_right hC hNr.le)
  have key := ceiling_of_mixture (fun k => ((w k : ℚ) : ℝ)) (fun k => ((S k).n1 : ℝ))
    (fun k => ((S k).n2 : ℝ)) (fun k => (((S k).P : ℚ) : ℝ)) (fun k => ((e k : ℚ) : ℝ))
    (fun k => by exact_mod_cast hw k) hstar hb hP' hE'
  rw [← eN, ← eL] at key
  rw [Rat.cast_div, div_le_div_iff₀ hD hNr]
  linarith

/-! ## Simple points -/

/-- **The weighted sum of (⋆), simple points.** -/
theorem line_ceiling_of_mixture {ι : Type*} [Fintype ι] (w n P e : ι → ℝ) {C x b : ℝ}
    (hw : ∀ k, 0 ≤ w k) (hstar : ∀ k, x * n k - b * P k ≤ e k)
    (hE : ∑ k, w k * (e k - n k) + (2 - C) * ∑ k, w k * P k ≤ 0) :
    (2 - C - b) * ∑ k, w k * P k ≤ (1 - x) * ∑ k, w k * n k := by
  have hE' : ∑ k, w k * (e k - n k) = ∑ k, w k * e k - ∑ k, w k * n k := by
    rw [← sum_sub_distrib]
    exact sum_congr rfl fun k _ => by ring
  have hS : x * ∑ k, w k * n k - b * ∑ k, w k * P k ≤ ∑ k, w k * e k := by
    have h := sum_le_sum fun k (_ : k ∈ univ) => mul_le_mul_of_nonneg_left (hstar k) (hw k)
    have e1 : x * ∑ k, w k * n k - b * ∑ k, w k * P k = ∑ k, w k * (x * n k - b * P k) := by
      rw [mul_sum, mul_sum, ← sum_sub_distrib]
      exact sum_congr rfl fun k _ => by ring
    rw [e1]
    exact h
  rw [hE'] at hE
  nlinarith

/-- The conditions on the weights for simple points: `w ≥ 0`, `∑ w_k P_k > 0`,
`∑ w_k (e_k - n_k) + (2 - Clo) ∑ w_k P_k ≤ 0`. -/
def LineMixOK {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (Clo : ℚ) : Prop :=
  (∀ k, 0 ≤ w k) ∧ 0 < mixP S w
    ∧ ∑ k, w k * (e k - (S k).m) + (2 - Clo) * mixP S w ≤ 0

instance {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (Clo : ℚ) :
    Decidable (LineMixOK S w e Clo) :=
  inferInstanceAs (Decidable ((∀ k, 0 ≤ w k) ∧ 0 < mixP S w
    ∧ ∑ k, w k * (e k - (S k).m) + (2 - Clo) * mixP S w ≤ 0))

/-- number of points of a weighted family of states of simple points: `∑ w_k m_k` -/
def mixM {ι : Type*} [Fintype ι] (S : ι → State) (w : ι → ℚ) : ℚ := ∑ k, w k * (S k).m

/-- **The ceiling of a mixture of states of simple points**: the constant `(2 - C - b)/(1 - x)` of
a certificate satisfying (⋆) on the states is at most `(∑ w_k m_k)/(∑ w_k P_k)`. -/
theorem line_ceiling_of_states {ι : Type*} [Fintype ι] (S : ι → State) (w e : ι → ℚ) (Clo : ℚ)
    {C x b : ℝ} (hmix : LineMixOK S w e Clo)
    (hstar : ∀ k, x * ((S k).m : ℝ) - b * (((S k).P : ℚ) : ℝ) ≤ ((e k : ℚ) : ℝ))
    (hx : x < 1) (hC : ((Clo : ℚ) : ℝ) ≤ C) :
    (2 - C - b) / (1 - x) ≤ ((mixM S w / mixP S w : ℚ) : ℝ) := by
  obtain ⟨hw, hP, hE⟩ := hmix
  have hPr : (0 : ℝ) < ((mixP S w : ℚ) : ℝ) := by exact_mod_cast hP
  have eP : ((mixP S w : ℚ) : ℝ) = ∑ k, ((w k : ℚ) : ℝ) * (((S k).P : ℚ) : ℝ) := by
    unfold mixP
    push_cast
    rfl
  have eM : ((mixM S w : ℚ) : ℝ) = ∑ k, ((w k : ℚ) : ℝ) * ((S k).m : ℝ) := by
    unfold mixM
    push_cast
    rfl
  have hE' : ∑ k, ((w k : ℚ) : ℝ) * (((e k : ℚ) : ℝ) - ((S k).m : ℝ))
      + (2 - C) * ∑ k, ((w k : ℚ) : ℝ) * (((S k).P : ℚ) : ℝ) ≤ 0 := by
    rw [← eP]
    have h : ((∑ k, w k * (e k - (S k).m) + (2 - Clo) * mixP S w : ℚ) : ℝ) ≤ ((0 : ℚ) : ℝ) := by
      exact_mod_cast hE
    push_cast at h
    have h2 : (2 - C) * ((mixP S w : ℚ) : ℝ) ≤ (2 - ((Clo : ℚ) : ℝ)) * ((mixP S w : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_right (by linarith) hPr.le
    linarith
  have key := line_ceiling_of_mixture (fun k => ((w k : ℚ) : ℝ)) (fun k => ((S k).m : ℝ))
    (fun k => (((S k).P : ℚ) : ℝ)) (fun k => ((e k : ℚ) : ℝ))
    (fun k => by exact_mod_cast hw k) hstar hE'
  rw [← eP, ← eM] at key
  rw [Rat.cast_div, div_le_div_iff₀ (by linarith) hPr]
  linarith

end Ceilings


==> anc/lean/Ceilings/Periodic.lean <==
/-
Ceilings/Periodic.lean — a certificate tested on a periodic configuration.

A periodic configuration is given by sequences indexed by `ℕ`: positions `p` with
`p (a + m) = p a + P` (`m` points per period, period `P`) and weights `d` with `d (a + m) = d a`.
Its first `M m` points form `M` periods. The file proves, for an even kernel `K`:

* `chainEnergy_eq_sum`: the energy of a finite chain as a sum over the pairs `(a, a + s + 1)`;
* `chainEnergy_le_mul`: the energy of the pairs of index distance at most `r` among the first `M m`
  points is at most `M` times the energy per period
  `periodEnergy K d p m r = ∑_{i < m} ∑_{s < r} 2 d_i d_{i+s+1} K(p_{i+s+1} - p_i)²`
  (the finite chain has fewer pairs: those cut at the right end are missing, and all terms are
  nonnegative);
* `le_of_forall_nat_mul_sub_le`: if `M A - C ≤ M e` for all `M`, then `A ≤ e`;
* `PairCertFor.star`, `PairCert1For.star`: a certificate `(x₁, x₂, b)` of range `r`, applied to
  `M` periods, divided by `M`, with `M → ∞`, gives inequality (⋆)
  `x₁ n₁ + x₂ n₂ - b P ≤ periodEnergy … r`;
* `PairCertAllFor.star`, `PairCert1AllFor.star`: for a certificate for all pairs, `M` periods have
  only pairs of index distance below `M m`, so (⋆) holds with any common upper bound `e` for the
  energies `periodEnergy … r`, `r = 0, 1, 2, …`. No infinite series is needed.

* `periodEnergy_le_all`: a bound for the energies per period of all ranges at once, by regrouping
  the pairs `(i, i + s)` according to the period `n` of the second point
  (`sum_shift_le_period_sum`); what remains to bound are the sums `∑_{n ≥ 1} K(p_{i'} - p_i + n P)²`.

Nothing here depends on a window.
-/
import Ceilings.Defs
import Distinct839.Transfer.Sums

open scoped BigOperators
open Finset

namespace Ceilings

open Distinct839 (mulOf)

/-! ## Periodic sequences -/

/-- A sequence of period `m` is invariant under shifts by multiples of `m`. -/
theorem periodic_add_mul {α : Type*} (f : ℕ → α) (m : ℕ) (hf : ∀ a, f (a + m) = f a) (i M : ℕ) :
    f (i + M * m) = f i := by
  induction M with
  | zero => simp
  | succ M ih => rw [add_mul, one_mul, ← add_assoc, hf, ih]

/-- Positions of a periodic configuration: a shift by `M` periods adds `M P`. -/
theorem shift_add_mul (p : ℕ → ℝ) (m : ℕ) (P : ℝ) (hp : ∀ a, p (a + m) = p a + P) (i M : ℕ) :
    p (i + M * m) = p i + M * P := by
  induction M with
  | zero => simp
  | succ M ih =>
    rw [add_mul, one_mul, ← add_assoc, hp, ih]
    push_cast
    ring

/-- A sum over `M m` consecutive indices, by periods. -/
theorem sum_range_mul (f : ℕ → ℝ) (m M : ℕ) :
    ∑ a ∈ range (M * m), f a = ∑ u ∈ range M, ∑ i ∈ range m, f (u * m + i) := by
  induction M with
  | zero => simp
  | succ M ih => rw [add_mul, one_mul, sum_range_add, ih, sum_range_succ]

/-- The sum of a periodic sequence over `M` periods. -/
theorem sum_range_mul_periodic (f : ℕ → ℝ) (m : ℕ) (hf : ∀ a, f (a + m) = f a) (M : ℕ) :
    ∑ a ∈ range (M * m), f a = (M : ℝ) * ∑ i ∈ range m, f i := by
  rw [sum_range_mul]
  have h : ∀ u ∈ range M, ∑ i ∈ range m, f (u * m + i) = ∑ i ∈ range m, f i := fun u _ =>
    sum_congr rfl fun i _ => by rw [add_comm, periodic_add_mul f m hf]
  rw [sum_congr rfl h, sum_const, card_range, nsmul_eq_mul]

/-! ## The two energies -/

/-- Energy of the pairs of index distance at most `r` among the first `n` points of the sequence
`p` with weights `d` (ordered pairs, as in `PairCertFor`). -/
def chainEnergy (K : ℝ → ℝ) (r : ℕ) (d p : ℕ → ℝ) (n : ℕ) : ℝ :=
  ∑ a ∈ range n, ∑ c ∈ range n,
    if a ≠ c ∧ |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) then d a * d c * K (p c - p a) ^ 2 else 0

/-- Pair energy per period, pairs of index distance at most `r`:
`∑_{i < m} ∑_{s < r} 2 d_i d_{i+s+1} K(p_{i+s+1} - p_i)²`. -/
def periodEnergy (K : ℝ → ℝ) (d p : ℕ → ℝ) (m r : ℕ) : ℝ :=
  ∑ i ∈ range m, ∑ s ∈ range r, 2 * d i * d (i + s + 1) * K (p (i + s + 1) - p i) ^ 2

/-- The energy of a finite chain, written with the pairs `(a, a + s + 1)`, `s < r`, that lie
inside the chain: each unordered pair is counted twice, and the kernel is even. -/
theorem chainEnergy_eq_sum {K : ℝ → ℝ} (hK : ∀ t, K (-t) = K t) (r : ℕ) (d p : ℕ → ℝ) (n : ℕ) :
    chainEnergy K r d p n
      = ∑ a ∈ range n, ∑ s ∈ range r,
          if a + s + 1 < n then 2 * d a * d (a + s + 1) * K (p (a + s + 1) - p a) ^ 2
          else 0 := by
  unfold chainEnergy
  have h1 : ∀ a c : ℕ,
      (if a ≠ c ∧ |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) then d a * d c * K (p c - p a) ^ 2 else 0)
        = if a ≠ c then
            (if |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) then d a * d c * K (p c - p a) ^ 2 else 0)
          else 0 := by
    intro a c
    by_cases h : a ≠ c
    · rw [if_pos h]
      by_cases h' : |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ)
      · rw [if_pos ⟨h, h'⟩, if_pos h']
      · rw [if_neg (fun hh => h' hh.2), if_neg h']
    · rw [if_neg h, if_neg (fun hh => h hh.1)]
  simp_rw [h1]
  rw [Distinct839.Transfer.sum_offdiag_eq n (fun a c =>
    if |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) then d a * d c * K (p c - p a) ^ 2 else 0)]
  refine sum_congr rfl fun a _ => ?_
  have hpt : ∀ c : ℕ,
      (if a < c then
          (if |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) then d a * d c * K (p c - p a) ^ 2 else 0)
          + (if |(c : ℤ) - (a : ℤ)| ≤ (r : ℤ) then d c * d a * K (p a - p c) ^ 2 else 0)
        else 0)
        = if a + 1 ≤ c ∧ c < a + r + 1 then 2 * d a * d c * K (p c - p a) ^ 2 else 0 := by
    intro c
    by_cases hac : a < c
    · rw [if_pos hac]
      by_cases hcr : c ≤ a + r
      · have e1 : |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) := abs_le.mpr ⟨by omega, by omega⟩
        have e2 : |(c : ℤ) - (a : ℤ)| ≤ (r : ℤ) := abs_le.mpr ⟨by omega, by omega⟩
        have e3 : K (p a - p c) = K (p c - p a) := by
          rw [← hK (p c - p a)]
          congr 1
          ring
        rw [if_pos e1, if_pos e2, if_pos ⟨hac, by omega⟩, e3]
        ring
      · have e1 : ¬ |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) := fun h => by
          have := (abs_le.mp h).1
          omega
        have e2 : ¬ |(c : ℤ) - (a : ℤ)| ≤ (r : ℤ) := fun h => by
          have := (abs_le.mp h).2
          omega
        rw [if_neg e1, if_neg e2, if_neg (fun h => hcr (by omega)), add_zero]
    · rw [if_neg hac, if_neg (fun h => hac h.1)]
  have hset : (range n).filter (fun c => a + 1 ≤ c ∧ c < a + r + 1)
      = (Ico (a + 1) (a + r + 1)).filter (fun c => c < n) := by
    ext c
    simp only [mem_filter, mem_range, mem_Ico]
    tauto
  calc ∑ c ∈ range n,
        (if a < c then
          (fun a c : ℕ =>
              if |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) then d a * d c * K (p c - p a) ^ 2 else 0) a c
            + (fun a c : ℕ =>
              if |(a : ℤ) - (c : ℤ)| ≤ (r : ℤ) then d a * d c * K (p c - p a) ^ 2 else 0) c a
          else 0)
      = ∑ c ∈ range n,
          (if a + 1 ≤ c ∧ c < a + r + 1 then 2 * d a * d c * K (p c - p a) ^ 2 else 0) :=
        sum_congr rfl fun c _ => hpt c
    _ = ∑ c ∈ (range n).filter (fun c => a + 1 ≤ c ∧ c < a + r + 1),
          2 * d a * d c * K (p c - p a) ^ 2 := (sum_filter _ _).symm
    _ = ∑ c ∈ (Ico (a + 1) (a + r + 1)).filter (fun c => c < n),
          2 * d a * d c * K (p c - p a) ^ 2 := by rw [hset]
    _ = ∑ c ∈ Ico (a + 1) (a + r + 1),
          (if c < n then 2 * d a * d c * K (p c - p a) ^ 2 else 0) := sum_filter _ _
    _ = ∑ s ∈ range r,
          (if a + s + 1 < n then 2 * d a * d (a + s + 1) * K (p (a + s + 1) - p a) ^ 2
            else 0) := by
        rw [sum_Ico_eq_sum_range]
        have e : a + r + 1 - (a + 1) = r := by omega
        rw [e]
        refine sum_congr rfl fun s _ => ?_
        rw [show a + 1 + s = a + s + 1 by omega]

/-- The energy of a finite chain is at most the sum, over its points, of the energy of the pairs
formed with the next `r` points of the infinite sequence. -/
theorem chainEnergy_le_sum {K : ℝ → ℝ} (hK : ∀ t, K (-t) = K t) (r : ℕ) {d : ℕ → ℝ} (p : ℕ → ℝ)
    (hd : ∀ a, 0 ≤ d a) (n : ℕ) :
    chainEnergy K r d p n
      ≤ ∑ a ∈ range n, ∑ s ∈ range r,
          2 * d a * d (a + s + 1) * K (p (a + s + 1) - p a) ^ 2 := by
  rw [chainEnergy_eq_sum hK]
  refine sum_le_sum fun a _ => sum_le_sum fun s _ => ?_
  have hg : 0 ≤ 2 * d a * d (a + s + 1) * K (p (a + s + 1) - p a) ^ 2 :=
    mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (hd a)) (hd _)) (sq_nonneg _)
  split_ifs
  · exact le_rfl
  · exact hg

/-- **The energy of `M` periods is at most `M` times the energy per period.** -/
theorem chainEnergy_le_mul {K : ℝ → ℝ} (hK : ∀ t, K (-t) = K t) {m : ℕ} {P : ℝ} {d p : ℕ → ℝ}
    (hd0 : ∀ a, 0 ≤ d a) (hd : ∀ a, d (a + m) = d a) (hp : ∀ a, p (a + m) = p a + P)
    (r M : ℕ) :
    chainEnergy K r d p (M * m) ≤ M * periodEnergy K d p m r := by
  refine (chainEnergy_le_sum hK r p hd0 (M * m)).trans (le_of_eq ?_)
  unfold periodEnergy
  refine sum_range_mul_periodic _ m (fun a => ?_) M
  refine sum_congr rfl fun s _ => ?_
  have e1 : a + m + s + 1 = a + s + 1 + m := by omega
  have e2 : p (a + s + 1) + P - (p a + P) = p (a + s + 1) - p a := by ring
  rw [e1, hd a, hd (a + s + 1), hp a, hp (a + s + 1), e2]

/-! ## The limit `M → ∞` -/

/-- If `M A - C ≤ M e` for every natural number `M`, then `A ≤ e`. -/
theorem le_of_forall_nat_mul_sub_le {A e C : ℝ} (h : ∀ M : ℕ, (M : ℝ) * A - C ≤ M * e) :
    A ≤ e := by
  by_contra hlt
  have hpos : 0 < A - e := sub_pos.mpr (not_le.mp hlt)
  obtain ⟨M, hM⟩ := exists_nat_gt (C / (A - e))
  have h2 : C < M * (A - e) := (div_lt_iff₀ hpos).mp hM
  have h3 := h M
  rw [mul_sub] at h2
  linarith

/-- **Inequality (⋆), general form.** Let `p`, `d`, `ρ` be periodic (`m` points per period, period
`P`). If for every `M` the configuration of `M` periods satisfies
`∑ ρ - b M P - C₃ ≤ (energy of range r_M)`, and the energies per period of these ranges are at most
`e`, then `∑_{i < m} ρ_i - b P ≤ e`. -/
theorem star_core {K : ℝ → ℝ} (hK : ∀ t, K (-t) = K t) {m : ℕ} {P : ℝ} {d p ρ : ℕ → ℝ}
    (hd0 : ∀ a, 0 ≤ d a) (hd : ∀ a, d (a + m) = d a) (hp : ∀ a, p (a + m) = p a + P)
    (hρ : ∀ a, ρ (a + m) = ρ a) {b C₃ e : ℝ}
    (hcert : ∀ M : ℕ, ∃ r : ℕ,
      ∑ a ∈ range (M * m), ρ a - b * (M * P) - C₃ ≤ chainEnergy K r d p (M * m)
        ∧ periodEnergy K d p m r ≤ e) :
    ∑ i ∈ range m, ρ i - b * P ≤ e := by
  refine le_of_forall_nat_mul_sub_le (C := C₃) fun M => ?_
  obtain ⟨r, h1, h2⟩ := hcert M
  have h3 := chainEnergy_le_mul hK hd0 hd hp r M
  have h4 : (M : ℝ) * periodEnergy K d p m r ≤ M * e :=
    mul_le_mul_of_nonneg_left h2 (Nat.cast_nonneg M)
  rw [sum_range_mul_periodic ρ m hρ M] at h1
  have e1 : (M : ℝ) * (∑ i ∈ range m, ρ i - b * P) - C₃
      = (M : ℝ) * ∑ i ∈ range m, ρ i - b * (M * P) - C₃ := by ring
  rw [e1]
  linarith

/-! ## Separated periodic chains -/

/-- A sequence with nonnegative gaps is monotone. -/
theorem pos_mono {p : ℕ → ℝ} {θ : ℝ} (hθ : 0 ≤ θ) (hgap : ∀ a, θ ≤ p (a + 1) - p a) :
    Monotone p :=
  monotone_nat_of_le_succ fun a => by linarith [hgap a]

/-- Gaps at least `θ ≥ 0` give separation `θ` between any two points. -/
theorem sep_of_gap {p : ℕ → ℝ} {θ : ℝ} (hθ : 0 ≤ θ) (hgap : ∀ a, θ ≤ p (a + 1) - p a)
    {a c : ℕ} (h : a < c) : θ ≤ p c - p a := by
  have h1 : p (a + 1) ≤ p c := pos_mono hθ hgap h
  linarith [hgap a]

/-- The period is nonnegative. -/
theorem period_nonneg {p : ℕ → ℝ} {θ : ℝ} (hθ : 0 ≤ θ) (hgap : ∀ a, θ ≤ p (a + 1) - p a)
    {m : ℕ} {P : ℝ} (hp : ∀ a, p (a + m) = p a + P) : 0 ≤ P := by
  have h1 : p 0 ≤ p (0 + m) := pos_mono hθ hgap (Nat.zero_le _)
  rw [hp 0] at h1
  linarith

/-- The first `M m` points lie in an interval of length `M P`. -/
theorem span_le {p : ℕ → ℝ} {θ : ℝ} (hθ : 0 ≤ θ) (hgap : ∀ a, θ ≤ p (a + 1) - p a)
    {m : ℕ} {P : ℝ} (hp : ∀ a, p (a + m) = p a + P) {M a c : ℕ} (hc : c < M * m) :
    p c - p a ≤ M * P := by
  have h1 : p c ≤ p (0 + M * m) := pos_mono hθ hgap (by omega)
  have h2 : p 0 ≤ p a := pos_mono hθ hgap (Nat.zero_le _)
  rw [shift_add_mul p m P hp 0 M] at h1
  linarith

/-! ## From sums over `Fin n` to sums over `range n` -/

theorem sum_fin_fin_eq (n : ℕ) (F : ℕ → ℕ → ℝ) :
    ∑ i : Fin n, ∑ j : Fin n, F i j = ∑ a ∈ range n, ∑ c ∈ range n, F a c := by
  rw [← Fin.sum_univ_eq_sum_range (fun a => ∑ c ∈ range n, F a c) n]
  exact sum_congr rfl fun i _ => Fin.sum_univ_eq_sum_range (fun c => F i c) n

/-- The pair energy of range `r` of `PairCertFor`, for a chain cut from sequences. -/
theorem sum_fin_range_energy (K : ℝ → ℝ) (r n : ℕ) (d p : ℕ → ℝ) :
    (∑ i : Fin n, ∑ j : Fin n,
        if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
          d i * d j * K (p j - p i) ^ 2 else 0)
      = chainEnergy K r d p n := by
  unfold chainEnergy
  rw [← sum_fin_fin_eq]
  refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
  exact if_congr (and_congr_left' Fin.val_ne_iff.symm) rfl rfl

/-- The pair energy of `PairCertAllFor`, for a chain of `n` points cut from sequences: all pairs
have index distance at most `n`. -/
theorem sum_fin_all_energy (K : ℝ → ℝ) (n : ℕ) (d p : ℕ → ℝ) :
    (∑ i : Fin n, ∑ j : Fin n, if i ≠ j then d i * d j * K (p j - p i) ^ 2 else 0)
      = chainEnergy K n d p n := by
  unfold chainEnergy
  rw [← sum_fin_fin_eq]
  refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
  have hi := i.isLt
  have hj := j.isLt
  have habs : |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (n : ℤ) := abs_le.mpr ⟨by omega, by omega⟩
  exact if_congr ⟨fun h => ⟨Fin.val_ne_iff.mpr h, habs⟩, fun h => Fin.val_ne_iff.mp h.1⟩ rfl rfl

/-! ## Inequality (⋆) for the four kinds of certificates -/

section Star

variable {K : ℝ → ℝ} {θ : ℝ} {m : ℕ} {P : ℝ} {p : ℕ → ℝ}

/-- **Inequality (⋆), labelled points, range `r`.** For a periodic `θ`-separated configuration with
labels `L`, a certificate `(x₁, x₂, b)` of range `r` satisfies
`x₁ n₁ + x₂ n₂ - b P ≤ (pair energy per period, range r)`. -/
theorem PairCertFor.star (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ) {L : ℕ → Fin 2}
    (hp : ∀ a, p (a + m) = p a + P) (hL : ∀ a, L (a + m) = L a)
    (hgap : ∀ a, θ ≤ p (a + 1) - p a) {r : ℕ} {x₁ x₂ b : ℝ}
    (h : PairCertFor K θ r x₁ x₂ b) :
    ∑ i ∈ range m, (if L i = 0 then x₁ else x₂) - b * P
      ≤ periodEnergy K (fun a => mulOf (L a)) p m r := by
  obtain ⟨C₃, hC⟩ := h
  refine star_core hK (d := fun a => mulOf (L a)) (ρ := fun a => if L a = 0 then x₁ else x₂)
    (fun a => mulOf_nonneg _) (fun a => by simp only [hL]) hp (fun a => by simp only [hL])
    (C₃ := C₃) fun M => ⟨r, ?_, le_rfl⟩
  have key : ∑ i : Fin (M * m), (if L i = 0 then x₁ else x₂) - b * (M * P) - C₃
      ≤ ∑ i : Fin (M * m), ∑ j : Fin (M * m),
          if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
            mulOf (L i) * mulOf (L j) * K (p j - p i) ^ 2 else 0 :=
    hC (M * m) (fun a => p a) (fun a => L a) (M * P)
      (fun i j hij => sep_of_gap hθ hgap hij)
      (mul_nonneg (Nat.cast_nonneg M) (period_nonneg hθ hgap hp))
      (fun i j => span_le hθ hgap hp j.isLt)
  have e1 : ∑ i : Fin (M * m), (if L i = 0 then x₁ else x₂)
      = ∑ a ∈ range (M * m), (if L a = 0 then x₁ else x₂) :=
    Fin.sum_univ_eq_sum_range (fun a => if L a = 0 then x₁ else x₂) (M * m)
  have e2 : (∑ i : Fin (M * m), ∑ j : Fin (M * m),
        if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
          mulOf (L i) * mulOf (L j) * K (p j - p i) ^ 2 else 0)
      = chainEnergy K r (fun a => mulOf (L a)) p (M * m) :=
    sum_fin_range_energy K r (M * m) (fun a => mulOf (L a)) p
  rw [e1, e2] at key
  exact key

/-- **Inequality (⋆), labelled points, all pairs.** As `PairCertFor.star`, with any common upper
bound `e` for the pair energies per period of all ranges. -/
theorem PairCertAllFor.star (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ) {L : ℕ → Fin 2}
    (hp : ∀ a, p (a + m) = p a + P) (hL : ∀ a, L (a + m) = L a)
    (hgap : ∀ a, θ ≤ p (a + 1) - p a) {x₁ x₂ b : ℝ}
    (h : PairCertAllFor K θ x₁ x₂ b) {e : ℝ}
    (he : ∀ r, periodEnergy K (fun a => mulOf (L a)) p m r ≤ e) :
    ∑ i ∈ range m, (if L i = 0 then x₁ else x₂) - b * P ≤ e := by
  obtain ⟨C₃, hC⟩ := h
  refine star_core hK (d := fun a => mulOf (L a)) (ρ := fun a => if L a = 0 then x₁ else x₂)
    (fun a => mulOf_nonneg _) (fun a => by simp only [hL]) hp (fun a => by simp only [hL])
    (C₃ := C₃) fun M => ⟨M * m, ?_, he _⟩
  have key : ∑ i : Fin (M * m), (if L i = 0 then x₁ else x₂) - b * (M * P) - C₃
      ≤ ∑ i : Fin (M * m), ∑ j : Fin (M * m),
          if i ≠ j then mulOf (L i) * mulOf (L j) * K (p j - p i) ^ 2 else 0 :=
    hC (M * m) (fun a => p a) (fun a => L a) (M * P)
      (fun i j hij => sep_of_gap hθ hgap hij)
      (mul_nonneg (Nat.cast_nonneg M) (period_nonneg hθ hgap hp))
      (fun i j => span_le hθ hgap hp j.isLt)
  have e1 : ∑ i : Fin (M * m), (if L i = 0 then x₁ else x₂)
      = ∑ a ∈ range (M * m), (if L a = 0 then x₁ else x₂) :=
    Fin.sum_univ_eq_sum_range (fun a => if L a = 0 then x₁ else x₂) (M * m)
  have e2 : (∑ i : Fin (M * m), ∑ j : Fin (M * m),
        if i ≠ j then mulOf (L i) * mulOf (L j) * K (p j - p i) ^ 2 else 0)
      = chainEnergy K (M * m) (fun a => mulOf (L a)) p (M * m) :=
    sum_fin_all_energy K (M * m) (fun a => mulOf (L a)) p
  rw [e1, e2] at key
  exact key

/-- **Inequality (⋆), simple points, range `r`**: `x m - b P ≤ (pair energy per period)`. -/
theorem PairCert1For.star (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ)
    (hp : ∀ a, p (a + m) = p a + P) (hgap : ∀ a, θ ≤ p (a + 1) - p a) {r : ℕ} {x b : ℝ}
    (h : PairCert1For K θ r x b) :
    x * m - b * P ≤ periodEnergy K (fun _ => 1) p m r := by
  obtain ⟨C₃, hC⟩ := h
  have hmain : ∑ _i ∈ range m, x - b * P ≤ periodEnergy K (fun _ => 1) p m r := by
    refine star_core hK (d := fun _ => 1) (ρ := fun _ => x)
      (fun _ => zero_le_one) (fun _ => rfl) hp (fun _ => rfl) (C₃ := C₃) fun M => ⟨r, ?_, le_rfl⟩
    have key : x * ((M * m : ℕ) : ℝ) - b * (M * P) - C₃
        ≤ ∑ i : Fin (M * m), ∑ j : Fin (M * m),
            if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
              K (p j - p i) ^ 2 else 0 :=
      hC (M * m) (fun a => p a) (M * P)
        (fun i j hij => sep_of_gap hθ hgap hij)
        (mul_nonneg (Nat.cast_nonneg M) (period_nonneg hθ hgap hp))
        (fun i j => span_le hθ hgap hp j.isLt)
    have e2 : (∑ i : Fin (M * m), ∑ j : Fin (M * m),
          if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (r : ℤ) then
            K (p j - p i) ^ 2 else 0)
        = chainEnergy K r (fun _ => 1) p (M * m) := by
      rw [← sum_fin_range_energy]
      refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
      simp only [one_mul]
    rw [e2] at key
    rw [sum_const, card_range, nsmul_eq_mul]
    linarith
  rw [sum_const, card_range, nsmul_eq_mul] at hmain
  linarith

/-- **Inequality (⋆), simple points, all pairs.** -/
theorem PairCert1AllFor.star (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ)
    (hp : ∀ a, p (a + m) = p a + P) (hgap : ∀ a, θ ≤ p (a + 1) - p a) {x b : ℝ}
    (h : PairCert1AllFor K θ x b) {e : ℝ}
    (he : ∀ r, periodEnergy K (fun _ => 1) p m r ≤ e) :
    x * m - b * P ≤ e := by
  obtain ⟨C₃, hC⟩ := h
  have hmain : ∑ _i ∈ range m, x - b * P ≤ e := by
    refine star_core hK (d := fun _ => 1) (ρ := fun _ => x)
      (fun _ => zero_le_one) (fun _ => rfl) hp (fun _ => rfl) (C₃ := C₃)
      fun M => ⟨M * m, ?_, he _⟩
    have key : x * ((M * m : ℕ) : ℝ) - b * (M * P) - C₃
        ≤ ∑ i : Fin (M * m), ∑ j : Fin (M * m), if i ≠ j then K (p j - p i) ^ 2 else 0 :=
      hC (M * m) (fun a => p a) (M * P)
        (fun i j hij => sep_of_gap hθ hgap hij)
        (mul_nonneg (Nat.cast_nonneg M) (period_nonneg hθ hgap hp))
        (fun i j => span_le hθ hgap hp j.isLt)
    have e2 : (∑ i : Fin (M * m), ∑ j : Fin (M * m), if i ≠ j then K (p j - p i) ^ 2 else 0)
        = chainEnergy K (M * m) (fun _ => 1) p (M * m) := by
      rw [← sum_fin_all_energy]
      refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
      simp only [one_mul]
    rw [e2] at key
    rw [sum_const, card_range, nsmul_eq_mul]
    linarith
  rw [sum_const, card_range, nsmul_eq_mul] at hmain
  linarith

end Star

/-! ## All pairs: regrouping by periods -/

/-- The indices `i + 1, …, i + r` (with `i < m`) lie among the indices `i' > i` of the first
period and the indices `i' + n m` of the periods `n = 1, …, r`. -/
theorem sum_shift_le_period_sum {f : ℕ → ℝ} (hf : ∀ j, 0 ≤ f j) {m i : ℕ} (hi : i < m) (r : ℕ) :
    ∑ s ∈ range r, f (i + s + 1)
      ≤ ∑ i' ∈ range m, (if i < i' then f i' else 0)
        + ∑ i' ∈ range m, ∑ n ∈ range r, f (i' + (n + 1) * m) := by
  obtain ⟨g, hg⟩ : ∃ g : ℕ → ℝ, ∀ j, g j = if i < j then f j else 0 := ⟨_, fun _ => rfl⟩
  have hg0 : ∀ j, 0 ≤ g j := fun j => by
    rw [hg]
    split_ifs
    · exact hf j
    · exact le_rfl
  have h1 : ∑ s ∈ range r, f (i + s + 1) = ∑ s ∈ range r, g (i + 1 + s) :=
    sum_congr rfl fun s _ => by
      rw [hg, if_pos (by omega), show i + 1 + s = i + s + 1 by omega]
  have hle : i + 1 + r ≤ (r + 1) * m := by
    have h : r ≤ r * m := Nat.le_mul_of_pos_right r (by omega)
    rw [add_mul, one_mul]
    omega
  have h2 : ∑ s ∈ range r, g (i + 1 + s) ≤ ∑ j ∈ range ((r + 1) * m), g j :=
    calc ∑ s ∈ range r, g (i + 1 + s)
        ≤ ∑ j ∈ range (i + 1), g j + ∑ s ∈ range r, g (i + 1 + s) :=
          le_add_of_nonneg_left (sum_nonneg fun j _ => hg0 j)
      _ = ∑ j ∈ range (i + 1 + r), g j := (sum_range_add g (i + 1) r).symm
      _ ≤ ∑ j ∈ range ((r + 1) * m), g j :=
          sum_le_sum_of_subset_of_nonneg (range_mono hle) fun j _ _ => hg0 j
  have h3 : ∑ j ∈ range ((r + 1) * m), g j
      = ∑ u ∈ range r, ∑ i' ∈ range m, g ((u + 1) * m + i') + ∑ i' ∈ range m, g (0 * m + i') := by
    rw [sum_range_mul, sum_range_succ']
  have h4 : ∑ u ∈ range r, ∑ i' ∈ range m, g ((u + 1) * m + i')
      = ∑ i' ∈ range m, ∑ n ∈ range r, f (i' + (n + 1) * m) := by
    rw [sum_comm]
    refine sum_congr rfl fun i' _ => sum_congr rfl fun n _ => ?_
    have h : m ≤ (n + 1) * m := Nat.le_mul_of_pos_left m (by omega)
    rw [hg, if_pos (by omega), add_comm]
  have h5 : ∑ i' ∈ range m, g (0 * m + i') = ∑ i' ∈ range m, (if i < i' then f i' else 0) :=
    sum_congr rfl fun i' _ => by rw [zero_mul, zero_add, hg]
  linarith

/-- **The energy per period, all ranges at once.** If `T i i'` bounds the sums
`∑_{n=1}^{r} K(p_{i'} - p_i + n P)²` for all `r`, then for every range `r`
`periodEnergy K d p m r ≤ ∑_{i, i' < m} 2 d_i d_{i'} ([i < i'] K(p_{i'} - p_i)² + T i i')`. -/
theorem periodEnergy_le_all {K : ℝ → ℝ} {m : ℕ} {P : ℝ} {d p : ℕ → ℝ} (hd0 : ∀ a, 0 ≤ d a)
    (hd : ∀ a, d (a + m) = d a) (hp : ∀ a, p (a + m) = p a + P) (T : ℕ → ℕ → ℝ)
    (hT : ∀ i < m, ∀ i' < m, ∀ r : ℕ,
      ∑ n ∈ range r, K (p i' - p i + ((n : ℝ) + 1) * P) ^ 2 ≤ T i i') (r : ℕ) :
    periodEnergy K d p m r
      ≤ ∑ i ∈ range m, ∑ i' ∈ range m,
          2 * d i * d i' * ((if i < i' then K (p i' - p i) ^ 2 else 0) + T i i') := by
  unfold periodEnergy
  refine sum_le_sum fun i hi => ?_
  have hi' := mem_range.mp hi
  have hf : ∀ j, 0 ≤ 2 * d i * d j * K (p j - p i) ^ 2 := fun j =>
    mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (hd0 i)) (hd0 j)) (sq_nonneg _)
  have h1 : ∑ s ∈ range r, 2 * d i * d (i + s + 1) * K (p (i + s + 1) - p i) ^ 2
      ≤ ∑ i' ∈ range m, (if i < i' then 2 * d i * d i' * K (p i' - p i) ^ 2 else 0)
        + ∑ i' ∈ range m, ∑ n ∈ range r,
            2 * d i * d (i' + (n + 1) * m) * K (p (i' + (n + 1) * m) - p i) ^ 2 :=
    sum_shift_le_period_sum (f := fun j => 2 * d i * d j * K (p j - p i) ^ 2) hf hi' r
  refine h1.trans ?_
  rw [← sum_add_distrib]
  refine sum_le_sum fun i' hi2 => ?_
  have hi2' := mem_range.mp hi2
  have hper : ∀ n : ℕ,
      2 * d i * d (i' + (n + 1) * m) * K (p (i' + (n + 1) * m) - p i) ^ 2
        = 2 * d i * d i' * K (p i' - p i + ((n : ℝ) + 1) * P) ^ 2 := by
    intro n
    have e : p i' + ((n + 1 : ℕ) : ℝ) * P - p i = p i' - p i + ((n : ℝ) + 1) * P := by
      push_cast
      ring
    rw [periodic_add_mul d m hd, shift_add_mul p m P hp, e]
  have hsum : ∑ n ∈ range r,
        2 * d i * d (i' + (n + 1) * m) * K (p (i' + (n + 1) * m) - p i) ^ 2
      ≤ 2 * d i * d i' * T i i' := by
    rw [sum_congr rfl fun n _ => hper n, ← mul_sum]
    exact mul_le_mul_of_nonneg_left (hT i hi' i' hi2' r)
      (mul_nonneg (mul_nonneg (by norm_num) (hd0 i)) (hd0 i'))
  have hsplit : 2 * d i * d i' * ((if i < i' then K (p i' - p i) ^ 2 else 0) + T i i')
      = (if i < i' then 2 * d i * d i' * K (p i' - p i) ^ 2 else 0) + 2 * d i * d i' * T i i' := by
    rw [mul_add, mul_ite, mul_zero]
  rw [hsplit]
  exact add_le_add le_rfl hsum

end Ceilings


==> anc/lean/Ceilings/State.lean <==
/-
Ceilings/State.lean — rational periodic trial states and the evaluation of their energies.

A trial state is one period of a labelled periodic configuration: a list of multiplicities and a
list of rational gaps (`State`). Its points are `pos k = g 0 + … + g (k - 1)`, continued
periodically, its period is `P = pos m`, and `n1`, `n2` count the simple and the double points.

* `State.star`, `State.star_all`, `State.star1`, `State.star1_all`: inequality (⋆) of
  `Ceilings/Periodic.lean` for a state whose gaps are at least `θ` (`sepOK`):
  `n₁ x₁ + n₂ x₂ - b P ≤ energy`, where `energy K r` is the pair energy per period of range `r`.
* `State.rangeUp k2 r`: a rational upper bound for `energy K r`, computed from an upper bound `k2`
  for `K²` at rational points (`energy_le_rangeUp`).
* `State.allUp Q kI E2 N₀`: a rational upper bound for `energy K r` for **all** `r`, for a state
  with integer period (`energy_le_allUp`); the conditions on the state are checked by `allOK`.

All evaluators are structural recursions on `ℚ`, so the kernel can evaluate them
(`decide +kernel`). Nothing here depends on a window.
-/
import Ceilings.Periodic
import Ceilings.KernelBound

open scoped BigOperators
open Finset

namespace Ceilings

open Distinct839 (mulOf)

/-- A periodic trial state: the multiplicities and the gaps of one period. -/
structure State where
  /-- multiplicities of the points of one period: `2` is a double point, every other entry (and
  every missing entry) a simple point -/
  mult : List ℕ
  /-- gaps: entry `i` is the distance from point `i` to the next point; the last entry is the gap
  to the first point of the next period -/
  gap : List ℚ

namespace State

variable (S : State)

/-- number of points per period -/
def m : ℕ := S.gap.length
/-- the gaps, continued periodically -/
def g (k : ℕ) : ℚ := S.gap.getD (k % S.m) 0
/-- point `k` (continued periodically) is a double point -/
def dbl (k : ℕ) : Bool := S.mult.getD (k % S.m) 1 == 2
/-- label of point `k`: `0` simple, `1` double -/
def lab (k : ℕ) : Fin 2 := if S.dbl k then 1 else 0
/-- multiplicity of point `k` as a rational number -/
def mu (k : ℕ) : ℚ := if S.dbl k then 2 else 1
/-- position of point `k`: the sum of the first `k` gaps -/
def pos (k : ℕ) : ℚ := sumN S.g k
/-- the period -/
def P : ℚ := S.pos S.m
/-- number of simple points per period -/
def n1 : ℕ := ((range S.m).filter fun i => ¬ S.dbl i = true).card
/-- number of double points per period -/
def n2 : ℕ := ((range S.m).filter fun i => S.dbl i = true).card
/-- the state has at least one point and all gaps are at least `θ` -/
def sepOK (θ : ℚ) : Bool := decide (0 < S.m) && S.gap.all fun x => decide (θ ≤ x)
/-- the state has no double point -/
def simpleOK : Bool := S.mult.all fun x => x != 2

/-! ## Periodicity -/

theorem g_add (k : ℕ) : S.g (k + S.m) = S.g k := by
  unfold g
  rw [Nat.add_mod_right]

theorem dbl_add (k : ℕ) : S.dbl (k + S.m) = S.dbl k := by
  unfold dbl
  rw [Nat.add_mod_right]

theorem lab_add (k : ℕ) : S.lab (k + S.m) = S.lab k := by
  unfold lab
  rw [dbl_add]

theorem mu_add (k : ℕ) : S.mu (k + S.m) = S.mu k := by
  unfold mu
  rw [dbl_add]

theorem pos_succ (k : ℕ) : S.pos (k + 1) = S.pos k + S.g k := rfl

theorem pos_add (k : ℕ) : S.pos (k + S.m) = S.pos k + S.P := by
  show sumN S.g (k + S.m) = sumN S.g k + sumN S.g S.m
  rw [sumN_eq, sumN_eq, sumN_eq, add_comm k S.m, sum_range_add, add_comm]
  congr 1
  exact sum_congr rfl fun x _ => by rw [add_comm, g_add]

/-! ## Labels, multiplicities and gaps -/

theorem mulOf_lab (k : ℕ) : mulOf (S.lab k) = ((S.mu k : ℚ) : ℝ) := by
  unfold lab mu
  by_cases h : S.dbl k = true
  · rw [if_pos h, if_pos h]
    norm_num [Distinct839.mulOf]
  · rw [if_neg h, if_neg h]
    norm_num [Distinct839.mulOf]

theorem mu_nonneg (k : ℕ) : 0 ≤ S.mu k := by
  unfold mu
  split_ifs <;> norm_num

theorem g_ge {θ : ℚ} (h : S.sepOK θ = true) (k : ℕ) : θ ≤ S.g k := by
  simp only [sepOK, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true] at h
  obtain ⟨hm, hall⟩ := h
  have hk : k % S.m < S.gap.length := Nat.mod_lt _ hm
  unfold g
  rw [List.getD_eq_getElem _ _ hk]
  exact hall _ (List.getElem_mem hk)

theorem dbl_eq_false (h : S.simpleOK = true) (k : ℕ) : S.dbl k = false := by
  simp only [simpleOK, List.all_eq_true, bne_iff_ne, ne_eq] at h
  unfold dbl
  by_cases hk : k % S.m < S.mult.length
  · rw [List.getD_eq_getElem _ _ hk]
    exact beq_false_of_ne (h _ (List.getElem_mem hk))
  · rw [List.getD_eq_default _ _ (not_lt.mp hk)]
    rfl

theorem mu_eq_one (h : S.simpleOK = true) (k : ℕ) : S.mu k = 1 := by
  unfold mu
  rw [S.dbl_eq_false h k]
  rfl

/-- The rewards of one period. -/
theorem sum_rew (x₁ x₂ : ℝ) :
    ∑ i ∈ range S.m, (if S.lab i = 0 then x₁ else x₂)
      = (S.n1 : ℝ) * x₁ + (S.n2 : ℝ) * x₂ := by
  have h : ∀ i, (if S.lab i = 0 then x₁ else x₂) = if S.dbl i = true then x₂ else x₁ := by
    intro i
    unfold lab
    by_cases hd : S.dbl i = true
    · simp [hd]
    · simp [hd]
  simp_rw [h]
  rw [sum_ite, sum_const, sum_const, nsmul_eq_mul, nsmul_eq_mul, add_comm]
  rfl

/-- The number of points per period is `n₁ + n₂`. -/
theorem n1_add_n2 : S.n1 + S.n2 = S.m := by
  unfold n1 n2
  rw [add_comm, card_filter_add_card_filter_not, card_range]

/-! ## Inequality (⋆) for a state -/

/-- Pair energy per period of the state, pairs of index distance at most `r`. -/
noncomputable def energy (K : ℝ → ℝ) (r : ℕ) : ℝ :=
  periodEnergy K (fun a => ((S.mu a : ℚ) : ℝ)) (fun a => ((S.pos a : ℚ) : ℝ)) S.m r

variable {K : ℝ → ℝ} {θ : ℚ}

lemma cast_pos_add (a : ℕ) :
    ((S.pos (a + S.m) : ℚ) : ℝ) = ((S.pos a : ℚ) : ℝ) + ((S.P : ℚ) : ℝ) := by
  rw [S.pos_add, Rat.cast_add]

lemma cast_gap_ge (hS : S.sepOK θ = true) (a : ℕ) :
    (θ : ℝ) ≤ ((S.pos (a + 1) : ℚ) : ℝ) - ((S.pos a : ℚ) : ℝ) := by
  rw [S.pos_succ, Rat.cast_add, add_sub_cancel_left]
  exact_mod_cast S.g_ge hS a

lemma energy_eq_mulOf (r : ℕ) :
    periodEnergy K (fun a => mulOf (S.lab a)) (fun a => ((S.pos a : ℚ) : ℝ)) S.m r
      = S.energy K r := by
  unfold energy
  simp only [S.mulOf_lab]

lemma energy_eq_one (h1 : S.simpleOK = true) (r : ℕ) :
    periodEnergy K (fun _ => 1) (fun a => ((S.pos a : ℚ) : ℝ)) S.m r = S.energy K r := by
  unfold energy
  simp only [S.mu_eq_one h1, Rat.cast_one]

/-- **(⋆) for a state, range `r`**: `n₁ x₁ + n₂ x₂ - b P ≤ energy K r`. -/
theorem star (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ) (hS : S.sepOK θ = true) {r : ℕ}
    {x₁ x₂ b : ℝ} (h : PairCertFor K (θ : ℝ) r x₁ x₂ b) :
    (S.n1 : ℝ) * x₁ + (S.n2 : ℝ) * x₂ - b * ((S.P : ℚ) : ℝ) ≤ S.energy K r := by
  have key := PairCertFor.star hK (by exact_mod_cast hθ) (m := S.m) (P := ((S.P : ℚ) : ℝ))
    (p := fun a => ((S.pos a : ℚ) : ℝ)) (L := S.lab) S.cast_pos_add S.lab_add
    (S.cast_gap_ge hS) h
  rw [S.sum_rew, S.energy_eq_mulOf] at key
  exact key

/-- **(⋆) for a state, all pairs**, with a common upper bound `e` for the energies of all
ranges. -/
theorem star_all (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ) (hS : S.sepOK θ = true)
    {x₁ x₂ b : ℝ} (h : PairCertAllFor K (θ : ℝ) x₁ x₂ b) {e : ℝ}
    (he : ∀ r, S.energy K r ≤ e) :
    (S.n1 : ℝ) * x₁ + (S.n2 : ℝ) * x₂ - b * ((S.P : ℚ) : ℝ) ≤ e := by
  have key := PairCertAllFor.star hK (by exact_mod_cast hθ) (m := S.m) (P := ((S.P : ℚ) : ℝ))
    (p := fun a => ((S.pos a : ℚ) : ℝ)) (L := S.lab) S.cast_pos_add S.lab_add
    (S.cast_gap_ge hS) h (e := e) (fun r => by rw [S.energy_eq_mulOf]; exact he r)
  rw [S.sum_rew] at key
  exact key

/-- **(⋆) for a state of simple points, range `r`**: `x m - b P ≤ energy K r`. -/
theorem star1 (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ) (hS : S.sepOK θ = true)
    (h1 : S.simpleOK = true) {r : ℕ} {x b : ℝ} (h : PairCert1For K (θ : ℝ) r x b) :
    x * (S.m : ℝ) - b * ((S.P : ℚ) : ℝ) ≤ S.energy K r := by
  have key := PairCert1For.star hK (by exact_mod_cast hθ) (m := S.m) (P := ((S.P : ℚ) : ℝ))
    (p := fun a => ((S.pos a : ℚ) : ℝ)) S.cast_pos_add (S.cast_gap_ge hS) h
  rw [S.energy_eq_one h1] at key
  exact key

/-- **(⋆) for a state of simple points, all pairs.** -/
theorem star1_all (hK : ∀ t, K (-t) = K t) (hθ : 0 ≤ θ) (hS : S.sepOK θ = true)
    (h1 : S.simpleOK = true) {x b : ℝ} (h : PairCert1AllFor K (θ : ℝ) x b) {e : ℝ}
    (he : ∀ r, S.energy K r ≤ e) :
    x * (S.m : ℝ) - b * ((S.P : ℚ) : ℝ) ≤ e :=
  PairCert1AllFor.star hK (by exact_mod_cast hθ) (m := S.m) (P := ((S.P : ℚ) : ℝ))
    (p := fun a => ((S.pos a : ℚ) : ℝ)) S.cast_pos_add (S.cast_gap_ge hS) h (e := e)
    (fun r => by rw [S.energy_eq_one h1]; exact he r)

/-! ## The energy of a finite range -/

/-- Rational upper bound for the pair energy per period of range `r`, from an upper bound `k2`
for `K²`. -/
def rangeUp (k2 : ℚ → ℚ) (r : ℕ) : ℚ :=
  sumN (fun i => sumN (fun s =>
    2 * S.mu i * S.mu (i + s + 1) * k2 (S.pos (i + s + 1) - S.pos i)) r) S.m

theorem energy_le_rangeUp {k2 : ℚ → ℚ} (hk2 : ∀ t : ℚ, K (t : ℝ) ^ 2 ≤ ((k2 t : ℚ) : ℝ))
    (r : ℕ) : S.energy K r ≤ ((S.rangeUp k2 r : ℚ) : ℝ) := by
  show ∑ i ∈ range S.m, ∑ s ∈ range r,
      2 * ((S.mu i : ℚ) : ℝ) * ((S.mu (i + s + 1) : ℚ) : ℝ)
        * K (((S.pos (i + s + 1) : ℚ) : ℝ) - ((S.pos i : ℚ) : ℝ)) ^ 2
    ≤ ((sumN (fun i => sumN (fun s =>
        2 * S.mu i * S.mu (i + s + 1) * k2 (S.pos (i + s + 1) - S.pos i)) r) S.m : ℚ) : ℝ)
  rw [cast_sumN]
  refine sum_le_sum fun i _ => ?_
  rw [cast_sumN]
  refine sum_le_sum fun s _ => ?_
  have h0 : (0 : ℝ) ≤ 2 * ((S.mu i : ℚ) : ℝ) * ((S.mu (i + s + 1) : ℚ) : ℝ) :=
    mul_nonneg (mul_nonneg (by norm_num) (by exact_mod_cast S.mu_nonneg i))
      (by exact_mod_cast S.mu_nonneg (i + s + 1))
  rw [Rat.cast_mul, Rat.cast_mul, Rat.cast_mul, Rat.cast_ofNat, ← Rat.cast_sub]
  exact mul_le_mul_of_nonneg_left (hk2 _) h0

/-! ## The energy of all pairs, for an integer period -/

/-- The conditions on a state under which `allUp` is an upper bound: the period is a positive
integer, and for two different points `i, i'` of a period the difference `Δ = pos i' - pos i` is
not an integer, `Δ + (N₀ + 1) P ≥ T₀` and `Δ + N₀ P + P/2 > 0`. -/
def allOK (T₀ : ℚ) (N₀ : ℕ) : Bool :=
  decide (S.P.den = 1) && decide (1 ≤ S.P.num) &&
  (List.range S.m).all fun i => (List.range S.m).all fun i' =>
    decide (i' = i) || (decide ((S.pos i' - S.pos i).den ≠ 1)
      && decide (T₀ ≤ S.pos i' - S.pos i + (N₀ + 1) * S.P.num)
      && decide (0 < S.pos i' - S.pos i + N₀ * S.P.num + S.P.num / 2))

/-- Rational upper bound for the pair energy per period of every range, for a state with integer
period: the pairs inside one period (`i < i'`) and, for every ordered pair `(i, i')`, the sum over
the later periods (`intTailUp` for `i' = i`, `tailUp` otherwise). -/
def allUp (Q : ℚ → ℚ) (kI : ℤ → ℚ) (E2 : ℚ) (N₀ : ℕ) : ℚ :=
  sumN (fun i => sumN (fun i' => 2 * S.mu i * S.mu i' *
    ((if i < i' then k2Up Q kI (S.pos i' - S.pos i) else 0)
      + (if i' = i then intTailUp kI S.P.num
         else tailUp Q E2 S.P.num N₀ (S.pos i' - S.pos i)))) S.m) S.m

theorem energy_le_allUp {Q : ℚ → ℚ} {kI : ℤ → ℚ} (hK : KernelEval K Q kI) {T₀ E2 : ℚ}
    (hQ : QTail Q T₀ E2) {N₀ : ℕ} (hS : S.allOK T₀ N₀ = true) (r : ℕ) :
    S.energy K r ≤ ((S.allUp Q kI E2 N₀ : ℚ) : ℝ) := by
  simp only [allOK, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true, List.mem_range,
    Bool.or_eq_true] at hS
  obtain ⟨⟨hden, hnum⟩, hall⟩ := hS
  have hP : ((S.P.num : ℤ) : ℚ) = S.P := Rat.coe_int_num_of_den_eq_one hden
  have hPr : ((S.P : ℚ) : ℝ) = ((S.P.num : ℤ) : ℝ) := by
    conv_lhs => rw [← hP]
    exact Rat.cast_intCast _
  have hT : ∀ i < S.m, ∀ i' < S.m, ∀ r : ℕ,
      ∑ n ∈ range r, K (((S.pos i' : ℚ) : ℝ) - ((S.pos i : ℚ) : ℝ)
          + ((n : ℝ) + 1) * ((S.P : ℚ) : ℝ)) ^ 2
        ≤ (((if i' = i then intTailUp kI S.P.num
            else tailUp Q E2 S.P.num N₀ (S.pos i' - S.pos i)) : ℚ) : ℝ) := by
    intro i hi i' hi' r
    by_cases h : i' = i
    · rw [if_pos h, h]
      have e : ∀ n : ℕ, ((S.pos i : ℚ) : ℝ) - ((S.pos i : ℚ) : ℝ)
          + ((n : ℝ) + 1) * ((S.P : ℚ) : ℝ) = ((n : ℝ) + 1) * ((S.P.num : ℤ) : ℝ) := fun n => by
        rw [sub_self, zero_add, hPr]
      rw [sum_congr rfl fun n _ => by rw [e n]]
      exact sum_K_sq_int_le hK hnum r
    · rw [if_neg h]
      rcases hall i hi i' hi' with h' | ⟨⟨h1, h2⟩, h3⟩
      · exact absurd h' h
      · have key := sum_K_sq_le_tailUp hK hQ hnum h1 h2 h3 r
        rw [Rat.cast_sub] at key
        rw [hPr]
        exact key
  have key := periodEnergy_le_all (K := K) (m := S.m) (P := ((S.P : ℚ) : ℝ))
    (d := fun a => ((S.mu a : ℚ) : ℝ)) (p := fun a => ((S.pos a : ℚ) : ℝ))
    (fun a => by exact_mod_cast S.mu_nonneg a) (fun a => by rw [S.mu_add]) S.cast_pos_add
    (fun i i' => (((if i' = i then intTailUp kI S.P.num
      else tailUp Q E2 S.P.num N₀ (S.pos i' - S.pos i)) : ℚ) : ℝ)) hT r
  refine key.trans ?_
  unfold allUp
  rw [cast_sumN]
  refine sum_le_sum fun i _ => ?_
  rw [cast_sumN]
  refine sum_le_sum fun i' _ => ?_
  have h0 : (0 : ℝ) ≤ 2 * ((S.mu i : ℚ) : ℝ) * ((S.mu i' : ℚ) : ℝ) :=
    mul_nonneg (mul_nonneg (by norm_num) (by exact_mod_cast S.mu_nonneg i))
      (by exact_mod_cast S.mu_nonneg i')
  have hite : (if i < i' then K (((S.pos i' : ℚ) : ℝ) - ((S.pos i : ℚ) : ℝ)) ^ 2 else 0)
      ≤ (((if i < i' then k2Up Q kI (S.pos i' - S.pos i) else 0) : ℚ) : ℝ) := by
    split_ifs
    · rw [← Rat.cast_sub]
      exact k2Up_sound hK _
    · simp
  rw [Rat.cast_mul, Rat.cast_mul, Rat.cast_mul, Rat.cast_ofNat, Rat.cast_add]
  exact mul_le_mul_of_nonneg_left (add_le_add hite le_rfl) h0

end State

end Ceilings


==> anc/lean/Ceilings/Trig.lean <==
/-
Ceilings/Trig.lean — a rational upper bound for `(sin(π t)/π)²` at rational points.

For rational `t` let `ρ = reduce t ∈ [0, 1/2]` be the distance from `t` to the nearest integer, so
that `sin²(π t) = sin²(π ρ)`. The sine series with seven terms is an upper bound for `sin` on
`[0, ∞)` (`Distinct839.Kernel.sin_le_sinPoly`); with `π` replaced by the rational bounds
`piLo < π < piHi` in the terms of negative and of positive sign this gives
`sin(π ρ) ≤ π ρ · sincUp ρ` (`sin_le_mul_sincUp`), and therefore

    `(sin(π t)/π)² ≤ sUp t = dyHi ((ρ · sincUp ρ)²)`          (`sin_div_pi_sq_le`),

where `dyHi` rounds upwards to a multiple of `2⁻⁷⁰`. For `ρ ≤ 1/2` the relative error of the bound
is below `10⁻⁹`. The function `sUp` has period one (`sUp_add_intCast`). All functions are
computable on `ℚ`; nothing here depends on a window.
-/
import Distinct839.Kernel.Trig

noncomputable section

open Real

namespace Ceilings

open Distinct839.Kernel (piLo piHi dyHi sinPoly)

/-! ## The functions (computable) -/

/-- Upper bound for `sin(π r)/(π r)`, `r ≥ 0`: the series `∑_{k<7} (-1)^k (π r)^{2k}/(2k+1)!` with
`π` replaced by `piHi` in the positive terms and by `piLo` in the negative terms. -/
def sincUp (r : ℚ) : ℚ :=
  1 - (piLo * r) ^ 2 / 6 + ((piHi * r) ^ 2) ^ 2 / 120 - ((piLo * r) ^ 2) ^ 3 / 5040
    + ((piHi * r) ^ 2) ^ 4 / 362880 - ((piLo * r) ^ 2) ^ 5 / 39916800
    + ((piHi * r) ^ 2) ^ 6 / 6227020800

/-- Distance from `t` to the nearest integer. -/
def reduce (t : ℚ) : ℚ := if Int.fract t ≤ 1 / 2 then Int.fract t else 1 - Int.fract t

/-- Upper bound for `(sin(π t)/π)²`. -/
def sUp (t : ℚ) : ℚ := dyHi ((reduce t * sincUp (reduce t)) ^ 2)

/-! ## The sine bound -/

/-- The sine series with seven terms, written as `x` times a polynomial in `x²`. -/
lemma sinPoly_seven (x : ℝ) :
    sinPoly 7 x = x * (1 - x ^ 2 / 6 + (x ^ 2) ^ 2 / 120 - (x ^ 2) ^ 3 / 5040
      + (x ^ 2) ^ 4 / 362880 - (x ^ 2) ^ 5 / 39916800 + (x ^ 2) ^ 6 / 6227020800) := by
  simp only [sinPoly, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [Nat.factorial]
  ring

/-- `sin(π r) ≤ π r · sincUp r` for rational `r ≥ 0`. -/
theorem sin_le_mul_sincUp {r : ℚ} (hr : 0 ≤ r) :
    Real.sin (π * r) ≤ π * r * (sincUp r : ℝ) := by
  have hr' : (0 : ℝ) ≤ (r : ℝ) := by exact_mod_cast hr
  have hx : 0 ≤ π * (r : ℝ) := mul_nonneg pi_pos.le hr'
  have hlo : 0 ≤ ((piLo : ℚ) : ℝ) * r := mul_nonneg Distinct839.Kernel.piLo_pos.le hr'
  have h1 : ((piLo : ℚ) : ℝ) * r ≤ π * r :=
    mul_le_mul_of_nonneg_right Distinct839.Kernel.piLo_lt_pi.le hr'
  have h2 : π * r ≤ ((piHi : ℚ) : ℝ) * r :=
    mul_le_mul_of_nonneg_right Distinct839.Kernel.pi_lt_piHi.le hr'
  -- `uL ≤ u ≤ uH`
  have hL : (((piLo : ℚ) : ℝ) * r) ^ 2 ≤ (π * r) ^ 2 := pow_le_pow_left₀ hlo h1 2
  have hH : (π * r) ^ 2 ≤ (((piHi : ℚ) : ℝ) * r) ^ 2 := pow_le_pow_left₀ hx h2 2
  have hL0 : 0 ≤ (((piLo : ℚ) : ℝ) * r) ^ 2 := sq_nonneg _
  have hu0 : 0 ≤ (π * (r : ℝ)) ^ 2 := sq_nonneg _
  have e : ((sincUp r : ℚ) : ℝ)
      = 1 - (((piLo : ℚ) : ℝ) * r) ^ 2 / 6 + ((((piHi : ℚ) : ℝ) * r) ^ 2) ^ 2 / 120
        - ((((piLo : ℚ) : ℝ) * r) ^ 2) ^ 3 / 5040 + ((((piHi : ℚ) : ℝ) * r) ^ 2) ^ 4 / 362880
        - ((((piLo : ℚ) : ℝ) * r) ^ 2) ^ 5 / 39916800
        + ((((piHi : ℚ) : ℝ) * r) ^ 2) ^ 6 / 6227020800 := by
    unfold sincUp
    push_cast
    ring
  have t2 := pow_le_pow_left₀ hu0 hH 2
  have t3 := pow_le_pow_left₀ hL0 hL 3
  have t4 := pow_le_pow_left₀ hu0 hH 4
  have t5 := pow_le_pow_left₀ hL0 hL 5
  have t6 := pow_le_pow_left₀ hu0 hH 6
  calc Real.sin (π * r) ≤ sinPoly 7 (π * r) :=
        Distinct839.Kernel.sin_le_sinPoly (by decide) hx
    _ = π * r * (1 - (π * r) ^ 2 / 6 + ((π * r) ^ 2) ^ 2 / 120 - ((π * r) ^ 2) ^ 3 / 5040
          + ((π * r) ^ 2) ^ 4 / 362880 - ((π * r) ^ 2) ^ 5 / 39916800
          + ((π * r) ^ 2) ^ 6 / 6227020800) := sinPoly_seven _
    _ ≤ π * r * (sincUp r : ℝ) := by
        refine mul_le_mul_of_nonneg_left ?_ hx
        rw [e]
        linarith

/-! ## Reduction modulo one -/

lemma reduce_nonneg (t : ℚ) : 0 ≤ reduce t := by
  unfold reduce
  split_ifs with h
  · exact Int.fract_nonneg t
  · linarith [Int.fract_lt_one t]

lemma reduce_le_one (t : ℚ) : reduce t ≤ 1 := by
  unfold reduce
  split_ifs with h
  · linarith
  · linarith [Int.fract_nonneg t]

/-- `reduce` has period one. -/
lemma reduce_add_intCast (t : ℚ) (z : ℤ) : reduce (t + z) = reduce t := by
  unfold reduce
  rw [Int.fract_add_intCast]

/-- `sUp` has period one. -/
lemma sUp_add_intCast (t : ℚ) (z : ℤ) : sUp (t + z) = sUp t := by
  unfold sUp
  rw [reduce_add_intCast]

/-- `sin²(π t) = sin²(π · fract t)`. -/
lemma sin_sq_fract (t : ℚ) :
    Real.sin (π * t) ^ 2 = Real.sin (π * ((Int.fract t : ℚ) : ℝ)) ^ 2 := by
  have ht : (t : ℝ) = ((Int.fract t : ℚ) : ℝ) + ((⌊t⌋ : ℤ) : ℝ) := by
    have h := Int.fract_add_floor t
    exact_mod_cast h.symm
  rw [Real.sin_sq_eq_half_sub, Real.sin_sq_eq_half_sub]
  have e : 2 * (π * (t : ℝ)) = 2 * (π * ((Int.fract t : ℚ) : ℝ)) + ((⌊t⌋ : ℤ) : ℝ) * (2 * π) := by
    rw [ht]
    ring
  rw [e, Real.cos_add_int_mul_two_pi]

/-- `sin²(π t) = sin²(π · reduce t)`. -/
lemma sin_sq_reduce (t : ℚ) :
    Real.sin (π * t) ^ 2 = Real.sin (π * ((reduce t : ℚ) : ℝ)) ^ 2 := by
  rw [sin_sq_fract]
  unfold reduce
  split_ifs with h
  · rfl
  · have e : π * (((1 - Int.fract t : ℚ)) : ℝ) = π - π * ((Int.fract t : ℚ) : ℝ) := by
      push_cast
      ring
    rw [e, Real.sin_pi_sub]

/-- **The bound**: `(sin(π t)/π)² ≤ sUp t` for every rational `t`. -/
theorem sin_div_pi_sq_le (t : ℚ) : (Real.sin (π * t) / π) ^ 2 ≤ ((sUp t : ℚ) : ℝ) := by
  have h0 : (0 : ℝ) ≤ ((reduce t : ℚ) : ℝ) := by exact_mod_cast reduce_nonneg t
  have h1 : ((reduce t : ℚ) : ℝ) ≤ 1 := by exact_mod_cast reduce_le_one t
  have hs0 : 0 ≤ Real.sin (π * ((reduce t : ℚ) : ℝ)) :=
    sin_nonneg_of_nonneg_of_le_pi (mul_nonneg pi_pos.le h0)
      (by nlinarith [pi_pos])
  have hs1 := sin_le_mul_sincUp (reduce_nonneg t)
  have hdiv : Real.sin (π * ((reduce t : ℚ) : ℝ)) / π
      ≤ ((reduce t : ℚ) : ℝ) * ((sincUp (reduce t) : ℚ) : ℝ) := by
    rw [div_le_iff₀ pi_pos]
    linarith
  have hsq : (Real.sin (π * t) / π) ^ 2 = (Real.sin (π * ((reduce t : ℚ) : ℝ)) / π) ^ 2 := by
    rw [div_pow, div_pow, sin_sq_reduce]
  rw [hsq]
  unfold sUp
  refine Distinct839.Kernel.le_cast_dyHi ?_
  push_cast
  exact pow_le_pow_left₀ (div_nonneg hs0 pi_pos.le) hdiv 2

/-- `sUp` is nonnegative. -/
lemma sUp_nonneg (t : ℚ) : 0 ≤ sUp t := by
  have h := (sq_nonneg (Real.sin (π * t) / π)).trans (sin_div_pi_sq_le t)
  exact_mod_cast h

end Ceilings


==> anc/lean/Challenge673.lean <==
/-
Challenge673.lean — WHAT IS CLAIMED, from Mathlib alone.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

A theorem about the zeros of Mathlib's `riemannZeta`:

    liminf_{T → ∞} N₀ˢ(T) / N(T) ≥ 1669159/2478195 = 0.6735382001…,

written as "for every ε > 0 there is T₀ such that (s − ε)·N(T) ≤ N₀ˢ(T) for all T ≥ T₀". Here
N(T) counts the zeros in the open critical strip with ordinate in (0, T], with multiplicity, and
N₀ˢ(T) counts those that lie on the critical line Re ρ = 1/2 and are simple (multiplicity
exactly 1).

The five definitions are copied character-for-character from `ChallengeDeps.lean` of the library
`zeta23` (anthropics/formal-math), on which the proof builds, so the statement has exactly the
form of the theorem `montgomery_taylor_simple_on_critical_line_mult_cumulative` there, with a
larger constant.
This module imports only Mathlib. The `sorry` is deliberate: this is the statement side.
`Solution673.lean` proves the same statement (with the definitions of `ChallengeDeps.lean`)
from the development in `Simple673/`.
-/
import Mathlib

section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N₀ˢ(T₁,T₂): the number of SIMPLE zeros ON THE CRITICAL LINE with T₁ < Im ρ ≤ T₂. -/
def N0simple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | ρ.re = 1 / 2} ∩ {ρ | zeroMult ρ = 1}).ncard

end
end

/-- More than 67.35% of the zeros of the Riemann zeta function are simple and on the critical
line. -/
theorem simple_critical_zeros_673 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1669159 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ N0simple 0 T := by
  sorry


==> anc/lean/Challenge839.lean <==
/-
Challenge839.lean — WHAT IS CLAIMED, from Mathlib alone.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

Two theorems about the zeros of Mathlib's `riemannZeta`:

    liminf_{T → ∞} N_d(T) / N(T) ≥ 1645064/1960733 = 0.8390045967…,
    liminf_{T → ∞} N_s(T) / N(T) ≥ 1329395/1960733 = 0.6780091935…,

each written as "for every ε > 0 there is T₀ such that (q − ε)·N(T) ≤ N_d(T) for all T ≥ T₀"
(resp. N_s(T)). Here N(T) counts the zeros in the open critical strip with ordinate in (0, T], with
multiplicity, N_d(T) counts the distinct ones and N_s(T) the simple ones (multiplicity exactly 1).
The second constant is 2q − 1 for the first constant q, and the second theorem follows from the
first, because a zero that is not simple has multiplicity at least 2.

The first five definitions are copied character-for-character from `ChallengeDeps.lean` of the
library `zeta23` (anthropics/formal-math), on which the proof builds, so the first statement has
exactly the form of the theorems `five_sixths_distinct_cumulative` and
`montgomery_taylor_distinct_mult_cumulative` there, with a larger constant. `ChallengeDeps.lean`
counts simple zeros on the critical line only (`N0simple`); the sixth definition, `Nsimple`, which
counts the simple zeros of the whole strip, is copied character-for-character from
`Zeta23/Statement.lean` of the same library. This module imports only Mathlib. The `sorry`s are
deliberate: this is the statement side. `Solution839.lean` proves the same statements (with the
definitions of `ChallengeDeps.lean`, and the same `Nsimple`) from the development in
`Distinct839/`.
-/
import Mathlib

section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N_d(T₁,T₂): the number of distinct nontrivial zeros with T₁ < Im ρ ≤ T₂. -/
def Ndist (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂).ncard

/-- N_s(T₁,T₂): the number of SIMPLE nontrivial zeros (multiplicity exactly 1, anywhere in the
critical strip) with T₁ < Im ρ ≤ T₂. -/
def Nsimple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | zeroMult ρ = 1}).ncard

end
end

/-- More than 83.9% of the zeros of the Riemann zeta function are distinct. -/
theorem distinct_zeros_839 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1645064 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T := by
  sorry

/-- More than 67.8% of the zeros of the Riemann zeta function are simple. -/
theorem simple_zeros_678 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1329395 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Nsimple 0 T := by
  sorry


==> anc/lean/Challenge889.lean <==
/-
Challenge889.lean — WHAT IS CLAIMED, from Mathlib alone.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

One theorem about the zeros of Mathlib's `riemannZeta`:

    liminf_{T → ∞} N_{s∨0}(T) / N(T) ≥ 50652159/56956375 = 0.8893150064…,

written as "for every ε > 0 there is T₀ such that (q − ε)·N(T) ≤ N_{s∨0}(T) for all T ≥ T₀". Here
N(T) counts the zeros in the open critical strip with ordinate in (0, T], with multiplicity, and
N_{s∨0}(T) counts, with multiplicity, those that are simple or on the critical line Re ρ = 1/2
(or both). So more than 88.93% of the zeros are simple or on the critical line.

`ChallengeFurther.lean` states the same count with the smaller constant
3376433/3797325 = 0.8891609224… (`simple_or_critical_8891`), which follows from the certificate
of the first window. The present theorem uses a third window and a certificate made for this
count.

The five definitions are copied character-for-character from `ChallengeFurther.lean`: the first
four are those of `ChallengeDeps.lean` of the library `zeta23` (anthropics/formal-math), on which
the proofs build, and `NsimpleOrLine` is the count defined there. This module imports only
Mathlib. The `sorry` is deliberate: this is the statement side. `Solution889.lean` proves the same
statement (with the definitions of `ChallengeDeps.lean`, and the same definition of
`NsimpleOrLine`) from the development in `Line889/`, which builds on `Further/`, `Simple673/` and
`Distinct839/`.
-/
import Mathlib

section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N_{s∨0}(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂ that are SIMPLE OR ON THE
CRITICAL LINE (or both), counted with multiplicity. -/
def NsimpleOrLine (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ ({ρ | zeroMult ρ = 1} ∪ {ρ | ρ.re = 1 / 2}), zeroMult ρ

end
end

/-- More than 88.93% of the zeros of the Riemann zeta function are simple or on the critical
line (counted with multiplicity). -/
theorem simple_or_critical_8893 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (50652159 / 56956375 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T := by
  sorry


==> anc/lean/ChallengeCeilings.lean <==
/-
ChallengeCeilings.lean — WHAT IS CLAIMED about the limits of the method, from Mathlib alone.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

Six theorems about two explicit functions on the real line, the kernels `kernelFirst` and
`kernelSecond`. They are the Fourier transforms of the two windows
`f(u) = 1 + ∑_{j=1}^{n} a_j cos(2π j u)` on `[-1/2, 1/2]`, with `n = 6` cosine terms for the first
window and `n = 10` for the second, that are used in the proofs of

    `distinct_zeros_839` (`Challenge839.lean`): more than 83.90% of the zeros of ζ are distinct,
    `simple_critical_zeros_673` (`Challenge673.lean`): more than 67.35% of the zeros of ζ
        are simple and on the critical line.

Each of these proofs rests on a lower bound for a pair energy `∑ m_i m_j K(y_j - y_i)²`, valid for
every finite set of points on the line with gaps at least `17/20`, by a linear function of the
numbers of points and of the length of the set. Such a lower bound is a *pair-energy certificate*
(`PairCert`, `PairCertAll` for points with multiplicities one and two; `PairCert1`,
`PairCert1All` for simple points). The constants of the two theorems are
`(3 - C₀ + x₂ - x₁ - b)/(2 - 2x₁ + x₂) = 0.83900…` for the certificate `(x₁, x₂, b)` of range six
used in the first proof, and `(2 - C₀ - b)/(1 - x) = 0.67353…` for the certificate `(x, b)` of
range seven used in the second, where `C₀` is a rational upper bound for the energy constant
`C(f)` of the window.

The energy constant of a window `f` is

    `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt`        (both integrals over `[-1/2, 1/2]`),

and `energyFirst`, `energySecond` are defined below by these integrals for the two windows
(`windowFn`, `windowEnergy`): they are the energy constants as the paper defines them. Their
closed forms (a rational number plus a rational number over `π²`) and their identification with
the constant of the method, the zeta second-moment constant of the window at bandwidth one, are
proved in `SolutionCeilings.lean`.

The theorems below say that these expressions, with `C(f)` itself, are bounded above whatever
the certificate:

    first window:   range 6: < 0.83916,  range 8: < 0.83943,  range 10: < 0.83957,
                    all pairs: < 0.83998;
    second window:  range 7: < 0.67357,  all pairs: < 0.67383.

They are statements about the two windows only, through their kernels and their energy
constants; the zeta function does not occur in them, and the passage from a certificate to a
proportion of zeros is not part of what is claimed here.

This module imports only Mathlib. The `sorry`s are deliberate: this is the statement side.
`SolutionCeilings.lean` repeats the definitions character for character, identifies them with the
definitions of the developments `Distinct839/`, `Simple673/` and `Ceilings/` (the kernels with
the Fourier transforms of the windows `windowFn a`, the energy constants with the constant of the
method), and proves the same six statements.
-/
import Mathlib

section
open scoped BigOperators

noncomputable section

/-- Normalised sinc function: `sin(π t)/(π t)` for `t ≠ 0`, and `1` at `t = 0`. -/
def sincPi (t : ℝ) : ℝ := if t = 0 then 1 else Real.sin (Real.pi * t) / (Real.pi * t)

/-- The kernel of the window `f(u) = 1 + ∑_{j=1}^{n} a_j cos(2π j u)` on `[-1/2, 1/2]` (zero
outside), that is, its Fourier transform
`K(t) = ∫ f(u) cos(2π t u) du = sinc(t) + ∑_{j=1}^{n} a_j (sinc(t - j) + sinc(t + j))/2`,
with `sinc = sincPi`. The argument `a` holds the integers `10⁶ a_j`: entry `j - 1` is `10⁶ a_j`,
and the number `n` of cosine terms is the number of entries of `a`. -/
def windowKernel {n : ℕ} (a : Fin n → ℤ) (t : ℝ) : ℝ :=
  sincPi t + ∑ j : Fin n, (a j : ℝ) / 1000000 / 2
    * (sincPi (t - ((j : ℕ) + 1)) + sincPi (t + ((j : ℕ) + 1)))

/-- The kernel of the first window, the window of the 83.90% theorem for distinct zeros. It has
six cosine terms:
`(a_1, …, a_6) = (0.193305, -0.023105, 0.029166, 0.013952, -0.021009, 0.041052)`. -/
def kernelFirst : ℝ → ℝ := windowKernel ![193305, -23105, 29166, 13952, -21009, 41052]

/-- The kernel of the second window, the window of the 67.35% theorem for simple zeros on the
critical line. It has ten cosine terms: `(a_1, …, a_10) = (0.122290, -0.045012, 0.016241,
0.001887, 0.002711, 0.003731, -0.005307, 0.002982, -0.005153, 0.005358)`. -/
def kernelSecond : ℝ → ℝ :=
  windowKernel ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]

/-- The separation `θ = 17/20`: in all configurations below, any two points are at least `θ`
apart. -/
def separation : ℝ := 17 / 20

/-- The window `f(u) = 1 + ∑_{j=1}^{n} a_j cos(2π j u)` whose kernel is `windowKernel a`, as a
function on the whole real line; the restriction to `[-1/2, 1/2]` is in the limits of the
integrals of `windowEnergy`. As for `windowKernel`, entry `j - 1` of `a` is `10⁶ a_j`. -/
def windowFn {n : ℕ} (a : Fin n → ℤ) (u : ℝ) : ℝ :=
  1 + ∑ j : Fin n, (a j : ℝ) / 1000000 * Real.cos (2 * Real.pi * ((j : ℕ) + 1) * u)

/-- The energy constant of the window `f = windowFn a`:
`C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt`, both integrals over `[-1/2, 1/2]`. -/
def windowEnergy {n : ℕ} (a : Fin n → ℤ) : ℝ :=
  (∫ u in (-(1 : ℝ) / 2)..(1 / 2), windowFn a u ^ 2)
    + ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2),
        |s - t| * windowFn a s * windowFn a t

/-- The energy constant `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt` of the first window, the window
of `kernelFirst`. Its value is `1.3327049582…`. In closed form (`energyFirst_closed` in
`SolutionCeilings.lean`): `∫ f² = 1 + ½ ∑ a_j² = 408214524539/400000000000`, and
`∬ |s - t| f(s) f(t) ds dt = 1/3 + π⁻² ∑_j ((-1)^j a_j/j² - a_j²/(4j²))
= 1/3 - (250664498438947/1200000000000000)/π²`. -/
def energyFirst : ℝ := windowEnergy ![193305, -23105, 29166, 13952, -21009, 41052]

/-- The energy constant `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt` of the second window, the window
of `kernelSecond`. Its value is `1.3279472728…`. In closed form (`energySecond_closed` in
`SolutionCeilings.lean`): `∫ f² = 1 + ½ ∑ a_j² = 1008680921561/1000000000000`, and
`∬ |s - t| f(s) f(t) ds dt = 1/3 + π⁻² ∑_j ((-1)^j a_j/j² - a_j²/(4j²))
= 1/3 - (440830631846157799/3175200000000000000)/π²`. -/
def energySecond : ℝ :=
  windowEnergy ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]

/-- Multiplicity of a label: label `0` is a simple point (multiplicity `1`), label `1` a double
point (multiplicity `2`). -/
def multOf (a : Fin 2) : ℝ := (a : ℕ) + 1

/-- **Pair-energy certificate of range `s`** for the kernel `K`, labelled points. The triple
`(x₁, x₂, b)` is a certificate if there is a constant `C₃` such that for every finite chain
`y_0 < y_1 < … < y_{ℓ-1}` of real numbers, any two at least `17/20` apart, every labelling `lab`
of its points as simple or double, and every `R ≥ 0` with `y_j - y_i ≤ R` for all `i, j` (the
chain lies in an interval of length `R`),

    `x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ s} m_i m_j K(y_j - y_i)²`.

Here `n₁`, `n₂` are the numbers of simple and of double points (the left side is written
`∑ i, (if lab i = 0 then x₁ else x₂)`), `m_i ∈ {1, 2}` are the multiplicities, and the sum is over
the ordered pairs of different points at index distance at most `s`. -/
def PairCert (K : ℝ → ℝ) (s : ℕ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (s : ℤ) then
          multOf (lab i) * multOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate, all pairs**, for the kernel `K`, labelled points: as `PairCert`,
with the sum over all ordered pairs of different points,

    `x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j} m_i m_j K(y_j - y_i)²`. -/
def PairCertAll (K : ℝ → ℝ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j then multOf (lab i) * multOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate of range `s`** for the kernel `K`, simple points (no labels). The
pair `(x, b)` is a certificate if there is a constant `C₃` such that for every finite chain
`y_0 < y_1 < … < y_{ℓ-1}` of real numbers, any two at least `17/20` apart, and every `R ≥ 0` with
`y_j - y_i ≤ R` for all `i, j`,

    `x ℓ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ s} K(y_j - y_i)²`. -/
def PairCert1 (K : ℝ → ℝ) (s : ℕ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (s : ℤ) then
          K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate, all pairs**, for the kernel `K`, simple points: as `PairCert1`,
with the sum over all ordered pairs of different points,

    `x ℓ - b R - C₃ ≤ ∑_{i ≠ j} K(y_j - y_i)²`. -/
def PairCert1All (K : ℝ → ℝ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃ ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then K (y j - y i) ^ 2 else 0

end
end

/-- **First window, range six.** Every pair-energy certificate `(x₁, x₂, b)` of range six (pairs
at index distance at most six, as in an inequality for seven consecutive points) with `b ≥ 0` and
`2 - 2x₁ + x₂ > 0` has `(3 - C(f) + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83916`. -/
theorem ceiling_range6 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 6 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83916 / 100000 := by
  sorry

/-- **First window, range eight** (inequalities for nine consecutive points): the same expression
is below `0.83943`. -/
theorem ceiling_range8 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 8 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83943 / 100000 := by
  sorry

/-- **First window, range ten** (inequalities for eleven consecutive points): the same expression
is below `0.83957`. -/
theorem ceiling_range10 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 10 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83957 / 100000 := by
  sorry

/-- **First window, all pairs.** Every pair-energy certificate `(x₁, x₂, b)` for all pairs with
`b ≥ 0` and `2 - 2x₁ + x₂ > 0` has `(3 - C(f) + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83998`: with this
window no lower bound of this kind for the pair energy gives 84%. -/
theorem ceiling_all {x₁ x₂ b : ℝ} :
    PairCertAll kernelFirst x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83998 / 100000 := by
  sorry

/-- **Second window, range seven.** Every pair-energy certificate `(x, b)` of range seven (pairs
at index distance at most seven, as in an inequality for eight consecutive points) for simple
points with `b ≥ 0` and `x < 1` has `(2 - C(f) - b)/(1 - x) < 0.67357`. -/
theorem ceiling_line_range7 {x b : ℝ} :
    PairCert1 kernelSecond 7 x b → 0 ≤ b → x < 1 →
      (2 - energySecond - b) / (1 - x) < 67357 / 100000 := by
  sorry

/-- **Second window, all pairs.** Every pair-energy certificate `(x, b)` for simple points and all
pairs with `b ≥ 0` and `x < 1` has `(2 - C(f) - b)/(1 - x) < 0.67383`. -/
theorem ceiling_line_all {x b : ℝ} :
    PairCert1All kernelSecond x b → 0 ≤ b → x < 1 →
      (2 - energySecond - b) / (1 - x) < 67383 / 100000 := by
  sorry


==> anc/lean/ChallengeFurther.lean <==
/-
ChallengeFurther.lean — WHAT IS CLAIMED, from Mathlib alone.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

Two theorems about the zeros of Mathlib's `riemannZeta`:

    liminf_{T → ∞} (N_s(T) + N₀(T)) / (2 N(T)) ≥ 2073677/2478195 = 0.8367691000…,
    liminf_{T → ∞} N_{s∨0}(T) / N(T)           ≥ 3376433/3797325 = 0.8891609224…,

each written as "for every ε > 0 there is T₀ such that (q − ε)·N(T) ≤ … for all T ≥ T₀". Here
N(T) counts the zeros in the open critical strip with ordinate in (0, T], with multiplicity;
N_s(T) counts the simple ones (multiplicity exactly 1, anywhere in the strip); N₀(T) counts those
on the critical line Re ρ = 1/2, with multiplicity; and N_{s∨0}(T) counts, with multiplicity,
those that are simple or on the critical line (or both).

The first statement says that the average of the proportion of simple zeros and the proportion of
zeros on the critical line is more than 83.67%; the constant is (1 + s)/2 for the constant
s = 1669159/2478195 of `Challenge673.lean`. The second says that more than 88.91% of the zeros
are simple or on the critical line.

The first four definitions are copied character-for-character from `ChallengeDeps.lean` of the
library `zeta23` (anthropics/formal-math), on which the proofs build, and `Nsimple` from
`Challenge839.lean` (it is `Zeta23.Nsimple` of the same library). `N0mult` is character for
character the library's `Zeta23.N0` (`Zeta23/Statement.lean`); `NsimpleOrLine` is new. This module
imports only Mathlib. The `sorry`s are deliberate: this is the statement side.
`SolutionFurther.lean` proves the same statements (with the definitions of `ChallengeDeps.lean`,
and the same three further definitions) from the development in `Further/`, which builds on
`Simple673/` and `Distinct839/`.
-/
import Mathlib

section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N₀(T₁,T₂): the number of zeros ON THE CRITICAL LINE with T₁ < Im ρ ≤ T₂, counted with
multiplicity. -/
def N0mult (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ {ρ | ρ.re = 1 / 2}, zeroMult ρ

/-- N_s(T₁,T₂): the number of SIMPLE nontrivial zeros (multiplicity exactly 1, anywhere in the
critical strip) with T₁ < Im ρ ≤ T₂. -/
def Nsimple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | zeroMult ρ = 1}).ncard

/-- N_{s∨0}(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂ that are SIMPLE OR ON THE
CRITICAL LINE (or both), counted with multiplicity. -/
def NsimpleOrLine (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ ({ρ | zeroMult ρ = 1} ∪ {ρ | ρ.re = 1 / 2}), zeroMult ρ

end
end

/-- The average of the proportion of simple zeros and the proportion of zeros on the critical
line (counted with multiplicity) is more than 83.67%. -/
theorem average_simple_and_critical_8367 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (2073677 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ ((Nsimple 0 T : ℝ) + (N0mult 0 T : ℝ)) / 2 := by
  sorry

/-- More than 88.91% of the zeros of the Riemann zeta function are simple or on the critical
line (counted with multiplicity). -/
theorem simple_or_critical_8891 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (3376433 / 3797325 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T := by
  sorry


==> anc/lean/Distinct839.lean <==
import Distinct839.Main
import Distinct839.Simple


==> anc/lean/Distinct839/Assembly/Block.lean <==
/-
Distinct839/Assembly/Block.lean — the block-level seam.

Setting: the abstract zero-side data `ZeroBlockData ι d` of `Zeta23/ZeroSide.lean` (distinct
points `z : ι` with multiplicities `m z ≥ 1`, vectors `v z`, the reflection `σ`), a normalisation
`nrm = a L² > 0`, and a set `good` of on-line indices. The matrix `Â = blockP + blockQ` is split as

    Â = P_good + Q',   P_good = W Wᴴ,   Q' = (on-line part outside `good`) + blockQ,

where `W = goodW` has the columns `√m_z · v_z / √nrm`, `z ∈ good`. Then

* `posIndex Q' ≤ p + #(onLine \ good)`                                   (`posIndex_restQ_le`);
* the threshold inequality gives a bound in terms of the Gram matrix `Wᴴ W` (`seam_block`);
* the entries of `Wᴴ W` are `√(m_z m_z') · κ(z, z')` with `κ = gramRe` real (`gram_apply`);
* the counting step (`seam_count`): with `ν = 2c − 3 − y + x`, `μ = 2 − 2x + y`,
  `∑_{good} (2c m − m² − rew) + c²(p + #(onLine \ good)) ≤ ν·N + μ·#ι + c²·e`,
  `e` the number of on-line indices outside `good` of multiplicity at most two.

The combination is `seam_block_count`.
-/
import Zeta23.ZeroSide.Mult
import Distinct839.Assembly.Threshold
import Distinct839.Assembly.Constants

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Distinct839.Assembly

open Zeta23 Zeta23.ZeroSide Zeta23.ZeroSide.RankTraceMult

section Block

variable {ι d : Type*} [Fintype ι] [DecidableEq ι] [Fintype d] [DecidableEq d]
variable (D : ZeroBlockData ι d) (good : Finset ι)

/-! ### The decomposition `Â = P_good + Q'` -/

/-- The part of `A` carried by the good indices: `∑_{z ∈ good} m_z v_z v_zᵀ`. -/
def goodPart : Matrix d d ℂ := ∑ z ∈ good, (D.m z : ℂ) • vecMulVec (D.v z) (D.v z)

/-- The on-line part of `A` outside `good`. -/
def restPart : Matrix d d ℂ :=
  ∑ z ∈ D.onLine \ good, (D.m z : ℂ) • vecMulVec (D.v z) (D.v z)

/-- Multiplicities of the good indices, as reals. -/
def goodM : good → ℝ := fun z => (D.m z : ℝ)

/-- Normalised vectors `v_z / √nrm` of the good indices. -/
def goodV (nrm : ℝ) : good → d → ℂ := fun z k => D.v z k / (Real.sqrt nrm : ℂ)

/-- The `d × good` matrix with columns `√m_z · v_z / √nrm`. -/
def goodW (nrm : ℝ) : Matrix d good ℂ := Wmat (goodM D good) (goodV D good nrm)

/-- `Q' = nrm⁻¹ • restPart + blockQ`. -/
def restQ (nrm : ℝ) : Matrix d d ℂ := ((nrm⁻¹ : ℝ) : ℂ) • restPart D good + D.blockQ nrm

/-- Normalised real inner product of two vectors: `nrm⁻¹ ∑_k Re(v_z k)·Re(v_z' k)`. -/
def gramRe (nrm : ℝ) (z z' : ι) : ℝ := nrm⁻¹ * ∑ k, (D.v z k).re * (D.v z' k).re

lemma goodM_nonneg (z : good) : 0 ≤ goodM D good z := Nat.cast_nonneg _

variable {good}

lemma onPart_eq (hgood : good ⊆ D.onLine) : D.onPart = goodPart D good + restPart D good := by
  unfold goodPart restPart ZeroBlockData.onPart
  rw [add_comm, Finset.sum_sdiff hgood]

/-- The vectors of on-line indices are real. -/
lemma conj_v_of_good (hgood : good ⊆ D.onLine) (z : good) (k : d) :
    starRingEnd ℂ (D.v z k) = D.v z k := by
  have h := congrFun (D.star_v_of_onLine ((D.mem_onLine).mp (hgood z.2))) k
  rwa [Pi.star_apply, RCLike.star_def] at h

lemma v_eq_re_of_good (hgood : good ⊆ D.onLine) (z : good) (k : d) :
    D.v z k = ((D.v z k).re : ℂ) :=
  (Complex.conj_eq_iff_re.mp (conj_v_of_good D hgood z k)).symm

/-- `nrm⁻¹ • goodPart = W Wᴴ`. -/
theorem smul_goodPart_eq (hgood : good ⊆ D.onLine) {nrm : ℝ} (hnrm : 0 < nrm) :
    ((nrm⁻¹ : ℝ) : ℂ) • goodPart D good = goodW D good nrm * (goodW D good nrm)ᴴ := by
  ext a b
  rw [show goodW D good nrm * (goodW D good nrm)ᴴ
      = Pmat (𝕜 := ℂ) (goodM D good) (goodV D good nrm) from rfl,
    Pmat_apply (fun z => goodM_nonneg D good z)]
  simp only [goodPart, Matrix.smul_apply, Matrix.sum_apply, Matrix.vecMulVec_apply,
    smul_eq_mul, Finset.mul_sum]
  rw [← Finset.sum_coe_sort good]
  refine Finset.sum_congr rfl fun z _ => ?_
  simp only [goodM, goodV]
  rw [map_div₀, conj_v_of_good D hgood z b, Complex.conj_ofReal]
  have hsq : ((Real.sqrt nrm : ℂ)) ^ 2 = (nrm : ℂ) := by
    rw [sq, ← Complex.ofReal_mul, Real.mul_self_sqrt hnrm.le]
  have hc0 : (Real.sqrt nrm : ℂ) ≠ 0 := by exact_mod_cast (Real.sqrt_pos.mpr hnrm).ne'
  have hcc : (nrm : ℂ) ≠ 0 := by exact_mod_cast hnrm.ne'
  rw [div_mul_div_comm, ← sq, hsq]
  push_cast
  field_simp

/-- `Â = blockP + blockQ = W Wᴴ + Q'`. -/
theorem blockP_add_blockQ_eq (hgood : good ⊆ D.onLine) {nrm : ℝ} (hnrm : 0 < nrm) :
    D.blockP nrm + D.blockQ nrm
      = goodW D good nrm * (goodW D good nrm)ᴴ + restQ D good nrm := by
  rw [← smul_goodPart_eq D hgood hnrm]
  unfold ZeroBlockData.blockP restQ
  rw [onPart_eq D hgood, smul_add, add_assoc]

variable (good)

lemma restPart_posSemidef : (restPart D good).PosSemidef := by
  unfold restPart
  refine posSemidef_sum _ fun z hz => ?_
  have hz' : z ∈ D.onLine := (Finset.mem_sdiff.mp hz).1
  have := ZeroBlockData.posSemidef_smul_vecMulVec (D.star_v_of_onLine ((D.mem_onLine).mp hz'))
    (Nat.cast_nonneg (D.m z))
  simpa using this

lemma rank_restPart_le : (restPart D good).rank ≤ #(D.onLine \ good) := by
  unfold restPart
  refine (rank_sum_le _ _ (fun _ => 1) fun z _ => rank_smul_vecMulVec_le _ _ _).trans ?_
  simp

lemma smul_restPart_posSemidef {nrm : ℝ} (hnrm : 0 < nrm) :
    (((nrm⁻¹ : ℝ) : ℂ) • restPart D good).PosSemidef :=
  (restPart_posSemidef D good).smul (Complex.zero_le_real.mpr (inv_nonneg.mpr hnrm.le))

/-- `Q'` is Hermitian. -/
theorem restQ_isHermitian {nrm : ℝ} (hnrm : 0 < nrm) : (restQ D good nrm).IsHermitian :=
  (smul_restPart_posSemidef D good hnrm).isHermitian.add (D.blockQ_isHermitian nrm)

/-- `n₊(Q') ≤ p + #(onLine \ good)`: the pairs give at most `p` positive directions, and the
on-line part outside `good` is positive semidefinite of rank at most the number of its terms. -/
theorem posIndex_restQ_le (Pr : D.PairReps) {nrm : ℝ} (hnrm : 0 < nrm) :
    posIndex (restQ_isHermitian D good hnrm) ≤ Pr.p + #(D.onLine \ good) := by
  have hR := smul_restPart_posSemidef D good hnrm
  have h1 := posIndex_add_le hR.isHermitian (D.blockQ_isHermitian nrm)
  have h2 : posIndex hR.isHermitian ≤ #(D.onLine \ good) := by
    rw [posIndex_eq_rank_of_posSemidef hR,
      rank_smul_of_ne_zero _ (by exact_mod_cast (inv_ne_zero hnrm.ne'))]
    exact rank_restPart_le D good
  have h3 := D.posIndex_blockQ_le Pr hnrm
  exact h1.trans (by omega)

variable {good}

/-- `‖v_z/√nrm‖² ≤ 1` for good indices, from the truncated Poisson bound. -/
lemma xsq_goodV_le (hgood : good ⊆ D.onLine) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) (z : good) :
    xsq (goodV D good nrm) z ≤ 1 := by
  unfold xsq goodV
  have hs : ∀ k, ‖D.v z k / (Real.sqrt nrm : ℂ)‖ ^ 2 = ‖D.v z k‖ ^ 2 / nrm := by
    intro k
    rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.sqrt_pos.mpr hnrm),
      div_pow, Real.sq_sqrt hnrm.le]
  simp_rw [hs]
  rw [← Finset.sum_div, div_le_one hnrm]
  exact hPois z (hgood z.2)

/-- `tr(W Wᴴ) ≤ ∑_{z ∈ good} m_z`. -/
lemma rtrace_goodW_le (hgood : good ⊆ D.onLine) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) :
    rtrace (goodW D good nrm * (goodW D good nrm)ᴴ) ≤ ∑ z ∈ good, (D.m z : ℝ) := by
  rw [show goodW D good nrm * (goodW D good nrm)ᴴ
      = Pmat (𝕜 := ℂ) (goodM D good) (goodV D good nrm) from rfl,
    rtrace_Pmat (fun z => goodM_nonneg D good z), ← Finset.sum_coe_sort good]
  refine Finset.sum_le_sum fun z _ => ?_
  have h1 := xsq_goodV_le D hgood hnrm hPois z
  have h0 := goodM_nonneg D good z
  calc goodM D good z * xsq (goodV D good nrm) z ≤ goodM D good z * 1 :=
        mul_le_mul_of_nonneg_left h1 h0
    _ = (D.m z : ℝ) := by rw [mul_one]; rfl

/-! ### The seam at the block level, in terms of the Gram matrix -/

/-- **Block seam.** With `G = Wᴴ W` the weighted Gram matrix of the good indices,
`2c·tr Â − ‖Â‖_F² ≤ 2c·∑_{good} m_z − ∑_j φ_c(λ_j(G)) + c²·(p + #(onLine \ good))`. -/
theorem seam_block (Pr : D.PairReps) (hgood : good ⊆ D.onLine) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) {c : ℝ} (hc : 0 < c) :
    2 * c * rtrace (D.blockP nrm + D.blockQ nrm) - frobSq (D.blockP nrm + D.blockQ nrm)
      ≤ 2 * c * ∑ z ∈ good, (D.m z : ℝ)
        - (∑ j, phiC c
            ((Matrix.posSemidef_conjTranspose_mul_self (goodW D good nrm)).1.eigenvalues j))
        + c ^ 2 * ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ) := by
  rw [blockP_add_blockQ_eq D hgood hnrm]
  have h := threshold_gram (goodW D good nrm) (restQ_isHermitian D good hnrm)
    (posIndex_restQ_le D good Pr hnrm) hc
  have htr := rtrace_goodW_le D hgood hnrm hPois
  have : 2 * c * rtrace (goodW D good nrm * (goodW D good nrm)ᴴ)
      ≤ 2 * c * ∑ z ∈ good, (D.m z : ℝ) := mul_le_mul_of_nonneg_left htr (by linarith)
  linarith

/-- **Entries of the Gram matrix**: `(Wᴴ W)_{z z'} = √(m_z m_z') · κ(z, z')`, with the real
normalised inner product `κ = gramRe`. -/
theorem gram_apply (hgood : good ⊆ D.onLine) {nrm : ℝ} (hnrm : 0 < nrm) (z z' : good) :
    ((goodW D good nrm)ᴴ * goodW D good nrm) z z'
      = ((Real.sqrt ((D.m z : ℝ) * (D.m z' : ℝ)) * gramRe D nrm z z' : ℝ) : ℂ) := by
  have hs : ((Real.sqrt nrm : ℝ) : ℂ) * ((Real.sqrt nrm : ℝ) : ℂ) = (nrm : ℂ) := by
    rw [← Complex.ofReal_mul, Real.mul_self_sqrt hnrm.le]
  have hc0 : ((Real.sqrt nrm : ℝ) : ℂ) ≠ 0 := by exact_mod_cast (Real.sqrt_pos.mpr hnrm).ne'
  have hcc : (nrm : ℂ) ≠ 0 := by exact_mod_cast hnrm.ne'
  rw [Matrix.mul_apply, Real.sqrt_mul (Nat.cast_nonneg _)]
  simp only [gramRe]
  push_cast
  rw [Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun a _ => ?_
  simp only [Matrix.conjTranspose_apply, goodW, Wmat, goodM, goodV, RCLike.star_def, map_mul,
    map_div₀, Complex.conj_ofReal, RCLike.conj_ofReal, conj_v_of_good D hgood z a]
  rw [← v_eq_re_of_good D hgood z a, ← v_eq_re_of_good D hgood z' a]
  simp only [RCLike.ofReal_eq_complex_ofReal]
  field_simp
  rw [sq, hs]
  ring

/-! ### The counting step -/

/-- **Counting.** `∑_{good} (2c m − m² − rew) + c²(p + #(onLine \ good)) ≤ ν·N + μ·#ι + c²·e`,
where `e` counts the on-line indices outside `good` of multiplicity at most two. -/
theorem seam_count (Pr : D.PairReps) (hgood : good ⊆ D.onLine) (hm2 : ∀ z ∈ good, D.m z ≤ 2) :
    ∑ z ∈ good, (2 * clipC * (D.m z : ℝ) - ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))))
        + clipC ^ 2 * ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ)
      ≤ nuC * (D.Ncount : ℝ) + muC * (Fintype.card ι : ℝ)
        + clipC ^ 2 * (#{z ∈ D.onLine \ good | D.m z ≤ 2} : ℝ) := by
  have hν := nuC_pos
  have hμ := muC_pos
  set f : ι → ℝ := fun z => nuC * (D.m z : ℝ) + muC with hf
  have hm1 : ∀ z, (1 : ℝ) ≤ D.m z := fun z => by exact_mod_cast D.one_le_m z
  -- the right side as a sum over all indices
  have htot : nuC * (D.Ncount : ℝ) + muC * (Fintype.card ι : ℝ) = ∑ z, f z := by
    simp only [hf, Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ,
      nsmul_eq_mul, ZeroBlockData.Ncount, Nat.cast_sum]
    ring
  -- off-line pairs
  have hpair : clipC ^ 2 * (Pr.p : ℝ) ≤ ∑ z ∈ Pr.R, (f z + f (D.σ z)) := by
    have : ∀ z ∈ Pr.R, clipC ^ 2 ≤ f z + f (D.σ z) := fun z _ => by
      have h1 := le_mul_of_one_le_right hν.le (hm1 z)
      have h2 := le_mul_of_one_le_right hν.le (hm1 (D.σ z))
      have := coeff_pair
      simp only [hf]
      linarith
    calc clipC ^ 2 * (Pr.p : ℝ) = ∑ _z ∈ Pr.R, clipC ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul, mul_comm]; rfl
      _ ≤ ∑ z ∈ Pr.R, (f z + f (D.σ z)) := Finset.sum_le_sum this
  -- good indices
  have hgoodsum : ∑ z ∈ good, (2 * clipC * (D.m z : ℝ) - ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))))
      = ∑ z ∈ good, f z := by
    refine Finset.sum_congr rfl fun z hz => ?_
    have h1 := D.one_le_m z
    have h2 := hm2 z hz
    have h : D.m z = 1 ∨ D.m z = 2 := by omega
    simp only [hf]
    rcases h with h | h
    · rw [h, labOf_one, rew_zero]
      have := coeff_simple
      push_cast
      linarith
    · rw [h, labOf_two, rew_one]
      have := coeff_double
      push_cast
      linarith
  -- on-line indices outside `good`
  have hrest : clipC ^ 2 * (#(D.onLine \ good) : ℝ)
      - clipC ^ 2 * (#{z ∈ D.onLine \ good | D.m z ≤ 2} : ℝ) ≤ ∑ z ∈ D.onLine \ good, f z := by
    have hterm : ∀ z ∈ D.onLine \ good,
        clipC ^ 2 - clipC ^ 2 * (if D.m z ≤ 2 then (1 : ℝ) else 0) ≤ f z := fun z _ => by
      by_cases h : D.m z ≤ 2
      · rw [if_pos h]
        have h1 : (0 : ℝ) ≤ nuC * (D.m z : ℝ) := mul_nonneg hν.le (Nat.cast_nonneg _)
        simp only [hf]
        linarith
      · rw [if_neg h]
        have h3 : (3 : ℝ) ≤ D.m z := by exact_mod_cast (by omega : 3 ≤ D.m z)
        have h4 := mul_le_mul_of_nonneg_left h3 hν.le
        have := coeff_triple
        simp only [hf]
        linarith
    have hsum := Finset.sum_le_sum hterm
    rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum,
      Finset.sum_boole] at hsum
    linarith
  have hsplit : ∑ z, f z = (∑ z ∈ good, f z + ∑ z ∈ D.onLine \ good, f z)
      + ∑ z ∈ Pr.R, (f z + f (D.σ z)) := by
    rw [D.sum_split Pr f, add_comm (∑ z ∈ good, f z), Finset.sum_sdiff hgood]
  rw [htot, hsplit, hgoodsum]
  push_cast
  linarith

/-- **Block seam with counting.** If the clipped trace of the Gram matrix `G = Wᴴ W` of the good
indices satisfies `∑_{good} (m² + rew) − E ≤ ∑_j φ_c(λ_j(G))`, then
`2c·tr Â − ‖Â‖_F² ≤ ν·N + μ·#ι + c²·e + E`. -/
theorem seam_block_count (Pr : D.PairReps) (hgood : good ⊆ D.onLine)
    (hm2 : ∀ z ∈ good, D.m z ≤ 2) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) {E : ℝ}
    (hE : ∑ z ∈ good, ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))) - E
      ≤ ∑ j, phiC clipC
          ((Matrix.posSemidef_conjTranspose_mul_self (goodW D good nrm)).1.eigenvalues j)) :
    2 * clipC * rtrace (D.blockP nrm + D.blockQ nrm) - frobSq (D.blockP nrm + D.blockQ nrm)
      ≤ nuC * (D.Ncount : ℝ) + muC * (Fintype.card ι : ℝ)
        + clipC ^ 2 * (#{z ∈ D.onLine \ good | D.m z ≤ 2} : ℝ) + E := by
  have hc : 0 < clipC := by unfold clipC; norm_num
  have h1 := seam_block D Pr hgood hnrm hPois hc
  have h2 := seam_count D Pr hgood hm2
  have h3 : ∑ z ∈ good, (2 * clipC * (D.m z : ℝ) - ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))))
      = 2 * clipC * ∑ z ∈ good, (D.m z : ℝ)
        - ∑ z ∈ good, ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))) := by
    rw [Finset.sum_sub_distrib, Finset.mul_sum]
  linarith

end Block

end Distinct839.Assembly


==> anc/lean/Distinct839/Assembly/Certificate.lean <==
/-
Distinct839/Assembly/Certificate.lean — the count certificate for the constant `q`.

Function-abstract asymptotic bookkeeping, modelled on the upstream
`Zeta23.XiPrime.count_certificate_c3_fn`. All quantities are arbitrary real functions of the
height `T`: `N` (zeros with multiplicity), `lower` (distinct zeros), `tr` and `fr` (trace and
squared Frobenius norm of `Ĝ`), `B` (size of the tail), `Err` (the collected `o(N)` terms).

From the seam inequality

    2c·tr − fr − B(2c + 2√fr + B) ≤ (ν + b)·N + μ·lower + Err

and the moment bounds `tr ≥ (1 − δ)N`, `fr ≤ (κ + δ)N` with `κ ≤ C₀`, it follows that
`(q − ε)·N ≤ lower` eventually, because `2c − ν − b − C₀ = q·μ`.
-/
import Mathlib
import Distinct839.Assembly.Constants

noncomputable section

open Filter Asymptotics Topology Real

namespace Distinct839.Assembly

/-- **Count certificate for `q = 1645064/1960733`.** -/
theorem count_certificate_839 {κ : ℝ} (hκ : κ ≤ energyC0) {N tr fr B lower Err : ℝ → ℝ}
    (hfr0 : ∀ᶠ T in atTop, 0 ≤ fr T)
    (h0 : ∀ᶠ T in atTop,
      2 * clipC * tr T - fr T - B T * (2 * clipC + 2 * Real.sqrt (fr T) + B T)
        ≤ (nuC + spanB) * N T + muC * lower T + Err T)
    (hB0 : ∀ᶠ T in atTop, 0 ≤ B T)
    (hBto : Tendsto B atTop (𝓝 0))
    (hErr : Err =o[atTop] N)
    (hNtop : Tendsto N atTop atTop)
    (htrace : ∀ δ > (0:ℝ), ∀ᶠ T in atTop, (1 - δ) * N T ≤ tr T)
    (hfrob : ∀ δ > (0:ℝ), ∀ᶠ T in atTop, fr T ≤ (κ + δ) * N T) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * N T ≤ lower T := by
  intro ε hε
  have hμ := muC_pos
  have hc := clipC_pos
  have hC0 := energyC0_pos
  set δ : ℝ := muC * ε / (2 * clipC + 3) with hδdef
  have hδ : 0 < δ := by positivity
  have hδeq : (2 * clipC + 3) * δ = muC * ε := by
    simp only [hδdef]; field_simp
  set K : ℝ := energyC0 + δ with hKdef
  have hK : 0 < K := by positivity
  set M : ℝ := 2 * clipC + 2 * K + 3 with hMdef
  have hM : 0 < M := by positivity
  have hBsmall : ∀ᶠ T in atTop, B T ≤ δ / M :=
    hBto.eventually (eventually_le_nhds (by positivity))
  have hBone : ∀ᶠ T in atTop, B T ≤ 1 :=
    hBto.eventually (eventually_le_nhds (show (0:ℝ) < 1 by norm_num))
  have hmain : ∀ᶠ T in atTop, (qFinal - ε) * N T ≤ lower T := by
    filter_upwards [h0, hfr0, hB0, hBsmall, hBone, hErr.def hδ, hNtop.eventually_ge_atTop 1,
      htrace δ hδ, hfrob δ hδ] with T hA hfr hB hBs hB1 hE hN1 htr hfb
    have hN0 : 0 ≤ N T := by linarith
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hN0] at hE
    have hE' : Err T ≤ δ * N T := (le_abs_self _).trans hE
    have hfb' : fr T ≤ K * N T :=
      hfb.trans (mul_le_mul_of_nonneg_right (by simp only [hKdef]; linarith) hN0)
    -- `√fr ≤ (K + 1)·N`
    have hsq : Real.sqrt (fr T) ≤ (K + 1) * N T := by
      refine Real.sqrt_le_iff.mpr ⟨by positivity, ?_⟩
      have h1 : 1 ≤ (K + 1) * N T := by nlinarith
      have h2 : (K + 1) * N T ≤ ((K + 1) * N T) ^ 2 := by nlinarith
      nlinarith
    -- the tail term is at most `δ·N`
    have hBterm : B T * (2 * clipC + 2 * Real.sqrt (fr T) + B T) ≤ δ * N T := by
      have hbr : 2 * clipC + 2 * Real.sqrt (fr T) + B T ≤ M * N T := by
        have e1 : 2 * clipC ≤ 2 * clipC * N T := by nlinarith
        simp only [hMdef]
        nlinarith
      have hbr0 : 0 ≤ 2 * clipC + 2 * Real.sqrt (fr T) + B T := by
        have := Real.sqrt_nonneg (fr T)
        positivity
      calc B T * (2 * clipC + 2 * Real.sqrt (fr T) + B T)
          ≤ (δ / M) * (M * N T) := mul_le_mul hBs hbr hbr0 (by positivity)
        _ = δ * N T := by field_simp
    have h2c : 2 * clipC * ((1 - δ) * N T) ≤ 2 * clipC * tr T :=
      mul_le_mul_of_nonneg_left htr (by linarith)
    have hq : qFinal * muC = 2 * clipC - nuC - energyC0 - spanB := by
      rw [qFinal_mul_muC]; have := two_clipC_sub_nuC; linarith
    have hid : muC * ((qFinal - ε) * N T)
        = (2 * clipC - nuC - energyC0 - spanB) * N T - (2 * clipC + 3) * δ * N T := by
      linear_combination (N T) * hq + (N T) * hδeq
    have key : muC * ((qFinal - ε) * N T) ≤ muC * lower T := by
      rw [hid]
      simp only [hKdef] at hfb'
      linarith
    exact le_of_mul_le_mul_left key hμ
  obtain ⟨T₀, hT₀⟩ := eventually_atTop.mp hmain
  exact ⟨T₀, fun T hT => hT₀ T hT⟩

end Distinct839.Assembly


==> anc/lean/Distinct839/Assembly/Constants.lean <==
/-
Distinct839/Assembly/Constants.lean — the constants of the counting step.

With `c = clipC = 67/20`, `x = rewX`, `y = rewY`, `b = spanB`, `C₀ = energyC0`:

    ν = 2c − 3 − y + x,    μ = 2 − 2x + y,    q = (3 − C₀ + y − x − b)/μ = 1645064/1960733.

The per-class coefficient identities and inequalities of the certificate principle of the paper
are checked here by exact rational arithmetic.
-/
import Distinct839.Defs

noncomputable section

namespace Distinct839.Assembly

/-- `ν = 2c − 3 − y + x`, the coefficient of the count with multiplicity. -/
def nuC : ℝ := 2 * clipC - 3 - rewY + rewX

/-- `μ = 2 − 2x + y`, the coefficient of the count of distinct zeros. -/
def muC : ℝ := 2 - 2 * rewX + rewY

/-- The label of a multiplicity: `1 ↦ 0`, everything else (in practice `2`) `↦ 1`. -/
def labOf (m : ℕ) : Fin 2 := if m = 1 then 0 else 1

lemma labOf_one : labOf 1 = 0 := rfl

lemma labOf_two : labOf 2 = 1 := rfl

lemma rew_zero : rew 0 = rewX := by unfold rew; rw [if_pos rfl]

lemma rew_one : rew 1 = rewY := by unfold rew; rw [if_neg (by decide)]

lemma mulOf_labOf {m : ℕ} (h1 : 1 ≤ m) (h2 : m ≤ 2) : mulOf (labOf m) = m := by
  have h : m = 1 ∨ m = 2 := by omega
  rcases h with rfl | rfl
  · rw [labOf_one]; norm_num [mulOf]
  · rw [labOf_two]; norm_num [mulOf]

lemma clipC_pos : 0 < clipC := by unfold clipC; norm_num

lemma nuC_pos : 0 < nuC := by unfold nuC clipC rewY rewX; norm_num

lemma muC_pos : 0 < muC := by unfold muC rewY rewX; norm_num

lemma spanB_nonneg : 0 ≤ spanB := by unfold spanB alphaP; norm_num

lemma energyC0_pos : 0 < energyC0 := by unfold energyC0; norm_num

/-- `q·μ = 3 − C₀ + y − x − b`. -/
lemma qFinal_mul_muC : qFinal * muC = 3 - energyC0 + rewY - rewX - spanB := by
  unfold qFinal muC energyC0 rewY rewX spanB alphaP; norm_num

/-- `2c − ν = 3 + y − x`. -/
lemma two_clipC_sub_nuC : 2 * clipC - nuC = 3 + rewY - rewX := by unfold nuC; ring

/-- simple good zero: `ν + μ = 2c − 1 − x`. -/
lemma coeff_simple : nuC * 1 + muC = 2 * clipC * 1 - (1 ^ 2 + rewX) := by
  unfold nuC muC; ring

/-- double good zero: `2ν + μ = 4c − 4 − y`. -/
lemma coeff_double : nuC * 2 + muC = 2 * clipC * 2 - (2 ^ 2 + rewY) := by
  unfold nuC muC; ring

/-- on-line zero of multiplicity at least three: `3ν + μ ≥ c²` (`r_h ≥ 0` in the paper). -/
lemma coeff_triple : clipC ^ 2 ≤ nuC * 3 + muC := by
  unfold nuC muC clipC rewY rewX; norm_num

/-- off-line pair: `2ν + 2μ ≥ c²` (`r_k ≥ 0` in the paper). -/
lemma coeff_pair : clipC ^ 2 ≤ 2 * (nuC + muC) := by
  unfold nuC muC clipC rewY rewX; norm_num

end Distinct839.Assembly


==> anc/lean/Distinct839/Assembly/EdgeCount.lean <==
/-
Distinct839/Assembly/EdgeCount.lean — the zeros near the ends of the window.

`Nedge Z T` counts (with multiplicity) the zeros with ordinate in
`(T − √T, T + √T] ∪ (2T − √T, 2T + √T]`. From the local count `N(t, t+1) ≤ A₀ log(|t| + 3)`
(the second field of `RiemannVonMangoldt`) it is `O(√T · log T)`, hence `o(N(T, 2T))`.
The upstream analogue for `NII` (zeros with ordinate in `(T − √T, T] ∪ (2T, 2T + √T]`) is
`Zeta23.Tail.eventually_NII_le`.
-/
import Zeta23.XiPrime.Assembly

noncomputable section

open Filter Asymptotics Topology Real

namespace Distinct839.Assembly

open Zeta23 Zeta23.Assembly

/-- Number of zeros, with multiplicity, with ordinate within `√T` of `T` or of `2T`. -/
def Nedge (Z : ZeroConfig) (T : ℝ) : ℕ :=
  Z.N (T - D0 T) (T + D0 T) + Z.N (2 * T - D0 T) (2 * T + D0 T)

variable (Z : ZeroConfig)

lemma N_mono_right {a b c : ℝ} (hab : a ≤ b) (hbc : b ≤ c) : Z.N a b ≤ Z.N a c := by
  rw [N_add Z hab hbc]; exact Nat.le_add_right _ _

lemma N_mono_left {a b c : ℝ} (hab : a ≤ b) (hbc : b ≤ c) : Z.N b c ≤ Z.N a c := by
  rw [N_add Z hab hbc]; exact Nat.le_add_left _ _

/-- `NII ≤ Nedge`. -/
lemma NII_le_Nedge (T : ℝ) : NII Z T ≤ Nedge Z T := by
  have h0 := D0_nonneg T
  unfold NII Nedge
  exact Nat.add_le_add (N_mono_right Z (by linarith) (by linarith))
    (N_mono_left Z (by linarith) (by linarith))

/-- Local count on an interval of integer length. -/
lemma N_le_of_local {A₀ : ℝ} (hA₀ : 0 ≤ A₀)
    (hloc : ∀ t : ℝ, (Z.N t (t + 1) : ℝ) ≤ A₀ * Real.log (|t| + 3)) (a : ℝ) (n : ℕ) :
    (Z.N a (a + n) : ℝ) ≤ n * (A₀ * Real.log (|a| + n + 3)) := by
  induction n with
  | zero => simp [N_self]
  | succ n ih =>
    have hadd : Z.N a (a + (n + 1 : ℕ)) = Z.N a (a + n) + Z.N (a + n) (a + n + 1) := by
      rw [N_add Z (a := a) (b := a + n) (c := a + (n + 1 : ℕ)) (by simp) (by push_cast; linarith)]
      congr 2; push_cast; ring
    have ha0 := abs_nonneg a
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    have hlog1 : Real.log (|a| + n + 3) ≤ Real.log (|a| + (n + 1 : ℕ) + 3) :=
      Real.log_le_log (by positivity) (by push_cast; linarith)
    have hlog2 : Real.log (|a + n| + 3) ≤ Real.log (|a| + (n + 1 : ℕ) + 3) := by
      refine Real.log_le_log (by positivity) ?_
      have := abs_add_le a (n : ℝ)
      rw [abs_of_nonneg hn0] at this
      push_cast; linarith
    have h2 := hloc (a + n)
    rw [hadd]
    push_cast
    have e1 : (n : ℝ) * (A₀ * Real.log (|a| + n + 3))
        ≤ n * (A₀ * Real.log (|a| + (n + 1 : ℕ) + 3)) :=
      mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hlog1 hA₀) hn0
    have e2 : A₀ * Real.log (|a + n| + 3) ≤ A₀ * Real.log (|a| + (n + 1 : ℕ) + 3) :=
      mul_le_mul_of_nonneg_left hlog2 hA₀
    push_cast at e1 e2 ⊢
    linarith

/-- Local count on a general interval. -/
lemma N_le_of_local' {A₀ : ℝ} (hA₀ : 0 ≤ A₀)
    (hloc : ∀ t : ℝ, (Z.N t (t + 1) : ℝ) ≤ A₀ * Real.log (|t| + 3)) {a b : ℝ} (hab : a ≤ b) :
    (Z.N a b : ℝ) ≤ (b - a + 1) * (A₀ * Real.log (|a| + (b - a) + 4)) := by
  set n : ℕ := ⌈b - a⌉₊ with hn
  have hn1 : b - a ≤ n := Nat.le_ceil _
  have hn2 : (n : ℝ) < b - a + 1 := Nat.ceil_lt_add_one (by linarith)
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have ha0 := abs_nonneg a
  have h1 : (Z.N a b : ℝ) ≤ Z.N a (a + n) := by
    exact_mod_cast N_mono_right Z hab (by linarith)
  have h2 := N_le_of_local Z hA₀ hloc a n
  have hlog : Real.log (|a| + n + 3) ≤ Real.log (|a| + (b - a) + 4) :=
    Real.log_le_log (by positivity) (by linarith)
  have hlog0 : 0 ≤ Real.log (|a| + n + 3) := Real.log_nonneg (by linarith)
  calc (Z.N a b : ℝ) ≤ n * (A₀ * Real.log (|a| + n + 3)) := h1.trans h2
    _ ≤ (b - a + 1) * (A₀ * Real.log (|a| + (b - a) + 4)) := by
        apply mul_le_mul hn2.le (mul_le_mul_of_nonneg_left hlog hA₀) (mul_nonneg hA₀ hlog0)
          (by linarith)

/-- `Nedge ≤ 6 A₀ √T log(4T)` for `T ≥ 4`. -/
lemma Nedge_le {A₀ : ℝ} (hA₀ : 0 ≤ A₀)
    (hloc : ∀ t : ℝ, (Z.N t (t + 1) : ℝ) ≤ A₀ * Real.log (|t| + 3)) {T : ℝ} (hT : 4 ≤ T) :
    (Nedge Z T : ℝ) ≤ 6 * A₀ * Real.sqrt T * Real.log (4 * T) := by
  have hs0 : 0 ≤ Real.sqrt T := Real.sqrt_nonneg T
  have hs1 : 1 ≤ Real.sqrt T := by
    rw [show (1 : ℝ) = Real.sqrt 1 by simp]; exact Real.sqrt_le_sqrt (by linarith)
  have hsT : Real.sqrt T ≤ T := by
    have h := Real.mul_self_sqrt (show (0 : ℝ) ≤ T by linarith)
    nlinarith
  have hlog4 : 0 ≤ Real.log (4 * T) := Real.log_nonneg (by linarith)
  have h1 := N_le_of_local' Z hA₀ hloc (a := T - D0 T) (b := T + D0 T)
    (by unfold D0; linarith)
  have h2 := N_le_of_local' Z hA₀ hloc (a := 2 * T - D0 T) (b := 2 * T + D0 T)
    (by unfold D0; linarith)
  unfold D0 at h1 h2
  have ha1 : |T - Real.sqrt T| = T - Real.sqrt T := abs_of_nonneg (by linarith)
  have ha2 : |2 * T - Real.sqrt T| = 2 * T - Real.sqrt T := abs_of_nonneg (by linarith)
  rw [ha1] at h1
  rw [ha2] at h2
  have hl1 : Real.log (T - Real.sqrt T + (T + Real.sqrt T - (T - Real.sqrt T)) + 4)
      ≤ Real.log (4 * T) := Real.log_le_log (by linarith) (by linarith)
  have hl2 : Real.log (2 * T - Real.sqrt T + (2 * T + Real.sqrt T - (2 * T - Real.sqrt T)) + 4)
      ≤ Real.log (4 * T) := Real.log_le_log (by linarith) (by linarith)
  have hb1 : (Z.N (T - Real.sqrt T) (T + Real.sqrt T) : ℝ)
      ≤ (3 * Real.sqrt T) * (A₀ * Real.log (4 * T)) := by
    refine h1.trans ?_
    apply mul_le_mul (by linarith) (mul_le_mul_of_nonneg_left hl1 hA₀)
      (mul_nonneg hA₀ (Real.log_nonneg (by linarith))) (by linarith)
  have hb2 : (Z.N (2 * T - Real.sqrt T) (2 * T + Real.sqrt T) : ℝ)
      ≤ (3 * Real.sqrt T) * (A₀ * Real.log (4 * T)) := by
    refine h2.trans ?_
    apply mul_le_mul (by linarith) (mul_le_mul_of_nonneg_left hl2 hA₀)
      (mul_nonneg hA₀ (Real.log_nonneg (by linarith))) (by linarith)
  unfold Nedge D0
  push_cast
  linarith

/-- **`Nedge = o(N(T, 2T))`** under the Riemann–von Mangoldt input. -/
theorem isLittleO_Nedge (hR : RiemannVonMangoldt Z) :
    (fun T => (Nedge Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
  obtain ⟨A₀, hA₀, hloc⟩ := hR.local_count
  have hA0 : 0 ≤ A₀ := by linarith
  have hO : (fun T => (Nedge Z T : ℝ)) =O[atTop] (fun T => Real.sqrt T * l T) := by
    refine IsBigO.of_bound (12 * A₀) ?_
    filter_upwards [eventually_ge_atTop (300 : ℝ), eventually_l_pos] with T hT hl
    have h1 := Nedge_le Z hA0 hloc (T := T) (by linarith)
    have h2 := Tail.log_four_mul_le_two_mul_l (T := T) hT
    have hs0 : 0 ≤ Real.sqrt T := Real.sqrt_nonneg T
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg _),
      abs_of_nonneg (by positivity)]
    calc (Nedge Z T : ℝ) ≤ 6 * A₀ * Real.sqrt T * Real.log (4 * T) := h1
      _ ≤ 6 * A₀ * Real.sqrt T * (2 * l T) :=
          mul_le_mul_of_nonneg_left h2 (by positivity)
      _ = 12 * A₀ * (Real.sqrt T * l T) := by ring
  exact hO.trans_isLittleO (isLittleO_N_of_isLittleO_Tl Z hR isLittleO_sqrt_mul_l_Tl)

/-- `NII = o(N(T, 2T))`. -/
theorem isLittleO_NII (hR : RiemannVonMangoldt Z) :
    (fun T => (NII Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
  refine IsBigO.trans_isLittleO (IsBigO.of_bound 1 ?_) (isLittleO_Nedge Z hR)
  refine Eventually.of_forall fun T => ?_
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg _),
    abs_of_nonneg (Nat.cast_nonneg _), one_mul]
  exact_mod_cast NII_le_Nedge Z T

end Distinct839.Assembly


==> anc/lean/Distinct839/Assembly/Final.lean <==
/-
Distinct839/Assembly/Final.lean — the final assembly.

* `dist_bound_839_family`: for an abstract zero configuration `Z` satisfying the
  Riemann–von Mangoldt input, a window family `Pf` with its zero-side package, the second-moment
  statement `GzMoments Z Pf κ` with `κ ≤ C₀`, the Gram data of the family and the finite Gram
  theorem: `(q − ε)·N(T, 2T) ≤ N_d(T, 2T)` for large `T`, `q = 1645064/1960733`.
  The proof follows the upstream endgame `Zeta23.XiPrime.dist_bound_of_gzMoments_family`, with
  the seam `seam839` in place of `seamA_mult3` and the certificate `count_certificate_839`.
* `distinct839_dyadic`: the instance for the zeros of the Riemann zeta function.
* `distinct839_of`: the cumulative form `(q − ε)·N(T) ≤ N_d(T)`.

Namespaces: the two deliverables `dist_bound_839_family` and `distinct839_of` are in
`Distinct839`; every other declaration of `Distinct839/Assembly/` (including
`distinct839_dyadic`) is in `Distinct839.Assembly`.
-/
import Zeta23.FinalMult
import Distinct839.Assembly.Instance
import Distinct839.Assembly.Certificate

noncomputable section

open Filter Asymptotics Topology Real RHLinalg

/-! ### The span of the window -/

namespace Distinct839.Assembly

open Zeta23 Zeta23.Assembly

variable (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (P : Params) (hP : P.Valid)

include hR hP in
/-- `T·L/(2π) ≤ N(T, 2T) + C·log T` eventually: the span of the window in bandwidth units is at
most the number of zeros, up to a logarithm. Uses `λ ≤ 1` and `ℓ₁ ≥ l`. -/
lemma eventually_span_le :
    ∃ C : ℝ, ∀ᶠ T in atTop, T * P.L T / (2 * π) ≤ (Z.N T (2 * T) : ℝ) + C * Real.log T := by
  obtain ⟨C, T₀, h⟩ := hR.main
  refine ⟨C, ?_⟩
  filter_upwards [eventually_ge_atTop T₀, eventually_l_pos, eventually_ge_atTop 0]
    with T hT hl hT0
  have h1 := (abs_le.mp (h T hT)).1
  have hc := c₀_pos
  have hℓ : l T ≤ ell1 T := by rw [ell1_eq]; linarith
  have hL : P.L T ≤ ell1 T := by
    have : P.lam * l T ≤ 1 * l T := mul_le_mul_of_nonneg_right hP.lam_le_one hl.le
    simp only [Params.L]; linarith
  have h2 : T * P.L T / (2 * π) ≤ T / (2 * π) * ell1 T :=
    calc T * P.L T / (2 * π) ≤ T * ell1 T / (2 * π) :=
          div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hL hT0) (by positivity)
      _ = T / (2 * π) * ell1 T := by ring
  linarith

end Distinct839.Assembly

/-! ### The abstract endgame -/

namespace Distinct839

open Zeta23 Zeta23.Assembly Zeta23.XiPrime Distinct839.Assembly

section Family

variable (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (P : Params) (hP : P.Valid)
  (hlam : P.lam < 1) {Pf : ℝ → Params} (hW : WindowZeroSide Z P Pf)

include hR hP hlam hW in
/-- **`(q − ε)·N(T, 2T) ≤ N_d(T, 2T)`** at fixed bandwidth for a window family and an abstract
zero configuration. The Gram data are the family versions of the two halves of
`GramDataStatement`: closeness `GramCloseAt` with an error `η(T) → 0`, and the separated bound
`GramSepAt`, both eventually in `T`. -/
theorem dist_bound_839_family (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pf T).a T) {κ : ℝ}
    (hκ : κ ≤ energyC0) (hM : GzMoments Z Pf κ)
    (hclose : ∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧
      ∀ᶠ T in atTop, GramCloseAt (Pf T) T (η T))
    (hsep : ∀ᶠ T in atTop, GramSepAt (Pf T) T) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * (Z.N T (2 * T) : ℝ) ≤ Z.Nd T (2 * T) := by
  obtain ⟨C, η₀, hC, hη₀, hseam⟩ := seam839 hGE
  obtain ⟨η, hηto, hcl⟩ := hclose
  have hL : ∀ T, (Pf T).L T = P.L T := fun T => by simp only [Params.L, hW.lam_eq]
  obtain ⟨θ₀, hTail, hB0, hBto⟩ := family_tail_package Z P hP hlam hW
  obtain ⟨htrace, hfrob⟩ := hM
  obtain ⟨Cs, hspan⟩ := eventually_span_le Z hR P hP
  have hLtop := tendsto_L_atTop P hP.lam_pos
  have hNtop := tendsto_N_atTop Z hR
  have hNII := isLittleO_NII Z hR
  have hNedge := isLittleO_Nedge Z hR
  -- the collected error term
  set Err : ℝ → ℝ := fun T =>
    (nuC + muC) * (NII Z T : ℝ) + clipC ^ 2 * (Nedge Z T : ℝ) + spanB * (Cs * Real.log T)
      + (6 * rewY + omegaB) + C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) with hErrdef
  have hErr : Err =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
    have e1 : (fun T => (nuC + muC) * (NII Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNII.const_mul_left _
    have e2 : (fun T => clipC ^ 2 * (Nedge Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNedge.const_mul_left _
    have e3 : (fun T => spanB * (Cs * Real.log T)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      (((isLittleO_N_of_isLittleO_Tl Z hR isLittleO_log_Tl).const_mul_left Cs).const_mul_left
        spanB)
    have e4 : (fun _ : ℝ => 6 * rewY + omegaB) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      isLittleO_const_left.2 (Or.inr (tendsto_norm_atTop_atTop.comp hNtop))
    have e5 : (fun T => C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
      have hCη : Tendsto (fun T => C * η T) atTop (𝓝 0) := by
        simpa using hηto.const_mul C
      have hbig : (fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          =O[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
        (isBigO_refl _ _).add hNII.isBigO
      exact (isLittleO_of_tendsto_zero_mul
        (g := fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) hCη).trans_isBigO hbig
    exact (((e1.add e2).add e3).add e4).add e5
  -- the seam, eventually
  have h0 : ∀ᶠ T in atTop,
      2 * clipC * rtrace ((Pf T).hat T (Z.Gz (Pf T) T)) - frobSq ((Pf T).hat T (Z.Gz (Pf T) T))
        - θ₀ T / ((Pf T).a T * (Pf T).L T)
          * (2 * clipC + 2 * Real.sqrt (frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
            + θ₀ T / ((Pf T).a T * (Pf T).L T))
      ≤ (nuC + spanB) * (Z.N T (2 * T) : ℝ) + muC * (Z.Nd T (2 * T) : ℝ) + Err T := by
    have hηsmall : ∀ᶠ T in atTop, η T ≤ η₀ := hηto.eventually (eventually_le_nhds hη₀)
    filter_upwards [hTail, hW.poisson, ha, eventually_ge_atTop (4 : ℝ),
      hLtop.eventually_gt_atTop 0, hcl, hsep, hηsmall, hspan]
      with T hTl hPo ha4 hT4 hLT hclT hsepT hηT hspT
    have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
    have hη0 : 0 ≤ η T := hclT.nonneg hT4
    have hs := hseam Z T (Pf T) (θ₀ T) (by linarith) hLpos (by linarith) hPo hTl (η T) hη0 hηT
      hclT hsepT
    rw [hL] at hs ⊢
    have hNd : (Z.Nd T (2 * T) : ℝ) ≤ (Z.N T (2 * T) : ℝ) := by
      exact_mod_cast Z.Nd_le_N T (2 * T)
    have hb : spanB * (T * P.L T / (2 * π))
        ≤ spanB * ((Z.N T (2 * T) : ℝ) + Cs * Real.log T) :=
      mul_le_mul_of_nonneg_left hspT spanB_nonneg
    have hCη : C * η T * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))
        ≤ C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
      mul_le_mul_of_nonneg_left (by linarith) (mul_nonneg hC hη0)
    simp only [hErrdef]
    linarith
  exact count_certificate_839 hκ (N := fun T => (Z.N T (2 * T) : ℝ))
    (tr := fun T => rtrace ((Pf T).hat T (Z.Gz (Pf T) T)))
    (fr := fun T => frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
    (B := fun T => θ₀ T / ((Pf T).a T * (Pf T).L T)) (lower := fun T => (Z.Nd T (2 * T) : ℝ))
    (Err := Err) (Eventually.of_forall fun T => frobSq_nonneg _) h0 hB0 hBto hErr hNtop
    htrace hfrob

end Family

end Distinct839

/-! ### The zeros of the Riemann zeta function -/

namespace Distinct839.Assembly

open Zeta23

/-- **Dyadic form**: `(q − ε)·N(T, 2T) ≤ N_d(T, 2T)` for the zeros of `ζ`, from the second-moment
statement, the zero-side package, the Gram data and the finite Gram theorem. -/
theorem distinct839_dyadic {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T)
    (hGD : GramDataStatement lam) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * (Ncount T (2 * T) : ℝ) ≤ Ndist T (2 * T) := by
  have hP := paramsOf_valid taperProfile_stdProfile (lam := lam) (by linarith) hlam1.le
  have h := dist_bound_839_family zetaZeroConfig paperInputs_zeta.RvM (paramsOf stdProfile lam)
    hP hlam1 hWZ ha hκ hM hGD.1 hGD.2 hGE
  simpa using h

end Distinct839.Assembly

namespace Distinct839

open Zeta23 Distinct839.Assembly

/-- **The 83.9005% bound, conditional on the layer statements**: for every `ε > 0` and all large
`T`, `(1645064/1960733 − ε)·N(T) ≤ N_d(T)`, where `N(T)` counts the nontrivial zeros of the
Riemann zeta function with ordinate in `(0, T]` with multiplicity and `N_d(T)` counts the
distinct ones. -/
theorem distinct839_of {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) (hκ : κ ≤ energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T)
    (hGD : GramDataStatement lam) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T :=
  cumulative_of_dyadic zetaSeam paperInputs_zeta.RvM (fun _ _ _ => Ndist_add' zetaSeam)
    (distinct839_dyadic hlam hlam1 hκ hM hWZ ha hGD hGE)

end Distinct839


==> anc/lean/Distinct839/Assembly/Instance.lean <==
/-
Distinct839/Assembly/Instance.lean — the seam at a fixed height `T`.

The block-level seam of `Block.lean` is applied to the concrete block data of the zeros with
ordinate in `I' = (T − √T, 2T + √T]` (`Zeta23.ZeroSide.blockData`). The good set is

    good = { on-line zeros of 𝒵(I') with multiplicity ≤ 2 and ordinate in [T + √T, 2T − √T] }.

Its weighted Gram matrix has the entries `√(m m')·gramKappa(γ, γ')`, so the finite Gram theorem
(`GramEnergyStatement`) applies, given the two pieces of Gram data at height `T`
(`GramCloseAt`, `GramSepAt`; these are the two halves of `GramDataStatement`). The on-line zeros
of multiplicity at most two outside the bulk are counted by `Nedge`. The results:

* `hatAz_seam839`: `2c·tr Â − ‖Â‖² ≤ ν·N(I') + μ·#𝒵(I') + c²·Nedge + b·TL/(2π) + (6y + Ω) + Cη·#𝒵(I')`;
* `seam839`: the same for `Ĝ = Â + Ê` (tail perturbation) and the window `(T, 2T]`.
-/
import Zeta23.Assembly.SeamMult
import Zeta23.ZeroSide.Final
import Distinct839.Spec2
import Distinct839.Assembly.Block
import Distinct839.Assembly.EdgeCount

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators
open Real

namespace Distinct839.Assembly

open Zeta23 Zeta23.ZeroSide Zeta23.Assembly

/-! ### The Gram data at a fixed height -/

/-- Closeness of the Gram entries to the kernel in the bulk, at height `T` with error `η`. -/
def GramCloseAt (P : Params) (T η : ℝ) : Prop :=
  ∀ γ γ' : ℝ, T + D0 T ≤ γ → γ ≤ 2 * T - D0 T → T + D0 T ≤ γ' → γ' ≤ 2 * T - D0 T →
    |gramKappa P T γ γ' - K (ypos P T γ - ypos P T γ')| ≤ η

/-- The separated bound at height `T`. -/
def GramSepAt (P : Params) (T : ℝ) : Prop :=
  ∀ (ι : Type) [Fintype ι] (γ : ι → ℝ) (x : ι → ℝ),
    (∀ i j, i ≠ j → sep ≤ |ypos P T (γ i) - ypos P T (γ j)|) →
    ∑ i, ∑ j, x i * gramKappa P T (γ i) (γ j) * x j ≤ clipC / 2 * ∑ i, x i ^ 2

/-- `GramDataStatement` is the conjunction of the two fixed-height statements, eventually. -/
lemma gramDataStatement_iff (lam : ℝ) :
    GramDataStatement lam ↔
      (∃ η : ℝ → ℝ, Filter.Tendsto η Filter.atTop (nhds 0) ∧
        ∀ᶠ T in Filter.atTop, GramCloseAt (Pfam lam T) T (η T)) ∧
      (∀ᶠ T in Filter.atTop, GramSepAt (Pfam lam T) T) := Iff.rfl

lemma gramKappa_comm (P : Params) (T γ γ' : ℝ) : gramKappa P T γ γ' = gramKappa P T γ' γ := by
  unfold gramKappa
  congr 1
  exact Finset.sum_congr rfl fun k _ => mul_comm _ _

lemma ypos_sub (P : Params) (T γ γ' : ℝ) :
    ypos P T γ - ypos P T γ' = (γ - γ') * P.L T / (2 * π) := by
  unfold ypos; ring

/-- The error of closeness is nonnegative as soon as the bulk is nonempty. -/
lemma GramCloseAt.nonneg {P : Params} {T η : ℝ} (h : GramCloseAt P T η) (hT : 4 ≤ T) : 0 ≤ η := by
  have hs : D0 T * D0 T = T := Real.mul_self_sqrt (by linarith)
  have hs0 : 0 ≤ D0 T := Real.sqrt_nonneg T
  have h2 : 2 * D0 T ≤ T := by nlinarith [sq_nonneg (D0 T - 2)]
  exact (abs_nonneg _).trans (h (T + D0 T) (T + D0 T) le_rfl (by linarith) le_rfl (by linarith))

section Inst

open Classical

variable (Z : ZeroConfig) (T : ℝ) (P : Params)

/-- The good zeros: on the line, multiplicity at most two, ordinate in the bulk
`[T + √T, 2T − √T]`. -/
def goodZ : Finset (ZI Z T) :=
  {z | (z : ℂ).re = 1 / 2 ∧ Z.mult z ≤ 2 ∧ T + D0 T ≤ (z : ℂ).im ∧ (z : ℂ).im ≤ 2 * T - D0 T}

variable {Z T}

lemma mem_goodZ {z : ZI Z T} :
    z ∈ goodZ Z T ↔ (z : ℂ).re = 1 / 2 ∧ Z.mult z ≤ 2 ∧ T + D0 T ≤ (z : ℂ).im ∧
      (z : ℂ).im ≤ 2 * T - D0 T := by
  simp [goodZ]

variable {P}

lemma goodZ_subset_onLine (hconj : PhiHatConj T P) :
    goodZ Z T ⊆ (blockData Z T P hconj).onLine := by
  intro z hz
  rw [ZeroBlockData.mem_onLine]
  exact (mkData_σ_eq_iff Z T _ _ z).mpr (mem_goodZ.mp hz).1

lemma goodZ_mult_le (hconj : PhiHatConj T P) :
    ∀ z ∈ goodZ Z T, (blockData Z T P hconj).m z ≤ 2 :=
  fun _ hz => (mem_goodZ.mp hz).2.1

/-- The vector of an on-line zero is the real vector `(φ̂(γ − τ_k))_k`. -/
lemma blockData_v_onLine (hconj : PhiHatConj T P) (hreal : PhiHatReal T P) (z : ZI Z T)
    (hz : (z : ℂ).re = 1 / 2) (k : Fin (P.d T)) :
    (blockData Z T P hconj).v z k = (P.phiHatR T ((z : ℂ).im - P.tau T k) : ℂ) := by
  simp only [blockData, mkData_v, evalVec]
  rw [gammaOf_of_re_eq_half hz, ← Complex.ofReal_sub, hreal]

/-- For on-line zeros the normalised inner product of the block data is `gramKappa`. -/
lemma gramRe_blockData (hconj : PhiHatConj T P) (hreal : PhiHatReal T P) (z z' : ZI Z T)
    (hz : (z : ℂ).re = 1 / 2) (hz' : (z' : ℂ).re = 1 / 2) :
    gramRe (blockData Z T P hconj) (P.a T * P.L T ^ 2) z z'
      = gramKappa P T (z : ℂ).im (z' : ℂ).im := by
  unfold gramRe gramKappa
  congr 1
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [blockData_v_onLine hconj hreal z hz k, blockData_v_onLine hconj hreal z' hz' k,
    Complex.ofReal_re, Complex.ofReal_re]

/-- The on-line zeros of multiplicity at most two outside the good set lie within `√T` of `T`
or of `2T`; their number is at most `Nedge`. -/
lemma card_edge_le (hconj : PhiHatConj T P) :
    #{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T | (blockData Z T P hconj).m z ≤ 2}
      ≤ Nedge Z T := by
  set s : Finset (ZI Z T) :=
    {z ∈ (blockData Z T P hconj).onLine \ goodZ Z T | (blockData Z T P hconj).m z ≤ 2} with hs
  have hsub : ((s.map (Function.Embedding.subtype _) : Finset ℂ) : Set ℂ)
      ⊆ Z.window (T - D0 T) (T + D0 T) ∪ Z.window (2 * T - D0 T) (2 * T + D0 T) := by
    intro ρ hρ
    simp only [Finset.coe_map, Function.Embedding.coe_subtype, Set.mem_image,
      Finset.mem_coe] at hρ
    obtain ⟨z, hz, rfl⟩ := hρ
    rw [hs, Finset.mem_filter, Finset.mem_sdiff, ZeroBlockData.mem_onLine] at hz
    obtain ⟨⟨hon, hng⟩, hm⟩ := hz
    have hre : (z : ℂ).re = 1 / 2 := (mkData_σ_eq_iff Z T _ _ z).mp hon
    have hm' : Z.mult z ≤ 2 := hm
    obtain ⟨hcar, hlo, hhi⟩ := (mem_ZIprime_iff Z T).mp ((mem_ZI Z T).mp z.2)
    have hnb : ¬ (T + D0 T ≤ (z : ℂ).im ∧ (z : ℂ).im ≤ 2 * T - D0 T) :=
      fun h => hng (mem_goodZ.mpr ⟨hre, hm', h.1, h.2⟩)
    have h0 := D0_nonneg T
    by_cases h1 : (z : ℂ).im < T + D0 T
    · exact Or.inl ⟨hcar, hlo, h1.le⟩
    · refine Or.inr ⟨hcar, ?_, hhi⟩
      by_contra h2
      exact hnb ⟨not_lt.mp h1, not_lt.mp h2⟩
  have h1 := Set.ncard_le_ncard hsub ((Z.window_finite _ _).union (Z.window_finite _ _))
  rw [Set.ncard_coe_finset, Finset.card_map] at h1
  have h2 := Set.ncard_union_le (Z.window (T - D0 T) (T + D0 T))
    (Z.window (2 * T - D0 T) (2 * T + D0 T))
  have h3 := Z.Nd_le_N (T - D0 T) (T + D0 T)
  have h4 := Z.Nd_le_N (2 * T - D0 T) (2 * T + D0 T)
  unfold ZeroConfig.Nd at h3 h4
  unfold Nedge
  omega

/-- The positions `γ L/(2π)` of the good zeros are pairwise distinct. -/
lemma ypos_injective_goodZ (hL : 0 < P.L T) :
    Function.Injective (fun z : goodZ Z T => ypos P T ((z : ZI Z T) : ℂ).im) := by
  intro z z' h
  have him : ((z : ZI Z T) : ℂ).im = ((z' : ZI Z T) : ℂ).im := by
    simp only [ypos] at h
    have hpos : (0 : ℝ) < 2 * π := by positivity
    have h' := (div_left_inj' hpos.ne').mp h
    exact mul_right_cancel₀ hL.ne' h'
  have hre : ((z : ZI Z T) : ℂ).re = ((z' : ZI Z T) : ℂ).re := by
    rw [(mem_goodZ.mp z.2).1, (mem_goodZ.mp z'.2).1]
  exact Subtype.ext (Subtype.ext (Complex.ext hre him))

end Inst

/-! ### The seam for `Â` -/

/-- **Seam at height `T` for `Â = P.hat T (Z.Az P T)`.** The constants `C, η₀` are those of the
finite Gram theorem. -/
theorem hatAz_seam839 (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      2 * clipC * rtrace (P.hat T (Z.Az P T)) - frobSq (P.hat T (Z.Az P T))
        ≤ nuC * (Z.NIprime T : ℝ) + muC * ((Z.ZIprime T).ncard : ℝ)
          + clipC ^ 2 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (6 * rewY + omegaB)
              + C * η * ((Z.ZIprime T).ncard : ℝ)) := by
  classical
  obtain ⟨C, η₀, hC, hη₀, hGE'⟩ := hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm2 := goodZ_mult_le (Z := Z) hconj
  have h0 := D0_nonneg T
  have hπ : (0 : ℝ) < 2 * π := by positivity
  -- the finite Gram theorem for the good zeros
  have hGram := hGE' (↥(goodZ Z T)) (fun z => ypos P T ((z : ZI Z T) : ℂ).im)
    (fun z => labOf (Z.mult ((z : ZI Z T) : ℂ)))
    (fun z z' => gramKappa P T ((z : ZI Z T) : ℂ).im ((z' : ZI Z T) : ℂ).im)
    η (T * P.L T / (2 * π))
    ((goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))ᴴ
      * goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))
    (Matrix.posSemidef_conjTranspose_mul_self _)
    (ypos_injective_goodZ hL) hη0 hη
    (fun z z' => gramKappa_comm P T _ _)
    (fun z z' => hclose _ _ (mem_goodZ.mp z.2).2.2.1 (mem_goodZ.mp z.2).2.2.2
      (mem_goodZ.mp z'.2).2.2.1 (mem_goodZ.mp z'.2).2.2.2)
    (fun S hS x => by
      have h := hsep (↥S) (fun s => (((s : goodZ Z T) : ZI Z T) : ℂ).im) (fun s => x s)
        (fun i j hij => hS i i.2 j j.2 (fun h => hij (Subtype.ext h)))
      rw [← Finset.sum_coe_sort S, ← Finset.sum_coe_sort S (fun i => x i ^ 2)]
      refine le_trans (le_of_eq ?_) h
      exact Finset.sum_congr rfl fun i _ => (Finset.sum_coe_sort S _).symm)
    (by positivity)
    (fun z z' => by
      have h1 := (mem_goodZ.mp z.2).2.2.2
      have h2 := (mem_goodZ.mp z'.2).2.2.1
      rw [ypos_sub, mul_div_assoc, mul_div_assoc]
      exact mul_le_mul_of_nonneg_right (by linarith) (by positivity))
    (fun z z' => by
      rw [gram_apply _ hgood hnrm z z',
        gramRe_blockData hconj hreal _ _ (mem_goodZ.mp z.2).1 (mem_goodZ.mp z'.2).1,
        mulOf_labOf (Z.one_le_mult _ (mem_carrier_of_mem_ZI Z T (z : ZI Z T).2))
          (mem_goodZ.mp z.2).2.1,
        mulOf_labOf (Z.one_le_mult _ (mem_carrier_of_mem_ZI Z T (z' : ZI Z T).2))
          (mem_goodZ.mp z'.2).2.1]
      rfl)
  -- rewrite its left side as a sum over the good set
  have hsum : ∑ z : goodZ Z T, (mulOf (labOf (Z.mult ((z : ZI Z T) : ℂ))) ^ 2
        + rew (labOf (Z.mult ((z : ZI Z T) : ℂ))))
      = ∑ z ∈ goodZ Z T, (((blockData Z T P hconj).m z : ℝ) ^ 2
        + rew (labOf ((blockData Z T P hconj).m z))) := by
    rw [← Finset.sum_coe_sort (goodZ Z T)]
    refine Finset.sum_congr rfl fun z _ => ?_
    rw [mulOf_labOf (Z.one_le_mult _ (mem_carrier_of_mem_ZI Z T (z : ZI Z T).2))
      (mem_goodZ.mp z.2).2.1]
    rfl
  rw [hsum, Fintype.card_coe] at hGram
  have hE : ∑ z ∈ goodZ Z T, (((blockData Z T P hconj).m z : ℝ) ^ 2
        + rew (labOf ((blockData Z T P hconj).m z)))
      - (spanB * (T * P.L T / (2 * π)) + (6 * rewY + omegaB) + C * η * (#(goodZ Z T) : ℝ))
      ≤ ∑ j, phiC clipC ((Matrix.posSemidef_conjTranspose_mul_self
          (goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))).1.eigenvalues j) := by
    linarith
  have hmain := seam_block_count (blockData Z T P hconj)
    (mkPairReps Z T _ (evalVec_reflect hconj)) hgood hm2 hnrm
    (sum_normSq_v_le Z T P hconj hreal hPois) hE
  -- translate to the counts of `Z`
  have hA : P.hat T (Z.Az P T)
      = (blockData Z T P hconj).blockP (P.a T * P.L T ^ 2)
        + (blockData Z T P hconj).blockQ (P.a T * P.L T ^ 2) :=
    hat_Az_eq_hatP_add_hatQ Z T P hconj
  have hN : ((blockData Z T P hconj).Ncount : ℝ) = (Z.NIprime T : ℝ) := by
    rw [NIprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hcard : (Fintype.card (ZI Z T) : ℝ) = ((Z.ZIprime T).ncard : ℝ) := by
    rw [← coe_ZI, Set.ncard_coe_finset, Fintype.card_coe]
  have hedge : (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z ≤ 2} : ℝ) ≤ (Nedge Z T : ℝ) := by
    exact_mod_cast card_edge_le hconj
  have hgc : (#(goodZ Z T) : ℝ) ≤ ((Z.ZIprime T).ncard : ℝ) := by
    rw [← hcard]; exact_mod_cast Finset.card_le_univ _
  have hCη : C * η * (#(goodZ Z T) : ℝ) ≤ C * η * ((Z.ZIprime T).ncard : ℝ) :=
    mul_le_mul_of_nonneg_left hgc (mul_nonneg hC hη0)
  have hc2 : clipC ^ 2 * (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z ≤ 2} : ℝ) ≤ clipC ^ 2 * (Nedge Z T : ℝ) :=
    mul_le_mul_of_nonneg_left hedge (sq_nonneg _)
  rw [hA]
  rw [hN, hcard] at hmain
  linarith

/-! ### The seam for `Ĝ` on the window `(T, 2T]` -/

/-- **Seam at height `T`.** With `Ĝ = P.hat T (Z.Gz P T)`, `B = θ₀/(aL)`, `N = N(T, 2T)`,
`N_d = N_d(T, 2T)`:

`2c·tr Ĝ − ‖Ĝ‖² − B(2c + 2‖Ĝ‖ + B)
   ≤ ν(N + NII) + μ(N_d + NII) + c²·Nedge + b·TL/(2π) + (6y + Ω) + Cη(N_d + NII)`. -/
theorem seam839 (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params) (θ₀ : ℝ),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P → TailInputs Z P T θ₀ →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      2 * clipC * rtrace (P.hat T (Z.Gz P T)) - frobSq (P.hat T (Z.Gz P T))
          - θ₀ / (P.a T * P.L T)
            * (2 * clipC + 2 * Real.sqrt (frobSq (P.hat T (Z.Gz P T))) + θ₀ / (P.a T * P.L T))
        ≤ nuC * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          + muC * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))
          + clipC ^ 2 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (6 * rewY + omegaB)
              + C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))) := by
  obtain ⟨C, η₀, hC, hη₀, hA⟩ := hatAz_seam839 hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P θ₀ hT hL ha hPois hTl η hη0 hη hclose hsep
  obtain ⟨Bc, hB0, htrE, hfrE, hBle⟩ := hTl.hat
  have hGAE : P.hat T (Z.Gz P T) = P.hat T (Z.Az P T) + P.hat T (Z.Ez P T) := by
    rw [← hat_add]; congr 1; simp [ZeroConfig.Ez]
  have hB₀ : 0 ≤ θ₀ / (P.a T * P.L T) := div_nonneg hTl.theta_nonneg (mul_pos ha hL).le
  have hcore := hA Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hpert := ctr_sub_frobSq_perturb (2 * clipC) (by have := clipC_pos; linarith) hGAE hB₀
    (htrE.trans hBle) (hfrE.trans (pow_le_pow_left₀ hB0 hBle 2))
  have hZd : ((Z.ZIprime T).ncard : ℝ) ≤ (Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast card_ZIprime_le Z hT
  have hNI : (Z.NIprime T : ℝ) = (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast NIprime_eq Z hT
  rw [hNI] at hcore
  have h1 : muC * ((Z.ZIprime T).ncard : ℝ) ≤ muC * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hZd muC_pos.le
  have h2 : C * η * ((Z.ZIprime T).ncard : ℝ)
      ≤ C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hZd (mul_nonneg hC hη0)
  linarith

end Distinct839.Assembly


==> anc/lean/Distinct839/Assembly/Threshold.lean <==
/-
Distinct839/Assembly/Threshold.lean — the threshold inequality in eigenvalue form.

For `P ⪰ 0`, `Q` Hermitian with at most `b` positive eigenvalues, and a threshold `c > 0`,

    2c·tr(P + Q) − 2c·tr P + ∑_k φ_c(λ_k(P)) − c²·b ≤ ‖P + Q‖_F²,     φ_c(t) = t² − (t − c)₊².

This is the upstream proof of "Lemma R" (`Zeta23.ZeroSide.RankTraceMult.rank_trace_mult`) stopped
before its last step (the Schur–Jensen passage from the eigenvalues of `P` to its diagonal), and
written for an arbitrary positive semidefinite `P`. The second part of the file transfers the
eigenvalue sum from `W Wᴴ` to the Gram matrix `Wᴴ W`.
-/
import Zeta23.ZeroSide.RankTraceMult
import Distinct839.Defs

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Distinct839.Assembly

open Zeta23.ZeroSide.RankTraceMult

/-! ### The clipped square -/

/-- `φ_c(t) = g_c(t) + c·t`, where `g_c` is the upstream function `gc`. -/
lemma phiC_eq_gc_add (c t : ℝ) : phiC c t = gc c t + c * t := by
  unfold phiC gc; ring

/-- `φ_c(0) = 0` for `c ≥ 0`. -/
lemma phiC_zero {c : ℝ} (hc : 0 ≤ c) : phiC c 0 = 0 := by
  unfold phiC
  rw [max_eq_right (by linarith)]; ring

section Threshold

variable {𝕜 : Type*} [RCLike 𝕜] {n : Type*} [Fintype n] [DecidableEq n]

/-- **Threshold inequality, `g_c` form.** For `P ⪰ 0`, `Q` Hermitian with `n₊(Q) ≤ b` and `c > 0`:
`c·tr P + ∑_k g_c(λ_k(P)) + 2c·tr Q − c²·b ≤ ‖P + Q‖_F²`. -/
theorem threshold_eig_gc {P Q : Matrix n n 𝕜} (hP : P.PosSemidef) (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c : ℝ} (hc : 0 < c) :
    c * rtrace P + (∑ k, gc c (hP.1.eigenvalues k)) + 2 * c * rtrace Q - c ^ 2 * b
      ≤ frobSq (P + Q) := by
  classical
  -- Positive and negative parts of `Q`.
  set Qp := hermPosPart hQ with hQp_def
  set Qm := hermNegPart hQ with hQm_def
  have hQdec : Q = Qp - Qm := (hermPosPart_sub_hermNegPart hQ).symm
  have hQp_psd : Qp.PosSemidef := hermPosPart_posSemidef hQ
  have hQm_psd : Qm.PosSemidef := hermNegPart_posSemidef hQ
  have hQpQm : Qp * Qm = 0 := hermPosPart_mul_hermNegPart hQ
  set d := Fintype.card n
  set p : Fin d → ℝ := hP.isHermitian.eigenvalues₀
  set mm : Fin d → ℝ := hQm_psd.isHermitian.eigenvalues₀
  have hp_nn : ∀ k, 0 ≤ p k := fun k => by
    rw [show p k = hP.isHermitian.eigenvalues (eigEquiv k) from
      (eigenvalues_eigEquiv hP.isHermitian k).symm]
    exact hP.eigenvalues_nonneg _
  have hm_nn : ∀ k, 0 ≤ mm k := fun k => by
    rw [show mm k = hQm_psd.isHermitian.eigenvalues (eigEquiv k) from
      (eigenvalues_eigEquiv hQm_psd.isHermitian k).symm]
    exact hQm_psd.eigenvalues_nonneg _
  have htraceP : rtrace P = ∑ k, p k := by
    rw [rtrace_eq_sum_eigenvalues hP.isHermitian]; exact sum_eigenvalues_reindex hP.isHermitian id
  have htraceQm : rtrace Qm = ∑ k, mm k := by
    rw [rtrace_eq_sum_eigenvalues hQm_psd.isHermitian]
    exact sum_eigenvalues_reindex hQm_psd.isHermitian id
  have hfrobP : frobSq P = ∑ k, (p k) ^ 2 := by
    rw [frobSq_hermitian_eq_sum_sq_eigenvalues hP.isHermitian]
    exact sum_eigenvalues_reindex hP.isHermitian (· ^ 2)
  have hfrobQm : frobSq Qm = ∑ k, (mm k) ^ 2 := by
    rw [frobSq_hermitian_eq_sum_sq_eigenvalues hQm_psd.isHermitian]
    exact sum_eigenvalues_reindex hQm_psd.isHermitian (· ^ 2)
  -- Step 1: Frobenius expansion.
  have hexpand : frobSq (P + Q)
      = frobSq P + 2 * RCLike.re (P * Qp).trace - 2 * RCLike.re (P * Qm).trace
        + frobSq Qp + frobSq Qm := by
    have h1 : frobSq (-Qm) = frobSq Qm := by unfold frobSq; rw [conjTranspose_neg, neg_mul_neg]
    have h2 : RCLike.re (Qp * -Qm).trace = 0 := by rw [mul_neg, hQpQm]; simp
    rw [hQdec, frobSq_add_hermitian hP.isHermitian (hQp_psd.isHermitian.sub hQm_psd.isHermitian),
      sub_eq_add_neg Qp Qm, frobSq_add_hermitian hQp_psd.isHermitian hQm_psd.isHermitian.neg,
      h1, h2, mul_add, mul_neg, trace_add, trace_neg, map_add, map_neg]
    ring
  -- Step 2: drop `tr(P Q₊) ≥ 0`.
  have hPQp : 0 ≤ RCLike.re (P * Qp).trace := trace_mul_nonneg_of_posSemidef hP hQp_psd
  -- Step 3: von Neumann.
  have hvN : RCLike.re (P * Qm).trace ≤ ∑ k, p k * mm k :=
    vonNeumann_trace_ineq hP.isHermitian hQm_psd.isHermitian
  have hstep4 : ∑ k, (p k - mm k) ^ 2
      ≤ frobSq P - 2 * RCLike.re (P * Qm).trace + frobSq Qm := by
    have hsplit : ∑ k, (p k - mm k) ^ 2
        = ∑ k, (p k) ^ 2 - 2 * ∑ k, p k * mm k + ∑ k, (mm k) ^ 2 := by
      simp only [sub_sq, Finset.sum_add_distrib, Finset.sum_sub_distrib, Finset.mul_sum, mul_assoc]
    rw [hsplit, hfrobP, hfrobQm]; linarith
  -- Step 5: the termwise scalar estimate, kept in eigenvalue form.
  have hgc_eig : ∑ k, gc c (hP.1.eigenvalues k) = ∑ k, gc c (p k) :=
    sum_eigenvalues_reindex hP.isHermitian (gc c)
  have hstep5 : c * rtrace P + (∑ k, gc c (hP.1.eigenvalues k)) - 2 * c * rtrace Qm
      ≤ ∑ k, (p k - mm k) ^ 2 := by
    rw [htraceP, htraceQm, hgc_eig]
    exact sum_sq_sub_ge_gc hp_nn hm_nn hc.le
  -- Step 6: the estimate on `Q₊`.
  have hstep6 : 2 * c * rtrace Qp - c ^ 2 * b ≤ frobSq Qp := by
    rw [hQp_def, rtrace_hermPosPart, frobSq_hermPosPart]
    refine sum_sq_lower_of_card_pos_le ?_ c
    calc #{i | (hQ.eigenvalues i)⁺ ≠ 0} = #{i | 0 < hQ.eigenvalues i} := by
          congr 1; ext i; simp [posPart_eq_zero, not_le]
      _ ≤ b := hb
  have htraceQ : 2 * c * rtrace Q = 2 * c * rtrace Qp - 2 * c * rtrace Qm := by
    rw [hQdec, rtrace_sub]; ring
  linarith [hstep4, hstep5, hstep6, hPQp, hexpand, htraceQ]

/-- **Threshold inequality, `φ_c` form** (the threshold lemma of the paper):
`2c·tr(P + Q) − 2c·tr P + ∑_k φ_c(λ_k(P)) − c²·b ≤ ‖P + Q‖_F²`. -/
theorem threshold_eig_phiC {P Q : Matrix n n 𝕜} (hP : P.PosSemidef) (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c : ℝ} (hc : 0 < c) :
    2 * c * rtrace (P + Q) - 2 * c * rtrace P + (∑ k, phiC c (hP.1.eigenvalues k)) - c ^ 2 * b
      ≤ frobSq (P + Q) := by
  have h := threshold_eig_gc hP hQ hb hc
  have hsum : ∑ k, phiC c (hP.1.eigenvalues k)
      = (∑ k, gc c (hP.1.eigenvalues k)) + c * rtrace P := by
    rw [rtrace_eq_sum_eigenvalues hP.isHermitian, Finset.mul_sum, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun k _ => phiC_eq_gc_add c _
  rw [rtrace_add, hsum]
  linarith

end Threshold

section Gram

variable {𝕜 : Type*} [RCLike 𝕜] {n : Type*} [Fintype n] [DecidableEq n]
  {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The eigenvalue sum of `φ_c` is the same for `W Wᴴ` and for the Gram matrix `Wᴴ W`. -/
theorem sum_phiC_eigenvalues_comm (W : Matrix n ι 𝕜) {c : ℝ} (hc : 0 ≤ c) :
    ∑ i, phiC c ((Matrix.posSemidef_self_mul_conjTranspose W).1.eigenvalues i)
      = ∑ j, phiC c ((Matrix.posSemidef_conjTranspose_mul_self W).1.eigenvalues j) :=
  sum_eigenvalues_comm W (phiC c) (phiC_zero hc)

/-- **Threshold inequality for `P = W Wᴴ`, in terms of the Gram matrix `Wᴴ W`.** -/
theorem threshold_gram (W : Matrix n ι 𝕜) {Q : Matrix n n 𝕜} (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c : ℝ} (hc : 0 < c) :
    2 * c * rtrace (W * Wᴴ + Q) - frobSq (W * Wᴴ + Q)
      ≤ 2 * c * rtrace (W * Wᴴ)
        - (∑ j, phiC c ((Matrix.posSemidef_conjTranspose_mul_self W).1.eigenvalues j))
        + c ^ 2 * b := by
  have h := threshold_eig_phiC (Matrix.posSemidef_self_mul_conjTranspose W) hQ hb hc
  rw [sum_phiC_eigenvalues_comm W hc.le] at h
  linarith

end Gram

end Distinct839.Assembly


==> anc/lean/Distinct839/Compose.lean <==
/-
Distinct839/Compose.lean — composition of all layers except the computation: the bound
`liminf N_d(T)/N(T) ≥ 1645064/1960733` from the seven-point local inequality.

Layers used (directory: main result):
  Window      `admWindow_vProf`        the window lies in the upstream window class
  WindowSide  `admFamily_vProf_std`, `windowZeroSide_vProf_std`, `eventually_a_vProf_std`
  WindowMoments `tendsto_cRatio_vProf`, `cWin_vProf_pos`   moments of the realised window
  ZetaMoments `gzMoments_atV_zeta_std` trace and second moment of the zeta operator
  Constant    `exists_kappa_le`        the energy constant is below 266541/200000 for lam < 1 near 1
  ZeroKernel  `gramData`               Gram entries of zeros on the line, separated bound
  Majorant    `majorantPointwise`, `lMajBound`, `separatedBound`
  Kernel      `K_eq_integral`, `betaBound`
  Transfer    `transfer`               local inequality ⟹ bound for separated chains
  Gram        `gramEnergy`             labelled Gram bound (matching, pinching, pair blocks)
  Assembly    `distinct839_of`         seam, counting and asymptotics
-/
import Distinct839.Transfer.Main
import Distinct839.Gram.Main
import Distinct839.Majorant.Pointwise
import Distinct839.Majorant.Separated
import Distinct839.ZeroKernel.GramData
import Distinct839.ZetaMoments.Moments
import Distinct839.Window.Admissible
import Distinct839.WindowSide.Main
import Distinct839.Constant.Kappa
import Distinct839.Kernel.Table
import Distinct839.Kernel.Beta
import Distinct839.Assembly.Final
import Distinct839.WindowMoments.Limit

open Filter Topology Real
open Zeta23

noncomputable section

namespace Distinct839

/-- The main theorem, conditional only on the seven-point local inequality. -/
theorem distinct_zeros_839_of_local
    (hLoc : LocalInequality) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1645064 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T := by
  obtain ⟨lam, hlam, hlam1, hκ⟩ := exists_kappa_le
  have hl0 : 0 < lam := by linarith
  have hAdm := admWindow_vProf hlam hlam1
  have hcpos : 0 < XiPrime.cWin (fun s => s) lam vProf := cWin_vProf_pos hl0
  have hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) (kappa lam) :=
    gzMoments_atV_zeta_std hl0 hlam1 (admFamily_vProf_std hl0 hlam1.le hAdm) hcpos
      (tendsto_cRatio_vProf hlam hlam1 hAdm)
  have hGD : GramDataStatement lam :=
    gramData hlam hlam1 hAdm K_eq_integral majorantPointwise lMajBound separatedBound
  have hGE : GramEnergyStatement := gramEnergy betaBound (transfer hLoc)
  exact distinct839_of hlam hlam1 (hκ lam le_rfl hlam1) hM
    (windowZeroSide_vProf_std hl0 hlam1.le hAdm) (eventually_a_vProf_std hl0 hlam1.le) hGD hGE

end Distinct839


==> anc/lean/Distinct839/Constant/Kappa.lean <==
/-
Distinct839/Constant/Kappa.lean — the second-moment constant of the six-harmonic window.

For the profile `vProf = (2/5) fCos` and bandwidth `λ`, the upstream window functional
(`Zeta23.XiPrime.cWin`, with `D(s) = s`) is

    c_λ = λ (∫v)² / (∫v² + λ 𝒥(λ)),     𝒥(λ) = 2 ∫₀¹ λ r (v⋆v)(r) dr,

and the zeta second-moment constant is `κ(λ) = 1 / c_λ`. Here we compute it in closed form:

    κ(λ) = A / λ + λ B,   A = ∫ fCos² = 1 + (1/2) ∑ a_j²,
                         B = 2 ∫₀¹ r (fCos⋆fCos)(r) dr = 1/3 + π⁻² ∑ ((-1)^j a_j / j² - a_j² / (4 j²)),

(`kappa_eq`), prove `A + B < C₀ = 266541/200000` (`Aconst_add_Bconst_lt`, margin `4.2·10⁻⁸`,
using `π < 3.141593`), and deduce `κ(λ) ≤ C₀` for `1 - 10⁻⁸ ≤ λ < 1` (`exists_kappa_le`).

The integrals are computed exactly: `fCos = ∑_{j ≤ 6} b_j cos(2π j u)` is expanded, the
autocorrelation `fCos⋆fCos` becomes a double sum of the closed forms of
`Distinct839/Constant/Trig.lean`, and the 49 terms are evaluated by `norm_num`.
-/
import Distinct839.Defs
import Distinct839.Constant.Trig
import Zeta23.XiPrime.Defs

open Real intervalIntegral
open scoped BigOperators

noncomputable section

namespace Distinct839

/-! ### The constants -/

/-- `A = ∫_{-1/2}^{1/2} fCos² = 1 + (1/2) ∑_j a_j²`. -/
def Aconst : ℝ := 1 + 1 / 2 * ∑ j : Fin 6, aC j ^ 2

/-- `B = 1/3 + π⁻² ∑_j ((-1)^j a_j / j² - a_j² / (4 j²))` (the index `j = 1, …, 6` is
`(j : Fin 6) + 1`). It equals `2 ∫₀¹ r (fCos⋆fCos)(r) dr` (`integral_mul_vConv_fCos`), which is
the double integral `∬ |s - s'| fCos(s) fCos(s') ds ds'` (the latter identity is not needed
here; it is `Ceilings.two_mul_integral_mul_vConv_eq`, proved for every continuous function). -/
def Bconst : ℝ :=
  1 / 3 + (π ^ 2)⁻¹ * ∑ j : Fin 6, ((-1) ^ ((j : ℕ) + 1) * aC j / (((j : ℕ) : ℝ) + 1) ^ 2
    - aC j ^ 2 / (4 * (((j : ℕ) : ℝ) + 1) ^ 2))

/-- The zeta second-moment constant of the window `vProf` at bandwidth `λ`. -/
def kappa (lam : ℝ) : ℝ := (Zeta23.XiPrime.cWin (fun s => s) lam vProf)⁻¹

end Distinct839

namespace Distinct839.Constant

/-! ### The coefficients and the constants as numbers -/

/-- Coefficients of `fCos u = ∑_{j ≤ 6} cf j · cos(2π j u)`: `cf 0 = 1`, `cf j = a_j`. -/
def cf : ℕ → ℝ
  | 0 => 1
  | 1 => 193305 / 1000000
  | 2 => -23105 / 1000000
  | 3 => 29166 / 1000000
  | 4 => 13952 / 1000000
  | 5 => -21009 / 1000000
  | 6 => 41052 / 1000000
  | _ => 0

lemma cf_succ (j : Fin 6) : cf ((j : ℕ) + 1) = aC j := by
  fin_cases j <;> norm_num [cf, aC, aInt]

/-- `A` as a rational number. -/
lemma Aconst_eq : Aconst = 408214524539 / 400000000000 := by
  simp only [Aconst, ← cf_succ, Fin.sum_univ_succ, Fin.sum_univ_zero]
  norm_num [cf]

/-- `B` in terms of `π`: `B = 1/3 - S/π²` with `S = 250664498438947 / 1200000000000000`. -/
lemma Bconst_eq : Bconst = 1 / 3 - 250664498438947 / 1200000000000000 / π ^ 2 := by
  simp only [Bconst, ← cf_succ, Fin.sum_univ_succ, Fin.sum_univ_zero]
  norm_num [cf]
  ring

/-! ### `fCos` as a cosine polynomial -/

lemma fCos_eq_sum (u : ℝ) :
    fCos u = ∑ j ∈ Finset.range 7, cf j * cos (2 * π * ((j : ℤ) : ℝ) * u) := by
  simp [Finset.sum_range_succ, fCos, Fin.sum_univ_succ, cf, aC, aInt]
  ring_nf

lemma continuous_fCos : Continuous fCos := by
  unfold fCos; fun_prop

/-! ### The three integrals -/

/-- `∫_{-1/2}^{1/2} cos(2π j s) ds = waveInt j 0 0` (that is, `1` for `j = 0` and `0` otherwise). -/
lemma integral_cos_int (j : ℤ) :
    ∫ s in (-(1:ℝ)/2)..(1/2), cos (2 * π * j * s) = waveInt j 0 0 := by
  have h := integral_wave j 0 0
  simp only [Int.cast_zero, mul_zero, add_zero, sub_zero] at h
  exact h

/-- `∫_{-1/2}^{1/2} fCos = 1`. -/
theorem integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  simp_rw [fCos_eq_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ =>
    Continuous.intervalIntegrable (by fun_prop) _ _]
  simp_rw [intervalIntegral.integral_const_mul, integral_cos_int]
  simp [waveInt, cf]

/-- The autocorrelation `(fCos⋆fCos)(r)` as a double sum of closed forms. -/
theorem vConv_fCos (r : ℝ) :
    Zeta23.XiPrime.vConv fCos r = ∑ j ∈ Finset.range 7, ∑ k ∈ Finset.range 7,
      cf j * cf k * ((waveInt ((j : ℤ) + k) k r + waveInt ((j : ℤ) - k) (-k) r) / 2) := by
  unfold Zeta23.XiPrime.vConv
  simp_rw [fCos_eq_sum, Finset.sum_mul_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ =>
    Continuous.intervalIntegrable (continuous_finsetSum _ fun k _ => by fun_prop) _ _]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [intervalIntegral.integral_finsetSum fun k _ =>
    Continuous.intervalIntegrable (by fun_prop) _ _]
  refine Finset.sum_congr rfl fun k _ => ?_
  have e : ∀ s : ℝ, cf j * cos (2 * π * ((j : ℤ) : ℝ) * s)
      * (cf k * cos (2 * π * ((k : ℤ) : ℝ) * (s + r)))
      = cf j * cf k * (cos (2 * π * ((j : ℤ) : ℝ) * s) * cos (2 * π * ((k : ℤ) : ℝ) * (s + r))) :=
    fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, integral_cos_mul_cos_shift]

/-- `∫_{-1/2}^{1/2} fCos² = A`. -/
theorem integral_fCos_sq : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = Aconst := by
  have h : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = Zeta23.XiPrime.vConv fCos 0 := by
    unfold Zeta23.XiPrime.vConv
    simp only [sub_zero, add_zero, sq]
  rw [h, vConv_fCos, Aconst_eq]
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
  norm_num [waveInt, cf]

/-- `2 ∫₀¹ r (fCos⋆fCos)(r) dr = B`. -/
theorem integral_mul_vConv_fCos :
    ∫ r in (0:ℝ)..1, r * Zeta23.XiPrime.vConv fCos r = Bconst / 2 := by
  simp_rw [vConv_fCos, Finset.mul_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ => Continuous.intervalIntegrable
    (continuous_finsetSum _ fun k _ => by
      have := continuous_waveInt ((j : ℤ) + k) k
      have := continuous_waveInt ((j : ℤ) - k) (-k)
      fun_prop) _ _]
  have hterm : ∀ j k : ℕ, ∫ r in (0:ℝ)..1,
      r * (cf j * cf k * ((waveInt ((j : ℤ) + k) k r + waveInt ((j : ℤ) - k) (-k) r) / 2))
        = cf j * cf k * ((outerW ((j : ℤ) + k) k + outerW ((j : ℤ) - k) (-k)) / 2) := by
    intro j k
    have h1 := continuous_waveInt ((j : ℤ) + k) k
    have h2 := continuous_waveInt ((j : ℤ) - k) (-k)
    have e : ∀ r : ℝ,
        r * (cf j * cf k * ((waveInt ((j : ℤ) + k) k r + waveInt ((j : ℤ) - k) (-k) r) / 2))
          = cf j * cf k / 2 * (r * waveInt ((j : ℤ) + k) k r + r * waveInt ((j : ℤ) - k) (-k) r) :=
      fun r => by ring
    simp_rw [e]
    rw [intervalIntegral.integral_const_mul,
      intervalIntegral.integral_add (Continuous.intervalIntegrable (by fun_prop) _ _)
        (Continuous.intervalIntegrable (by fun_prop) _ _),
      integral_mul_waveInt, integral_mul_waveInt]
    ring
  rw [Finset.sum_congr rfl fun j _ => (intervalIntegral.integral_finsetSum fun k _ =>
    Continuous.intervalIntegrable (by
      have := continuous_waveInt ((j : ℤ) + k) k
      have := continuous_waveInt ((j : ℤ) - k) (-k)
      fun_prop) _ _)]
  simp_rw [hterm]
  rw [Bconst_eq]
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
  norm_num [outerW, rhoW, sigmaW, cf]
  field_simp
  ring

/-! ### The profile `vProf = (2/5) fCos` -/

lemma integral_vProf : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s = 2 / 5 := by
  unfold vProf
  rw [intervalIntegral.integral_const_mul, integral_fCos, mul_one]

lemma integral_vProf_sq : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 = 4 / 25 * Aconst := by
  unfold vProf
  have e : ∀ s : ℝ, (2 / 5 * fCos s) ^ 2 = 4 / 25 * fCos s ^ 2 := fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, integral_fCos_sq]

lemma vConv_vProf (r : ℝ) :
    Zeta23.XiPrime.vConv vProf r = 4 / 25 * Zeta23.XiPrime.vConv fCos r := by
  unfold Zeta23.XiPrime.vConv vProf
  have e : ∀ s : ℝ, 2 / 5 * fCos s * (2 / 5 * fCos (s + r)) = 4 / 25 * (fCos s * fCos (s + r)) :=
    fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul]

/-- `𝒥_{id}(λ; vProf) = (4/25) λ B`. -/
lemma jWin_vProf (lam : ℝ) :
    Zeta23.XiPrime.jWin (fun s => s) lam vProf = 4 / 25 * lam * Bconst := by
  unfold Zeta23.XiPrime.jWin
  have e : ∀ r : ℝ, lam * r * Zeta23.XiPrime.vConv vProf r
      = 4 / 25 * lam * (r * Zeta23.XiPrime.vConv fCos r) := fun r => by
    rw [vConv_vProf]; ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, integral_mul_vConv_fCos]
  ring

/-- `c_λ(vProf) = λ / (A + λ² B)`. -/
lemma cWin_vProf (lam : ℝ) :
    Zeta23.XiPrime.cWin (fun s => s) lam vProf = lam / (Aconst + lam ^ 2 * Bconst) := by
  unfold Zeta23.XiPrime.cWin
  rw [integral_vProf, integral_vProf_sq, jWin_vProf]
  have h : 4 / 25 * Aconst + lam * (4 / 25 * lam * Bconst)
      = 4 / 25 * (Aconst + lam ^ 2 * Bconst) := by ring
  rw [h, show lam * (2 / 5 : ℝ) ^ 2 = 4 / 25 * lam by ring, mul_div_mul_left _ _ (by norm_num)]

/-! ### Numerical facts -/

/-- `B > 0` (with room). -/
lemma Bconst_pos : 0 < Bconst := by
  rw [Bconst_eq]
  have hπ : 3 < π := pi_gt_three
  have h9 : (9 : ℝ) < π ^ 2 := by nlinarith
  have h : 250664498438947 / 1200000000000000 / π ^ 2 < 250664498438947 / 1200000000000000 / 9 :=
    div_lt_div_of_pos_left (by norm_num) (by norm_num) h9
  linarith

/-- Upper bound for `B` from `π < 3.141593`. -/
lemma Bconst_le : Bconst ≤ 1 / 3 - 250664498438947 / 1200000000000000 / 3.141593 ^ 2 := by
  rw [Bconst_eq]
  have hπ := pi_lt_d6
  have hπ0 := pi_pos
  have h2 : π ^ 2 ≤ (3.141593 : ℝ) ^ 2 := by nlinarith
  have h : 250664498438947 / 1200000000000000 / (3.141593 : ℝ) ^ 2
      ≤ 250664498438947 / 1200000000000000 / π ^ 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by positivity) h2
  linarith

end Distinct839.Constant

namespace Distinct839

open Constant

/-- **Closed form of the constant**: `κ(λ) = A/λ + λ B` for `λ > 0`. -/
theorem kappa_eq {lam : ℝ} (hlam : 0 < lam) : kappa lam = Aconst / lam + lam * Bconst := by
  unfold kappa
  rw [cWin_vProf, inv_div]
  field_simp

/-- **The constant at `λ = 1`**: `A + B < C₀ = 266541/200000` (margin about `4.2·10⁻⁸`). -/
theorem Aconst_add_Bconst_lt : Aconst + Bconst < energyC0 := by
  have hB := Bconst_le
  rw [Aconst_eq] at *
  unfold energyC0
  norm_num at hB ⊢
  linarith

/-- **The constant near `λ = 1`**: `κ(λ) ≤ C₀` for `1 - 10⁻⁸ ≤ λ < 1`. -/
theorem exists_kappa_le : ∃ lam0 : ℝ, 1 / 2 ≤ lam0 ∧ lam0 < 1 ∧
    ∀ lam, lam0 ≤ lam → lam < 1 → kappa lam ≤ energyC0 := by
  refine ⟨1 - 1 / 100000000, by norm_num, by norm_num, fun lam h0 h1 => ?_⟩
  have hlam : 0 < lam := by linarith
  rw [kappa_eq hlam]
  have hB0 := Bconst_pos
  have hB := Bconst_le
  have hA : Aconst = 408214524539 / 400000000000 := Aconst_eq
  -- `A/λ ≤ A/λ₀` and `λ B ≤ B`
  have h2 : Aconst / lam ≤ Aconst / (1 - 1 / 100000000) :=
    div_le_div_of_nonneg_left (by rw [hA]; norm_num) (by norm_num) h0
  have h3 : lam * Bconst ≤ Bconst := by nlinarith
  have h4 : Aconst / (1 - 1 / 100000000) + (1 / 3 - 250664498438947 / 1200000000000000 / 3.141593 ^ 2)
      ≤ energyC0 := by
    rw [hA]; unfold energyC0; norm_num
  linarith

/-- `κ` is continuous on `(0, 1]` (indeed on `(0, ∞)`). -/
theorem continuousOn_kappa : ContinuousOn kappa (Set.Ioi 0) := by
  have h : ContinuousOn (fun lam : ℝ => Aconst / lam + lam * Bconst) (Set.Ioi 0) := by
    refine ContinuousOn.add ?_ (by fun_prop)
    exact continuousOn_const.div continuousOn_id fun x hx => ne_of_gt hx
  exact h.congr fun lam hlam => kappa_eq hlam

/-- `κ` is continuous on `(0, 1]`. -/
theorem continuousOn_kappa_Ioc : ContinuousOn kappa (Set.Ioc 0 1) :=
  continuousOn_kappa.mono fun _ h => h.1

end Distinct839


==> anc/lean/Distinct839/Constant/Trig.lean <==
/-
Distinct839/Constant/Trig.lean — elementary integrals of cosine waves of integer frequency.

These are the integrals needed for the second-moment constant of a cosine-polynomial window:

* `integral_wave`: `∫_{-1/2}^{1/2-r} cos(2π m s + 2π k r) ds` in closed form (`waveInt m k r`);
* `integral_mul_sin`, `integral_mul_one_sub_mul_cos`: `∫₀¹ r sin(2πnr) dr` and
  `∫₀¹ r (1 - r) cos(2πnr) dr`;
* `integral_cos_mul_cos_shift`: the autocorrelation integrand `cos(2πjs) cos(2πk(s + r))`;
* `integral_mul_waveInt`: `∫₀¹ r · waveInt m k r dr` in closed form (`outerW m k`).

All frequencies are integers, so the boundary values reduce through `sin(x + nπ) = (-1)ⁿ sin x`.
-/
import Mathlib

open Real intervalIntegral

noncomputable section

namespace Distinct839.Constant

/-- Product to sum: `cos x cos y = (cos (x + y) + cos (x - y)) / 2`. -/
lemma cos_mul_cos_eq (x y : ℝ) : cos x * cos y = (cos (x + y) + cos (x - y)) / 2 := by
  rw [cos_add, cos_sub]; ring

lemma sin_two_pi_int (n : ℤ) : sin (2 * π * n) = 0 := by
  have h := sin_int_mul_pi (2 * n)
  rw [← h]; congr 1; push_cast; ring

lemma cos_two_pi_int (n : ℤ) : cos (2 * π * n) = 1 := by
  have h := cos_int_mul_two_pi n
  rw [← h]; congr 1; ring

/-! ### The inner integral -/

/-- Closed form of `∫_{-1/2}^{1/2-r} cos(2π m s + 2π k r) ds`. -/
def waveInt (m k : ℤ) (r : ℝ) : ℝ :=
  if m = 0 then (1 - r) * cos (2 * π * k * r)
  else (-1) ^ m * (sin (2 * π * ((k - m : ℤ) : ℝ) * r) - sin (2 * π * k * r)) / (2 * π * m)

lemma continuous_waveInt (m k : ℤ) : Continuous (waveInt m k) := by
  unfold waveInt
  split_ifs <;> fun_prop

/-- **Inner integral.** `∫_{-1/2}^{1/2-r} cos(2π m s + 2π k r) ds = waveInt m k r`. -/
lemma integral_wave (m k : ℤ) (r : ℝ) :
    ∫ s in (-(1:ℝ)/2)..(1/2 - r), cos (2 * π * m * s + 2 * π * k * r) = waveInt m k r := by
  unfold waveInt
  split_ifs with hm
  · subst hm
    simp only [Int.cast_zero, mul_zero, zero_mul, zero_add, integral_const, smul_eq_mul]
    ring
  · have hm' : (m : ℝ) ≠ 0 := Int.cast_ne_zero.2 hm
    have hc : (2 * π * m : ℝ) ≠ 0 := mul_ne_zero (mul_ne_zero two_ne_zero pi_ne_zero) hm'
    have h := intervalIntegral.integral_comp_mul_add (a := -(1:ℝ)/2) (b := 1/2 - r) cos hc
      (2 * π * k * r)
    rw [h, integral_cos, smul_eq_mul]
    have h1 : 2 * π * m * (1 / 2 - r) + 2 * π * k * r
        = 2 * π * ((k - m : ℤ) : ℝ) * r + m * π := by push_cast; ring
    have h2 : 2 * π * m * (-(1:ℝ) / 2) + 2 * π * k * r = 2 * π * k * r - m * π := by ring
    rw [h1, h2, sin_add_int_mul_pi, sin_sub_int_mul_pi]
    field_simp

/-! ### The outer integrals -/

/-- `∫₀¹ r sin(2πnr) dr`. -/
def sigmaW (n : ℤ) : ℝ := if n = 0 then 0 else -1 / (2 * π * n)

/-- `∫₀¹ r (1 - r) cos(2πnr) dr`. -/
def rhoW (n : ℤ) : ℝ := if n = 0 then 1 / 6 else -1 / (2 * π ^ 2 * n ^ 2)

/-- `ω r ↦ ω r` has derivative `ω`. -/
lemma hasDerivAt_mul_left (ω x : ℝ) : HasDerivAt (fun r => ω * r) ω x := by
  simpa using (hasDerivAt_id' x).const_mul ω

lemma integral_mul_sin (n : ℤ) : ∫ r in (0:ℝ)..1, r * sin (2 * π * n * r) = sigmaW n := by
  unfold sigmaW
  split_ifs with hn
  · subst hn; simp
  · have hn' : (n : ℝ) ≠ 0 := Int.cast_ne_zero.2 hn
    set ω : ℝ := 2 * π * n with hω
    have hω0 : ω ≠ 0 := mul_ne_zero (mul_ne_zero two_ne_zero pi_ne_zero) hn'
    have hd : ∀ x ∈ Set.uIcc (0:ℝ) 1,
        HasDerivAt (fun r => -r * cos (ω * r) / ω + sin (ω * r) / ω ^ 2) (x * sin (ω * x)) x := by
      intro x _
      have h1 := hasDerivAt_mul_left ω x
      have h0 : HasDerivAt (fun r : ℝ => -r) (-1) x := (hasDerivAt_id' x).neg
      have h4 : HasDerivAt (fun r => -r * cos (ω * r) / ω)
          ((-1 * cos (ω * x) + -x * (-sin (ω * x) * ω)) / ω) x := (h0.mul h1.cos).div_const ω
      have h5 : HasDerivAt (fun r => sin (ω * r) / ω ^ 2) (cos (ω * x) * ω / ω ^ 2) x :=
        h1.sin.div_const (ω ^ 2)
      refine (h4.add h5).congr_deriv ?_
      field_simp
      ring
    rw [integral_eq_sub_of_hasDerivAt hd
      (Continuous.intervalIntegrable (by fun_prop) _ _)]
    have hc : cos ω = 1 := cos_two_pi_int n
    have hs : sin ω = 0 := sin_two_pi_int n
    simp only [mul_one, mul_zero, hc, hs, cos_zero, sin_zero, neg_zero, zero_div, add_zero]
    field_simp
    ring

lemma integral_mul_one_sub_mul_cos (n : ℤ) :
    ∫ r in (0:ℝ)..1, r * ((1 - r) * cos (2 * π * n * r)) = rhoW n := by
  unfold rhoW
  split_ifs with hn
  · subst hn
    have e : ∀ r : ℝ, r * ((1 - r) * cos (2 * π * ((0 : ℤ) : ℝ) * r)) = r - r ^ 2 := fun r => by
      simp only [Int.cast_zero, mul_zero, zero_mul, cos_zero]; ring
    simp_rw [e]
    have hd : ∀ x ∈ Set.uIcc (0:ℝ) 1, HasDerivAt (fun r : ℝ => r ^ 2 / 2 - r ^ 3 / 3) (x - x ^ 2) x := by
      intro x _
      have h2 : HasDerivAt (fun r : ℝ => r ^ 2 / 2) (2 * x / 2) x := by
        simpa using (hasDerivAt_pow 2 x).div_const 2
      have h3 : HasDerivAt (fun r : ℝ => r ^ 3 / 3) (3 * x ^ 2 / 3) x := by
        simpa using (hasDerivAt_pow 3 x).div_const 3
      refine (h2.sub h3).congr_deriv ?_
      ring
    rw [integral_eq_sub_of_hasDerivAt hd (Continuous.intervalIntegrable (by fun_prop) _ _)]
    norm_num
  · have hn' : (n : ℝ) ≠ 0 := Int.cast_ne_zero.2 hn
    set ω : ℝ := 2 * π * n with hω
    have hω0 : ω ≠ 0 := mul_ne_zero (mul_ne_zero two_ne_zero pi_ne_zero) hn'
    have hd : ∀ x ∈ Set.uIcc (0:ℝ) 1,
        HasDerivAt (fun r => (r - r ^ 2) * sin (ω * r) / ω + (1 - 2 * r) * cos (ω * r) / ω ^ 2
            + 2 * sin (ω * r) / ω ^ 3) (x * ((1 - x) * cos (ω * x))) x := by
      intro x _
      have h1 := hasDerivAt_mul_left ω x
      have hp : HasDerivAt (fun r : ℝ => r - r ^ 2) (1 - 2 * x) x := by
        have h2 : HasDerivAt (fun r : ℝ => r ^ 2) (2 * x) x := by
          simpa using hasDerivAt_pow 2 x
        exact ((hasDerivAt_id' x).sub h2)
      have hq : HasDerivAt (fun r : ℝ => 1 - 2 * r) (-2) x := by
        have := ((hasDerivAt_id' x).const_mul 2).const_sub 1
        simpa using this
      have h4 : HasDerivAt (fun r => (r - r ^ 2) * sin (ω * r) / ω)
          (((1 - 2 * x) * sin (ω * x) + (x - x ^ 2) * (cos (ω * x) * ω)) / ω) x :=
        (hp.mul h1.sin).div_const ω
      have h5 : HasDerivAt (fun r => (1 - 2 * r) * cos (ω * r) / ω ^ 2)
          ((-2 * cos (ω * x) + (1 - 2 * x) * (-sin (ω * x) * ω)) / ω ^ 2) x :=
        (hq.mul h1.cos).div_const (ω ^ 2)
      have h6 : HasDerivAt (fun r => 2 * sin (ω * r) / ω ^ 3) (2 * (cos (ω * x) * ω) / ω ^ 3) x :=
        (h1.sin.const_mul 2).div_const (ω ^ 3)
      refine ((h4.add h5).add h6).congr_deriv ?_
      field_simp
      ring
    rw [integral_eq_sub_of_hasDerivAt hd (Continuous.intervalIntegrable (by fun_prop) _ _)]
    have hc : cos ω = 1 := cos_two_pi_int n
    have hs : sin ω = 0 := sin_two_pi_int n
    simp only [mul_one, mul_zero, hc, hs, cos_zero, sin_zero, zero_div, add_zero]
    rw [hω]
    field_simp
    ring

/-! ### The autocorrelation integrand -/

/-- **Product of two cosine waves on the shifted window.**
`∫_{-1/2}^{1/2-r} cos(2πjs) cos(2πk(s + r)) ds = (waveInt (j + k) k r + waveInt (j - k) (-k) r) / 2`. -/
lemma integral_cos_mul_cos_shift (j k : ℤ) (r : ℝ) :
    ∫ s in (-(1:ℝ)/2)..(1/2 - r), cos (2 * π * j * s) * cos (2 * π * k * (s + r))
      = (waveInt (j + k) k r + waveInt (j - k) (-k) r) / 2 := by
  have e : ∀ s : ℝ, cos (2 * π * j * s) * cos (2 * π * k * (s + r))
      = (cos (2 * π * ((j + k : ℤ) : ℝ) * s + 2 * π * k * r)
          + cos (2 * π * ((j - k : ℤ) : ℝ) * s + 2 * π * ((-k : ℤ) : ℝ) * r)) / 2 := by
    intro s
    rw [cos_mul_cos_eq]
    congr 3 <;> push_cast <;> ring
  simp_rw [e]
  rw [intervalIntegral.integral_div,
    intervalIntegral.integral_add (Continuous.intervalIntegrable (by fun_prop) _ _)
      (Continuous.intervalIntegrable (by fun_prop) _ _),
    integral_wave, integral_wave]

/-- `∫₀¹ r · waveInt m k r dr`. -/
def outerW (m k : ℤ) : ℝ :=
  if m = 0 then rhoW k else (-1) ^ m * (sigmaW (k - m) - sigmaW k) / (2 * π * m)

/-- **Outer integral.** `∫₀¹ r · waveInt m k r dr = outerW m k`. -/
lemma integral_mul_waveInt (m k : ℤ) : ∫ r in (0:ℝ)..1, r * waveInt m k r = outerW m k := by
  by_cases hm : m = 0
  · have e : ∀ r : ℝ, r * waveInt m k r = r * ((1 - r) * cos (2 * π * k * r)) := fun r => by
      rw [waveInt, if_pos hm]
    simp_rw [e]
    rw [integral_mul_one_sub_mul_cos, outerW, if_pos hm]
  · have e : ∀ r : ℝ, r * waveInt m k r
        = (-1) ^ m / (2 * π * m) * (r * sin (2 * π * ((k - m : ℤ) : ℝ) * r)
            - r * sin (2 * π * k * r)) := fun r => by
      rw [waveInt, if_neg hm]; ring
    simp_rw [e]
    rw [intervalIntegral.integral_const_mul,
      intervalIntegral.integral_sub (Continuous.intervalIntegrable (by fun_prop) _ _)
        (Continuous.intervalIntegrable (by fun_prop) _ _),
      integral_mul_sin, integral_mul_sin, outerW, if_neg hm]
    ring

end Distinct839.Constant


==> anc/lean/Distinct839/Defs.lean <==
/-
Distinct839/Defs.lean — definitions and frozen data for the 83.9005% distinct-zero bound.

The window is `f(u) = 1 + ∑_{j=1}^{6} a_j cos(2π j u)` on `[-1/2, 1/2]` (zero outside), its Fourier
transform is the kernel `K`. The integer tables below are the frozen certificate data of the paper
(file `certificate/inputs.json` of the accompanying files, all entries are multiples of `10⁻⁶`).
This file contains definitions only.
-/
import Mathlib

open scoped BigOperators
open Real

noncomputable section

namespace Distinct839

/-! ## Window and kernel -/

/-- Window coefficients `10⁶ · a_j`, `j = 1, …, 6` (index `j - 1`). -/
def aInt : Fin 6 → ℤ := ![193305, -23105, 29166, 13952, -21009, 41052]

/-- The window coefficient `a_{j+1}` as a real number. -/
def aC (j : Fin 6) : ℝ := (aInt j : ℝ) / 1000000

/-- The cosine polynomial `1 + ∑ a_j cos(2π j u)`, without cutoff. -/
def fCos (u : ℝ) : ℝ := 1 + ∑ j : Fin 6, aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u)

/-- The window `f(u) = 1 + ∑ a_j cos(2π j u)` on `|u| ≤ 1/2`, zero outside. -/
def fWin (u : ℝ) : ℝ := if |u| ≤ 1 / 2 then fCos u else 0

/-- The profile used on the zeta side: `v = (2/5) · fCos`. The factor `2/5` makes the
total-variation hypotheses of the upstream window class hold; the kernel does not depend on it. -/
def vProf (s : ℝ) : ℝ := 2 / 5 * fCos s

/-- Normalised sinc: `sin(π t)/(π t)`, with value `1` at `0`. -/
def sincN (t : ℝ) : ℝ := Real.sinc (π * t)

/-- The kernel `K = f̂`: `K(t) = sinc(t) + ∑ a_j (sinc(t - j) + sinc(t + j))/2`. -/
def K (t : ℝ) : ℝ :=
  sincN t + ∑ j : Fin 6, aC j / 2 * (sincN (t - ((j : ℕ) + 1)) + sincN (t + ((j : ℕ) + 1)))

/-! ## Certificate parameters (exact rationals) -/

/-- separation threshold `d = 17/20` -/
def sep : ℝ := 17 / 20
/-- clipping level `c = 67/20` -/
def clipC : ℝ := 67 / 20
/-- pressure `α = 6219 · 10⁻⁶` -/
def alphaP : ℝ := 6219 / 1000000
/-- simple-site reward `x = 54350 · 10⁻⁶` -/
def rewX : ℝ := 54350 / 1000000
/-- double-site reward `y = 69433 · 10⁻⁶` -/
def rewY : ℝ := 69433 / 1000000
/-- span cost `b = 6 α` -/
def spanB : ℝ := 6 * alphaP
/-- bound for the oscillation of the telescoping state function -/
def omegaB : ℝ := 15882 / 1000000
/-- upper bound `C₀` for the energy constant `C(f)` -/
def energyC0 : ℝ := 266541 / 200000
/-- the final constant `q = 1645064/1960733` -/
def qFinal : ℝ := 1645064 / 1960733

/-- lower bound `β` for `K(t)²` on `|t| ≤ 17/20` -/
def betaC : ℝ := 8824337 / 134217728
/-- majorant amplitude `γ = 607/1000` -/
def gammaM : ℝ := 607 / 1000

/-- The clipped square `φ_c(t) = t² - (t - c)₊²`. -/
def phiC (c t : ℝ) : ℝ := t ^ 2 - (max (t - c) 0) ^ 2

/-- Multiplicity of a label: label `0` is a simple zero, label `1` a double zero. -/
def mulOf (a : Fin 2) : ℝ := (a : ℕ) + 1

/-- Site reward of a label: `x` for a simple zero, `y` for a double zero. -/
def rew (a : Fin 2) : ℝ := if a = 0 then rewX else rewY

/-- The two-sinc majorant `g(u) = γ (sinc(d(u - 1/2)) + sinc(d(u + 1/2)))²`, `d = 17/20`. -/
def gMaj (u : ℝ) : ℝ := gammaM * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2

/-- `L = ∫ g = (2γ/d)(1 + sinc d)`. -/
def LMaj : ℝ := 2 * gammaM / sep * (1 + sincN sep)

/-- grid of the kernel table: cells `[k/H, (k+1)/H]`, `H = 16384` -/
def gridH : ℕ := 16384
/-- value scale of the kernel table, `V = 2²⁸` -/
def scaleV : ℕ := 268435456
/-- last cell index of the kernel table -/
def tabR : ℕ := 209009

/-! ## Frozen integer tables (units of `10⁻⁶`)

Labels: `0` = multiplicity one, `1` = multiplicity two. Pair type of labels `(a, b)` is `a + b`:
`0` = (1,1), `1` = (1,2), `2` = (2,2). -/

/-- pair type of two labels -/
def pairTy (a b : Fin 2) : Fin 3 := ⟨a.val + b.val, by omega⟩

/-- Pair weights `10⁶ · W^{ty}_{ij}` for `i < j` (entries with `i ≥ j` are `0`). -/
def Wtab : Fin 3 → Fin 7 → Fin 7 → ℤ := ![
    ![![0, 290164, 632845, 903375, 0, 1000000, 2000000],
      ![0, 0, 415442, 238229, 96624, 2000000, 1000000],
      ![0, 0, 0, 294392, 257850, 96624, 0],
      ![0, 0, 0, 0, 294392, 238229, 903375],
      ![0, 0, 0, 0, 0, 415442, 632845],
      ![0, 0, 0, 0, 0, 0, 290164],
      ![0, 0, 0, 0, 0, 0, 0]],
    ![![0, 613773, 943091, 1903375, 853682, 2000000, 4000000],
      ![0, 0, 686130, 639391, 96624, 2292634, 2000000],
      ![0, 0, 0, 700096, 835035, 96624, 853682],
      ![0, 0, 0, 0, 700096, 639391, 1903375],
      ![0, 0, 0, 0, 0, 686130, 943091],
      ![0, 0, 0, 0, 0, 0, 613773],
      ![0, 0, 0, 0, 0, 0, 0]],
    ![![0, 937383, 1344283, 3816137, 1707365, 4000000, 8000000],
      ![0, 0, 1865613, 1597288, 183862, 4585268, 4000000],
      ![0, 0, 0, 1197003, 2116857, 183862, 1707365],
      ![0, 0, 0, 0, 1197003, 1597288, 3816137],
      ![0, 0, 0, 0, 0, 1865613, 1344283],
      ![0, 0, 0, 0, 0, 0, 937383],
      ![0, 0, 0, 0, 0, 0, 0]]]

/-- Site rewards `10⁶ · h_{i,label}`. -/
def hTab : Fin 2 → Fin 7 → ℤ := ![
    ![0, 27175, 0, 0, 0, 27175, 0],
    ![2063, 30080, 2054, 1039, 2054, 30080, 2063]]

/-- Knot values `10⁶ · B_r^{ty}(3/4 + k/8)`, `k = 0, …, 13`, of the piecewise linear potentials
(position `r`, pair type `ty`). The first and last knot values are `0`. -/
def knotTab : Fin 6 → Fin 3 → Fin 14 → ℤ := ![
    ![![0, 0, 186, 976, 0, 0, 0, 0, -1914, -1005, 0, 0, 0, 0],
      ![0, 0, 334, 1483, 0, 0, 0, 0, 0, -920, -264, 0, 0, 0],
      ![0, 0, 2026, 2124, 0, 0, 0, 0, 0, -432, 0, 0, 0, 0]],
    ![![0, 0, -736, -177, 0, 0, 0, 0, 124, 0, 0, 0, 0, 0],
      ![0, 0, 0, -495, 0, 0, 0, 0, 0, 524, 111, 0, 0, 0],
      ![0, 0, -924, -11, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0]],
    ![![0, 0, 550, -799, 0, 0, 0, 0, 1790, 1005, 0, 0, 0, 0],
      ![0, 0, -334, -988, 0, 0, 0, 0, 0, 396, 153, 0, 0, 0],
      ![0, 0, -1102, -2113, 0, 0, 0, 0, 0, 432, -773, 0, 0, 0]],
    ![![0, 0, 550, -799, 0, 0, 0, 0, 1790, 1005, 0, 0, 0, 0],
      ![0, 0, -334, -988, 0, 0, 0, 0, 0, 396, 153, 0, 0, 0],
      ![0, 0, -1102, -2113, 0, 0, 0, 0, 0, 432, -773, 0, 0, 0]],
    ![![0, 0, -736, -177, 0, 0, 0, 0, 124, 0, 0, 0, 0, 0],
      ![0, 0, 0, -495, 0, 0, 0, 0, 0, 524, 111, 0, 0, 0],
      ![0, 0, -924, -11, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0]],
    ![![0, 0, 186, 976, 0, 0, 0, 0, -1914, -1005, 0, 0, 0, 0],
      ![0, 0, 334, 1483, 0, 0, 0, 0, 0, -920, -264, 0, 0, 0],
      ![0, 0, 2026, 2124, 0, 0, 0, 0, 0, -432, 0, 0, 0, 0]]]

/-- Hat function `max(0, 1 - |s|)`. -/
def hat (s : ℝ) : ℝ := max 0 (1 - |s|)

/-- The potential `B_r^{ty}`: piecewise linear with knots `3/4 + k/8`, zero outside `[3/4, 19/8]`. -/
def Bpot (r : Fin 6) (ty : Fin 3) (t : ℝ) : ℝ :=
  ∑ k : Fin 14, (knotTab r ty k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8)))

/-- Position of the `i`-th point of a seven-point window with gaps `g`: `∑_{r < i} g_r`. -/
def pos (g : Fin 6 → ℝ) (i : Fin 7) : ℝ := ∑ r : Fin 6, if r.val < i.val then g r else 0

/-- The statement of the computer-assisted local inequality (the local inequality of the paper):
for all gaps `≥ 17/20` and all `2⁷` labelings,
`∑ h_{i,d_i} ≤ α ∑ g_r + ∑_{i<j} W_{ij}^{d_i d_j} K(y_j - y_i)² + ∑_r B_r^{d_r d_{r+1}}(g_r)`. -/
def LocalInequality : Prop :=
  ∀ (g : Fin 6 → ℝ) (lab : Fin 7 → Fin 2), (∀ r, sep ≤ g r) →
    ∑ i : Fin 7, (hTab (lab i) i : ℝ) / 1000000 ≤
      alphaP * ∑ r : Fin 6, g r
      + ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then (Wtab (pairTy (lab i) (lab j)) i j : ℝ) / 1000000
              * K (pos g j - pos g i) ^ 2 else 0)
      + ∑ r : Fin 6, Bpot r (pairTy (lab r.castSucc) (lab r.succ)) (g r)

end Distinct839


==> anc/lean/Distinct839/Gram/Basic.lean <==
/-
Distinct839/Gram/Basic.lean — elementary facts used by the finite Gram theorem.

* The kernel: `K 0 = 1` and the crude bound `|K| ≤ 4/3`, both directly from the definition
  (`K(t) = sinc(t) + ∑ a_j (sinc(t - j) + sinc(t + j))/2`, `|sinc| ≤ 1`, `∑ |a_j| < 1/3`).
* Multiplicities and rewards: `1 ≤ mulOf l ≤ 2` and `rew a + rew b ≤ 2 ab β`.
* Trace and Frobenius norm of a complex matrix with real entries.
* The structure `GramData`, which collects the hypotheses on the labelled Gram matrix.
-/
import Distinct839.Spec
import Distinct839.Gram.PhiC

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Distinct839.Gram

/-! ### The kernel -/

lemma abs_sincN_le_one (t : ℝ) : |sincN t| ≤ 1 := Real.abs_sinc_le_one _

@[simp] lemma sincN_zero : sincN 0 = 1 := by simp [sincN]

/-- The normalised sinc vanishes at the nonzero integers. -/
lemma sincN_int {n : ℤ} (hn : n ≠ 0) : sincN n = 0 := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero Real.pi_ne_zero (Int.cast_ne_zero.2 hn)), mul_comm,
    Real.sin_int_mul_pi, zero_div]

/-- `K(0) = 1`. -/
theorem K_zero : K 0 = 1 := by
  unfold K
  have h1 : ∀ j : Fin 6, sincN (0 - (((j : ℕ) : ℝ) + 1)) = 0 := fun j => by
    have h := sincN_int (n := -((j : ℕ) : ℤ) - 1) (by omega)
    convert h using 2
    push_cast; ring
  have h2 : ∀ j : Fin 6, sincN (0 + (((j : ℕ) : ℝ) + 1)) = 0 := fun j => by
    have h := sincN_int (n := ((j : ℕ) : ℤ) + 1) (by omega)
    convert h using 2
    push_cast; ring
  simp only [h1, h2, add_zero, mul_zero, Finset.sum_const_zero, sincN_zero]

/-- `∑ |a_j| = 0.321589`. -/
lemma sum_abs_aC : ∑ j, |aC j| = 321589 / 1000000 := by
  have h : ∀ j, |aC j| = ((|aInt j| : ℤ) : ℝ) / 1000000 := fun j => by
    unfold aC
    rw [abs_div, Int.cast_abs, abs_of_pos (by norm_num : (0 : ℝ) < 1000000)]
  simp_rw [h]
  rw [← Finset.sum_div, ← Int.cast_sum]
  have h2 : ∑ j, |aInt j| = 321589 := by decide
  rw [h2]; norm_num

/-- Crude bound `|K| ≤ 4/3`, from `|sinc| ≤ 1` and `∑ |a_j| < 1/3`. (The sharp bound is
`|K| ≤ K(0) = 1`; it is not needed here.) -/
theorem abs_K_le (t : ℝ) : |K t| ≤ 4 / 3 := by
  unfold K
  have hterm : ∀ j : Fin 6,
      |aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))|
        ≤ |aC j| := fun j => by
    have h1 := abs_sincN_le_one (t - (((j : ℕ) : ℝ) + 1))
    have h2 := abs_sincN_le_one (t + (((j : ℕ) : ℝ) + 1))
    have h3 := abs_add_le (sincN (t - (((j : ℕ) : ℝ) + 1))) (sincN (t + (((j : ℕ) : ℝ) + 1)))
    rw [abs_mul, abs_div, abs_two]
    have h4 : (0 : ℝ) ≤ |aC j| := abs_nonneg _
    have h5 : |sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1))| ≤ 2 := by
      linarith
    nlinarith [mul_nonneg h4 (sub_nonneg.2 h5)]
  calc |sincN t + ∑ j : Fin 6,
          aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))|
      ≤ |sincN t| + |∑ j : Fin 6,
          aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))| :=
        abs_add_le _ _
    _ ≤ 1 + ∑ j : Fin 6, |aC j| :=
        add_le_add (abs_sincN_le_one t)
          ((Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => hterm j))
    _ ≤ 4 / 3 := by rw [sum_abs_aC]; norm_num

/-- If `k` is within `η` of a number `K₀` with `|K₀| ≤ 4/3`, then `k² ≥ K₀² - 3η`. -/
lemma sq_ge_of_close {k K₀ η : ℝ} (hK : |K₀| ≤ 4 / 3) (h : |k - K₀| ≤ η) :
    K₀ ^ 2 - 3 * η ≤ k ^ 2 := by
  obtain ⟨h1, h2⟩ := abs_le.1 h
  obtain ⟨h3, h4⟩ := abs_le.1 hK
  have e : k ^ 2 = K₀ ^ 2 + 2 * K₀ * (k - K₀) + (k - K₀) ^ 2 := by ring
  have p1 := mul_nonneg (sub_nonneg.2 h2) (by linarith : 0 ≤ 4 / 3 - K₀)
  have p2 := mul_nonneg (by linarith : 0 ≤ η + (k - K₀)) (by linarith : 0 ≤ 4 / 3 + K₀)
  nlinarith [sq_nonneg (k - K₀)]

/-! ### Multiplicities and rewards -/

lemma one_le_mulOf (l : Fin 2) : 1 ≤ mulOf l := by
  unfold mulOf; have : (0 : ℝ) ≤ ((l : ℕ) : ℝ) := Nat.cast_nonneg _; linarith

lemma mulOf_le_two (l : Fin 2) : mulOf l ≤ 2 := by
  unfold mulOf
  have : ((l : ℕ) : ℝ) ≤ 1 := by exact_mod_cast Nat.le_of_lt_succ l.2
  linarith

lemma mulOf_pos (l : Fin 2) : 0 < mulOf l := lt_of_lt_of_le one_pos (one_le_mulOf l)

/-- The reward margins: `rew a + rew b ≤ 2 ab β` for all labels `a, b`
(`2β ≥ 2x`, `4β ≥ x + y`, `8β ≥ 2y`). -/
lemma rew_add_rew_le (la lb : Fin 2) :
    rew la + rew lb ≤ 2 * (mulOf la * mulOf lb) * betaC := by
  fin_cases la <;> fin_cases lb <;> norm_num [rew, mulOf, rewX, rewY, betaC]

/-! ### Matrices with real entries -/

section RealEntries

variable {τ : Type*} [Fintype τ]

/-- `‖A‖_F² = ∑ |A_ab|²`. -/
lemma frobSq_eq_sum_norm_sq_entries {𝕜 : Type*} [RCLike 𝕜] (A : Matrix τ τ 𝕜) :
    frobSq A = ∑ a, ∑ b, ‖A a b‖ ^ 2 := by
  unfold frobSq
  simp only [trace, diag_apply, mul_apply, conjTranspose_apply, map_sum, RCLike.star_def]
  rw [Finset.sum_comm]
  refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
  rw [RCLike.conj_mul, ← RCLike.ofReal_pow, RCLike.ofReal_re]

/-- Frobenius norm of a complex matrix with real entries. -/
lemma frobSq_of_real {A : Matrix τ τ ℂ} {B : τ → τ → ℝ} (h : ∀ a b, A a b = (B a b : ℂ)) :
    frobSq A = ∑ a, ∑ b, B a b ^ 2 := by
  rw [frobSq_eq_sum_norm_sq_entries]
  refine sum_congr rfl fun a _ => sum_congr rfl fun b _ => ?_
  rw [h, Complex.norm_real, Real.norm_eq_abs, sq_abs]

/-- Trace of a complex matrix with real entries. -/
lemma rtrace_of_real {A : Matrix τ τ ℂ} {B : τ → τ → ℝ} (h : ∀ a b, A a b = (B a b : ℂ)) :
    rtrace A = ∑ a, B a a := by
  unfold rtrace Matrix.trace
  simp only [diag_apply, h, map_sum, RCLike.re_to_complex, Complex.ofReal_re]

end RealEntries

/-! ### The data of the Gram theorem -/

/-- The hypotheses on a labelled Gram matrix: positions `y`, labels `lab`, a symmetric real
matrix `κ` within `η ≤ 1/100` of the kernel values `K(y_i - y_j)`, and the weighted matrix
`G = D^{1/2} κ D^{1/2}` with `D = diag(mulOf (lab i))`. -/
structure GramData {ι : Type*} (y : ι → ℝ) (lab : ι → Fin 2) (κ : ι → ι → ℝ) (η : ℝ)
    (G : Matrix ι ι ℂ) : Prop where
  /-- the error is nonnegative -/
  eta_nonneg : 0 ≤ η
  /-- the error is at most `η₀ = 1/100` -/
  eta_le : η ≤ 1 / 100
  /-- `κ` is symmetric -/
  symm : ∀ i j, κ i j = κ j i
  /-- `κ` is close to the kernel matrix -/
  close : ∀ i j, |κ i j - K (y i - y j)| ≤ η
  /-- the entries of `G` -/
  entry : ∀ i j, G i j = ((Real.sqrt (mulOf (lab i) * mulOf (lab j)) * κ i j : ℝ) : ℂ)

namespace GramData

variable {ι : Type*} {y : ι → ℝ} {lab : ι → Fin 2} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

/-- The real matrix of entries of `G`. -/
def B (lab : ι → Fin 2) (κ : ι → ι → ℝ) (i j : ι) : ℝ :=
  Real.sqrt (mulOf (lab i) * mulOf (lab j)) * κ i j

lemma B_diag (lab : ι → Fin 2) (κ : ι → ι → ℝ) (i : ι) : B lab κ i i = mulOf (lab i) * κ i i := by
  unfold B; rw [Real.sqrt_mul_self (mulOf_pos _).le]

lemma B_sq (lab : ι → Fin 2) (κ : ι → ι → ℝ) (i j : ι) :
    B lab κ i j ^ 2 = mulOf (lab i) * mulOf (lab j) * κ i j ^ 2 := by
  unfold B
  rw [mul_pow, Real.sq_sqrt (mul_nonneg (mulOf_pos _).le (mulOf_pos _).le)]

lemma B_symm (D : GramData y lab κ η G) (i j : ι) : B lab κ i j = B lab κ j i := by
  unfold B; rw [D.symm i j, mul_comm (mulOf (lab i))]

/-- Diagonal entries of `κ` are within `η` of `1`. -/
lemma diag_bounds (D : GramData y lab κ η G) (i : ι) : 1 - η ≤ κ i i ∧ κ i i ≤ 1 + η := by
  have h := D.close i i
  rw [sub_self, K_zero] at h
  obtain ⟨h1, h2⟩ := abs_le.1 h
  constructor <;> linarith

/-- `m_i² κ_ii² ≥ m_i² - 8η`. -/
lemma diag_sq_ge (D : GramData y lab κ η G) (i : ι) :
    mulOf (lab i) ^ 2 - 8 * η ≤ mulOf (lab i) ^ 2 * κ i i ^ 2 := by
  obtain ⟨h1, -⟩ := D.diag_bounds i
  have hη0 := D.eta_nonneg
  have hη1 := D.eta_le
  have hκ : 1 - 2 * η ≤ κ i i ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.2 h1) (by linarith : 0 ≤ κ i i + (1 - η)), sq_nonneg η]
  have hm1 := one_le_mulOf (lab i)
  have hm2 := mulOf_le_two (lab i)
  have hm4 : mulOf (lab i) ^ 2 ≤ 4 := by nlinarith
  have hA := mul_le_mul_of_nonneg_left hκ (sq_nonneg (mulOf (lab i)))
  have hB := mul_le_mul_of_nonneg_right hm4 (by linarith : 0 ≤ 2 * η)
  nlinarith

/-- Off-diagonal entries: `κ_ij² ≥ K(y_i - y_j)² - 3η`. -/
lemma offdiag_sq_ge (D : GramData y lab κ η G) (i j : ι) :
    K (y i - y j) ^ 2 - 3 * η ≤ κ i j ^ 2 :=
  sq_ge_of_close (abs_K_le _) (D.close i j)

end GramData

end Distinct839.Gram


==> anc/lean/Distinct839/Gram/Main.lean <==
/-
Distinct839/Gram/Main.lean — the finite Gram theorem (`GramEnergyStatement`).

For positions `y`, labels with multiplicities `m_i ∈ {1, 2}`, a symmetric real matrix `κ` within
`η` of the kernel matrix `K(y_i - y_j)` which is bounded by `c/2` on `sep`-separated subsets,
and the positive semidefinite matrix `G = D^{1/2} κ D^{1/2}`:

    tr φ_c(G) ≥ ∑_i (m_i² + rew_i) - spanB · R - (6 rewY + omegaB) - C η |ι|,

with `C = 152` and for `η ≤ η₀ = 1/100`.

Proof: take a maximal matching of pairs at distance less than `sep` (`Matching.lean`); the
unmatched set is `sep`-separated. Pinch `G` onto the pairs and the unmatched set
(`Pinching.lean`). Each pair block gives its diagonal squares and both rewards
(`PairBlock.lean`); the unmatched block is not clipped and is handled by the transfer statement
(`Remainder.lean`).
-/
import Distinct839.Gram.Matching
import Distinct839.Gram.PairBlock
import Distinct839.Gram.Remainder

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Distinct839.Gram

/-- **The finite Gram theorem**, with explicit constants: for `η ≤ 1/100`,
`∑ (m_i² + rew_i) - spanB · R - (6 rewY + omegaB) - 152 η |ι| ≤ tr φ_c(G)`. -/
theorem gramEnergy_explicit (hβ : BetaBound) (htr : TransferStatement)
    {ι : Type} [Fintype ι] [DecidableEq ι] {y : ι → ℝ} {lab : ι → Fin 2} {κ : ι → ι → ℝ}
    {η R : ℝ} {G : Matrix ι ι ℂ} (hG : G.PosSemidef) (D : GramData y lab κ η G)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ clipC / 2 * ∑ i ∈ S, x i ^ 2)
    (hR : 0 ≤ R) (hspan : ∀ i j, y i - y j ≤ R) :
    ∑ i, (mulOf (lab i) ^ 2 + rew (lab i)) - spanB * R - (6 * rewY + omegaB)
        - 152 * η * Fintype.card ι
      ≤ ∑ k, phiC clipC (hG.1.eigenvalues k) := by
  have hη0 := D.eta_nonneg
  -- a maximal matching of close pairs; its fixed points are separated
  obtain ⟨σ, hσ, hσsep⟩ := exists_maximal_matching y sep
  -- pinching onto the pairs and the set of fixed points
  have hpinch := pinching_phiC (matchLabel σ) hG (c := clipC) (by norm_num [clipC])
  refine le_trans ?_ hpinch
  -- the estimate for each block
  have hblock : ∀ k : Option (Sym2 ι),
      ∑ a : {l // matchLabel σ l = k}, (mulOf (lab a) ^ 2 + rew (lab a) - 152 * η)
          - (if k = none then spanB * R + (6 * rewY + omegaB) else 0)
        ≤ ∑ t, phiC clipC ((blockOf_posSemidef (matchLabel σ) hG k).1.eigenvalues t) := by
    intro k
    rcases k with _ | z
    · -- the remainder block
      rw [if_pos rfl]
      exact remainder_block_ge htr D hG (matchLabel σ) none
        (fun i j hi hj hij =>
          hσsep i j (matchLabel_eq_none.1 hi) (matchLabel_eq_none.1 hj) hij)
        hform hR hspan
    · -- a pair block (or an empty block)
      rw [if_neg (Option.some_ne_none z), sub_zero]
      by_cases hne : Nonempty {l // matchLabel σ l = some z}
      · obtain ⟨⟨i, hi⟩⟩ := hne
        obtain ⟨hi1, hi2⟩ := matchLabel_eq_some.1 hi
        subst hi2
        have h := pair_block_ge hβ D hG (matchLabel σ) (some s(i, σ i))
          (i := i) (j := σ i) (fun h => hi1 h.symm) (hσ.close i hi1) hi
          (matchLabel_partner hσ.invol hi1) (fun l hl => eq_or_eq_of_matchLabel hl)
        refine le_trans (Finset.sum_le_sum fun a _ => ?_) h
        linarith
      · have : IsEmpty {l // matchLabel σ l = some z} := not_nonempty_iff.1 hne
        rw [Finset.univ_eq_empty]
        simp
  -- add up the blocks
  have hsum : ∑ i, (mulOf (lab i) ^ 2 + rew (lab i)) - spanB * R - (6 * rewY + omegaB)
        - 152 * η * Fintype.card ι
      = ∑ k : Option (Sym2 ι),
          (∑ a : {l // matchLabel σ l = k}, (mulOf (lab a) ^ 2 + rew (lab a) - 152 * η)
            - (if k = none then spanB * R + (6 * rewY + omegaB) else 0)) := by
    rw [Finset.sum_sub_distrib,
      Fintype.sum_fiberwise (matchLabel σ) fun i => mulOf (lab i) ^ 2 + rew (lab i) - 152 * η,
      Finset.sum_ite_eq' Finset.univ none, if_pos (Finset.mem_univ _), Finset.sum_sub_distrib,
      Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
    ring
  rw [hsum]
  exact Finset.sum_le_sum fun k _ => hblock k

end Distinct839.Gram

namespace Distinct839

open Gram

/-- **The finite Gram theorem** (`GramEnergyStatement` of `Spec.lean`), from the lower bound
`BetaBound` for the kernel near the origin and the transfer statement. The constants are
`C = 152` and `η₀ = 1/100`. -/
theorem gramEnergy (hβ : BetaBound) (htr : TransferStatement) : GramEnergyStatement := by
  refine ⟨152, 1 / 100, by norm_num, by norm_num, ?_⟩
  intro ι _ _ y lab κ η R G hG _ hη0 hη1 hsymm hclose hform hR hspan hentry
  exact gramEnergy_explicit hβ htr hG ⟨hη0, hη1, hsymm, hclose, hentry⟩ hform hR hspan

end Distinct839


==> anc/lean/Distinct839/Gram/Matching.lean <==
/-
Distinct839/Gram/Matching.lean — a maximal matching of close pairs.

Given positions `y : ι → ℝ` on a finite index set and a threshold `d`, a *close matching* is an
involution `σ` of `ι` such that every point moved by `σ` is at distance less than `d` from its
partner. A close matching with the largest number of moved points has a `d`-separated set of
fixed points: two fixed points at distance less than `d` could be matched to each other.
The pairs `{i, σ i}` are the removed pairs of the Gram theorem, the fixed points form the
separated remainder.
-/
import Mathlib

open Finset

namespace Distinct839.Gram

variable {ι : Type*}

/-- `σ` is a close matching for the positions `y` and the threshold `d`: an involution whose
moved points are at distance less than `d` from their partners. -/
structure IsCloseMatching (y : ι → ℝ) (d : ℝ) (σ : ι → ι) : Prop where
  /-- `σ` is an involution -/
  invol : ∀ i, σ (σ i) = i
  /-- partners are close -/
  close : ∀ i, σ i ≠ i → |y i - y (σ i)| < d

lemma IsCloseMatching.id (y : ι → ℝ) (d : ℝ) : IsCloseMatching y d (fun i => i) :=
  ⟨fun _ => rfl, fun _ h => absurd rfl h⟩

/-- Matching two fixed points of a close matching that are close to each other gives a close
matching. -/
lemma IsCloseMatching.addPair [DecidableEq ι] {y : ι → ℝ} {d : ℝ} {σ : ι → ι}
    (hσ : IsCloseMatching y d σ) {i j : ι} (hi : σ i = i) (hj : σ j = j) (hij : i ≠ j)
    (hd : |y i - y j| < d) :
    IsCloseMatching y d (fun x => if x = i then j else if x = j then i else σ x) := by
  refine ⟨fun x => ?_, fun x hx => ?_⟩
  · by_cases hxi : x = i
    · subst hxi
      simp [hij.symm]
    · by_cases hxj : x = j
      · subst hxj
        simp [hxi]
      · have h1 : σ x ≠ i := fun h => hxi (by rw [← hσ.invol x, h, hi])
        have h2 : σ x ≠ j := fun h => hxj (by rw [← hσ.invol x, h, hj])
        simp [hxi, hxj, h1, h2, hσ.invol x]
  · by_cases hxi : x = i
    · subst hxi
      simpa using hd
    · by_cases hxj : x = j
      · subst hxj
        simp only [if_neg hxi, if_true]
        rw [abs_sub_comm]; exact hd
      · simp only [if_neg hxi, if_neg hxj] at hx ⊢
        exact hσ.close x hx

/-- **Maximal matching.** There is a close matching whose fixed points are pairwise at
distance at least `d`. -/
theorem exists_maximal_matching [Fintype ι] [DecidableEq ι] (y : ι → ℝ) (d : ℝ) :
    ∃ σ : ι → ι, IsCloseMatching y d σ ∧
      ∀ i j, σ i = i → σ j = j → i ≠ j → d ≤ |y i - y j| := by
  classical
  -- a close matching with the largest number of moved points
  obtain ⟨σ, hσmem, hσmax⟩ := Finset.exists_max_image
    (Finset.univ.filter fun σ : ι → ι => IsCloseMatching y d σ)
    (fun σ => (Finset.univ.filter fun i => σ i ≠ i).card)
    ⟨fun i => i, by simp [IsCloseMatching.id]⟩
  have hσ : IsCloseMatching y d σ := by simpa using hσmem
  refine ⟨σ, hσ, fun i j hi hj hij => ?_⟩
  by_contra hlt
  rw [not_le] at hlt
  set τ : ι → ι := fun x => if x = i then j else if x = j then i else σ x with hτ
  have hτm : IsCloseMatching y d τ := hσ.addPair hi hj hij hlt
  have hlt' : (Finset.univ.filter fun x => σ x ≠ x).card
      < (Finset.univ.filter fun x => τ x ≠ x).card := by
    apply Finset.card_lt_card
    rw [Finset.ssubset_iff_of_subset]
    · refine ⟨i, ?_, ?_⟩
      · simp [hτ, hij.symm]
      · simp [hi]
    · intro x hx
      simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢
      have hxi : x ≠ i := fun h => hx (h ▸ hi)
      have hxj : x ≠ j := fun h => hx (h ▸ hj)
      simpa [hτ, hxi, hxj] using hx
  exact absurd (hσmax τ (by simpa using hτm)) (not_le.2 hlt')

/-! ### The block labels of a matching -/

/-- The block label of a point: `none` for a fixed point of `σ`, and the unordered pair
`{i, σ i}` for a moved point. The fibres of this map are the remainder set and the pairs. -/
def matchLabel [DecidableEq ι] (σ : ι → ι) (i : ι) : Option (Sym2 ι) :=
  if σ i = i then none else some s(i, σ i)

lemma matchLabel_eq_none [DecidableEq ι] {σ : ι → ι} {i : ι} :
    matchLabel σ i = none ↔ σ i = i := by
  unfold matchLabel
  split_ifs with h <;> simp [h]

lemma matchLabel_eq_some [DecidableEq ι] {σ : ι → ι} {i : ι} {z : Sym2 ι} :
    matchLabel σ i = some z ↔ σ i ≠ i ∧ s(i, σ i) = z := by
  unfold matchLabel
  split_ifs with h <;> simp [h]

/-- The partner of a moved point has the same label. -/
lemma matchLabel_partner [DecidableEq ι] {σ : ι → ι} (hσ : ∀ i, σ (σ i) = i) {i : ι}
    (hi : σ i ≠ i) : matchLabel σ (σ i) = some s(i, σ i) := by
  rw [matchLabel_eq_some, hσ i]
  exact ⟨fun h => hi h.symm, Sym2.eq_swap⟩

/-- The fibre of the label of a moved point `i` is `{i, σ i}`. -/
lemma eq_or_eq_of_matchLabel [DecidableEq ι] {σ : ι → ι} {i l : ι}
    (h : matchLabel σ l = some s(i, σ i)) : l = i ∨ l = σ i := by
  rw [matchLabel_eq_some] at h
  rcases Sym2.eq_iff.1 h.2 with h1 | h1
  · exact Or.inl h1.1
  · exact Or.inr h1.1

end Distinct839.Gram


==> anc/lean/Distinct839/Gram/PairBlock.lean <==
/-
Distinct839/Gram/PairBlock.lean — the two-by-two blocks of the Gram theorem.

A removed pair `{i, j}` at distance less than `sep = 17/20` has the block

    [[a κ_ii, √(ab) κ_ij], [√(ab) κ_ij, b κ_jj]],     a = m_i, b = m_j ∈ {1, 2}.

`BetaBound` gives `κ_ij² ≥ β - 3η`. The comparison matrix with off-diagonal square
`w = ab(β - 3η)` has both eigenvalues below `c = 67/20`, so by the two-point estimate
`phiC_pair_ge` the clipped trace of the block is at least `a²κ_ii² + b²κ_jj² + 2w`, which is at
least `a² + b² + rew_i + rew_j - 40η` because `rew_i + rew_j ≤ 2abβ`.
-/
import Distinct839.Gram.Basic
import Distinct839.Gram.Pinching

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Distinct839.Gram

/-- **Two-by-two block estimate, abstract form.** A Hermitian matrix on a two-element index
type `{a₁, a₂}` with real entries `B`. If `w ≤ B a₁ a₂ ²` and the comparison matrix with
off-diagonal square `w` has its eigenvalues below `c`, then the clipped trace is at least
`B a₁ a₁ ² + B a₂ a₂ ² + 2w`. -/
theorem pairBlock_ge {τ : Type*} [Fintype τ] [DecidableEq τ] {A : Matrix τ τ ℂ}
    (hA : A.IsHermitian) {B : τ → τ → ℝ} (hAB : ∀ a b, A a b = (B a b : ℂ))
    (hsymm : ∀ a b, B a b = B b a) {a₁ a₂ : τ} (hne : a₁ ≠ a₂)
    (huniv : (Finset.univ : Finset τ) = {a₁, a₂}) {c w : ℝ} (hw : 0 ≤ w)
    (hwq : w ≤ B a₁ a₂ ^ 2) (hp : B a₁ a₁ ≤ c) (hr : B a₂ a₂ ≤ c)
    (hdet : w ≤ (c - B a₁ a₁) * (c - B a₂ a₂)) :
    B a₁ a₁ ^ 2 + B a₂ a₂ ^ 2 + 2 * w ≤ ∑ j, phiC c (hA.eigenvalues j) := by
  have hs2 : ∀ F : τ → ℝ, ∑ j, F j = F a₁ + F a₂ := fun F => by
    rw [huniv, Finset.sum_pair hne]
  have hsum : hA.eigenvalues a₁ + hA.eigenvalues a₂ = B a₁ a₁ + B a₂ a₂ := by
    rw [← hs2 fun j => hA.eigenvalues j, ← rtrace_eq_sum_eigenvalues hA, rtrace_of_real hAB,
      hs2]
  have hsq : hA.eigenvalues a₁ ^ 2 + hA.eigenvalues a₂ ^ 2
      = B a₁ a₁ ^ 2 + B a₂ a₂ ^ 2 + 2 * B a₁ a₂ ^ 2 := by
    rw [← hs2 fun j => hA.eigenvalues j ^ 2, ← frobSq_hermitian_eq_sum_sq_eigenvalues hA,
      frobSq_of_real hAB, hs2, hs2, hs2, hsymm a₂ a₁]
    ring
  rw [hs2]
  exact phiC_pair_ge hsum ⟨B a₁ a₂, hwq, hsq⟩ hw hp hr hdet

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {β : Type*} [Fintype β] [DecidableEq β]
  {y : ι → ℝ} {lab : ι → Fin 2} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

/-- **Pair block.** If the block `k` of the partition `f` consists of two points `i ≠ j` at
distance less than `sep`, the clipped trace of the block of `G` is at least
`m_i² + m_j² + rew_i + rew_j - 40η`. -/
theorem pair_block_ge (hβ : BetaBound) (D : GramData y lab κ η G) (hG : G.PosSemidef)
    (f : ι → β) (k : β) {i j : ι} (hij : i ≠ j) (hclose : |y i - y j| < sep)
    (hfi : f i = k) (hfj : f j = k) (hfib : ∀ l, f l = k → l = i ∨ l = j) :
    ∑ a : {l // f l = k}, (mulOf (lab a) ^ 2 + rew (lab a) - 20 * η)
      ≤ ∑ t, phiC clipC ((blockOf_posSemidef f hG k).1.eigenvalues t) := by
  set a₁ : {l // f l = k} := ⟨i, hfi⟩ with ha₁
  set a₂ : {l // f l = k} := ⟨j, hfj⟩ with ha₂
  have hne : a₁ ≠ a₂ := fun h => hij (congrArg Subtype.val h)
  have huniv : (Finset.univ : Finset {l // f l = k}) = {a₁, a₂} := by
    ext a
    simp only [Finset.mem_univ, Finset.mem_insert, Finset.mem_singleton, true_iff]
    rcases hfib a.1 a.2 with h | h
    · exact Or.inl (Subtype.ext h)
    · exact Or.inr (Subtype.ext h)
  have hη0 := D.eta_nonneg
  have hη1 := D.eta_le
  -- the entries of the block
  have hAB : ∀ a b : {l // f l = k},
      blockOf f G k a b = ((GramData.B lab κ a b : ℝ) : ℂ) := fun a b => D.entry a b
  have hsymm : ∀ a b : {l // f l = k}, GramData.B lab κ a b = GramData.B lab κ b a :=
    fun a b => D.B_symm a b
  -- multiplicities
  have hmi1 := one_le_mulOf (lab i)
  have hmi2 := mulOf_le_two (lab i)
  have hmj1 := one_le_mulOf (lab j)
  have hmj2 := mulOf_le_two (lab j)
  have hmm0 : 0 ≤ mulOf (lab i) * mulOf (lab j) := by positivity
  have hmm4 : mulOf (lab i) * mulOf (lab j) ≤ 4 := by nlinarith
  -- the off-diagonal entry
  have hβij : betaC - 3 * η ≤ κ i j ^ 2 := by
    have h1 := hβ (y i - y j) hclose.le
    have h2 := D.offdiag_sq_ge i j
    linarith
  have hβnum : betaC = 8824337 / 134217728 := rfl
  have hβη : 0 ≤ betaC - 3 * η := by rw [hβnum]; linarith
  -- the diagonal entries
  obtain ⟨hi1, hi2⟩ := D.diag_bounds i
  obtain ⟨hj1, hj2⟩ := D.diag_bounds j
  have hB11 : GramData.B lab κ a₁ a₁ = mulOf (lab i) * κ i i := GramData.B_diag lab κ i
  have hB22 : GramData.B lab κ a₂ a₂ = mulOf (lab j) * κ j j := GramData.B_diag lab κ j
  have hB12 : GramData.B lab κ a₁ a₂ ^ 2 = mulOf (lab i) * mulOf (lab j) * κ i j ^ 2 :=
    GramData.B_sq lab κ i j
  have hp : GramData.B lab κ a₁ a₁ ≤ 101 / 50 := by
    rw [hB11]
    have := mul_le_mul_of_nonneg_right hmi2 (by linarith : 0 ≤ κ i i)
    linarith
  have hr : GramData.B lab κ a₂ a₂ ≤ 101 / 50 := by
    rw [hB22]
    have := mul_le_mul_of_nonneg_right hmj2 (by linarith : 0 ≤ κ j j)
    linarith
  have hc : clipC = 67 / 20 := rfl
  set w : ℝ := mulOf (lab i) * mulOf (lab j) * (betaC - 3 * η) with hw
  have hw0 : 0 ≤ w := mul_nonneg hmm0 hβη
  have hw4 : w ≤ 3 / 10 := by
    have h1 : w ≤ 4 * (betaC - 3 * η) := mul_le_mul_of_nonneg_right hmm4 hβη
    rw [hβnum] at h1; linarith
  have hwq : w ≤ GramData.B lab κ a₁ a₂ ^ 2 := by
    rw [hB12]
    exact mul_le_mul_of_nonneg_left hβij hmm0
  have hdet : w ≤ (clipC - GramData.B lab κ a₁ a₁) * (clipC - GramData.B lab κ a₂ a₂) := by
    rw [hc]
    have h1 : (133 : ℝ) / 100 ≤ 67 / 20 - GramData.B lab κ a₁ a₁ := by linarith
    have h2 : (133 : ℝ) / 100 ≤ 67 / 20 - GramData.B lab κ a₂ a₂ := by linarith
    have h3 := mul_le_mul h1 h2 (by norm_num) (by linarith)
    linarith
  have hmain := pairBlock_ge (blockOf_posSemidef f hG k).1 hAB hsymm hne huniv hw0 hwq
    (by rw [hc]; linarith) (by rw [hc]; linarith) hdet
  refine le_trans ?_ hmain
  -- the arithmetic
  rw [huniv, Finset.sum_pair hne]
  have hd1 := D.diag_sq_ge i
  have hd2 := D.diag_sq_ge j
  have e1 : GramData.B lab κ a₁ a₁ ^ 2 = mulOf (lab i) ^ 2 * κ i i ^ 2 := by
    rw [hB11]; ring
  have e2 : GramData.B lab κ a₂ a₂ ^ 2 = mulOf (lab j) ^ 2 * κ j j ^ 2 := by
    rw [hB22]; ring
  have hrew := rew_add_rew_le (lab i) (lab j)
  have h6 : mulOf (lab i) * mulOf (lab j) * (3 * η) ≤ 4 * (3 * η) :=
    mul_le_mul_of_nonneg_right hmm4 (by linarith)
  have hwexp : w = mulOf (lab i) * mulOf (lab j) * betaC
      - mulOf (lab i) * mulOf (lab j) * (3 * η) := by rw [hw]; ring
  rw [e1, e2]
  show mulOf (lab i) ^ 2 + rew (lab i) - 20 * η + (mulOf (lab j) ^ 2 + rew (lab j) - 20 * η)
    ≤ mulOf (lab i) ^ 2 * κ i i ^ 2 + mulOf (lab j) ^ 2 * κ j j ^ 2 + 2 * w
  linarith

end Distinct839.Gram


==> anc/lean/Distinct839/Gram/PhiC.lean <==
/-
Distinct839/Gram/PhiC.lean — scalar facts about the clipped square `φ_c(t) = t² - (t - c)₊²`.

`φ_c` is the convex function of the threshold inequality: `φ_c(t) = t²` for `t ≤ c` and
`φ_c(t) = 2ct - c²` for `t ≥ c`. It differs from the upstream function `g_c` (`gc`, in
`Zeta23/ZeroSide/RankTraceMult.lean`) by the linear term `c t`. This file contains the relation
to `gc`, the tangent-line bound, and the two-point estimate used for the two-by-two blocks of
the Gram theorem.
-/
import Distinct839.Defs
import Zeta23.ZeroSide.RankTraceMult

open Zeta23.ZeroSide.RankTraceMult

namespace Distinct839.Gram

/-- `φ_c(t) = g_c(t) + c t`, where `g_c` is the upstream function `gc`. -/
lemma phiC_eq_gc_add (c t : ℝ) : phiC c t = gc c t + c * t := by
  unfold phiC gc; ring

/-- Below the clipping level `φ_c` is the square. -/
lemma phiC_of_le {c t : ℝ} (h : t ≤ c) : phiC c t = t ^ 2 := by
  unfold phiC; rw [max_eq_right (by linarith)]; ring

/-- Above the clipping level `φ_c` is affine. -/
lemma phiC_of_ge {c t : ℝ} (h : c ≤ t) : phiC c t = 2 * c * t - c ^ 2 := by
  unfold phiC; rw [max_eq_left (by linarith)]; ring

/-- `φ_c(0) = 0` for `c ≥ 0`. -/
lemma phiC_zero {c : ℝ} (hc : 0 ≤ c) : phiC c 0 = 0 := by
  rw [phiC_of_le hc]; ring

/-- Tangent-line bound (convexity of `φ_c`): for `t₀ ≤ c` the tangent of `t ↦ t²` at `t₀` lies
below `φ_c`. -/
lemma tangent_le_phiC {c t₀ t : ℝ} (h₀ : t₀ ≤ c) :
    t₀ ^ 2 + 2 * t₀ * (t - t₀) ≤ phiC c t := by
  rcases le_or_gt t c with h | h
  · rw [phiC_of_le h]; nlinarith [sq_nonneg (t - t₀)]
  · rw [phiC_of_ge h.le]; nlinarith [mul_nonneg (sub_nonneg.2 h₀) (sub_nonneg.2 h.le), sq_nonneg (c - t₀)]

/-- Sums of `φ_c` and of `g_c` over a finite family differ by `c` times the sum of the points. -/
lemma sum_phiC_eq {ι : Type*} (s : Finset ι) (c : ℝ) (μ : ι → ℝ) :
    ∑ i ∈ s, phiC c (μ i) = ∑ i ∈ s, gc c (μ i) + c * ∑ i ∈ s, μ i := by
  rw [Finset.mul_sum, ← Finset.sum_add_distrib]
  exact Finset.sum_congr rfl fun i _ => phiC_eq_gc_add c _

/-- **Two-point estimate.** Let `l₁, l₂` have the sum and the sum of squares of the eigenvalues
of the symmetric matrix `[[p, q], [q, r]]`. If `w ≤ q²` and the comparison matrix
`[[p, √w], [√w, r]]` has both eigenvalues at most `c` (that is `p, r ≤ c` and
`w ≤ (c - p)(c - r)`), then `φ_c(l₁) + φ_c(l₂) ≥ p² + r² + 2w`.

Proof: with `d₀ = √((p - r)² + 4w)` and `t± = (p + r ± d₀)/2` (the eigenvalues of the comparison
matrix), one of `l₁, l₂` is at least `t₊ ≤ c`; add the tangent-line bounds at `t₊` and `t₋`. -/
theorem phiC_pair_ge {c p r w l₁ l₂ : ℝ} (hsum : l₁ + l₂ = p + r)
    (hsq : ∃ q : ℝ, w ≤ q ^ 2 ∧ l₁ ^ 2 + l₂ ^ 2 = p ^ 2 + r ^ 2 + 2 * q ^ 2)
    (hw : 0 ≤ w) (hp : p ≤ c) (hr : r ≤ c) (hdet : w ≤ (c - p) * (c - r)) :
    p ^ 2 + r ^ 2 + 2 * w ≤ phiC c l₁ + phiC c l₂ := by
  obtain ⟨q, hwq, hsq⟩ := hsq
  have hD : 0 ≤ (p - r) ^ 2 + 4 * w := by positivity
  set d₀ := Real.sqrt ((p - r) ^ 2 + 4 * w) with hd₀
  have hd₀nn : 0 ≤ d₀ := Real.sqrt_nonneg _
  have hd₀sq : d₀ ^ 2 = (p - r) ^ 2 + 4 * w := Real.sq_sqrt hD
  -- the top eigenvalue of the comparison matrix is at most `c`
  have htop : (p + r + d₀) / 2 ≤ c := by
    have h1 : d₀ ≤ 2 * c - p - r := by
      apply Real.sqrt_le_iff.2
      refine ⟨by linarith, ?_⟩
      nlinarith
    linarith
  have hbot : (p + r - d₀) / 2 ≤ c := by linarith
  -- the difference of `l₁, l₂` is at least `d₀` in absolute value
  have hdiff : d₀ ^ 2 ≤ (l₁ - l₂) ^ 2 := by
    have : (l₁ - l₂) ^ 2 = 2 * (l₁ ^ 2 + l₂ ^ 2) - (l₁ + l₂) ^ 2 := by ring
    rw [this, hsq, hsum, hd₀sq]; nlinarith
  have habs : d₀ ≤ |l₁ - l₂| := by
    have := sq_le_sq.1 hdiff
    rwa [abs_of_nonneg hd₀nn] at this
  have hl₂ : l₂ = p + r - l₁ := by linarith
  have hw' : w = (d₀ ^ 2 - (p - r) ^ 2) / 4 := by linarith
  clear_value d₀
  subst hl₂ hw'
  rcases le_abs.1 habs with h | h
  · -- `l₁ - l₂ ≥ d₀`: tangent at the top point for `l₁`, at the bottom point for `l₂`
    have t1 := tangent_le_phiC (t := l₁) htop
    have t2 := tangent_le_phiC (t := p + r - l₁) hbot
    have := mul_nonneg hd₀nn (sub_nonneg.2 h)
    nlinarith
  · -- `l₂ - l₁ ≥ d₀`: the same with the roles exchanged
    have t1 := tangent_le_phiC (t := p + r - l₁) htop
    have t2 := tangent_le_phiC (t := l₁) hbot
    have := mul_nonneg hd₀nn (sub_nonneg.2 h)
    nlinarith

end Distinct839.Gram


==> anc/lean/Distinct839/Gram/Pinching.lean <==
/-
Distinct839/Gram/Pinching.lean — trace pinching for the convex functions `g_c` and `φ_c`.

Let `G` be a positive semidefinite matrix on the index set `ι` and let `f : ι → β` split `ι`
into the blocks `{i | f i = k}`. Write `G_k` for the principal submatrix of `G` on block `k`.
Then

    ∑_k ∑ φ_c(eigenvalues of G_k) ≤ ∑ φ_c(eigenvalues of G),

and the same for `g_c`. Proof: let `V` have as columns the eigenvectors of the blocks, extended
by zero. Then `V Vᴴ = 1`, the matrix `Vᴴ G V` has the same characteristic polynomial as `G`, and
its diagonal consists of the eigenvalues of the blocks. The upstream Schur–Jensen inequality
`sum_gc_diag_le_sum_gc_eigenvalues` (diagonal against spectrum, for `g_c`) applied to `Vᴴ G V`
gives the claim for `g_c`; the traces agree, which gives it for `φ_c(t) = g_c(t) + c t`.
-/
import Distinct839.Gram.PhiC

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg Polynomial
open scoped ComplexOrder BigOperators
open Zeta23.ZeroSide.RankTraceMult

namespace Distinct839.Gram

variable {𝕜 : Type*} [RCLike 𝕜] {ι : Type*} [Fintype ι] [DecidableEq ι]
  {σ : Type*} [Fintype σ] [DecidableEq σ]

/-! ### Eigenvalue sums depend only on the characteristic polynomial -/

/-- A sum over the eigenvalues of a Hermitian matrix, written through the roots of the
characteristic polynomial. -/
lemma sum_eigenvalues_eq_roots {A : Matrix ι ι 𝕜} (hA : A.IsHermitian) (g : ℝ → ℝ) :
    ∑ i, g (hA.eigenvalues i)
      = ((A.charpoly.roots).map fun z : 𝕜 => g (RCLike.re z)).sum := by
  rw [hA.roots_charpoly_eq_eigenvalues, Multiset.map_map]
  show (Finset.univ.val.map fun i => g (hA.eigenvalues i)).sum = _
  refine congrArg Multiset.sum (Multiset.map_congr rfl fun i _ => ?_)
  simp only [Function.comp_apply, RCLike.ofReal_re]

/-- Hermitian matrices (possibly on different index types) with the same characteristic
polynomial have the same eigenvalue sums. -/
theorem sum_eigenvalues_eq_of_charpoly_eq {A : Matrix ι ι 𝕜} {B : Matrix σ σ 𝕜}
    (hA : A.IsHermitian) (hB : B.IsHermitian) (h : A.charpoly = B.charpoly) (g : ℝ → ℝ) :
    ∑ i, g (hA.eigenvalues i) = ∑ j, g (hB.eigenvalues j) := by
  rw [sum_eigenvalues_eq_roots hA, sum_eigenvalues_eq_roots hB, h]

/-- Conjugation by a matrix `V` with `V Vᴴ = 1` between index types of the same cardinality
does not change the characteristic polynomial. -/
lemma charpoly_conj_eq (G : Matrix ι ι 𝕜) (V : Matrix ι σ 𝕜) (hV : V * Vᴴ = 1)
    (hcard : Fintype.card σ = Fintype.card ι) :
    (Vᴴ * G * V).charpoly = G.charpoly := by
  have h := Matrix.charpoly_mul_comm' (G * V) Vᴴ
  rw [Matrix.mul_assoc G V Vᴴ, hV, Matrix.mul_one, hcard, ← Matrix.mul_assoc] at h
  exact (mul_left_cancel₀ (pow_ne_zero _ Polynomial.X_ne_zero) h).symm

/-- **Schur–Jensen for `g_c` in a rotated basis.** If `V Vᴴ = 1`, the diagonal of `Vᴴ G V` is
dominated by the spectrum of `G` along `g_c`. -/
theorem sum_gc_diag_conj_le {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (V : Matrix ι σ 𝕜)
    (hV : V * Vᴴ = 1) (hcard : Fintype.card σ = Fintype.card ι) {c : ℝ} (hc : 0 ≤ c) :
    ∑ j, gc c (RCLike.re ((Vᴴ * G * V) j j)) ≤ ∑ i, gc c (hG.1.eigenvalues i) := by
  have hM : (Vᴴ * G * V).PosSemidef := hG.conjTranspose_mul_mul_same V
  calc ∑ j, gc c (RCLike.re ((Vᴴ * G * V) j j))
      ≤ ∑ j, gc c (hM.1.eigenvalues j) := sum_gc_diag_le_sum_gc_eigenvalues hM hc
    _ = ∑ i, gc c (hG.1.eigenvalues i) :=
        sum_eigenvalues_eq_of_charpoly_eq hM.1 hG.1 (charpoly_conj_eq G V hV hcard) _

/-! ### The block structure given by a map `f : ι → β` -/

section Blocks

variable {β : Type*} [Fintype β] [DecidableEq β] (f : ι → β)

/-- The principal submatrix of `G` on the block `{i | f i = k}`. -/
def blockOf (G : Matrix ι ι 𝕜) (k : β) : Matrix {i // f i = k} {i // f i = k} 𝕜 :=
  G.submatrix Subtype.val Subtype.val

@[simp] lemma blockOf_apply (G : Matrix ι ι 𝕜) (k : β) (a b : {i // f i = k}) :
    blockOf f G k a b = G a b := rfl

lemma blockOf_posSemidef {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (k : β) :
    (blockOf f G k).PosSemidef := hG.submatrix _

/-- A sum over `ι` of a function supported on the block `k` is the sum over the block. -/
lemma sum_eq_sum_block {M : Type*} [AddCommMonoid M] (k : β) (F : ι → M)
    (hF : ∀ i, f i ≠ k → F i = 0) : ∑ i, F i = ∑ a : {i // f i = k}, F a := by
  have h : ∑ i ∈ Finset.univ.filter (fun i => f i = k), F i = ∑ a : {i // f i = k}, F a :=
    Finset.sum_subtype _ (by simp) F
  rw [← h]
  refine (Finset.sum_subset (Finset.filter_subset _ _) fun i _ hi => ?_).symm
  exact hF i (by simpa using hi)

/-- The unitary matrix of eigenvectors of the block `k` of `G`. -/
def blockU {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (k : β) :
    Matrix {i // f i = k} {i // f i = k} 𝕜 :=
  ((blockOf_posSemidef f hG k).1.eigenvectorUnitary : Matrix {i // f i = k} {i // f i = k} 𝕜)

lemma blockU_mul_conjTranspose {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (k : β) :
    blockU f hG k * (blockU f hG k)ᴴ = 1 :=
  Matrix.mem_unitaryGroup_iff.1 (blockOf_posSemidef f hG k).1.eigenvectorUnitary.2

/-- The spectral theorem for the block `k`: `Uᴴ G_k U` is diagonal. -/
lemma blockU_conj {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (k : β) :
    (blockU f hG k)ᴴ * blockOf f G k * blockU f hG k
      = diagonal (RCLike.ofReal ∘ (blockOf_posSemidef f hG k).1.eigenvalues) := by
  have := (blockOf_posSemidef f hG k).1.conjStarAlgAut_star_eigenvectorUnitary
  rw [Unitary.conjStarAlgAut_star_apply] at this
  exact this

/-- The matrix whose columns are the eigenvectors of the blocks of `G`, extended by zero.
Columns are indexed by pairs (block `k`, index in block `k`). -/
def blockEigenMatrix {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) :
    Matrix ι (Σ k : β, {i // f i = k}) 𝕜 :=
  fun i x => if h : f i = x.1 then blockU f hG x.1 ⟨i, h⟩ x.2 else 0

lemma blockEigenMatrix_apply_same {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (k : β)
    (a j : {i // f i = k}) :
    blockEigenMatrix f hG a.1 ⟨k, j⟩ = blockU f hG k a j := by
  show (if h : f a.1 = k then blockU f hG k ⟨a.1, h⟩ j else 0) = _
  rw [dif_pos a.2]

lemma blockEigenMatrix_apply_ne {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (i : ι) (k : β)
    (j : {i // f i = k}) (h : f i ≠ k) : blockEigenMatrix f hG i ⟨k, j⟩ = 0 := by
  show (if h : f i = k then blockU f hG k ⟨i, h⟩ j else 0) = 0
  rw [dif_neg h]

/-- The columns of `blockEigenMatrix` are orthonormal and complete: `V Vᴴ = 1`. -/
lemma blockEigenMatrix_mul_conjTranspose {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) :
    blockEigenMatrix f hG * (blockEigenMatrix f hG)ᴴ = 1 := by
  ext i i'
  rw [Matrix.mul_apply, Fintype.sum_sigma]
  simp only [conjTranspose_apply]
  -- only the block of `i` contributes
  rw [Finset.sum_eq_single (f i)]
  · have hUU := blockU_mul_conjTranspose f hG (f i)
    by_cases h : f i' = f i
    · have h1 : ∀ j : {l // f l = f i},
          blockEigenMatrix f hG i ⟨f i, j⟩ * star (blockEigenMatrix f hG i' ⟨f i, j⟩)
            = blockU f hG (f i) ⟨i, rfl⟩ j * star (blockU f hG (f i) ⟨i', h⟩ j) := fun j => by
        rw [blockEigenMatrix_apply_same f hG (f i) ⟨i, rfl⟩ j,
          blockEigenMatrix_apply_same f hG (f i) ⟨i', h⟩ j]
      rw [Finset.sum_congr rfl fun j _ => h1 j]
      have h2 := congrFun (congrFun hUU ⟨i, rfl⟩) ⟨i', h⟩
      rw [Matrix.mul_apply] at h2
      simp only [conjTranspose_apply] at h2
      rw [h2, Matrix.one_apply, Matrix.one_apply]
      simp only [Subtype.mk.injEq]
    · have hne : i ≠ i' := fun hii => h (by rw [hii])
      rw [Matrix.one_apply_ne hne]
      refine Finset.sum_eq_zero fun j _ => ?_
      rw [blockEigenMatrix_apply_ne f hG i' (f i) j h, star_zero, mul_zero]
  · intro k _ hk
    refine Finset.sum_eq_zero fun j _ => ?_
    rw [blockEigenMatrix_apply_ne f hG i k j (Ne.symm hk), zero_mul]
  · intro h; exact absurd (Finset.mem_univ _) h

/-- The diagonal of `Vᴴ G V` consists of the eigenvalues of the blocks. -/
lemma blockEigenMatrix_conj_diag {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) (k : β)
    (j : {i // f i = k}) :
    ((blockEigenMatrix f hG)ᴴ * G * blockEigenMatrix f hG) ⟨k, j⟩ ⟨k, j⟩
      = ((blockOf_posSemidef f hG k).1.eigenvalues j : 𝕜) := by
  have hjj := congrFun (congrFun (blockU_conj f hG k) j) j
  rw [Matrix.diagonal_apply_eq, Function.comp_apply] at hjj
  rw [← hjj]
  -- compare the two double sums
  simp only [Matrix.mul_apply, conjTranspose_apply]
  rw [sum_eq_sum_block f k]
  · refine Finset.sum_congr rfl fun b _ => ?_
    rw [blockEigenMatrix_apply_same f hG k b j]
    congr 1
    rw [sum_eq_sum_block f k]
    · refine Finset.sum_congr rfl fun a _ => ?_
      rw [blockEigenMatrix_apply_same f hG k a j, blockOf_apply]
    · intro i hi
      rw [blockEigenMatrix_apply_ne f hG i k j hi, star_zero, zero_mul]
  · intro i hi
    rw [blockEigenMatrix_apply_ne f hG i k j hi, mul_zero]

/-- **Trace pinching for `g_c`.** The sum of `g_c` over the eigenvalues of all diagonal blocks
is at most the sum over the eigenvalues of the full positive semidefinite matrix. -/
theorem pinching_gc {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) {c : ℝ} (hc : 0 ≤ c) :
    ∑ k, ∑ j, gc c ((blockOf_posSemidef f hG k).1.eigenvalues j)
      ≤ ∑ i, gc c (hG.1.eigenvalues i) := by
  have hcard : Fintype.card (Σ k : β, {i // f i = k}) = Fintype.card ι :=
    Fintype.card_congr (Equiv.sigmaFiberEquiv f)
  have h := sum_gc_diag_conj_le hG (blockEigenMatrix f hG)
    (blockEigenMatrix_mul_conjTranspose f hG) hcard hc
  rw [Fintype.sum_sigma] at h
  refine le_trans (le_of_eq ?_) h
  refine Finset.sum_congr rfl fun k _ => Finset.sum_congr rfl fun j _ => ?_
  rw [blockEigenMatrix_conj_diag f hG k j, RCLike.ofReal_re]

/-- The traces of the diagonal blocks add up to the trace. -/
lemma sum_rtrace_blockOf (G : Matrix ι ι 𝕜) :
    ∑ k, rtrace (blockOf f G k) = rtrace G := by
  unfold rtrace Matrix.trace
  simp only [map_sum, Matrix.diag_apply, blockOf_apply]
  exact Fintype.sum_fiberwise f fun i => RCLike.re (G i i)

/-- **Trace pinching for `φ_c`.** The sum of `φ_c` over the eigenvalues of all diagonal blocks
is at most the sum over the eigenvalues of the full positive semidefinite matrix. -/
theorem pinching_phiC {G : Matrix ι ι 𝕜} (hG : G.PosSemidef) {c : ℝ} (hc : 0 ≤ c) :
    ∑ k, ∑ j, phiC c ((blockOf_posSemidef f hG k).1.eigenvalues j)
      ≤ ∑ i, phiC c (hG.1.eigenvalues i) := by
  have h := pinching_gc f hG hc
  have htr : ∑ k, ∑ j, (blockOf_posSemidef f hG k).1.eigenvalues j
      = ∑ i, hG.1.eigenvalues i := by
    rw [← rtrace_eq_sum_eigenvalues hG.1, ← sum_rtrace_blockOf f G]
    exact Finset.sum_congr rfl fun k _ =>
      (rtrace_eq_sum_eigenvalues (blockOf_posSemidef f hG k).1).symm
  have hL : ∑ k, ∑ j, phiC c ((blockOf_posSemidef f hG k).1.eigenvalues j)
      = ∑ k, ∑ j, gc c ((blockOf_posSemidef f hG k).1.eigenvalues j)
        + c * ∑ k, ∑ j, (blockOf_posSemidef f hG k).1.eigenvalues j := by
    rw [Finset.mul_sum, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun k _ => sum_phiC_eq Finset.univ c _
  rw [hL, sum_phiC_eq Finset.univ c, htr]
  linarith

end Blocks

end Distinct839.Gram


==> anc/lean/Distinct839/Gram/Remainder.lean <==
/-
Distinct839/Gram/Remainder.lean — the separated remainder block of the Gram theorem.

On a `sep`-separated set `S` the hypothesis `xᵀ κ_S x ≤ (c/2)|x|²` gives `G_S ≤ c` (as the
multiplicities are at most `2`), so no eigenvalue of the block is clipped and

    ∑ φ_c(eigenvalues of G_S) = ‖G_S‖_F² = ∑_{i,j ∈ S} m_i m_j κ_ij².

The diagonal gives `∑ m_i² κ_ii² ≥ ∑ (m_i² - 8η)`. For the off-diagonal part the set is sorted
by position and `TransferStatement` is applied with `e_ij = κ_ij²` and `ε = 3η`.
-/
import Distinct839.Gram.Basic
import Distinct839.Gram.Pinching

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Distinct839.Gram

/-! ### Eigenvalue bound from a bound for the real quadratic form -/

/-- A Hermitian complex matrix with real entries `B` whose real quadratic form is bounded by
`c |x|²` has all eigenvalues at most `c`. -/
theorem eigenvalues_le_of_real_form {τ : Type*} [Fintype τ] [DecidableEq τ] {A : Matrix τ τ ℂ}
    (hA : A.IsHermitian) {B : τ → τ → ℝ} (hAB : ∀ a b, A a b = (B a b : ℂ)) {c : ℝ}
    (hform : ∀ x : τ → ℝ, ∑ a, ∑ b, x a * B a b * x b ≤ c * ∑ a, x a ^ 2) (k : τ) :
    hA.eigenvalues k ≤ c := by
  have h1 : ‖hA.eigenvectorBasis k‖ = 1 := hA.eigenvectorBasis.orthonormal.1 k
  have h2 := EuclideanSpace.norm_eq (hA.eigenvectorBasis k)
  rw [h1] at h2
  have heig := hA.eigenvalues_eq k
  set v : τ → ℂ := ⇑(hA.eigenvectorBasis k) with hv
  -- the eigenvector has norm one
  have h3 : ∑ a, ‖v a‖ ^ 2 = 1 := Real.sqrt_eq_one.1 h2.symm
  have hnorm : ∑ a, (v a).re ^ 2 + ∑ a, (v a).im ^ 2 = 1 := by
    have h6 : ∀ a, (v a).re ^ 2 + (v a).im ^ 2 = ‖v a‖ ^ 2 := fun a => by
      rw [Complex.sq_norm, Complex.normSq_apply]; ring
    rw [← Finset.sum_add_distrib, Finset.sum_congr rfl fun a _ => h6 a, h3]
  -- the Rayleigh quotient in real and imaginary parts
  have heq : hA.eigenvalues k
      = ∑ a, ∑ b, (v a).re * B a b * (v b).re + ∑ a, ∑ b, (v a).im * B a b * (v b).im := by
    rw [heig]
    simp only [dotProduct, Matrix.mulVec, Pi.star_apply, RCLike.star_def, hAB, Finset.mul_sum,
      map_sum, RCLike.re_to_complex]
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun a _ => ?_
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun b _ => ?_
    simp only [Complex.mul_re, Complex.conj_re, Complex.conj_im, Complex.ofReal_re,
      Complex.ofReal_im, Complex.mul_im]
    ring
  have hre := hform fun a => (v a).re
  have him := hform fun a => (v a).im
  calc hA.eigenvalues k
      = ∑ a, ∑ b, (v a).re * B a b * (v b).re + ∑ a, ∑ b, (v a).im * B a b * (v b).im := heq
    _ ≤ c * ∑ a, (v a).re ^ 2 + c * ∑ a, (v a).im ^ 2 := add_le_add hre him
    _ = c := by rw [← mul_add, hnorm, mul_one]

/-! ### Sorting a finite set of reals and the transfer statement on a finite type -/

/-- A finite family of distinct reals can be enumerated increasingly. -/
lemma exists_sorting {τ : Type*} [Fintype τ] (z : τ → ℝ) (hz : Function.Injective z) :
    ∃ e : Fin (Fintype.card τ) ≃ τ, StrictMono fun i => z (e i) := by
  classical
  let _ : LinearOrder τ := LinearOrder.lift' z hz
  refine ⟨(Fintype.orderIsoFinOfCardEq τ rfl).toEquiv, fun i j hij => ?_⟩
  have h : (Fintype.orderIsoFinOfCardEq τ rfl) i < (Fintype.orderIsoFinOfCardEq τ rfl) j :=
    (Fintype.orderIsoFinOfCardEq τ rfl).strictMono hij
  exact h

/-- `TransferStatement` for a `sep`-separated family indexed by an arbitrary finite type
(the statement itself is for increasing chains indexed by `Fin ℓ`). -/
theorem transfer_fintype (htr : TransferStatement) {τ : Type*} [Fintype τ] [DecidableEq τ]
    (z : τ → ℝ) (lab : τ → Fin 2) (e : τ → τ → ℝ) (ε R : ℝ)
    (hsep : ∀ a b, a ≠ b → sep ≤ |z a - z b|) (hR : 0 ≤ R) (hspan : ∀ a b, z a - z b ≤ R)
    (hε : 0 ≤ ε) (he0 : ∀ a b, a ≠ b → 0 ≤ e a b)
    (he : ∀ a b, a ≠ b → K (z b - z a) ^ 2 - ε ≤ e a b) :
    ∑ a, rew (lab a) - spanB * R - (6 * rewY + omegaB) - 48 * ε * Fintype.card τ
      ≤ ∑ a, ∑ b, if a ≠ b then mulOf (lab a) * mulOf (lab b) * e a b else 0 := by
  have hsep0 : (0 : ℝ) < sep := by norm_num [sep]
  have hz : Function.Injective z := by
    intro a b hab
    by_contra hne
    have := hsep a b hne
    rw [hab, sub_self, abs_zero] at this
    linarith
  obtain ⟨s, hs⟩ := exists_sorting z hz
  have h := htr (Fintype.card τ) (fun i => z (s i)) (fun i => lab (s i))
    (fun i j => e (s i) (s j)) ε R
    (fun i j hij => by
      have h1 : z (s i) < z (s j) := hs hij
      have h2 := hsep (s j) (s i) (fun h => hij.ne' (s.injective h))
      rwa [abs_of_pos (by linarith)] at h2)
    hR (fun i j => hspan _ _) hε
    (fun i j hij => he0 _ _ (fun h => hij (s.injective h)))
    (fun i j hij => he _ _ (fun h => hij (s.injective h)))
  have e1 : ∑ i, rew (lab (s i)) = ∑ a, rew (lab a) :=
    Equiv.sum_comp s fun a => rew (lab a)
  have e2 : (∑ i, ∑ j, if i ≠ j then mulOf (lab (s i)) * mulOf (lab (s j)) * e (s i) (s j)
        else 0)
      = ∑ a, ∑ b, if a ≠ b then mulOf (lab a) * mulOf (lab b) * e a b else 0 := by
    rw [← Equiv.sum_comp s fun a =>
      ∑ b, if a ≠ b then mulOf (lab a) * mulOf (lab b) * e a b else 0]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [← Equiv.sum_comp s fun b =>
      if s i ≠ b then mulOf (lab (s i)) * mulOf (lab b) * e (s i) b else 0]
    refine Finset.sum_congr rfl fun j _ => ?_
    by_cases hij : i = j
    · subst hij; simp
    · rw [if_pos hij, if_pos fun h => hij (s.injective h)]
  rw [e1, e2] at h
  exact h

/-! ### The remainder block -/

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {β : Type*} [Fintype β] [DecidableEq β]
  {y : ι → ℝ} {lab : ι → Fin 2} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

omit [DecidableEq ι] [Fintype β] in
/-- On a separated block the weighted matrix is bounded by `c`: the quadratic form of the
entries `√(m_a m_b) κ_ab` is at most `c |x|²`. -/
lemma block_form_le (f : ι → β) (k : β)
    (hsep : ∀ i j, f i = k → f j = k → i ≠ j → sep ≤ |y i - y j|)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ clipC / 2 * ∑ i ∈ S, x i ^ 2)
    (x : {l // f l = k} → ℝ) :
    ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, x a * GramData.B lab κ a b * x b
      ≤ clipC * ∑ a, x a ^ 2 := by
  set S : Finset ι := Finset.univ.filter fun i => f i = k with hS
  have hmem : ∀ i, i ∈ S ↔ f i = k := fun i => by simp [hS]
  set x' : ι → ℝ := fun i => if h : f i = k then Real.sqrt (mulOf (lab i)) * x ⟨i, h⟩ else 0
    with hx'
  have hx'a : ∀ a : {l // f l = k}, x' a = Real.sqrt (mulOf (lab a)) * x a := fun a => by
    simp only [hx']; rw [dif_pos a.2]
  have h := hform S (fun i hi j hj hij => hsep i j ((hmem i).1 hi) ((hmem j).1 hj) hij) x'
  have hS1 : ∀ F : ι → ℝ, ∑ i ∈ S, F i = ∑ a : {l // f l = k}, F a := fun F =>
    Finset.sum_subtype S hmem F
  rw [hS1 fun i => ∑ j ∈ S, x' i * κ i j * x' j, hS1 fun i => x' i ^ 2] at h
  have hL : ∑ a : {l // f l = k}, ∑ j ∈ S, x' a * κ a j * x' j
      = ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, x a * GramData.B lab κ a b * x b := by
    refine Finset.sum_congr rfl fun a _ => ?_
    rw [hS1 fun j => x' a * κ a j * x' j]
    refine Finset.sum_congr rfl fun b _ => ?_
    rw [hx'a a, hx'a b]
    unfold GramData.B
    rw [Real.sqrt_mul (mulOf_pos _).le]
    ring
  have hRt : ∑ a : {l // f l = k}, x' a ^ 2 ≤ 2 * ∑ a, x a ^ 2 := by
    rw [Finset.mul_sum]
    refine Finset.sum_le_sum fun a _ => ?_
    rw [hx'a a, mul_pow, Real.sq_sqrt (mulOf_pos _).le]
    exact mul_le_mul_of_nonneg_right (mulOf_le_two _) (sq_nonneg _)
  rw [hL] at h
  have hc : (0 : ℝ) ≤ clipC / 2 := by norm_num [clipC]
  have := mul_le_mul_of_nonneg_left hRt hc
  linarith

/-- **Remainder block.** If the block `k` of the partition `f` is `sep`-separated, the clipped
trace of the block of `G` is at least
`∑ (m_i² + rew_i - 152η) - spanB · R - (6 rewY + omegaB)`, the sum being over the block. -/
theorem remainder_block_ge (htr : TransferStatement) (D : GramData y lab κ η G)
    (hG : G.PosSemidef) (f : ι → β) (k : β)
    (hsep : ∀ i j, f i = k → f j = k → i ≠ j → sep ≤ |y i - y j|)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ clipC / 2 * ∑ i ∈ S, x i ^ 2)
    {R : ℝ} (hR : 0 ≤ R) (hspan : ∀ i j, y i - y j ≤ R) :
    ∑ a : {l // f l = k}, (mulOf (lab a) ^ 2 + rew (lab a) - 152 * η)
        - (spanB * R + (6 * rewY + omegaB))
      ≤ ∑ t, phiC clipC ((blockOf_posSemidef f hG k).1.eigenvalues t) := by
  set hA := (blockOf_posSemidef f hG k).1 with hhA
  have hη0 := D.eta_nonneg
  have hAB : ∀ a b : {l // f l = k},
      blockOf f G k a b = ((GramData.B lab κ a b : ℝ) : ℂ) := fun a b => D.entry a b
  -- no eigenvalue is clipped
  have heig : ∀ t, hA.eigenvalues t ≤ clipC :=
    eigenvalues_le_of_real_form hA hAB (block_form_le f k hsep hform)
  have hphi : ∑ t, phiC clipC (hA.eigenvalues t)
      = ∑ a : {l // f l = k}, ∑ b : {l // f l = k},
          mulOf (lab a) * mulOf (lab b) * κ a b ^ 2 := by
    rw [Finset.sum_congr rfl fun t _ => phiC_of_le (heig t),
      ← frobSq_hermitian_eq_sum_sq_eigenvalues hA, frobSq_of_real hAB]
    exact Finset.sum_congr rfl fun a _ => Finset.sum_congr rfl fun b _ => GramData.B_sq lab κ a b
  -- split into diagonal and off-diagonal parts
  have hsplit : ∀ a : {l // f l = k},
      ∑ b : {l // f l = k}, mulOf (lab a) * mulOf (lab b) * κ a b ^ 2
        = mulOf (lab a) ^ 2 * κ a a ^ 2
          + ∑ b : {l // f l = k},
              if a ≠ b then mulOf (lab a) * mulOf (lab b) * κ a b ^ 2 else 0 := fun a => by
    have h1 : ∀ b : {l // f l = k}, mulOf (lab a) * mulOf (lab b) * κ a b ^ 2
        = (if a = b then mulOf (lab a) * mulOf (lab b) * κ a b ^ 2 else 0)
          + (if a ≠ b then mulOf (lab a) * mulOf (lab b) * κ a b ^ 2 else 0) := fun b => by
      by_cases hab : a = b <;> simp [hab]
    rw [Finset.sum_congr rfl fun b _ => h1 b, Finset.sum_add_distrib, Finset.sum_ite_eq,
      if_pos (Finset.mem_univ a)]
    ring
  -- the off-diagonal part, by the transfer statement
  have hoff := transfer_fintype htr (fun a : {l // f l = k} => y a) (fun a => lab a)
    (fun a b => κ a b ^ 2) (3 * η) R
    (fun a b hab => hsep a b a.2 b.2 fun h => hab (Subtype.ext h)) hR
    (fun a b => hspan a b) (by linarith) (fun a b _ => sq_nonneg _)
    (fun a b _ => by
      have := D.offdiag_sq_ge b.1 a.1
      rw [D.symm b.1 a.1] at this
      exact this)
  -- the diagonal part
  have hdiag : ∑ a : {l // f l = k}, (mulOf (lab a) ^ 2 - 8 * η)
      ≤ ∑ a : {l // f l = k}, mulOf (lab a) ^ 2 * κ a a ^ 2 :=
    Finset.sum_le_sum fun a _ => D.diag_sq_ge a
  rw [hphi, Finset.sum_congr rfl fun a _ => hsplit a, Finset.sum_add_distrib]
  have hcount : ∑ a : {l // f l = k}, (mulOf (lab a) ^ 2 + rew (lab a) - 152 * η)
      = ∑ a : {l // f l = k}, (mulOf (lab a) ^ 2 - 8 * η) + ∑ a : {l // f l = k}, rew (lab a)
        - 48 * (3 * η) * Fintype.card {l // f l = k} := by
    simp only [Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.sum_const,
      Finset.card_univ, nsmul_eq_mul]
    ring
  rw [hcount]
  linarith

end Distinct839.Gram


==> anc/lean/Distinct839/Gram/Threshold.lean <==
/-
Distinct839/Gram/Threshold.lean — the threshold inequality in eigenvalue form.

For `P ⪰ 0`, `Q` Hermitian with at most `b` positive eigenvalues, and `c > 0`:

    ‖P + Q‖_F² ≥ 2c tr(P + Q) - 2c tr P + tr φ_c(P) - c² b,     φ_c(t) = t² - (t - c)₊².

This is the upstream proof of `Zeta23.ZeroSide.RankTraceMult.rank_trace_mult` ("Lemma R")
without its last step (the Schur–Jensen estimate that replaces the eigenvalues of `P` by its
diagonal in a rank-one decomposition). The skeleton is the same: `Q = Q₊ - Q₋`, drop
`tr(P Q₊) ≥ 0`, von Neumann's trace inequality for `tr(P Q₋)`, the termwise estimate
`(p - n)² ≥ c p + g_c(p) - 2 c n`, and `‖Q₊‖_F² ≥ 2c tr Q₊ - c² b`.

Also: the nonzero spectra of `W Wᴴ` and `Wᴴ W` agree, in the form of sums of `φ_c`.
-/
import Distinct839.Gram.PhiC

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators
open Zeta23.ZeroSide.RankTraceMult

namespace Distinct839.Gram

variable {𝕜 : Type*} [RCLike 𝕜] {n : Type*} [Fintype n] [DecidableEq n]
  {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The trace of `φ_c(P)` is the trace of `g_c(P)` plus `c tr P`. -/
lemma sum_phiC_eigenvalues_eq {P : Matrix n n 𝕜} (hP : P.IsHermitian) (c : ℝ) :
    ∑ k, phiC c (hP.eigenvalues k) = ∑ k, gc c (hP.eigenvalues k) + c * rtrace P := by
  rw [rtrace_eq_sum_eigenvalues hP]
  exact sum_phiC_eq Finset.univ c _

/-- The upstream rank–trace inequality with the spectrum of `P` kept:
`c tr P + tr g_c(P) + 2c tr Q - c² b ≤ ‖P + Q‖_F²` for `P ⪰ 0`, `Q` Hermitian with at most `b`
positive eigenvalues, `c > 0`. (The proof of `rank_trace_mult` up to its Schur–Jensen step.) -/
theorem rank_trace_gc_eig {P Q : Matrix n n 𝕜} (hP : P.PosSemidef) (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c : ℝ} (hc : 0 < c) :
    c * rtrace P + (∑ k, gc c (hP.1.eigenvalues k)) + 2 * c * rtrace Q - c ^ 2 * b
      ≤ frobSq (P + Q) := by
  classical
  -- Positive and negative parts of `Q`.
  set Qp := hermPosPart hQ with hQp_def
  set Qm := hermNegPart hQ with hQm_def
  have hQdec : Q = Qp - Qm := (hermPosPart_sub_hermNegPart hQ).symm
  have hQp_psd : Qp.PosSemidef := hermPosPart_posSemidef hQ
  have hQm_psd : Qm.PosSemidef := hermNegPart_posSemidef hQ
  have hQpQm : Qp * Qm = 0 := hermPosPart_mul_hermNegPart hQ
  set d := Fintype.card n
  set p : Fin d → ℝ := hP.isHermitian.eigenvalues₀
  set mm : Fin d → ℝ := hQm_psd.isHermitian.eigenvalues₀
  have hp_nn : ∀ k, 0 ≤ p k := fun k => by
    rw [show p k = hP.isHermitian.eigenvalues (eigEquiv k) from
      (eigenvalues_eigEquiv hP.isHermitian k).symm]
    exact hP.eigenvalues_nonneg _
  have hm_nn : ∀ k, 0 ≤ mm k := fun k => by
    rw [show mm k = hQm_psd.isHermitian.eigenvalues (eigEquiv k) from
      (eigenvalues_eigEquiv hQm_psd.isHermitian k).symm]
    exact hQm_psd.eigenvalues_nonneg _
  have htraceP : rtrace P = ∑ k, p k := by
    rw [rtrace_eq_sum_eigenvalues hP.isHermitian]
    exact sum_eigenvalues_reindex hP.isHermitian id
  have htraceQm : rtrace Qm = ∑ k, mm k := by
    rw [rtrace_eq_sum_eigenvalues hQm_psd.isHermitian]
    exact sum_eigenvalues_reindex hQm_psd.isHermitian id
  have hfrobP : frobSq P = ∑ k, (p k) ^ 2 := by
    rw [frobSq_hermitian_eq_sum_sq_eigenvalues hP.isHermitian]
    exact sum_eigenvalues_reindex hP.isHermitian (· ^ 2)
  have hfrobQm : frobSq Qm = ∑ k, (mm k) ^ 2 := by
    rw [frobSq_hermitian_eq_sum_sq_eigenvalues hQm_psd.isHermitian]
    exact sum_eigenvalues_reindex hQm_psd.isHermitian (· ^ 2)
  -- Step 1: Frobenius expansion.
  have hexpand : frobSq (P + Q)
      = frobSq P + 2 * RCLike.re (P * Qp).trace - 2 * RCLike.re (P * Qm).trace
        + frobSq Qp + frobSq Qm := by
    have h1 : frobSq (-Qm) = frobSq Qm := by unfold frobSq; rw [conjTranspose_neg, neg_mul_neg]
    have h2 : RCLike.re (Qp * -Qm).trace = 0 := by rw [mul_neg, hQpQm]; simp
    rw [hQdec, frobSq_add_hermitian hP.isHermitian (hQp_psd.isHermitian.sub hQm_psd.isHermitian),
      sub_eq_add_neg Qp Qm, frobSq_add_hermitian hQp_psd.isHermitian hQm_psd.isHermitian.neg,
      h1, h2, mul_add, mul_neg, trace_add, trace_neg, map_add, map_neg]
    ring
  -- Step 2: drop `tr(P Q₊) ≥ 0`.
  have hPQp : 0 ≤ RCLike.re (P * Qp).trace := trace_mul_nonneg_of_posSemidef hP hQp_psd
  -- Step 3: von Neumann.
  have hvN : RCLike.re (P * Qm).trace ≤ ∑ k, p k * mm k :=
    vonNeumann_trace_ineq hP.isHermitian hQm_psd.isHermitian
  have hstep4 : ∑ k, (p k - mm k) ^ 2
      ≤ frobSq P - 2 * RCLike.re (P * Qm).trace + frobSq Qm := by
    have hsplit : ∑ k, (p k - mm k) ^ 2
        = ∑ k, (p k) ^ 2 - 2 * ∑ k, p k * mm k + ∑ k, (mm k) ^ 2 := by
      simp only [sub_sq, Finset.sum_add_distrib, Finset.sum_sub_distrib, Finset.mul_sum, mul_assoc]
    rw [hsplit, hfrobP, hfrobQm]; linarith
  -- Step 5: the termwise estimate, with the eigenvalues of `P` kept.
  have hgc_eig : ∑ k, gc c (hP.1.eigenvalues k) = ∑ k, gc c (p k) :=
    sum_eigenvalues_reindex hP.isHermitian (gc c)
  have hstep5 : c * rtrace P + (∑ k, gc c (hP.1.eigenvalues k)) - 2 * c * rtrace Qm
      ≤ ∑ k, (p k - mm k) ^ 2 := by
    rw [htraceP, htraceQm, hgc_eig]
    exact sum_sq_sub_ge_gc hp_nn hm_nn hc.le
  -- Step 6: estimate on `Q₊`.
  have hstep6 : 2 * c * rtrace Qp - c ^ 2 * b ≤ frobSq Qp := by
    rw [hQp_def, rtrace_hermPosPart, frobSq_hermPosPart]
    refine sum_sq_lower_of_card_pos_le ?_ c
    calc #{i | (hQ.eigenvalues i)⁺ ≠ 0} = #{i | 0 < hQ.eigenvalues i} := by
          congr 1; ext i; simp [posPart_eq_zero, not_le]
      _ ≤ b := hb
  have htraceQ : 2 * c * rtrace Q = 2 * c * rtrace Qp - 2 * c * rtrace Qm := by
    rw [hQdec, rtrace_sub]; ring
  linarith [hstep4, hstep5, hstep6, hPQp, hexpand, htraceQ]

/-- **Threshold inequality, eigenvalue form**, for a general positive semidefinite `P`:
`2c tr(P + Q) - 2c tr P + tr φ_c(P) - c² b ≤ ‖P + Q‖_F²`. -/
theorem threshold_eig_posSemidef {P Q : Matrix n n 𝕜} (hP : P.PosSemidef) (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c : ℝ} (hc : 0 < c) :
    2 * c * rtrace (P + Q) - 2 * c * rtrace P + (∑ k, phiC c (hP.1.eigenvalues k)) - c ^ 2 * b
      ≤ frobSq (P + Q) := by
  have h := rank_trace_gc_eig hP hQ hb hc
  rw [sum_phiC_eigenvalues_eq hP.1 c, rtrace_add]
  linarith

end Distinct839.Gram

/-! ### The exported statements (namespace `Distinct839`) -/

namespace Distinct839

open Gram

variable {𝕜 : Type*} [RCLike 𝕜] {n : Type*} [Fintype n] [DecidableEq n]
  {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **Threshold inequality, eigenvalue form**, for `P = ∑_j m_j v_j v_jᴴ` (upstream `Pmat`).
The hypothesis `0 ≤ m j` of the upstream `rank_trace_mult` is kept for the interface but is
not needed: `Pmat m v` is positive semidefinite for every `m`. -/
theorem threshold_eig {m : ι → ℝ} (_hm : ∀ j, 0 ≤ m j) (v : ι → n → 𝕜)
    {Q : Matrix n n 𝕜} (hQ : Q.IsHermitian) {b : ℕ} (hb : posIndex hQ ≤ b) {c : ℝ} (hc : 0 < c) :
    2 * c * rtrace (Pmat m v + Q) - 2 * c * rtrace (Pmat m v)
        + (∑ k, phiC c ((Pmat_posSemidef m v).1.eigenvalues k)) - c ^ 2 * b
      ≤ frobSq (Pmat m v + Q) :=
  threshold_eig_posSemidef (Pmat_posSemidef m v) hQ hb hc

/-- The nonzero spectra of `W Wᴴ` and `Wᴴ W` agree: sums of `φ_c` over the two spectra are equal
(`c ≥ 0`, so that `φ_c(0) = 0`; for `c < 0` and `card n ≠ card ι` the identity fails). -/
theorem sum_phiC_eigenvalues_comm (W : Matrix n ι 𝕜) (c : ℝ) (hc : 0 ≤ c) :
    ∑ i, phiC c ((Matrix.posSemidef_self_mul_conjTranspose W).1.eigenvalues i)
      = ∑ j, phiC c ((Matrix.posSemidef_conjTranspose_mul_self W).1.eigenvalues j) :=
  sum_eigenvalues_comm W (phiC c) (phiC_zero hc)

end Distinct839


==> anc/lean/Distinct839/Kernel/Basic.lean <==
/-
Distinct839/Kernel/Basic.lean — the kernel `K` as the cosine transform of the window.

The window is `fCos(u) = 1 + ∑ a_j cos(2π j u)` on `[-1/2, 1/2]`. This file proves
   `fCos u ≥ 678411/10⁶ > 0`,   `∫_{-1/2}^{1/2} fCos = 1`,
   `K(t) = ∫_{-1/2}^{1/2} fCos(u) cos(2π t u) du`              (`K_eq_integral`),
   `K(-t) = K(t)`,   `K(0) = 1`,   `|K(t)| ≤ 1`,
and the estimate `|∫ fCos · g| ≤ sup |g|` (`abs_integral_fCos_mul_le`) that is used again for the
derivatives of `K` in `Distinct839/Kernel/Deriv.lean`.

Naming convention for all files in `Distinct839/Kernel/`: the statements used by the other layers
(`K_eq_integral`, `K_neg`, `K_zero`, `abs_K_le_one`, `fCos_pos`, `kTab`, `kTab_sound`, `kTabArray`,
`kTabArray_size`, `kTabArray_sound`, `betaBound`) live in the namespace `Distinct839`; everything
else lives in `Distinct839.Kernel`.
-/
import Distinct839.Defs

noncomputable section

open Real MeasureTheory intervalIntegral
open scoped BigOperators

namespace Distinct839.Kernel

/-! ## The window -/

@[fun_prop]
lemma continuous_fCos : Continuous fCos := by
  unfold fCos
  fun_prop

/-- `∑ |a_j| = 321589 · 10⁻⁶`. -/
lemma sum_abs_aC : ∑ j : Fin 6, |aC j| = 321589 / 1000000 := by
  have e : ∀ (j : Fin 6) (z : ℤ), aInt j = z → aC j = (z : ℝ) / 1000000 :=
    fun j z h => by rw [aC, h]
  rw [Fin.sum_univ_six, e 0 193305 rfl, e 1 (-23105) rfl, e 2 29166 rfl, e 3 13952 rfl,
    e 4 (-21009) rfl, e 5 41052 rfl]
  rw [abs_of_nonneg (by norm_num), abs_of_neg (by norm_num), abs_of_nonneg (by norm_num),
    abs_of_nonneg (by norm_num), abs_of_neg (by norm_num), abs_of_nonneg (by norm_num)]
  norm_num

/-- The window is bounded below by `1 - ∑ |a_j| = 0.678411`. -/
lemma fCos_ge (u : ℝ) : 678411 / 1000000 ≤ fCos u := by
  have h : ∀ j : Fin 6, -|aC j| ≤ aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u) := by
    intro j
    have h1 : |aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u)| ≤ |aC j| := by
      rw [abs_mul]
      exact mul_le_of_le_one_right (abs_nonneg _) (abs_cos_le_one _)
    exact (abs_le.mp h1).1
  have hs := Finset.sum_le_sum (fun j (_ : j ∈ Finset.univ) => h j)
  rw [Finset.sum_neg_distrib, sum_abs_aC] at hs
  unfold fCos
  linarith

/-- The window is positive. -/
theorem _root_.Distinct839.fCos_pos (u : ℝ) : 0 < fCos u := by
  linarith [fCos_ge u]

/-! ## The integral formula for the kernel -/

/-- `∫_{-1/2}^{1/2} cos(2π t u) du = sinc(t)`. -/
lemma integral_cos_two_pi_mul (t : ℝ) :
    ∫ u in (-(1 : ℝ) / 2)..(1 / 2), Real.cos (2 * π * t * u) = sincN t := by
  unfold sincN
  rcases eq_or_ne t 0 with rfl | ht
  · norm_num
  · have hc : 2 * π * t ≠ 0 := mul_ne_zero (mul_ne_zero two_ne_zero pi_ne_zero) ht
    rw [intervalIntegral.integral_comp_mul_left (fun x => Real.cos x) hc, integral_cos,
      Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero ht)]
    have h1 : 2 * π * t * (1 / 2) = π * t := by ring
    have h2 : 2 * π * t * (-1 / 2) = -(π * t) := by ring
    rw [h1, h2, Real.sin_neg, smul_eq_mul]
    field_simp
    ring

/-- Product-to-sum: `fCos(u) cos(2π t u)` as a combination of cosines. -/
lemma fCos_mul_cos (t u : ℝ) :
    fCos u * Real.cos (2 * π * t * u) =
      Real.cos (2 * π * t * u) + ∑ j : Fin 6, aC j / 2 *
        (Real.cos (2 * π * (t - ((j : ℕ) + 1)) * u)
          + Real.cos (2 * π * (t + ((j : ℕ) + 1)) * u)) := by
  unfold fCos
  rw [add_mul, one_mul, Finset.sum_mul]
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  have h1 : 2 * π * (t - ((j : ℕ) + 1)) * u = 2 * π * t * u - 2 * π * ((j : ℕ) + 1) * u := by ring
  have h2 : 2 * π * (t + ((j : ℕ) + 1)) * u = 2 * π * t * u + 2 * π * ((j : ℕ) + 1) * u := by ring
  rw [h1, h2, Real.cos_sub, Real.cos_add]
  ring

/-- The kernel is the cosine transform of the window. -/
theorem _root_.Distinct839.K_eq_integral (t : ℝ) :
    K t = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u) := by
  have hint : ∀ s : ℝ, IntervalIntegrable (fun u : ℝ => Real.cos (2 * π * s * u)) volume
      (-(1 : ℝ) / 2) (1 / 2) := fun s => (by fun_prop : Continuous _).intervalIntegrable _ _
  simp_rw [fCos_mul_cos]
  rw [intervalIntegral.integral_add (hint t), intervalIntegral.integral_finsetSum]
  · unfold K
    rw [integral_cos_two_pi_mul]
    congr 1
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_add (hint _) (hint _),
      integral_cos_two_pi_mul, integral_cos_two_pi_mul]
  · intro j _
    exact ((hint _).add (hint _)).const_mul _
  · exact (by fun_prop : Continuous _).intervalIntegrable _ _

/-- The kernel is even. -/
theorem _root_.Distinct839.K_neg (t : ℝ) : K (-t) = K t := by
  rw [K_eq_integral, K_eq_integral]
  congr 1
  funext u
  rw [show 2 * π * (-t) * u = -(2 * π * t * u) by ring, Real.cos_neg]

/-- The normalised sinc vanishes at non-zero integers. -/
lemma sincN_intCast {n : ℤ} (hn : n ≠ 0) : sincN n = 0 := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero (Int.cast_ne_zero.mpr hn)), mul_comm,
    Real.sin_int_mul_pi, zero_div]

/-- `K(0) = 1`. -/
theorem _root_.Distinct839.K_zero : K 0 = 1 := by
  unfold K
  have h0 : sincN 0 = 1 := by simp [sincN]
  have h : ∀ j : Fin 6, aC j / 2 * (sincN (0 - ((j : ℕ) + 1)) + sincN (0 + ((j : ℕ) + 1))) = 0 := by
    intro j
    have e1 : (0 : ℝ) - ((j : ℕ) + 1) = ((-((j : ℕ) + 1 : ℤ) : ℤ) : ℝ) := by push_cast; ring
    have e2 : (0 : ℝ) + ((j : ℕ) + 1) = ((((j : ℕ) + 1 : ℤ) : ℤ) : ℝ) := by push_cast; ring
    rw [e1, e2, sincN_intCast (by omega), sincN_intCast (by omega)]
    ring
  rw [h0, Finset.sum_eq_zero fun j _ => h j, add_zero]

/-- The window has integral one. -/
theorem integral_fCos : ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u = 1 := by
  have h := K_eq_integral 0
  rw [K_zero] at h
  simpa using h.symm

/-- If `|g| ≤ C` on `[-1/2, 1/2]` then `|∫ fCos · g| ≤ C`, because `fCos ≥ 0` and `∫ fCos = 1`. -/
lemma abs_integral_fCos_mul_le {g : ℝ → ℝ} {C : ℝ} (hg : Continuous g)
    (hC : ∀ u ∈ Set.Icc (-(1 : ℝ) / 2) (1 / 2), |g u| ≤ C) :
    |∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * g u| ≤ C := by
  have hab : -(1 : ℝ) / 2 ≤ 1 / 2 := by norm_num
  calc |∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * g u|
      ≤ ∫ u in (-(1 : ℝ) / 2)..(1 / 2), |fCos u * g u| :=
        intervalIntegral.abs_integral_le_integral_abs hab
    _ ≤ ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * C := by
        apply intervalIntegral.integral_mono_on hab
        · exact (by fun_prop : Continuous fun u => |fCos u * g u|).intervalIntegrable _ _
        · exact (by fun_prop : Continuous fun u => fCos u * C).intervalIntegrable _ _
        · intro u hu
          rw [abs_mul, abs_of_pos (fCos_pos u)]
          exact mul_le_mul_of_nonneg_left (hC u hu) (fCos_pos u).le
    _ = C := by rw [intervalIntegral.integral_mul_const, integral_fCos, one_mul]

/-- `|K(t)| ≤ 1`. -/
theorem _root_.Distinct839.abs_K_le_one (t : ℝ) : |K t| ≤ 1 := by
  rw [K_eq_integral]
  exact abs_integral_fCos_mul_le (by fun_prop) fun u _ => Real.abs_cos_le_one _

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Beta.lean <==
/-
Distinct839/Kernel/Beta.lean — the lower bound `K(t)² ≥ β` on `|t| ≤ 17/20`.

The cells `0, …, 13926` cover `[0, 17/20]`. Instead of evaluating all 13927 table entries, a short
covering certificate is checked: a pair `(k, m)` means that the table entry of cell `k` is large
enough to give `K² ≥ β` on the cells `k - m, …, k + m`, because `|K'| ≤ π`. With `w = kTab k / V`
and `c = piHi · m / H`, the condition `(√β + c)² ≤ w` is checked without square roots as
`c² + β ≤ w` and `4 c² β ≤ (w - β - c²)²` (`coverOK`). Thirteen pairs suffice (`betaCert`); the
check is evaluated by the kernel (`decide +kernel`).
-/
import Distinct839.Kernel.Sound

noncomputable section

open Real

namespace Distinct839.Kernel

/-! ## The certificate and its checker (computable) -/

/-- `β = 8824337 / 2²⁷` as a rational number. -/
def betaQ : ℚ := 8824337 / 134217728

/-- The table entry of cell `k` gives `K² ≥ β` on the cells `k - m, …, k + m`. -/
def coverOK (k m : ℕ) : Bool :=
  let c : ℚ := piHi * m / 16384
  let w : ℚ := (kTab k : ℚ) / 268435456
  decide (c ^ 2 + betaQ ≤ w) && decide (4 * c ^ 2 * betaQ ≤ (w - betaQ - c ^ 2) ^ 2)

/-- `coverCheck n l lo`: the pairs `l` cover the cells `lo, …, n - 1`, each pair `(k, m)` starting
at most at the first cell not yet covered. -/
def coverCheck (n : ℕ) : List (ℕ × ℕ) → ℕ → Bool
  | [], lo => decide (n ≤ lo)
  | (k, m) :: l, lo => decide (k ≤ lo + m) && coverOK k m && coverCheck n l (k + m + 1)

/-- The covering certificate for the cells `0, …, 13926` (computed by a greedy search). -/
def betaCert : List (ℕ × ℕ) :=
  [(3534, 3534), (8980, 1911), (11732, 840), (12942, 370), (13479, 166), (13721, 76),
   (13831, 35), (13883, 16), (13907, 7), (13918, 3), (13923, 1), (13925, 0), (13926, 0)]

/-- The finite check behind `betaBound`, evaluated by the kernel. -/
theorem betaCert_check : coverCheck 13927 betaCert 0 = true := by decide +kernel

/-! ## Soundness of the checker -/

/-- `K² ≥ β` on the grid cell `j`. -/
def CellGood (j : ℕ) : Prop :=
  ∀ t : ℝ, (j : ℝ) / 16384 ≤ t → t ≤ ((j : ℝ) + 1) / 16384 → betaC ≤ K t ^ 2

lemma betaQ_cast : ((betaQ : ℚ) : ℝ) = betaC := by
  rw [betaQ, betaC]
  norm_num

/-- One pair of the certificate. -/
lemma coverOK_sound {k m : ℕ} (h : coverOK k m = true) {j : ℕ} (hj1 : k ≤ j + m)
    (hj2 : j ≤ k + m) : CellGood j := by
  intro t ht1 ht2
  simp only [coverOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨h1, h2⟩ := h
  -- real versions of the two rational conditions
  set c : ℝ := ((piHi : ℚ) : ℝ) * m / 16384 with hc_def
  set w : ℝ := (kTab k : ℝ) / 268435456 with hw_def
  have hcq : (((piHi * m / 16384 : ℚ)) : ℝ) = c := by push_cast; rfl
  have hwq : ((((kTab k : ℚ) / 268435456 : ℚ)) : ℝ) = w := by push_cast; rfl
  have h1' : c ^ 2 + betaC ≤ w := by
    rw [← hcq, ← hwq, ← betaQ_cast]
    exact_mod_cast h1
  have h2' : 4 * c ^ 2 * betaC ≤ (w - betaC - c ^ 2) ^ 2 := by
    rw [← hcq, ← hwq, ← betaQ_cast]
    exact_mod_cast h2
  have hc0 : 0 ≤ c :=
    div_nonneg (mul_nonneg piHi_pos.le (Nat.cast_nonneg _)) (by norm_num)
  have hβ0 : 0 ≤ betaC := by rw [betaC]; norm_num
  set b := Real.sqrt betaC with hb_def
  have hb0 : 0 ≤ b := Real.sqrt_nonneg _
  have hbb : b * b = betaC := Real.mul_self_sqrt hβ0
  -- `(√β + c)² ≤ w`
  have h3 : 2 * c * b ≤ w - betaC - c ^ 2 := by
    by_contra hcon
    replace hcon := not_le.mp hcon
    have hpos : 0 ≤ w - betaC - c ^ 2 := by linarith
    have : (w - betaC - c ^ 2) ^ 2 < (2 * c * b) ^ 2 := by
      exact pow_lt_pow_left₀ hcon hpos (by norm_num)
    nlinarith
  have h4 : (b + c) ^ 2 ≤ w := by nlinarith
  -- the point `t' = t + (k - j)/H` of cell `k`
  set t' : ℝ := t + ((k : ℝ) - j) / 16384 with ht'_def
  have hk1 : (k : ℝ) / 16384 ≤ t' := by rw [ht'_def]; linarith
  have hk2 : t' ≤ ((k : ℝ) + 1) / 16384 := by rw [ht'_def]; linarith
  have hsound := kTab_sound k t'
    (by simpa [gridH] using hk1) (by simpa [gridH] using hk2)
  have hV : ((scaleV : ℕ) : ℝ) = 268435456 := by norm_num [scaleV]
  rw [hV, ← hw_def] at hsound
  -- `√β + c ≤ |K(t')|`
  have h5 : b + c ≤ |K t'| := by
    have : (b + c) ^ 2 ≤ |K t'| ^ 2 := by rw [sq_abs]; linarith
    exact (pow_le_pow_iff_left₀ (by positivity) (abs_nonneg _) (by norm_num)).mp this
  -- `|K(t)| ≥ |K(t')| - π m/H ≥ √β`
  have hdist : |t - t'| ≤ (m : ℝ) / 16384 := by
    rw [ht'_def, show t - (t + ((k : ℝ) - j) / 16384) = ((j : ℝ) - k) / 16384 by ring, abs_div,
      abs_of_pos (by norm_num : (0 : ℝ) < 16384)]
    gcongr
    rw [abs_le]
    constructor
    · have : (k : ℝ) ≤ j + m := by exact_mod_cast hj1
      linarith
    · have : (j : ℝ) ≤ k + m := by exact_mod_cast hj2
      linarith
  have hmv := abs_K_ge_of_abs_sub_le hdist
  have hmin : (m : ℝ) / 16384 * min π (|deriv K t'| + π ^ 2 * ((m : ℝ) / 16384)) ≤ c := by
    calc (m : ℝ) / 16384 * min π (|deriv K t'| + π ^ 2 * ((m : ℝ) / 16384))
        ≤ (m : ℝ) / 16384 * ((piHi : ℚ) : ℝ) := by
          gcongr
          exact (min_le_left _ _).trans pi_lt_piHi.le
      _ = c := by rw [hc_def]; ring
  have h6 : b ≤ |K t| := by linarith
  calc betaC = b * b := hbb.symm
    _ ≤ |K t| * |K t| := mul_le_mul h6 h6 hb0 (abs_nonneg _)
    _ = K t ^ 2 := by rw [← sq, sq_abs]

/-- The checker is sound: cells below `lo` good and a successful check give all cells below `n`. -/
lemma coverCheck_sound (n : ℕ) :
    ∀ (l : List (ℕ × ℕ)) (lo : ℕ), coverCheck n l lo = true →
      (∀ j < lo, CellGood j) → ∀ j < n, CellGood j := by
  intro l
  induction l with
  | nil =>
    intro lo h hlo j hj
    simp only [coverCheck, decide_eq_true_eq] at h
    exact hlo j (by omega)
  | cons p l ih =>
    obtain ⟨k, m⟩ := p
    intro lo h hlo
    simp only [coverCheck, Bool.and_eq_true, decide_eq_true_eq] at h
    obtain ⟨⟨hk, hok⟩, hl⟩ := h
    refine ih (k + m + 1) hl fun j hj => ?_
    rcases lt_or_ge j lo with hjlo | hjlo
    · exact hlo j hjlo
    · exact coverOK_sound hok (by omega) (by omega)

/-! ## The bound -/

/-- **`K(t)² ≥ β` for `|t| ≤ 17/20`.** -/
theorem _root_.Distinct839.betaBound : BetaBound := by
  have hall := coverCheck_sound 13927 betaCert 0 betaCert_check (fun j hj => absurd hj (by omega))
  -- nonnegative `t`
  have hpos : ∀ t : ℝ, 0 ≤ t → t ≤ 17 / 20 → betaC ≤ K t ^ 2 := by
    intro t ht0 ht1
    set j := ⌊t * 16384⌋₊ with hj_def
    have hj1 : (j : ℝ) ≤ t * 16384 := Nat.floor_le (by positivity)
    have hj2 : t * 16384 < j + 1 := Nat.lt_floor_add_one _
    have hjn : j < 13927 := by
      have : (j : ℝ) < 13927 := by linarith
      exact_mod_cast this
    exact hall j hjn t (by rw [div_le_iff₀ (by norm_num)]; linarith)
      (by rw [le_div_iff₀ (by norm_num)]; linarith)
  intro t ht
  rw [abs_le, sep] at ht
  rcases le_total 0 t with h0 | h0
  · exact hpos t h0 ht.2
  · have := hpos (-t) (by linarith) (by linarith)
    rwa [K_neg] at this

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Closed.lean <==
/-
Distinct839/Kernel/Closed.lean — the closed form of the kernel away from the integers.

For a real `t` that is not an integer (`K_eq_sin_mul_Qrat`, `deriv_K_eq`),
   `K(t) = sin(π t)/π · Q(t)`,     `Q(t) = 1/t + ∑_{j=1}^{6} (-1)^j a_j t/(t² - j²)`,
   `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`,
   `Q'(t) = -1/t² - ∑_{j=1}^{6} (-1)^j a_j (t² + j²)/(t² - j²)²`.
These are the formulas evaluated at the cell midpoints by the kernel table.
-/
import Distinct839.Kernel.Deriv

noncomputable section

open Real
open scoped BigOperators Topology

namespace Distinct839.Kernel

/-- The rational factor `Q(t) = 1/t + ∑_j (-1)^j a_j t/(t² - j²)` of the kernel. -/
def Qrat (t : ℝ) : ℝ :=
  1 / t + ∑ j : Fin 6, (-1) ^ ((j : ℕ) + 1) * aC j * t / (t ^ 2 - ((j : ℕ) + 1) ^ 2)

/-- The derivative `Q'(t) = -1/t² - ∑_j (-1)^j a_j (t² + j²)/(t² - j²)²`. -/
def Qder (t : ℝ) : ℝ :=
  -1 / t ^ 2 - ∑ j : Fin 6, (-1) ^ ((j : ℕ) + 1) * aC j * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
    / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2

/-! ## Non-vanishing of the denominators -/

lemma ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : t ≠ 0 := by
  simpa using ht 0

lemma sub_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) : t - ((j : ℝ) + 1) ≠ 0 := by
  intro h
  exact ht ((j : ℤ) + 1) (by push_cast; linarith)

lemma add_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) : t + ((j : ℝ) + 1) ≠ 0 := by
  intro h
  exact ht (-((j : ℤ) + 1)) (by push_cast; linarith)

lemma sq_sub_sq_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) :
    t ^ 2 - ((j : ℝ) + 1) ^ 2 ≠ 0 := by
  rw [show t ^ 2 - ((j : ℝ) + 1) ^ 2 = (t - ((j : ℝ) + 1)) * (t + ((j : ℝ) + 1)) by ring]
  exact mul_ne_zero (sub_ne_zero_of_notInt ht j) (add_ne_zero_of_notInt ht j)

/-! ## The closed form of `K` -/

lemma sincN_sub_nat_succ (t : ℝ) (j : ℕ) (h : t - ((j : ℝ) + 1) ≠ 0) :
    sincN (t - ((j : ℝ) + 1)) = (-1) ^ (j + 1) * Real.sin (π * t) / (π * (t - ((j : ℝ) + 1))) := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero h)]
  congr 1
  rw [show π * (t - ((j : ℝ) + 1)) = π * t - ((j + 1 : ℕ) : ℝ) * π by push_cast; ring,
    Real.sin_sub_nat_mul_pi]

lemma sincN_add_nat_succ (t : ℝ) (j : ℕ) (h : t + ((j : ℝ) + 1) ≠ 0) :
    sincN (t + ((j : ℝ) + 1)) = (-1) ^ (j + 1) * Real.sin (π * t) / (π * (t + ((j : ℝ) + 1))) := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero h)]
  congr 1
  rw [show π * (t + ((j : ℝ) + 1)) = π * t + ((j + 1 : ℕ) : ℝ) * π by push_cast; ring,
    Real.sin_add_nat_mul_pi]

/-- The algebra behind one term of the closed form: partial fractions. -/
lemma closed_term_identity (a s S t m : ℝ) (h1 : t - m ≠ 0) (h2 : t + m ≠ 0) :
    a / 2 * (s * S / (π * (t - m)) + s * S / (π * (t + m)))
      = S / π * (s * a * t / (t ^ 2 - m ^ 2)) := by
  have h3 : t ^ 2 - m ^ 2 ≠ 0 := by
    rw [show t ^ 2 - m ^ 2 = (t - m) * (t + m) by ring]
    exact mul_ne_zero h1 h2
  have hpi : π ≠ 0 := pi_ne_zero
  have e1 : s * S / (π * (t - m)) + s * S / (π * (t + m))
      = s * S * (2 * t) / (π * (t ^ 2 - m ^ 2)) := by
    rw [div_add_div _ _ (mul_ne_zero hpi h1) (mul_ne_zero hpi h2),
      div_eq_div_iff (mul_ne_zero (mul_ne_zero hpi h1) (mul_ne_zero hpi h2)) (mul_ne_zero hpi h3)]
    ring
  have e2 : a / 2 * (s * S * (2 * t) / (π * (t ^ 2 - m ^ 2)))
      = a * (s * S * (2 * t)) / (2 * (π * (t ^ 2 - m ^ 2))) := div_mul_div_comm _ _ _ _
  have e3 : S / π * (s * a * t / (t ^ 2 - m ^ 2)) = S * (s * a * t) / (π * (t ^ 2 - m ^ 2)) :=
    div_mul_div_comm _ _ _ _
  rw [e1, e2, e3,
    div_eq_div_iff (mul_ne_zero two_ne_zero (mul_ne_zero hpi h3)) (mul_ne_zero hpi h3)]
  ring

/-- Closed form of the kernel at non-integer points: `K(t) = sin(π t)/π · Q(t)`. -/
theorem K_eq_sin_mul_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    K t = Real.sin (π * t) / π * Qrat t := by
  have ht0 : t ≠ 0 := ne_zero_of_notInt ht
  unfold K Qrat
  rw [mul_add, Finset.mul_sum]
  congr 1
  · unfold sincN
    rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero ht0), div_mul_div_comm, mul_one]
  · refine Finset.sum_congr rfl fun j _ => ?_
    rw [sincN_sub_nat_succ t j (sub_ne_zero_of_notInt ht j),
      sincN_add_nat_succ t j (add_ne_zero_of_notInt ht j)]
    exact closed_term_identity _ _ _ _ _ (sub_ne_zero_of_notInt ht j) (add_ne_zero_of_notInt ht j)

/-! ## The derivative -/

lemma hasDerivAt_Qterm (c m t : ℝ) (h : t ^ 2 - m ^ 2 ≠ 0) :
    HasDerivAt (fun s : ℝ => c * s / (s ^ 2 - m ^ 2))
      (-(c * (t ^ 2 + m ^ 2) / (t ^ 2 - m ^ 2) ^ 2)) t := by
  have h1 : HasDerivAt (fun s : ℝ => c * s) c t := by
    simpa using (hasDerivAt_id' t).const_mul c
  have h2 : HasDerivAt (fun s : ℝ => s ^ 2 - m ^ 2) (2 * t) t := by
    simpa using (hasDerivAt_pow 2 t).sub_const (m ^ 2)
  have h3 := h1.fun_div h2 h
  have e : -(c * (t ^ 2 + m ^ 2) / (t ^ 2 - m ^ 2) ^ 2)
      = (c * (t ^ 2 - m ^ 2) - c * t * (2 * t)) / (t ^ 2 - m ^ 2) ^ 2 := by
    rw [← neg_div]
    congr 1
    ring
  rw [e]
  exact h3

/-- `Q` has derivative `Q'` at non-integer points. -/
theorem hasDerivAt_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : HasDerivAt Qrat (Qder t) t := by
  have ht0 : t ≠ 0 := ne_zero_of_notInt ht
  have h0 : HasDerivAt (fun s : ℝ => 1 / s) (-1 / t ^ 2) t := by
    have e1 : (fun s : ℝ => 1 / s) = fun s => s⁻¹ := funext fun s => one_div s
    have e2 : -1 / t ^ 2 = -(t ^ 2)⁻¹ := by rw [neg_div, one_div]
    rw [e1, e2]
    exact hasDerivAt_inv ht0
  have hsum : HasDerivAt
      (fun s : ℝ => ∑ j : Fin 6, (-1) ^ ((j : ℕ) + 1) * aC j * s / (s ^ 2 - ((j : ℕ) + 1) ^ 2))
      (∑ j : Fin 6, -((-1) ^ ((j : ℕ) + 1) * aC j * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
        / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2)) t :=
    HasDerivAt.fun_sum fun j _ => hasDerivAt_Qterm _ _ t (sq_sub_sq_ne_zero_of_notInt ht j)
  have h := h0.add hsum
  have e : Qder t = -1 / t ^ 2 + ∑ j : Fin 6, -((-1) ^ ((j : ℕ) + 1) * aC j
      * (t ^ 2 + ((j : ℕ) + 1) ^ 2) / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2) := by
    unfold Qder
    rw [Finset.sum_neg_distrib, sub_eq_add_neg]
  rw [e]
  exact h

/-- The closed form `s ↦ sin(π s)/π · Q(s)` has the expected derivative at non-integer points. -/
theorem hasDerivAt_sin_mul_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    HasDerivAt (fun s : ℝ => Real.sin (π * s) / π * Qrat s)
      (Real.cos (π * t) * Qrat t + Real.sin (π * t) / π * Qder t) t := by
  have h1 : HasDerivAt (fun s : ℝ => Real.sin (π * s) / π) (Real.cos (π * t)) t := by
    have h := (((hasDerivAt_id' t).const_mul π).sin).div_const π
    have e : Real.cos (π * t) = Real.cos (π * t) * (π * 1) / π := by
      rw [mul_one, mul_div_assoc, div_self pi_ne_zero, mul_one]
    rw [e]
    exact h
  exact h1.mul (hasDerivAt_Qrat ht)

/-- The set of non-integers is a neighbourhood of each of its points. -/
lemma notInt_mem_nhds {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : {s : ℝ | ∀ n : ℤ, s ≠ n} ∈ 𝓝 t := by
  have hset : {s : ℝ | ∀ n : ℤ, s ≠ n} = (Set.range ((↑) : ℤ → ℝ))ᶜ := by
    ext s
    simp only [Set.mem_ofPred_eq, Set.mem_compl_iff, Set.mem_range, not_exists]
    exact ⟨fun h n hn => h n hn.symm, fun h n hn => h n hn.symm⟩
  rw [hset]
  refine Real.isClosed_range_intCast.isOpen_compl.mem_nhds ?_
  rintro ⟨n, hn⟩
  exact ht n hn.symm

/-- Closed form of the derivative of the kernel at non-integer points:
`K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`. -/
theorem deriv_K_eq {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    deriv K t = Real.cos (π * t) * Qrat t + Real.sin (π * t) / π * Qder t := by
  have hev : K =ᶠ[𝓝 t] fun s : ℝ => Real.sin (π * s) / π * Qrat s := by
    filter_upwards [notInt_mem_nhds ht] with s hs using K_eq_sin_mul_Qrat hs
  rw [hev.deriv_eq]
  exact (hasDerivAt_sin_mul_Qrat ht).deriv

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Compute.lean <==
/-
Distinct839/Kernel/Compute.lean — the kernel table as an exact rational computation.

This file contains definitions only; their soundness is proved in `Distinct839/Kernel/Sound.lean`.
It is a line-by-line port of `certificate/build_kernel.py`, with exact arithmetic in `ℚ`:

* `piLo < π < piHi` are the twenty-digit bounds of Mathlib (`Real.pi_gt_d20`, `Real.pi_lt_d20`).
  The Python program uses forty-digit Machin bounds; the resulting tables are identical.
* For `j < H/2`, `H = 16384`, and `r = (2j+1)/(2H)`, the record `trigEncl j` encloses
  `sin(π r)/π` and `cos(π r)` by Taylor polynomials with 10 and 11 terms evaluated at `piLo·r` and
  `piHi·r`, divided by `piHi` or `piLo`, and rounded outwards to multiples of `2⁻⁷⁰`.
* For the cell `k` with midpoint `t = (2k+1)/(2H)`, `cellVal` evaluates
  `Q(t) = 1/t + ∑ (-1)^j a_j t/(t² - j²)` and `Q'(t)`, encloses `K(t) = sin(π t)/π · Q(t)` and
  `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`, and returns
  `⌊V · [ℓ - (1/(2H)) · min(π, D + π²/(2H))]₊²⌋`, `V = 2²⁸`, with `ℓ ≤ |K(t)|`, `D ≥ |K'(t)|` and
  `π` replaced by `piHi`.
* `kTab k` reduces `k` modulo `H` and reflects the second half of each period onto the first
  (`sin(π t)` and `cos(π t)` are determined, up to a common sign, by `t mod 1`).
-/
import Distinct839.Kernel.Taylor

open scoped BigOperators

namespace Distinct839.Kernel

/-! ## Rational constants -/

/-- Rational lower bound for `π` (Mathlib's `Real.pi_gt_d20`). -/
def piLo : ℚ := 314159265358979323846 / 10 ^ 20

/-- Rational upper bound for `π` (Mathlib's `Real.pi_lt_d20`). -/
def piHi : ℚ := 314159265358979323847 / 10 ^ 20

/-- Rounding down to a multiple of `2⁻⁷⁰`. -/
def dyLo (x : ℚ) : ℚ := (⌊x * 2 ^ 70⌋ : ℚ) / 2 ^ 70

/-- Rounding up (strictly) to a multiple of `2⁻⁷⁰`. -/
def dyHi (x : ℚ) : ℚ := ((⌊x * 2 ^ 70⌋ : ℚ) + 1) / 2 ^ 70

/-! ## Enclosures of `sin(π r)/π` and `cos(π r)` -/

/-- Four rational bounds: `sl ≤ sin(π r)/π ≤ su` and `cl ≤ cos(π r) ≤ cu` (or `-cos`, after
reflection). -/
structure TrigEncl where
  /-- lower bound for `sin(π r)/π` -/
  sl : ℚ
  /-- upper bound for `sin(π r)/π` -/
  su : ℚ
  /-- lower bound for the cosine -/
  cl : ℚ
  /-- upper bound for the cosine -/
  cu : ℚ
deriving Inhabited

/-- The enclosure at `r = (2j+1)/(2H)`, `H = 16384`, as in `build_kernel.py`. -/
def trigEncl (j : ℕ) : TrigEncl :=
  let r : ℚ := (2 * j + 1) / 32768
  let xl := piLo * r
  let xu := piHi * r
  { sl := dyLo (sinPoly 10 xl / piHi)
    su := dyHi (sinPoly 11 xu / piLo)
    cl := dyLo (cosPoly 10 xu)
    cu := dyHi (cosPoly 11 xl) }

/-- Reflection `r ↦ 1 - r`: the sine is unchanged, the cosine changes sign. -/
def TrigEncl.reflect (e : TrigEncl) : TrigEncl :=
  { sl := e.sl, su := e.su, cl := -e.cu, cu := -e.cl }

/-! ## The rational factor of the kernel -/

/-- `Q(t) = 1/t + ∑_{j=1}^{6} (-1)^j a_j t/(t² - j²)` in `ℚ`. -/
def ratQ (t : ℚ) : ℚ :=
  1 / t + ∑ j : Fin 6,
    (-1) ^ ((j : ℕ) + 1) * ((aInt j : ℚ) / 1000000) * t / (t ^ 2 - ((j : ℕ) + 1) ^ 2)

/-- `Q'(t) = -1/t² - ∑_{j=1}^{6} (-1)^j a_j (t² + j²)/(t² - j²)²` in `ℚ`. -/
def derQ (t : ℚ) : ℚ :=
  -1 / t ^ 2 - ∑ j : Fin 6,
    (-1) ^ ((j : ℕ) + 1) * ((aInt j : ℚ) / 1000000) * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
      / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2

/-! ## One table entry -/

/-- The lower bound `[ℓ - (1/(2H)) min(π, D + π²/(2H))]₊` for `|K|` on cell `k`, given an enclosure
`e` of `sin(π t)/π` and `cos(π t)` at the midpoint `t = (2k+1)/(2H)` up to a common sign. -/
def cellLow (e : TrigEncl) (k : ℕ) : ℚ :=
  let t : ℚ := (2 * k + 1) / 32768
  let rat := ratQ t
  let der := derQ t
  -- `dl ≤ ±K'(t) ≤ du`
  let dl := min (rat * e.cl) (rat * e.cu) + min (der * e.sl) (der * e.su)
  let du := max (rat * e.cl) (rat * e.cu) + max (der * e.sl) (der * e.su)
  -- `|K'| ≤ D + π²/(2H)` on the cell, and `|K'| ≤ π` everywhere
  let db := min piHi (max |dl| |du| + piHi * piHi / 32768)
  max 0 (|rat| * e.sl - db / 32768)

/-- The table entry `⌊V · low²⌋` of cell `k`, `V = 2²⁸`. -/
def cellVal (e : TrigEncl) (k : ℕ) : ℕ :=
  let low := cellLow e k
  ⌊low * low * 268435456⌋₊

/-- The table, with the trigonometric enclosures supplied by `T` (used to share them). -/
def kTabWith (T : ℕ → TrigEncl) (k : ℕ) : ℕ :=
  let j := k % 16384
  if j < 8192 then cellVal (T j) k else cellVal (T (16383 - j)).reflect k

/-- **The kernel table**: `kTab k / 2²⁸ ≤ K(t)²` on the cell `[k/16384, (k+1)/16384]`
(`kTab_sound`). -/
def _root_.Distinct839.kTab (k : ℕ) : ℕ := kTabWith trigEncl k

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Deriv.lean <==
/-
Distinct839/Kernel/Deriv.lean — the derivative of the kernel.

From `K(t) = ∫ fCos(u) cos(2π t u) du` over `[-1/2, 1/2]` (`K_eq_integral`), differentiation
under the integral sign gives
   `K'(t) = -∫ fCos(u) · 2π u · sin(2π t u) du`                       (`hasDerivAt_K`).
Since `fCos ≥ 0`, `∫ fCos = 1` and `|u| ≤ 1/2`, this yields
   `|K'(t)| ≤ π`                                                       (`abs_deriv_K_le`),
   `|K'(s) - K'(t)| ≤ π² |s - t|`                                      (`abs_deriv_K_sub_le`),
and, by the mean value inequality, the cell estimate used for the kernel table:
   `|K(t)| ≥ |K(t₀)| - h · min(π, |K'(t₀)| + π² h)` for `|t - t₀| ≤ h`  (`abs_K_ge_of_abs_sub_le`).
-/
import Distinct839.Kernel.Basic

noncomputable section

open Real MeasureTheory intervalIntegral
open scoped BigOperators Topology

namespace Distinct839.Kernel

/-- The derivative of the kernel, as an integral: `K'(t) = -∫ fCos(u) · 2π u · sin(2π t u) du`. -/
def Kd (t : ℝ) : ℝ :=
  ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))

/-- Differentiation under the integral sign: `K` has derivative `Kd t` at `t`. -/
theorem hasDerivAt_K (t : ℝ) : HasDerivAt K (Kd t) t := by
  have hK : K = fun t => ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u) :=
    funext K_eq_integral
  rw [hK]
  have key := intervalIntegral.hasDerivAt_integral_of_dominated_loc_of_deriv_le (μ := volume)
    (F := fun t u => fCos u * Real.cos (2 * π * t * u))
    (F' := fun t u => fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u)))
    (x₀ := t) (s := Set.univ) (a := -(1 : ℝ) / 2) (b := 1 / 2)
    (bound := fun u => |fCos u| * (2 * π * |u|))
    Filter.univ_mem ?_ ?_ ?_ ?_ ?_ ?_
  · exact key.2
  · exact Filter.Eventually.of_forall fun s =>
      (by fun_prop : Continuous fun u => fCos u * Real.cos (2 * π * s * u)).aestronglyMeasurable
  · exact (by fun_prop : Continuous fun u =>
      fCos u * Real.cos (2 * π * t * u)).intervalIntegrable _ _
  · exact (by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun u _ s _ => ?_
    show ‖fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))‖ ≤ |fCos u| * (2 * π * |u|)
    rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_neg, abs_mul, abs_mul, abs_two,
      abs_of_pos pi_pos]
    have h1 : |Real.sin (2 * π * s * u)| ≤ 1 := Real.abs_sin_le_one _
    have h2 : 0 ≤ 2 * π * |u| := by positivity
    calc |fCos u| * (2 * π * |u| * |Real.sin (2 * π * s * u)|)
        ≤ |fCos u| * (2 * π * |u| * 1) := by gcongr
      _ = |fCos u| * (2 * π * |u|) := by ring
  · exact (by fun_prop : Continuous fun u => |fCos u| * (2 * π * |u|)).intervalIntegrable _ _
  · refine Filter.Eventually.of_forall fun u _ s _ => ?_
    have h1 : HasDerivAt (fun x : ℝ => 2 * π * x * u) (2 * π * u) s := by
      simpa using ((hasDerivAt_id s).const_mul (2 * π)).mul_const u
    have h2 := (h1.cos).const_mul (fCos u)
    have e : fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))
        = fCos u * (-Real.sin (2 * π * s * u) * (2 * π * u)) := by ring
    show HasDerivAt (fun x : ℝ => fCos u * Real.cos (2 * π * x * u))
      (fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))) s
    rw [e]
    exact h2

/-- The kernel is differentiable. -/
theorem differentiable_K : Differentiable ℝ K := fun t => (hasDerivAt_K t).differentiableAt

/-- The derivative of the kernel is the integral `Kd`. -/
theorem deriv_K (t : ℝ) : deriv K t = Kd t := (hasDerivAt_K t).deriv

/-- `|K'(t)| ≤ π`. -/
theorem abs_deriv_K_le (t : ℝ) : |deriv K t| ≤ π := by
  rw [deriv_K]
  unfold Kd
  refine abs_integral_fCos_mul_le (by fun_prop) fun u hu => ?_
  have hu' : |u| ≤ 1 / 2 := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
  rw [abs_mul, abs_neg, abs_mul, abs_mul, abs_two, abs_of_pos pi_pos]
  have h1 : |Real.sin (2 * π * t * u)| ≤ 1 := Real.abs_sin_le_one _
  calc 2 * π * |u| * |Real.sin (2 * π * t * u)| ≤ 2 * π * (1 / 2) * 1 := by gcongr
    _ = π := by ring

/-- `|K'(s) - K'(t)| ≤ π² |s - t|`. -/
theorem abs_deriv_K_sub_le (s t : ℝ) : |deriv K s - deriv K t| ≤ π ^ 2 * |s - t| := by
  rw [deriv_K, deriv_K]
  unfold Kd
  rw [← intervalIntegral.integral_sub
    ((by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))).intervalIntegrable _ _)
    ((by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))).intervalIntegrable _ _)]
  simp_rw [← mul_sub]
  refine abs_integral_fCos_mul_le (by fun_prop) fun u hu => ?_
  have hu' : |u| ≤ 1 / 2 := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
  rw [abs_mul, abs_neg, abs_mul, abs_mul, abs_two, abs_of_pos pi_pos]
  have h1 : |Real.sin (2 * π * s * u) - Real.sin (2 * π * t * u)| ≤ 2 * π * |u| * |s - t| := by
    refine (Real.abs_sin_sub_sin_le _ _).trans (le_of_eq ?_)
    rw [show 2 * π * s * u - 2 * π * t * u = 2 * π * u * (s - t) by ring, abs_mul, abs_mul,
      abs_mul, abs_two, abs_of_pos pi_pos]
  have h2 : 0 ≤ |s - t| := abs_nonneg _
  have h3 : 0 ≤ |u| := abs_nonneg _
  calc 2 * π * |u| * |Real.sin (2 * π * s * u) - Real.sin (2 * π * t * u)|
      ≤ 2 * π * |u| * (2 * π * |u| * |s - t|) := by gcongr
    _ ≤ 2 * π * (1 / 2) * (2 * π * (1 / 2) * |s - t|) := by gcongr
    _ = π ^ 2 * |s - t| := by ring

/-- Cell estimate. If `|t - t₀| ≤ h` then `|K(t)| ≥ |K(t₀)| - h · min(π, |K'(t₀)| + π² h)`. -/
theorem abs_K_ge_of_abs_sub_le {t₀ t h : ℝ} (ht : |t - t₀| ≤ h) :
    |K t₀| - h * min π (|deriv K t₀| + π ^ 2 * h) ≤ |K t| := by
  have hh : 0 ≤ h := (abs_nonneg _).trans ht
  set C : ℝ := min π (|deriv K t₀| + π ^ 2 * h) with hC
  have hC0 : 0 ≤ C := le_min pi_pos.le (by positivity)
  -- on the closed ball of radius `h` around `t₀` the derivative is bounded by `C`
  have hbound : ∀ x ∈ Metric.closedBall t₀ h, ‖deriv K x‖ ≤ C := by
    intro x hx
    have hx' : |x - t₀| ≤ h := by simpa [Real.dist_eq] using hx
    rw [Real.norm_eq_abs, hC]
    refine le_min (abs_deriv_K_le x) ?_
    have h1 : |deriv K x| ≤ |deriv K t₀| + |deriv K x - deriv K t₀| := by
      have := abs_add_le (deriv K t₀) (deriv K x - deriv K t₀)
      simpa using this
    have h2 : |deriv K x - deriv K t₀| ≤ π ^ 2 * h :=
      (abs_deriv_K_sub_le x t₀).trans (mul_le_mul_of_nonneg_left hx' (by positivity))
    linarith
  have hmv := (convex_closedBall t₀ h).norm_image_sub_le_of_norm_deriv_le
    (fun x _ => differentiable_K x) hbound
    (Metric.mem_closedBall_self hh) (by simpa [Real.dist_eq] using ht : t ∈ Metric.closedBall t₀ h)
  rw [Real.norm_eq_abs, Real.norm_eq_abs] at hmv
  have h3 : C * |t - t₀| ≤ h * C := by
    rw [mul_comm h C]
    exact mul_le_mul_of_nonneg_left ht hC0
  have h4 : |K t₀| ≤ |K t| + |K t - K t₀| := by
    have := abs_sub_abs_le_abs_sub (K t₀) (K t)
    rw [abs_sub_comm (K t₀) (K t)] at this
    linarith
  linarith

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Sound.lean <==
/-
Distinct839/Kernel/Sound.lean — soundness of the kernel table: `TableSound kTab`.

For the cell `k` with midpoint `t = (2k+1)/(2H)`, `H = 16384`:
* `t` is not an integer, so `K(t) = sin(π t)/π · Q(t)` and
  `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)` (`Distinct839/Kernel/Closed.lean`), and the
  rational functions `ratQ`, `derQ` of `Distinct839/Kernel/Compute.lean` are `Q`, `Q'` at `t`;
* the enclosure `e` gives `ℓ = e.sl·|Q(t)| ≤ |K(t)|` and `|K'(t)| ≤ max(|dl|, |du|)`;
* the cell estimate `abs_K_ge_of_abs_sub_le` (mean value theorem, `|K'| ≤ π`, `|K''| ≤ π²`) gives
  `|K(s)| ≥ ℓ - (1/(2H)) min(π, D + π²/(2H))` for `|s - t| ≤ 1/(2H)`;
* the table entry is `⌊V · low²⌋` with `low` the positive part of that bound and `π ≤ piHi`.
-/
import Distinct839.Kernel.Closed
import Distinct839.Kernel.Trig
import Distinct839.Spec

noncomputable section

open Real

namespace Distinct839.Kernel

/-! ## Rational and real versions of `Q` and `Q'` -/

lemma ratQ_cast (x : ℚ) : ((ratQ x : ℚ) : ℝ) = Qrat (x : ℝ) := by
  simp only [ratQ, Qrat, aC]
  push_cast
  rfl

lemma derQ_cast (x : ℚ) : ((derQ x : ℚ) : ℝ) = Qder (x : ℝ) := by
  simp only [derQ, Qder, aC]
  push_cast
  rfl

/-! ## Elementary facts -/

/-- A product `c·x` with `a ≤ x ≤ b` lies between `c·a` and `c·b`. -/
lemma mul_mem_min_max {a b x : ℝ} (c : ℝ) (ha : a ≤ x) (hb : x ≤ b) :
    min (c * a) (c * b) ≤ c * x ∧ c * x ≤ max (c * a) (c * b) := by
  rcases le_total 0 c with hc | hc
  · exact ⟨(min_le_left _ _).trans (mul_le_mul_of_nonneg_left ha hc),
      (mul_le_mul_of_nonneg_left hb hc).trans (le_max_right _ _)⟩
  · exact ⟨(min_le_right _ _).trans (mul_le_mul_of_nonpos_left hb hc),
      (mul_le_mul_of_nonpos_left ha hc).trans (le_max_left _ _)⟩

/-- No cell midpoint `(2k+1)/(2H)` is an integer. -/
lemma mid_notInt (k : ℕ) : ∀ n : ℤ, ((2 * k + 1) / 32768 : ℝ) ≠ n := by
  intro n h
  have h2 : ((2 * k + 1 : ℤ) : ℝ) = ((32768 * n : ℤ) : ℝ) := by
    push_cast
    rw [← h]
    ring
  have h3 : (2 * k + 1 : ℤ) = 32768 * n := by exact_mod_cast h2
  omega

/-! ## One cell -/

lemma cellVal_eq (e : TrigEncl) (k : ℕ) :
    cellVal e k = ⌊cellLow e k * cellLow e k * 268435456⌋₊ := rfl

/-- Soundness of one table entry: if `e` encloses `σ sin(π t)/π` and `σ cos(π t)` at the midpoint
`t = (2k+1)/(2H)`, for a sign `σ` with `σ² = 1`, then `cellVal e k / V ≤ K(s)²` whenever
`|s - t| ≤ 1/(2H)`. -/
theorem cellVal_sound (e : TrigEncl) (k : ℕ) (σ : ℝ) (hσ : σ * σ = 1)
    (he : e.Holds (σ * (Real.sin (π * ((2 * k + 1) / 32768)) / π))
      (σ * Real.cos (π * ((2 * k + 1) / 32768))))
    {s : ℝ} (hs : |s - (2 * k + 1) / 32768| ≤ 1 / 32768) :
    ((cellVal e k : ℕ) : ℝ) / 268435456 ≤ K s ^ 2 := by
  set t : ℝ := (2 * k + 1) / 32768 with ht_def
  have hnot : ∀ n : ℤ, t ≠ n := mid_notInt k
  have htq : ((((2 * k + 1) / 32768 : ℚ)) : ℝ) = t := by push_cast; rfl
  have hR : ((ratQ ((2 * k + 1) / 32768) : ℚ) : ℝ) = Qrat t := by rw [ratQ_cast, htq]
  have hD : ((derQ ((2 * k + 1) / 32768) : ℚ) : ℝ) = Qder t := by rw [derQ_cast, htq]
  have hσabs : |σ| = 1 := by
    have h0 : |σ| * |σ| = 1 := by rw [← abs_mul, hσ, abs_one]
    nlinarith [abs_nonneg σ]
  obtain ⟨h1, h2, h3, h4⟩ := he
  set S : ℝ := σ * (Real.sin (π * t) / π) with hS_def
  set C : ℝ := σ * Real.cos (π * t) with hC_def
  set R : ℝ := Qrat t with hR_def
  set D : ℝ := Qder t with hD_def
  -- `|K(t)| = |S| |Q(t)|` and `|K'(t)| = |C Q(t) + S Q'(t)|`
  have hKt : |K t| = |S| * |R| := by
    rw [K_eq_sin_mul_Qrat hnot, abs_mul, hS_def, abs_mul σ, hσabs, one_mul]
  have hKd : |deriv K t| = |R * C + D * S| := by
    rw [deriv_K_eq hnot]
    have e : R * C + D * S = σ * (Real.cos (π * t) * R + Real.sin (π * t) / π * D) := by
      rw [hS_def, hC_def]
      ring
    rw [e, abs_mul, hσabs, one_mul]
  -- the lower bound `ℓ = sl |Q(t)| ≤ |K(t)|`
  have hl : ((e.sl : ℚ) : ℝ) * |R| ≤ |K t| := by
    rw [hKt]
    exact mul_le_mul_of_nonneg_right (h1.trans (le_abs_self S)) (abs_nonneg R)
  -- the derivative bound `|K'(t)| ≤ max(|dl|, |du|)`
  have hC := mul_mem_min_max R h3 h4
  have hS := mul_mem_min_max D h1 h2
  have hd : |deriv K t| ≤
      max |min (R * e.cl) (R * e.cu) + min (D * e.sl) (D * e.su)|
        |max (R * e.cl) (R * e.cu) + max (D * e.sl) (D * e.su)| := by
    rw [hKd]
    exact abs_le_max_abs_abs (add_le_add hC.1 hS.1) (add_le_add hC.2 hS.2)
  set dmax := max |min (R * e.cl) (R * e.cu) + min (D * e.sl) (D * e.su)|
        |max (R * e.cl) (R * e.cu) + max (D * e.sl) (D * e.su)| with hdmax
  -- the cell estimate
  have hmv := abs_K_ge_of_abs_sub_le (h := 1 / 32768) hs
  have hpi := pi_lt_piHi
  have hpi2 : π ^ 2 * (1 / 32768) ≤ ((piHi : ℚ) : ℝ) * ((piHi : ℚ) : ℝ) / 32768 := by
    have : π ^ 2 ≤ ((piHi : ℚ) : ℝ) * ((piHi : ℚ) : ℝ) := by nlinarith [pi_pos]
    linarith
  have hdb : min π (|deriv K t| + π ^ 2 * (1 / 32768)) ≤
      min ((piHi : ℚ) : ℝ) (dmax + ((piHi : ℚ) : ℝ) * ((piHi : ℚ) : ℝ) / 32768) :=
    min_le_min hpi.le (add_le_add hd hpi2)
  set low : ℝ := max 0 (|R| * ((e.sl : ℚ) : ℝ) -
    min ((piHi : ℚ) : ℝ) (dmax + ((piHi : ℚ) : ℝ) * ((piHi : ℚ) : ℝ) / 32768) / 32768) with hlow_def
  have hlow : low ≤ |K s| := by
    refine max_le (abs_nonneg _) ?_
    have : |R| * ((e.sl : ℚ) : ℝ) = ((e.sl : ℚ) : ℝ) * |R| := mul_comm _ _
    linarith
  have hlow0 : 0 ≤ low := le_max_left _ _
  have hsq : low * low ≤ K s ^ 2 := by
    rw [← sq_abs]
    nlinarith
  -- the table entry `⌊V low²⌋`
  have key : ∀ x : ℚ, (x : ℝ) = low →
      ((⌊x * x * 268435456⌋₊ : ℕ) : ℝ) / 268435456 ≤ K s ^ 2 := by
    intro x hx
    have hx0 : (0 : ℚ) ≤ x * x * 268435456 := mul_nonneg (mul_self_nonneg x) (by norm_num)
    have hfl : ((⌊x * x * 268435456⌋₊ : ℕ) : ℚ) ≤ x * x * 268435456 := Nat.floor_le hx0
    have hfl' : ((⌊x * x * 268435456⌋₊ : ℕ) : ℝ) ≤ low * low * 268435456 := by
      rw [← hx]
      exact_mod_cast hfl
    rw [div_le_iff₀ (by norm_num)]
    have := mul_le_mul_of_nonneg_right hsq (by norm_num : (0 : ℝ) ≤ 268435456)
    linarith
  rw [cellVal_eq]
  apply key
  simp only [cellLow]
  push_cast
  rw [hR, hD]

/-! ## The whole table -/

/-- **Soundness of the kernel table**: `kTab k / 2²⁸ ≤ K(t)²` on `[k/16384, (k+1)/16384]`. -/
theorem _root_.Distinct839.kTab_sound : TableSound kTab := by
  intro k s hs1 hs2
  have hH : ((gridH : ℕ) : ℝ) = 16384 := by norm_num [gridH]
  have hV : ((scaleV : ℕ) : ℝ) = 268435456 := by norm_num [scaleV]
  rw [hH] at hs1 hs2
  rw [hV]
  have hs : |s - (2 * k + 1) / 32768| ≤ 1 / 32768 := by
    rw [abs_le]
    constructor <;> linarith
  have hσ : ((-1 : ℝ) ^ (k / 16384)) * (-1) ^ (k / 16384) = 1 := by
    rw [← sq]
    exact neg_one_pow_sq _
  unfold kTab kTabWith
  dsimp only
  split_ifs with hj
  · obtain ⟨h1, h2⟩ := sin_cos_mid_low k
    refine cellVal_sound _ k _ hσ ?_ hs
    rw [h1, h2]
    exact trigEncl_holds hj
  · obtain ⟨h1, h2⟩ := sin_cos_mid_high k
    refine cellVal_sound _ k _ hσ ?_ hs
    rw [h1, h2]
    exact (trigEncl_holds (by omega)).reflect

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Table.lean <==
/-
Distinct839/Kernel/Table.lean — the kernel table as an array, for the local-inequality checker.

`kTabArray` holds `kTab k` for `k = 0, …, tabR`. It computes the 8192 trigonometric enclosures once
(`trigArr`) and shares them between the 25 periods of the table, so that the compiled evaluation
of the whole array takes well under a minute. The three names `kTabArray`, `kTabArray_size` and
`kTabArray_sound` are the interface used by `Distinct839/Local`.
-/
import Distinct839.Kernel.Sound

namespace Distinct839.Kernel

/-- The 8192 enclosures `trigEncl j`, `j < H/2`, computed once. -/
def trigArr : Array TrigEncl := Array.ofFn (n := 8192) fun j => trigEncl j

/-- `trigEncl j`, read from `trigArr` when `j` is in range. -/
def trigCached (j : ℕ) : TrigEncl := if h : j < trigArr.size then trigArr[j] else trigEncl j

lemma trigCached_eq (j : ℕ) : trigCached j = trigEncl j := by
  unfold trigCached
  split_ifs with h
  · simp [trigArr]
  · rfl

/-- **The kernel table as an array**: `kTabArray[k] = kTab k` for `k ≤ tabR = 209009`. -/
def _root_.Distinct839.kTabArray : Array ℕ :=
  Array.ofFn (n := tabR + 1) fun k => kTabWith trigCached k

/-- The table has `tabR + 1 = 209010` entries. -/
theorem _root_.Distinct839.kTabArray_size : kTabArray.size = tabR + 1 := Array.size_ofFn

lemma kTabArray_getElem (k : ℕ) (h : k < kTabArray.size) : kTabArray[k] = kTab k := by
  have e : (trigCached : ℕ → TrigEncl) = trigEncl := funext trigCached_eq
  rw [kTab, ← e]
  exact Array.getElem_ofFn _

/-- **Soundness of the array**: `kTabArray[k] / 2²⁸ ≤ K(t)²` on `[k/16384, (k+1)/16384]`. -/
theorem _root_.Distinct839.kTabArray_sound : ∀ (k : ℕ) (h : k < kTabArray.size) (t : ℝ),
    (k : ℝ) / gridH ≤ t → t ≤ ((k : ℝ) + 1) / gridH → (kTabArray[k] : ℝ) / scaleV ≤ K t ^ 2 := by
  intro k h t h1 h2
  rw [kTabArray_getElem]
  exact kTab_sound k t h1 h2

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Taylor.lean <==
/-
Distinct839/Kernel/Taylor.lean — alternating Taylor enclosures of `sin` and `cos`.

`sinPoly n x = ∑_{k<n} (-1)^k x^(2k+1)/(2k+1)!` and `cosPoly n x = ∑_{k<n} (-1)^k x^(2k)/(2k)!` are
the partial sums of the sine and cosine series, defined over any field so that the same definition
is evaluated in `ℚ` by the kernel table and compared with `Real.sin`, `Real.cos` in `ℝ`.

For `x ≥ 0` and `n ≥ 1` the errors alternate in sign (`taylor_sign`):
   `sinPoly n x ≤ sin x`, `cosPoly n x ≤ cos x`   for even `n ≥ 2`,
   `sin x ≤ sinPoly n x`, `cos x ≤ cosPoly n x`   for odd `n`.
The proof is the usual chain of integrations starting from `cos x ≤ 1`.
-/
import Distinct839.Defs

open scoped BigOperators

namespace Distinct839.Kernel

/-! ## The partial sums -/

section Poly

variable {F : Type*} [Field F]

/-- Partial sum of the sine series with `n` terms: `∑_{k<n} (-1)^k x^(2k+1)/(2k+1)!`. -/
def sinPoly (n : ℕ) (x : F) : F :=
  ∑ k ∈ Finset.range n, (-1) ^ k * x ^ (2 * k + 1) / (Nat.factorial (2 * k + 1) : F)

/-- Partial sum of the cosine series with `n` terms: `∑_{k<n} (-1)^k x^(2k)/(2k)!`. -/
def cosPoly (n : ℕ) (x : F) : F :=
  ∑ k ∈ Finset.range n, (-1) ^ k * x ^ (2 * k) / (Nat.factorial (2 * k) : F)

lemma sinPoly_succ (n : ℕ) (x : F) :
    sinPoly (n + 1) x
      = sinPoly n x + (-1) ^ n * x ^ (2 * n + 1) / (Nat.factorial (2 * n + 1) : F) :=
  Finset.sum_range_succ _ _

lemma cosPoly_succ (n : ℕ) (x : F) :
    cosPoly (n + 1) x = cosPoly n x + (-1) ^ n * x ^ (2 * n) / (Nat.factorial (2 * n) : F) :=
  Finset.sum_range_succ _ _

lemma sinPoly_zero_right (n : ℕ) : sinPoly n (0 : F) = 0 :=
  Finset.sum_eq_zero fun k _ => by rw [zero_pow (Nat.succ_ne_zero _), mul_zero, zero_div]

lemma cosPoly_succ_zero_right (n : ℕ) : cosPoly (n + 1) (0 : F) = 1 := by
  induction n with
  | zero => simp [cosPoly]
  | succ n ih =>
    rw [cosPoly_succ, ih, zero_pow (by omega), mul_zero, zero_div, add_zero]

end Poly

/-- The rational partial sums cast to the real ones. -/
lemma sinPoly_cast (n : ℕ) (x : ℚ) : ((sinPoly n x : ℚ) : ℝ) = sinPoly n (x : ℝ) := by
  simp [sinPoly]

lemma cosPoly_cast (n : ℕ) (x : ℚ) : ((cosPoly n x : ℚ) : ℝ) = cosPoly n (x : ℝ) := by
  simp [cosPoly]

/-! ## Derivatives of the partial sums -/

lemma hasDerivAt_pow_div_factorial (c : ℝ) (m : ℕ) (x : ℝ) :
    HasDerivAt (fun y : ℝ => c * y ^ (m + 1) / (Nat.factorial (m + 1) : ℝ))
      (c * x ^ m / (Nat.factorial m : ℝ)) x := by
  have h := ((hasDerivAt_pow (m + 1) x).const_mul c).div_const (Nat.factorial (m + 1) : ℝ)
  have hm : ((m + 1 : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.succ_ne_zero m)
  have e : c * x ^ m / (Nat.factorial m : ℝ)
      = c * (((m + 1 : ℕ) : ℝ) * x ^ (m + 1 - 1)) / (Nat.factorial (m + 1) : ℝ) := by
    rw [Nat.add_sub_cancel, Nat.factorial_succ, Nat.cast_mul,
      show c * (((m + 1 : ℕ) : ℝ) * x ^ m) = ((m + 1 : ℕ) : ℝ) * (c * x ^ m) by ring,
      mul_div_mul_left _ _ hm]
  rw [e]
  exact h

/-- `d/dx sinPoly n x = cosPoly n x`. -/
theorem hasDerivAt_sinPoly (n : ℕ) (x : ℝ) :
    HasDerivAt (sinPoly n : ℝ → ℝ) (cosPoly n x) x := by
  induction n with
  | zero =>
    have e : (sinPoly 0 : ℝ → ℝ) = fun _ => 0 := by
      funext y
      simp [sinPoly]
    have e' : cosPoly 0 x = 0 := by simp [cosPoly]
    rw [e, e']
    exact hasDerivAt_const x 0
  | succ n ih =>
    have e : (sinPoly (n + 1) : ℝ → ℝ) = fun y =>
        sinPoly n y + (-1) ^ n * y ^ (2 * n + 1) / (Nat.factorial (2 * n + 1) : ℝ) := by
      funext y
      exact sinPoly_succ n y
    rw [e, cosPoly_succ]
    exact ih.fun_add (hasDerivAt_pow_div_factorial ((-1) ^ n) (2 * n) x)

/-- `d/dx cosPoly (n+1) x = -sinPoly n x`. -/
theorem hasDerivAt_cosPoly_succ (n : ℕ) (x : ℝ) :
    HasDerivAt (cosPoly (n + 1) : ℝ → ℝ) (-sinPoly n x) x := by
  induction n with
  | zero =>
    have e : (cosPoly (0 + 1) : ℝ → ℝ) = fun _ => 1 := by
      funext y
      simp [cosPoly]
    have e' : -sinPoly 0 x = 0 := by simp [sinPoly]
    rw [e, e']
    exact hasDerivAt_const x 1
  | succ n ih =>
    have e : (cosPoly (n + 1 + 1) : ℝ → ℝ) = fun y =>
        cosPoly (n + 1) y
          + (-(-1) ^ n) * y ^ (2 * n + 1 + 1) / (Nat.factorial (2 * n + 1 + 1) : ℝ) := by
      funext y
      rw [cosPoly_succ, show 2 * (n + 1) = 2 * n + 1 + 1 by ring, pow_succ (-1 : ℝ) n]
      ring
    have e' : -sinPoly (n + 1) x
        = -sinPoly n x + (-(-1) ^ n) * x ^ (2 * n + 1) / (Nat.factorial (2 * n + 1) : ℝ) := by
      rw [sinPoly_succ]
      ring
    rw [e, e']
    exact ih.fun_add (hasDerivAt_pow_div_factorial (-(-1) ^ n) (2 * n + 1) x)

/-! ## The alternating enclosures -/

/-- A function vanishing at `0` with nonnegative derivative on `[0, ∞)` is nonnegative there. -/
lemma nonneg_of_deriv_nonneg {f f' : ℝ → ℝ} (hf : ∀ x, HasDerivAt f (f' x) x) (h0 : f 0 = 0)
    (h' : ∀ x, 0 ≤ x → 0 ≤ f' x) : ∀ x, 0 ≤ x → 0 ≤ f x := by
  have hmono : MonotoneOn f (Set.Ici 0) := by
    refine monotoneOn_of_deriv_nonneg (convex_Ici 0) ?_ ?_ ?_
    · exact (continuous_iff_continuousAt.mpr fun x => (hf x).continuousAt).continuousOn
    · exact fun x _ => (hf x).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      rw [(hf x).deriv]
      exact h' x (Set.mem_Ioi.mp hx).le
  intro x hx
  have h := hmono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr hx) hx
  rwa [h0] at h

/-- From the cosine enclosure of order `n` to the sine enclosure of order `n`. -/
lemma sin_sign_of_cos_sign (n : ℕ)
    (hc : ∀ x : ℝ, 0 ≤ x → 0 ≤ (-1) ^ n * (Real.cos x - cosPoly n x)) :
    ∀ x : ℝ, 0 ≤ x → 0 ≤ (-1) ^ n * (Real.sin x - sinPoly n x) := by
  refine nonneg_of_deriv_nonneg (f := fun x => (-1) ^ n * (Real.sin x - sinPoly n x))
    (f' := fun x => (-1) ^ n * (Real.cos x - cosPoly n x)) ?_ ?_ hc
  · intro x
    exact ((Real.hasDerivAt_sin x).fun_sub (hasDerivAt_sinPoly n x)).const_mul _
  · show (-1 : ℝ) ^ n * (Real.sin 0 - sinPoly n 0) = 0
    rw [Real.sin_zero, sinPoly_zero_right, sub_zero, mul_zero]

/-- From the sine enclosure of order `n` to the cosine enclosure of order `n + 1`. -/
lemma cos_sign_of_sin_sign (n : ℕ)
    (hs : ∀ x : ℝ, 0 ≤ x → 0 ≤ (-1) ^ n * (Real.sin x - sinPoly n x)) :
    ∀ x : ℝ, 0 ≤ x → 0 ≤ (-1) ^ (n + 1) * (Real.cos x - cosPoly (n + 1) x) := by
  refine nonneg_of_deriv_nonneg (f := fun x => (-1) ^ (n + 1) * (Real.cos x - cosPoly (n + 1) x))
    (f' := fun x => (-1) ^ (n + 1) * (-Real.sin x - -sinPoly n x)) ?_ ?_ ?_
  · intro x
    exact ((Real.hasDerivAt_cos x).fun_sub (hasDerivAt_cosPoly_succ n x)).const_mul _
  · show (-1 : ℝ) ^ (n + 1) * (Real.cos 0 - cosPoly (n + 1) 0) = 0
    rw [Real.cos_zero, cosPoly_succ_zero_right, sub_self, mul_zero]
  · intro x hx
    have e : (-1 : ℝ) ^ (n + 1) * (-Real.sin x - -sinPoly n x)
        = (-1) ^ n * (Real.sin x - sinPoly n x) := by
      rw [pow_succ]
      ring
    show 0 ≤ (-1 : ℝ) ^ (n + 1) * (-Real.sin x - -sinPoly n x)
    rw [e]
    exact hs x hx

/-- Alternating Taylor enclosures: for `x ≥ 0` and `n ≥ 1` terms, the errors of the partial sums of
the cosine and sine series have the sign `(-1)^n`. -/
theorem taylor_sign (n : ℕ) : ∀ x : ℝ, 0 ≤ x →
    0 ≤ (-1) ^ (n + 1) * (Real.cos x - cosPoly (n + 1) x) ∧
    0 ≤ (-1) ^ (n + 1) * (Real.sin x - sinPoly (n + 1) x) := by
  have key : (∀ x : ℝ, 0 ≤ x → 0 ≤ (-1) ^ (n + 1) * (Real.cos x - cosPoly (n + 1) x)) := by
    induction n with
    | zero =>
      intro x _
      have e : cosPoly (0 + 1) x = 1 := by simp [cosPoly]
      have h1 := Real.cos_le_one x
      rw [e, zero_add, pow_one]
      linarith
    | succ n ih => exact cos_sign_of_sin_sign (n + 1) (sin_sign_of_cos_sign (n + 1) ih)
  exact fun x hx => ⟨key x hx, sin_sign_of_cos_sign (n + 1) key x hx⟩

/-- `sinPoly n x ≤ sin x` for `x ≥ 0` and an even number `n ≥ 2` of terms. -/
theorem sinPoly_le_sin {n : ℕ} (hn : Even n) (hn0 : 0 < n) {x : ℝ} (hx : 0 ≤ x) :
    sinPoly n x ≤ Real.sin x := by
  obtain ⟨m, hm⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  subst hm
  have h := (taylor_sign m x hx).2
  rw [hn.neg_one_pow, one_mul] at h
  linarith

/-- `sin x ≤ sinPoly n x` for `x ≥ 0` and an odd number `n` of terms. -/
theorem sin_le_sinPoly {n : ℕ} (hn : Odd n) {x : ℝ} (hx : 0 ≤ x) :
    Real.sin x ≤ sinPoly n x := by
  obtain ⟨m, hm⟩ : ∃ m, n = m + 1 := ⟨n - 1, by have := hn.pos; omega⟩
  subst hm
  have h := (taylor_sign m x hx).2
  rw [hn.neg_one_pow] at h
  linarith

/-- `cosPoly n x ≤ cos x` for `x ≥ 0` and an even number `n ≥ 2` of terms. -/
theorem cosPoly_le_cos {n : ℕ} (hn : Even n) (hn0 : 0 < n) {x : ℝ} (hx : 0 ≤ x) :
    cosPoly n x ≤ Real.cos x := by
  obtain ⟨m, hm⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  subst hm
  have h := (taylor_sign m x hx).1
  rw [hn.neg_one_pow, one_mul] at h
  linarith

/-- `cos x ≤ cosPoly n x` for `x ≥ 0` and an odd number `n` of terms. -/
theorem cos_le_cosPoly {n : ℕ} (hn : Odd n) {x : ℝ} (hx : 0 ≤ x) :
    Real.cos x ≤ cosPoly n x := by
  obtain ⟨m, hm⟩ : ∃ m, n = m + 1 := ⟨n - 1, by have := hn.pos; omega⟩
  subst hm
  have h := (taylor_sign m x hx).1
  rw [hn.neg_one_pow] at h
  linarith

end Distinct839.Kernel


==> anc/lean/Distinct839/Kernel/Trig.lean <==
/-
Distinct839/Kernel/Trig.lean — correctness of the rational sine and cosine enclosures.

* `piLo < π < piHi` (from Mathlib's `Real.pi_gt_d20`, `Real.pi_lt_d20`);
* `dyLo x ≤ x ≤ dyHi x`;
* `trigEncl_holds`: for `j < H/2` and `r = (2j+1)/(2H)`, the record `trigEncl j` encloses
  `sin(π r)/π` and `cos(π r)`. Here `0 < π r ≤ π/2`, `sin` is increasing and `cos` decreasing on
  `[0, π/2]`, and the alternating Taylor bounds of `Distinct839/Kernel/Taylor.lean` apply;
* `sin_cos_mid_low`, `sin_cos_mid_high`: reduction of the cell midpoint `t = (2k+1)/(2H)` modulo one
  and reflection `r ↦ 1 - r`; up to the common sign `(-1)^⌊k/H⌋` the pair `(sin(π t)/π, cos(π t))`
  is `(sin(π r)/π, ±cos(π r))` with `r < 1/2`.
-/
import Distinct839.Kernel.Compute

noncomputable section

open Real

namespace Distinct839.Kernel

/-! ## Rational bounds for `π` -/

lemma piLo_lt_pi : ((piLo : ℚ) : ℝ) < π := by
  have h := Real.pi_gt_d20
  have e : ((piLo : ℚ) : ℝ) = 3.14159265358979323846 := by
    rw [piLo]
    norm_num
  rw [e]
  exact h

lemma pi_lt_piHi : π < ((piHi : ℚ) : ℝ) := by
  have h := Real.pi_lt_d20
  have e : ((piHi : ℚ) : ℝ) = 3.14159265358979323847 := by
    rw [piHi]
    norm_num
  rw [e]
  exact h

lemma piLo_pos : (0 : ℝ) < ((piLo : ℚ) : ℝ) := by
  have : (0 : ℚ) < piLo := by rw [piLo]; norm_num
  exact_mod_cast this

lemma piHi_pos : (0 : ℝ) < ((piHi : ℚ) : ℝ) := pi_pos.trans pi_lt_piHi

/-! ## Dyadic rounding -/

lemma dyLo_le (x : ℚ) : dyLo x ≤ x := by
  unfold dyLo
  rw [div_le_iff₀ (by positivity)]
  exact Int.floor_le _

lemma le_dyHi (x : ℚ) : x ≤ dyHi x := by
  unfold dyHi
  rw [le_div_iff₀ (by positivity)]
  exact (Int.lt_floor_add_one _).le

lemma cast_dyLo_le {x : ℚ} {y : ℝ} (h : (x : ℝ) ≤ y) : ((dyLo x : ℚ) : ℝ) ≤ y :=
  le_trans (by exact_mod_cast dyLo_le x) h

lemma le_cast_dyHi {x : ℚ} {y : ℝ} (h : y ≤ (x : ℝ)) : y ≤ ((dyHi x : ℚ) : ℝ) :=
  le_trans h (by exact_mod_cast le_dyHi x)

/-! ## Correctness of `trigEncl` -/

/-- `e` encloses `S` (a value of `± sin(π t)/π`) and `C` (a value of `± cos(π t)`). -/
def TrigEncl.Holds (e : TrigEncl) (S C : ℝ) : Prop :=
  ((e.sl : ℚ) : ℝ) ≤ S ∧ S ≤ ((e.su : ℚ) : ℝ) ∧ ((e.cl : ℚ) : ℝ) ≤ C ∧ C ≤ ((e.cu : ℚ) : ℝ)

/-- Reflection changes the sign of the cosine part. -/
lemma TrigEncl.Holds.reflect {e : TrigEncl} {S C : ℝ} (h : e.Holds S C) :
    e.reflect.Holds S (-C) := by
  obtain ⟨h1, h2, h3, h4⟩ := h
  refine ⟨h1, h2, ?_, ?_⟩
  · simp only [TrigEncl.reflect, Rat.cast_neg]
    linarith
  · simp only [TrigEncl.reflect, Rat.cast_neg]
    linarith

/-- For `j < H/2` the record `trigEncl j` encloses `sin(π r)/π` and `cos(π r)`,
`r = (2j+1)/(2H)`. -/
theorem trigEncl_holds {j : ℕ} (hj : j < 8192) :
    (trigEncl j).Holds (Real.sin (π * ((2 * j + 1) / 32768)) / π)
      (Real.cos (π * ((2 * j + 1) / 32768))) := by
  set r : ℝ := (2 * j + 1) / 32768 with hr_def
  have hrq : (((2 * j + 1) / 32768 : ℚ) : ℝ) = r := by push_cast; rfl
  have hr0 : 0 < r := by positivity
  have hr1 : r ≤ 16383 / 32768 := by
    have : (j : ℝ) ≤ 8191 := by exact_mod_cast Nat.le_of_lt_succ hj
    rw [hr_def]
    linarith
  -- the evaluation points `xl = piLo·r ≤ π r ≤ xu = piHi·r ≤ π/2`
  set xl : ℝ := ((piLo : ℚ) : ℝ) * r with hxl
  set xu : ℝ := ((piHi : ℚ) : ℝ) * r with hxu
  have hxlq : ((piLo * ((2 * j + 1) / 32768) : ℚ) : ℝ) = xl := by rw [Rat.cast_mul, hrq]
  have hxuq : ((piHi * ((2 * j + 1) / 32768) : ℚ) : ℝ) = xu := by rw [Rat.cast_mul, hrq]
  have hxl0 : 0 ≤ xl := (mul_pos piLo_pos hr0).le
  have hxl1 : xl ≤ π * r := mul_le_mul_of_nonneg_right piLo_lt_pi.le hr0.le
  have hxu0 : π * r ≤ xu := mul_le_mul_of_nonneg_right pi_lt_piHi.le hr0.le
  have hxu1 : xu ≤ π / 2 := by
    have h1 : xu ≤ ((piHi : ℚ) : ℝ) * (16383 / 32768) :=
      mul_le_mul_of_nonneg_left hr1 piHi_pos.le
    have h2 : ((piHi : ℚ) : ℝ) * (16383 / 32768) ≤ ((piLo : ℚ) : ℝ) / 2 := by
      have : piHi * (16383 / 32768) ≤ piLo / 2 := by rw [piHi, piLo]; norm_num
      have h' := (Rat.cast_le (K := ℝ)).mpr this
      push_cast at h'
      exact h'
    linarith [piLo_lt_pi]
  have hpr0 : 0 ≤ π * r := (mul_pos pi_pos hr0).le
  have hxuπ : xu ≤ π := by linarith [pi_pos]
  refine ⟨?_, ?_, ?_, ?_⟩
  · -- lower bound for `sin(π r)/π`
    show ((dyLo (sinPoly 10 (piLo * ((2 * j + 1) / 32768)) / piHi) : ℚ) : ℝ) ≤ _
    apply cast_dyLo_le
    rw [Rat.cast_div, sinPoly_cast, hxlq]
    have hsin0 : 0 ≤ Real.sin (π * r) := sin_nonneg_of_nonneg_of_le_pi hpr0 (by linarith)
    rcases le_or_gt (sinPoly 10 xl) 0 with hneg | hpos
    · have h1 : sinPoly 10 xl / ((piHi : ℚ) : ℝ) ≤ 0 :=
        div_nonpos_of_nonpos_of_nonneg hneg piHi_pos.le
      have h2 : 0 ≤ Real.sin (π * r) / π := div_nonneg hsin0 pi_pos.le
      linarith
    · calc sinPoly 10 xl / ((piHi : ℚ) : ℝ) ≤ sinPoly 10 xl / π :=
            div_le_div_of_nonneg_left hpos.le pi_pos pi_lt_piHi.le
        _ ≤ Real.sin xl / π := by
            gcongr
            exact sinPoly_le_sin (by decide) (by norm_num) hxl0
        _ ≤ Real.sin (π * r) / π := by
            gcongr
            exact sin_le_sin_of_le_of_le_pi_div_two (by linarith [pi_pos]) (by linarith) hxl1
  · -- upper bound for `sin(π r)/π`
    show _ ≤ ((dyHi (sinPoly 11 (piHi * ((2 * j + 1) / 32768)) / piLo) : ℚ) : ℝ)
    apply le_cast_dyHi
    rw [Rat.cast_div, sinPoly_cast, hxuq]
    have hs1 : Real.sin xu ≤ sinPoly 11 xu := sin_le_sinPoly (by decide) (by linarith)
    have hs0 : 0 ≤ Real.sin xu := sin_nonneg_of_nonneg_of_le_pi (by linarith) hxuπ
    calc Real.sin (π * r) / π ≤ Real.sin xu / π := by
          gcongr
          exact sin_le_sin_of_le_of_le_pi_div_two (by linarith [pi_pos]) hxu1 hxu0
      _ ≤ sinPoly 11 xu / π := by gcongr
      _ ≤ sinPoly 11 xu / ((piLo : ℚ) : ℝ) :=
          div_le_div_of_nonneg_left (by linarith) piLo_pos piLo_lt_pi.le
  · -- lower bound for `cos(π r)`
    show ((dyLo (cosPoly 10 (piHi * ((2 * j + 1) / 32768))) : ℚ) : ℝ) ≤ _
    apply cast_dyLo_le
    rw [cosPoly_cast, hxuq]
    calc cosPoly 10 xu ≤ Real.cos xu := cosPoly_le_cos (by decide) (by norm_num) (by linarith)
      _ ≤ Real.cos (π * r) := cos_le_cos_of_nonneg_of_le_pi hpr0 hxuπ hxu0
  · -- upper bound for `cos(π r)`
    show _ ≤ ((dyHi (cosPoly 11 (piLo * ((2 * j + 1) / 32768))) : ℚ) : ℝ)
    apply le_cast_dyHi
    rw [cosPoly_cast, hxlq]
    calc Real.cos (π * r) ≤ Real.cos xl :=
          cos_le_cos_of_nonneg_of_le_pi hxl0 (by linarith) hxl1
      _ ≤ cosPoly 11 xl := cos_le_cosPoly (by decide) hxl0

/-! ## Reduction of the midpoint modulo one -/

lemma neg_one_pow_sq (q : ℕ) : ((-1 : ℝ) ^ q) ^ 2 = 1 := by
  rw [← pow_mul, mul_comm, pow_mul, neg_one_sq, one_pow]

/-- Midpoints in the first half of a period: `t = q + r`, `r = (2j+1)/(2H)`, `j = k mod H < H/2`. -/
lemma sin_cos_mid_low (k : ℕ) :
    let σ : ℝ := (-1) ^ (k / 16384)
    let t : ℝ := (2 * k + 1) / 32768
    let r : ℝ := (2 * ((k % 16384 : ℕ) : ℝ) + 1) / 32768
    σ * (Real.sin (π * t) / π) = Real.sin (π * r) / π ∧
      σ * Real.cos (π * t) = Real.cos (π * r) := by
  intro σ t r
  have hk : (k : ℝ) = 16384 * ((k / 16384 : ℕ) : ℝ) + ((k % 16384 : ℕ) : ℝ) := by
    exact_mod_cast (Nat.div_add_mod k 16384).symm
  have ht : π * t = π * r + ((k / 16384 : ℕ) : ℝ) * π := by
    simp only [t, r]
    rw [hk]
    ring
  have hσ : σ * σ = 1 := by rw [← sq]; exact neg_one_pow_sq _
  rw [ht, Real.sin_add_nat_mul_pi, Real.cos_add_nat_mul_pi]
  constructor
  · rw [← mul_div_assoc, ← mul_assoc, hσ, one_mul]
  · rw [← mul_assoc, hσ, one_mul]

/-- Midpoints in the second half of a period: `t = q + 1 - r'`, `r' = (2j'+1)/(2H)`,
`j' = H - 1 - (k mod H) < H/2`. -/
lemma sin_cos_mid_high (k : ℕ) :
    let σ : ℝ := (-1) ^ (k / 16384)
    let t : ℝ := (2 * k + 1) / 32768
    let r : ℝ := (2 * ((16383 - k % 16384 : ℕ) : ℝ) + 1) / 32768
    σ * (Real.sin (π * t) / π) = Real.sin (π * r) / π ∧
      σ * Real.cos (π * t) = -Real.cos (π * r) := by
  intro σ t r
  have hk : (k : ℝ) = 16384 * ((k / 16384 : ℕ) : ℝ) + ((k % 16384 : ℕ) : ℝ) := by
    exact_mod_cast (Nat.div_add_mod k 16384).symm
  have hlt : k % 16384 < 16384 := Nat.mod_lt _ (by norm_num)
  have hsub : ((16383 - k % 16384 : ℕ) : ℝ) = 16383 - ((k % 16384 : ℕ) : ℝ) := by
    rw [Nat.cast_sub (by omega)]
    norm_num
  have ht : π * t = ((k / 16384 + 1 : ℕ) : ℝ) * π - π * r := by
    simp only [t, r]
    rw [hk, hsub]
    push_cast
    ring
  have hσ : σ * σ = 1 := by rw [← sq]; exact neg_one_pow_sq _
  rw [ht, Real.sin_nat_mul_pi_sub, Real.cos_nat_mul_pi_sub, pow_succ]
  constructor
  · have : σ * (-(σ * -1 * Real.sin (π * r)) / π) = (σ * σ) * (Real.sin (π * r) / π) := by ring
    rw [this, hσ, one_mul]
  · have : σ * (σ * -1 * Real.cos (π * r)) = -((σ * σ) * Real.cos (π * r)) := by ring
    rw [this, hσ, one_mul]

end Distinct839.Kernel


==> anc/lean/Distinct839/Local/Basic.lean <==
/-
Distinct839/Local/Basic.lean — elementary facts about the building blocks of the checker
(`Distinct839/Local/Checker.lean`): the signed pairs `SInt`, the small loops, and array reads.
-/
import Mathlib
import Distinct839.Local.Checker

open Finset

namespace Distinct839
namespace Local

/-! ## Signed pairs -/

namespace SInt

@[simp] theorem toInt_zero : zero.toInt = 0 := by simp [toInt, zero]

@[simp] theorem toInt_ofNat (a : ℕ) : (ofNat a).toInt = a := by simp [toInt, ofNat]

@[simp] theorem toInt_mk (p n : ℕ) : (SInt.mk p n).toInt = (p : ℤ) - n := rfl

@[simp] theorem toInt_add (a b : SInt) : (a.add b).toInt = a.toInt + b.toInt := by
  simp only [toInt, add, Nat.cast_add]; ring

@[simp] theorem toInt_sub (a b : SInt) : (a.sub b).toInt = a.toInt - b.toInt := by
  simp only [toInt, sub, Nat.cast_add]; ring

@[simp] theorem toInt_smul (a : SInt) (c : ℕ) : (a.smul c).toInt = a.toInt * c := by
  simp only [toInt, smul, Nat.cast_mul]; ring

theorem le_iff (a b : SInt) : a.le b = true ↔ a.toInt ≤ b.toInt := by
  simp only [le, toInt, decide_eq_true_eq]; omega

theorem toInt_min (a b : SInt) : (a.min b).toInt = Min.min a.toInt b.toInt := by
  unfold min
  by_cases h : a.le b = true
  · rw [if_pos h, min_eq_left ((le_iff a b).1 h)]
  · rw [if_neg h, min_eq_right]
    have := mt (le_iff a b).2 h
    omega

theorem toInt_min_le_left (a b : SInt) : (a.min b).toInt ≤ a.toInt := by
  rw [toInt_min]; exact Int.min_le_left _ _

theorem toInt_min_le_right (a b : SInt) : (a.min b).toInt ≤ b.toInt := by
  rw [toInt_min]; exact Int.min_le_right _ _

end SInt

/-! ## Loops -/

theorem sumTo_eq (f : ℕ → ℕ) (n : ℕ) : sumTo f n = ∑ k ∈ range n, f k := by
  induction n with
  | zero => simp [sumTo]
  | succ n ih => rw [sumTo, ih, sum_range_succ]

theorem toInt_ssumTo (f : ℕ → SInt) (n : ℕ) :
    (ssumTo f n).toInt = ∑ k ∈ range n, (f k).toInt := by
  induction n with
  | zero => simp [ssumTo]
  | succ n ih => rw [ssumTo, SInt.toInt_add, ih, sum_range_succ]

theorem allFromTo_spec (p : ℕ → Bool) :
    ∀ n m, allFromTo p n m = true → ∀ k, m ≤ k → k < m + n → p k = true := by
  intro n
  induction n with
  | zero => intro m _ k h1 h2; omega
  | succ n ih =>
    intro m h k h1 h2
    rw [allFromTo, Bool.and_eq_true] at h
    rcases Nat.eq_or_lt_of_le h1 with rfl | h3
    · exact h.1
    · exact ih (m + 1) h.2 k h3 (by omega)

/-! ## Array reads -/

theorem getD_ofFn {α : Type} {n : ℕ} (f : Fin n → α) (i : ℕ) (d : α) (h : i < n) :
    (Array.ofFn f).getD i d = f ⟨i, h⟩ := by
  simp [Array.getD_eq_getD_getElem?, h]

theorem g_setIfInBounds (a : Array ℕ) (r v k : ℕ) :
    g (a.setIfInBounds r v) k = if r = k ∧ r < a.size then v else g a k := by
  unfold g
  simp only [Array.getD_eq_getD_getElem?, Array.getElem?_setIfInBounds]
  by_cases h1 : r = k
  · subst h1
    by_cases h2 : r < a.size
    · simp [h2]
    · simp [h2]
  · simp [h1]

end Local
end Distinct839


==> anc/lean/Distinct839/Local/Bridge.lean <==
/-
Distinct839/Local/Bridge.lean — from the checked root box to the statement `LocalInequality`.

The search proves the scaled inequality `Good u` for all grid points `u` of the root box
`[13926, 209009]⁶` with `∑ u ≤ 209009`. Here we

* check that the integer tables of the checker are those of `Distinct839/Defs.lean`
  (`hT_eq`, `wT_eq`, `knot_eq`, by kernel evaluation);
* code a labeling `lab : Fin 7 → Fin 2` as a number `< 128` (`code`, `bit_code`);
* translate gaps `g_r ≥ 17/20` to grid units `u_r = 16384 g_r ≥ 13926`, use the pressure bound
  when `∑ u ≥ 209009`, and divide the scaled inequality by `2 · 10⁶ · 2²⁸`
  (`localInequality_of_boxOK`).
-/
import Distinct839.Local.Search

open Finset

namespace Distinct839
namespace Local

/-! ## The tables of the checker are the tables of `Defs` -/

theorem hT_eq : ∀ (a : Fin 2) (i : Fin 7), (hT a.val i.val : ℤ) = hTab a i := by decide +kernel

theorem wT_eq : ∀ (t : Fin 3) (i j : Fin 7), (wT t.val i.val j.val : ℤ) = Wtab t i j := by
  decide +kernel

theorem knot_eq : ∀ (r : Fin 6) (t : Fin 3) (k : Fin 14),
    (knot r.val t.val k.val).toInt = knotTab r t k := by decide +kernel

/-! ## Labelings -/

/-- The code of a labeling: bit `i` is the label of site `i`. -/
def code (lab : Fin 7 → Fin 2) : ℕ := ∑ i : Fin 7, (lab i).val * 2 ^ i.val

theorem code_lt (lab : Fin 7 → Fin 2) : code lab < 128 := by
  unfold code
  simp only [Fin.sum_univ_seven]
  have := (lab 0).isLt; have := (lab 1).isLt; have := (lab 2).isLt; have := (lab 3).isLt
  have := (lab 4).isLt; have := (lab 5).isLt; have := (lab 6).isLt
  norm_num
  omega

theorem bit_code (lab : Fin 7 → Fin 2) (i : Fin 7) : bit (code lab) i.val = (lab i).val := by
  unfold code bit
  simp only [Fin.sum_univ_seven, Nat.shiftRight_eq_div_pow]
  have := (lab 0).isLt; have := (lab 1).isLt; have := (lab 2).isLt; have := (lab 3).isLt
  have := (lab 4).isLt; have := (lab 5).isLt; have := (lab 6).isLt
  match i with
  | 0 | 1 | 2 | 3 | 4 | 5 | 6 => norm_num; omega

/-! ## Sums over `Fin` and over `range` -/

theorem sum_pairs (F : ℕ → ℕ → ℝ) :
    ∑ i : Fin 7, ∑ j : Fin 7, (if i < j then F i.val j.val else 0)
      = ∑ j ∈ range 7, ∑ i ∈ range j, F i j := by
  have h1 : ∀ i : ℕ, ∑ j : Fin 7, (if i < j.val then F i j.val else 0)
      = ∑ j ∈ range 7, (if i < j then F i j else 0) :=
    fun i => Fin.sum_univ_eq_sum_range (fun j => if i < j then F i j else 0) 7
  have h2 : ∑ i : Fin 7, ∑ j ∈ range 7, (if i.val < j then F i.val j else 0)
      = ∑ i ∈ range 7, ∑ j ∈ range 7, (if i < j then F i j else 0) :=
    Fin.sum_univ_eq_sum_range (fun i => ∑ j ∈ range 7, (if i < j then F i j else 0)) 7
  simp only [Fin.lt_def, h1, h2]
  simp only [sum_range_succ, sum_range_zero]
  norm_num
  ring

/-! ## Grid units -/

/-- The gaps in grid units, as a function on `ℕ` (zero beyond the sixth). -/
noncomputable def gridU (gp : Fin 6 → ℝ) (r : ℕ) : ℝ :=
  if h : r < 6 then (gridH : ℝ) * gp ⟨r, h⟩ else 0

theorem gridU_fin (gp : Fin 6 → ℝ) (r : Fin 6) : gridU gp r.val = (gridH : ℝ) * gp r := by
  unfold gridU; rw [dif_pos r.isLt]

theorem sum_gridU (gp : Fin 6 → ℝ) :
    ∑ r ∈ range 6, gridU gp r = (gridH : ℝ) * ∑ r : Fin 6, gp r := by
  rw [← Fin.sum_univ_eq_sum_range (gridU gp) 6, mul_sum]
  exact sum_congr rfl fun r _ => gridU_fin gp r

/-- The position of site `i` in grid units is a partial sum of the gaps. -/
theorem pos_eq (gp : Fin 6 → ℝ) (i : Fin 7) :
    (gridH : ℝ) * pos gp i = ∑ r ∈ range i.val, gridU gp r := by
  unfold pos
  rw [mul_sum]
  have h1 : ∑ r : Fin 6, (gridH : ℝ) * (if r.val < i.val then gp r else 0)
      = ∑ r : Fin 6, (if r.val < i.val then gridU gp r.val else 0) :=
    sum_congr rfl fun r _ => by rw [gridU_fin]; split_ifs <;> simp
  rw [h1, Fin.sum_univ_eq_sum_range (fun r => if r < i.val then gridU gp r else 0) 6,
    ← sum_filter]
  congr 1
  ext r
  simp only [mem_filter, mem_range]
  have := i.isLt
  omega

theorem dist_eq (gp : Fin 6 → ℝ) (i j : Fin 7) (hij : i ≤ j) :
    dist (gridU gp) i.val j.val = (gridH : ℝ) * (pos gp j - pos gp i) := by
  rw [mul_sub, pos_eq, pos_eq, dist, ← sum_Ico_eq_sum_range, sum_Ico_eq_sub _ hij]

theorem kap_dist (gp : Fin 6 → ℝ) (i j : Fin 7) (hij : i ≤ j) :
    kap (dist (gridU gp) i.val j.val) = (scaleV : ℝ) * K (pos gp j - pos gp i) ^ 2 := by
  unfold kap
  rw [dist_eq gp i j hij, mul_div_cancel_left₀ _ (by norm_num [gridH] : (gridH : ℝ) ≠ 0)]

/-- The potentials of the checker are the potentials of `Defs`, scaled by `10⁶ V`. -/
theorem betN_eq (r : Fin 6) (t : Fin 3) (x : ℝ) :
    betN r.val t.val ((gridH : ℝ) * x) = 1000000 * (cV : ℝ) * Bpot r t x := by
  unfold betN Bpot
  rw [← Fin.sum_univ_eq_sum_range (fun k => (((knot r.val t.val k).toInt : ℤ) : ℝ) * (cV : ℝ)
    * hat (((gridH : ℝ) * x - knotX k) / 2048)) 14, mul_sum]
  refine sum_congr rfl fun k _ => ?_
  rw [knot_eq r t k]
  have e : ((gridH : ℝ) * x - knotX k.val) / 2048 = 8 * (x - (3 / 4 + (k.val : ℝ) / 8)) := by
    unfold knotX
    norm_num [gridH]
    ring
  rw [e]
  ring

/-! ## The local inequality -/

/-- If the scaled inequality holds on the root box (for `∑ u ≤ R`), then the local inequality
of `Defs` holds for all gaps `≥ 17/20` and all labelings. -/
theorem localInequality_of_boxOK (h : BoxOK rootLo rootHi) : LocalInequality := by
  intro gp lab hsep
  have hU0 : ∀ r < 6, (13926 : ℝ) ≤ gridU gp r := by
    intro r hr
    have h1 := hsep ⟨r, hr⟩
    unfold gridU
    rw [dif_pos hr]
    unfold sep at h1
    norm_num [gridH]
    linarith
  have hgood : Good (gridU gp) := by
    by_cases hs : (cR : ℝ) ≤ ∑ r ∈ range 6, gridU gp r
    · exact good_of_sum_ge _ hs
    · have hs' := (not_le.1 hs).le
      refine h _ (fun r hr => ⟨?_, ?_⟩) hs'
      · have e : g rootLo r = 13926 := by interval_cases r <;> rfl
        rw [e]
        exact_mod_cast hU0 r hr
      · have e : g rootHi r = cR := by interval_cases r <;> rfl
        rw [e]
        refine le_trans ?_ hs'
        exact single_le_sum (f := gridU gp)
          (fun s hs => le_trans (by norm_num) (hU0 s (mem_range.1 hs))) (mem_range.2 hr)
  have hm := hgood (code lab) (code_lt lab)
  -- the rewards
  have e1 : (rhsOf (code lab) : ℝ)
      = 2 * 1000000 * (cV : ℝ) * ∑ i : Fin 7, (hTab (lab i) i : ℝ) / 1000000 := by
    unfold rhsOf
    rw [sumTo_eq]
    push_cast
    rw [← Fin.sum_univ_eq_sum_range (fun i => (hT (bit (code lab) i) i : ℝ)) 7, mul_sum, mul_sum]
    refine sum_congr rfl fun i _ => ?_
    rw [bit_code lab i]
    have e : ((hT (lab i).val i.val : ℕ) : ℝ) = ((hTab (lab i) i : ℤ) : ℝ) := by
      rw [← hT_eq (lab i) i]
      exact (Int.cast_natCast _).symm
    rw [e]
    ring
  -- the pressure
  have e2 : 2 * (cP : ℝ) * ∑ r ∈ range 6, gridU gp r
      = 2 * 1000000 * (cV : ℝ) * (alphaP * ∑ r : Fin 6, gp r) := by
    rw [sum_gridU]
    unfold alphaP
    norm_num [cP, cV, gridH]
    ring
  -- the kernel terms
  have e3 : ∑ j ∈ range 7, ∑ i ∈ range j,
        (wT (bit (code lab) i + bit (code lab) j) i j : ℝ) * kap (dist (gridU gp) i j)
      = 1000000 * (cV : ℝ) * ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then (Wtab (pairTy (lab i) (lab j)) i j : ℝ) / 1000000
            * K (pos gp j - pos gp i) ^ 2 else 0) := by
    rw [← sum_pairs (fun i j => (wT (bit (code lab) i + bit (code lab) j) i j : ℝ)
      * kap (dist (gridU gp) i j)), mul_sum]
    refine sum_congr rfl fun i _ => ?_
    rw [mul_sum]
    refine sum_congr rfl fun j _ => ?_
    split_ifs with hij
    · rw [bit_code lab i, bit_code lab j, kap_dist gp i j hij.le]
      have e : ((wT ((lab i).val + (lab j).val) i.val j.val : ℕ) : ℝ)
          = ((Wtab (pairTy (lab i) (lab j)) i j : ℤ) : ℝ) := by
        rw [← wT_eq (pairTy (lab i) (lab j)) i j]
        exact (Int.cast_natCast _).symm
      rw [e]
      have hV : (scaleV : ℝ) = (cV : ℝ) := by norm_num [scaleV, cV]
      rw [hV]
      ring
    · simp
  -- the potentials
  have e4 : ∑ r ∈ range 6, betN r (bit (code lab) r + bit (code lab) (r + 1)) (gridU gp r)
      = 1000000 * (cV : ℝ) * ∑ r : Fin 6,
          Bpot r (pairTy (lab r.castSucc) (lab r.succ)) (gp r) := by
    rw [← Fin.sum_univ_eq_sum_range (fun r => betN r (bit (code lab) r + bit (code lab) (r + 1))
      (gridU gp r)) 6, mul_sum]
    refine sum_congr rfl fun r _ => ?_
    have b1 : bit (code lab) r.val = (lab r.castSucc).val := bit_code lab r.castSucc
    have b2 : bit (code lab) (r.val + 1) = (lab r.succ).val := bit_code lab r.succ
    rw [b1, b2, gridU_fin]
    exact betN_eq r (pairTy (lab r.castSucc) (lab r.succ)) (gp r)
  unfold rhsR at hm
  rw [e1, e2, e3, e4] at hm
  have hV : (0 : ℝ) < (cV : ℝ) := Nat.cast_pos.2 (by decide +kernel)
  have hpos : (0 : ℝ) < 2 * 1000000 * (cV : ℝ) := by linarith
  refine le_of_mul_le_mul_left ?_ hpos
  linarith

end Local
end Distinct839


==> anc/lean/Distinct839/Local/Checker.lean <==
/-
Distinct839/Local/Checker.lean — the executable branch-and-bound checker for the seven-point
local inequality.

This file imports nothing (core Lean only), so that it can be compiled to native code
(`precompileModules`) and evaluated by `native_decide` at native speed. It contains definitions
only; the soundness proof is in `Distinct839/Local/Soundness.lean` and the files it imports.

The algorithm is that of the reference verifiers `verifier/verify.cpp` and
`certificate/verify_python.py` of the accompanying files: the same tests in the same order.
Conventions:

* a gap is `x / H` with `H = 16384`; a box is a pair `lo hi : Array Nat` of six entries, read
  with default `0`;
* `tab[k]` is a lower bound for `V · K(t)²` on the cell `[k/H, (k+1)/H]`, `V = 2²⁸`; a read out
  of range gives `0`, which is also a lower bound;
* coefficients are in units of `10⁻⁶`, and every tested quantity is twice the local inequality
  multiplied by `10⁶ · V`;
* all arithmetic is in `Nat`. A signed quantity is a pair `SInt = (p, n)` meaning `p - n`.
  (Lean's `Int` leaves the fast scalar representation at `2³¹`, `Nat` only at `2⁶³`.)
-/

namespace Distinct839
namespace Local

/-! ## Signed integers as differences of naturals -/

/-- A signed integer `p - n`, stored as two naturals. -/
structure SInt where
  /-- positive part -/
  p : Nat
  /-- negative part -/
  n : Nat

namespace SInt

/-- The integer represented by a pair. -/
def toInt (a : SInt) : Int := (a.p : Int) - (a.n : Int)

@[inline] def zero : SInt := ⟨0, 0⟩
@[inline] def ofNat (a : Nat) : SInt := ⟨a, 0⟩
@[inline] def add (a b : SInt) : SInt := ⟨a.p + b.p, a.n + b.n⟩
@[inline] def sub (a b : SInt) : SInt := ⟨a.p + b.n, a.n + b.p⟩
/-- multiplication by a natural number -/
@[inline] def smul (a : SInt) (c : Nat) : SInt := ⟨a.p * c, a.n * c⟩
/-- `a ≤ b` -/
@[inline] def le (a b : SInt) : Bool := decide (a.p + b.n ≤ b.p + a.n)
@[inline] def min (a b : SInt) : SInt := if a.le b then a else b

end SInt

/-! ## Small loops -/

/-- `∑_{k < n} f k` -/
@[specialize] def sumTo (f : Nat → Nat) : Nat → Nat
  | 0 => 0
  | n + 1 => sumTo f n + f n

/-- `∑_{k < n} f k` for signed values -/
@[specialize] def ssumTo (f : Nat → SInt) : Nat → SInt
  | 0 => SInt.zero
  | n + 1 => (ssumTo f n).add (f n)

/-- `p m ∧ p (m+1) ∧ … ∧ p (m+n-1)`, evaluated in this order, stopping at the first failure. -/
@[specialize] def allFromTo (p : Nat → Bool) : Nat → Nat → Bool
  | 0, _ => true
  | n + 1, m => p m && allFromTo p n (m + 1)

/-- entry `r` of a box side, `0` if out of range -/
@[inline] def g (a : Array Nat) (r : Nat) : Nat := a.getD r 0

/-! ## Constants and frozen tables (units of `10⁻⁶`) -/

/-- last cell of the kernel table -/
def cR : Nat := 209009
/-- value scale `V = 2²⁸` -/
def cV : Nat := 268435456
/-- lower end of the root box, `13926 / 16384 < 17/20` -/
def cLo : Nat := 13926
/-- pressure per grid step: `10⁶ α · V / H = 6219 · 16384` -/
def cP : Nat := 101892096
/-- `∑ h_{i,1}` -/
def cH1 : Nat := 54350
/-- `∑ h_{i,2}` -/
def cH2 : Nat := 69433
/-- bound for the total negative part of the six potentials -/
def cBudget : Nat := 9902

/-- pair weights, index `t * 49 + i * 7 + j` (zero unless `i < j`) -/
def wArr : Array Nat := #[
    0, 290164, 632845, 903375, 0, 1000000, 2000000,
    0, 0, 415442, 238229, 96624, 2000000, 1000000,
    0, 0, 0, 294392, 257850, 96624, 0,
    0, 0, 0, 0, 294392, 238229, 903375,
    0, 0, 0, 0, 0, 415442, 632845,
    0, 0, 0, 0, 0, 0, 290164,
    0, 0, 0, 0, 0, 0, 0,
    0, 613773, 943091, 1903375, 853682, 2000000, 4000000,
    0, 0, 686130, 639391, 96624, 2292634, 2000000,
    0, 0, 0, 700096, 835035, 96624, 853682,
    0, 0, 0, 0, 700096, 639391, 1903375,
    0, 0, 0, 0, 0, 686130, 943091,
    0, 0, 0, 0, 0, 0, 613773,
    0, 0, 0, 0, 0, 0, 0,
    0, 937383, 1344283, 3816137, 1707365, 4000000, 8000000,
    0, 0, 1865613, 1597288, 183862, 4585268, 4000000,
    0, 0, 0, 1197003, 2116857, 183862, 1707365,
    0, 0, 0, 0, 1197003, 1597288, 3816137,
    0, 0, 0, 0, 0, 1865613, 1344283,
    0, 0, 0, 0, 0, 0, 937383,
    0, 0, 0, 0, 0, 0, 0]

/-- pair weight of type `t` for the sites `i < j` -/
@[inline] def wT (t i j : Nat) : Nat := wArr.getD (t * 49 + i * 7 + j) 0

/-- site rewards for label `0` -/
def h0Arr : Array Nat := #[0, 27175, 0, 0, 0, 27175, 0]
/-- site rewards for label `1` -/
def h1Arr : Array Nat := #[2063, 30080, 2054, 1039, 2054, 30080, 2063]

/-- site reward for label `a` at site `i` -/
@[inline] def hT (a i : Nat) : Nat := if a = 0 then h0Arr.getD i 0 else h1Arr.getD i 0

/-- positive parts of the knot values, index `(r * 3 + t) * 14 + k` -/
def kpArr : Array Nat := #[
    0, 0, 186, 976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 334, 1483, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 2026, 2124, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 524, 111, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0,
    0, 0, 550, 0, 0, 0, 0, 0, 1790, 1005, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 396, 153, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0, 0, 0,
    0, 0, 550, 0, 0, 0, 0, 0, 1790, 1005, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 396, 153, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 524, 111, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0,
    0, 0, 186, 976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 334, 1483, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 2026, 2124, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]

/-- negative parts of the knot values, index `(r * 3 + t) * 14 + k` -/
def knArr : Array Nat := #[
    0, 0, 0, 0, 0, 0, 0, 0, 1914, 1005, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 920, 264, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0, 0, 0,
    0, 0, 736, 177, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 495, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 924, 11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 799, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 334, 988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 1102, 2113, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0,
    0, 0, 0, 799, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 334, 988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 1102, 2113, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0,
    0, 0, 736, 177, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 495, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 924, 11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 1914, 1005, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 920, 264, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0, 0, 0]

/-- knot value `k` of the potential at position `r` for pair type `t` -/
@[inline] def knot (r t k : Nat) : SInt :=
  ⟨kpArr.getD ((r * 3 + t) * 14 + k) 0, knArr.getD ((r * 3 + t) * 14 + k) 0⟩

/-! ## Range minima of the kernel table -/

/-- One doubling step of the sparse table: entry `i` becomes `min prev[i] prev[i + s]`. -/
def nextLevel (prev : Array Nat) (s : Nat) : Array Nat :=
  Array.ofFn (n := prev.size) fun i => min (prev.getD i.val 0) (prev.getD (i.val + s) 0)

/-- `sparseAux n k cur acc` appends the levels `k, …, k + n - 1`, where `cur` is level `k`. -/
def sparseAux : Nat → Nat → Array Nat → Array (Array Nat) → Array (Array Nat)
  | 0, _, _, acc => acc
  | n + 1, k, cur, acc => sparseAux n (k + 1) (nextLevel cur (2 ^ k)) (acc.push cur)

/-- The sparse table: level `k` at index `i` is the minimum of `tab[i], …, tab[i + 2^k - 1]`.
Eighteen levels suffice for a table of `209010` entries. -/
def sparse (tab : Array Nat) : Array (Array Nat) := sparseAux 18 0 tab #[]

/-- A lower bound for (in fact the minimum of) `tab[l], …, tab[r]`, for `l ≤ r`. -/
@[inline] def rmin (sp : Array (Array Nat)) (l r : Nat) : Nat :=
  let k := (r + 1 - l).log2
  let lev := sp.getD k #[]
  min (lev.getD l 0) (lev.getD (r + 1 - 2 ^ k) 0)

/-! ## The piecewise linear potentials on the integer grid

Knot `k` is at `12288 + 2048 k` (that is `3/4 + k/8`), `k = 0, …, 13`; the last knot is `38912`.
Values are scaled by `10⁶ · V`. -/

/-- `10⁶ V · B_r^t(x / H)` for an integer `x`. -/
def bv (r t x : Nat) : SInt :=
  if x ≤ 12288 ∨ 38912 ≤ x then SInt.zero else
    let k := (x - 12288) / 2048
    let q := (x - 12288) % 2048
    (((knot r t k).smul (2048 - q)).add ((knot r t (k + 1)).smul q)).smul 131072

/-- Loop of `pmin` over the knots `j - 1, …, 0`. -/
@[specialize] def pminLoop (f : Nat → SInt) (lo hi : Nat) : Nat → SInt → SInt
  | 0, acc => acc
  | j + 1, acc =>
    let x := 12288 + j * 2048
    pminLoop f lo hi j (if lo < x ∧ x < hi then SInt.min acc (f x) else acc)

/-- Minimum of `f` over the two end points `lo`, `hi` and the knots strictly between them. For a
function that is linear between consecutive knots this is its minimum over `[lo, hi]`. -/
@[specialize] def pmin (f : Nat → SInt) (lo hi : Nat) : SInt :=
  pminLoop f lo hi 14 (SInt.min (f lo) (f hi))

/-- An affine function `x ↦ s · x + o`. -/
structure Aff where
  /-- slope -/
  s : SInt
  /-- intercept -/
  o : SInt

/-- The slope of `10⁶ V · B_r^t` (per grid step) on the linear piece containing the midpoint of
`[lo, hi]` (`0` outside the knots). -/
def pslope (r t lo hi : Nat) : SInt :=
  let mid := (lo + hi) / 2
  if 12288 < mid ∧ mid < 38912 then
    let k := (mid - 12288) / 2048
    ((knot r t (k + 1)).sub (knot r t k)).smul 131072
  else SInt.zero

/-- Twice an affine lower support of `10⁶ V · B_r^t` on `[lo, hi]`: the slope is `pslope`, the
intercept is the exact minimum of the difference. -/
def paff (r t lo hi : Nat) : Aff :=
  let s := pslope r t lo hi
  ⟨s.smul 2, (pmin (fun x => (bv r t x).sub (s.smul x)) lo hi).smul 2⟩

/-! ## Data of a pair of sites on a box -/

/-- Cell range and kernel bound for a pair `i < j`. -/
structure Edge where
  /-- first cell that the distance can reach -/
  ls : Nat
  /-- last cell that the distance can reach -/
  hs : Nat
  /-- lower bound for `V K²` over these cells -/
  kv : Nat

/-- The edge data of the pair `i < j` on the box `lo hi`, where `total = ∑ lo` and distances
are cut at `R - (total - l)` (larger ones are covered by the pressure term). -/
def mkEdge (sp : Array (Array Nat)) (lo hi : Array Nat) (total i j : Nat) : Edge :=
  let l := sumTo (fun k => g lo (i + k)) (j - i)
  let h := min (sumTo (fun k => g hi (i + k)) (j - i)) (cR + l - total)
  let last := max l (h - 1)
  ⟨l, last, rmin sp l last⟩

/-- Edge data for all pairs, index `i * 7 + j`. -/
def edges (sp : Array (Array Nat)) (lo hi : Array Nat) (total : Nat) : Array Edge :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then mkEdge sp lo hi total (q.val / 7) (q.val % 7) else ⟨0, 0, 0⟩

@[inline] def edAt (ed : Array Edge) (i j : Nat) : Edge := ed.getD (i * 7 + j) ⟨0, 0, 0⟩

/-! ## The test for all labelings at once -/

/-- Minima of the potentials over the box, index `r * 3 + t`: for `t = 0` of `B_r^0`, for
`t = 1, 2` of the difference `B_r^t - B_r^0`. -/
def bmArr (lo hi : Array Nat) : Array SInt :=
  Array.ofFn (n := 18) fun q =>
    let r := q.val / 3
    let t := q.val % 3
    if t = 0 then pmin (bv r 0) (g lo r) (g hi r)
    else pmin (fun x => (bv r t x).sub (bv r 0 x)) (g lo r) (g hi r)

@[inline] def bmAt (bm : Array SInt) (r t : Nat) : SInt := bm.getD (r * 3 + t) SInt.zero

/-- `η_e = min(2 u_e, v_e)` for the pair `i < j`: a lower bound for the cost of raising one
label of the pair, and for half the cost of raising both. -/
def incOf (ed : Array Edge) (bm : Array SInt) (i j : Nat) : SInt :=
  let kv := (edAt ed i j).kv
  let a := SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)
  let b := SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)
  if j = i + 1 then SInt.min (a.add ((bmAt bm i 1).smul 2)) (b.add (bmAt bm i 2))
  else SInt.min a b

/-- `η` for all pairs, index `i * 7 + j`. -/
def incArr (ed : Array Edge) (bm : Array SInt) : Array SInt :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then incOf ed bm (q.val / 7) (q.val % 7) else SInt.zero

@[inline] def incAt (inc : Array SInt) (i j : Nat) : SInt := inc.getD (i * 7 + j) SInt.zero

/-- `∑_i min(0, ∑_{e ∋ i} η_e - 2 V (h_{i,2} - h_{i,1}))`: the most that raising labels can cost. -/
def penalty (inc : Array SInt) : SInt :=
  ssumTo (fun i =>
    let deg := ssumTo (fun j =>
      if i < j then incAt inc i j else if j < i then incAt inc j i else SInt.zero) 7
    SInt.min SInt.zero (deg.sub (SInt.ofNat (2 * (hT 1 i - hT 0 i) * cV)))) 7

/-- The lower bound for the all-simple labeling from range minima: pressure at the lower corner,
kernel minima, potential minima. -/
def baseOf (total : Nat) (ed : Array Edge) (bm : Array SInt) : SInt :=
  (SInt.ofNat (total * cP
      + sumTo (fun j => sumTo (fun i => wT 0 i j * (edAt ed i j).kv) j) 7)).add
    (ssumTo (fun r => bmAt bm r 0) 6)

/-! ## Affine supports -/

/-- `min acc (min_{t < n} (2 tab[k - t] + c + s t))` -/
def cellMinDown (tab : Array Nat) (s : Nat) : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, k, c, acc => cellMinDown tab s n (k - 1) (c + s) (min acc (2 * tab.getD k 0 + c))

/-- `min acc (min_{t < n} (2 tab[k + t] + c + s t))` -/
def cellMinUp (tab : Array Nat) (s : Nat) : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, k, c, acc => cellMinUp tab s n (k + 1) (c + s) (min acc (2 * tab.getD k 0 + c))

/-- An affine lower support `d ↦ s d + o` of `2 V K(d/H)²` over the cells of an edge: the slope
is the central difference of the table at the middle cell, and the intercept is
`min_k (2 tab[k] - max(s k, s (k+1)))`. -/
def kaff (tab : Array Nat) (e : Edge) : Aff :=
  let mid := (e.ls + e.hs) / 2
  let a := if mid = 0 ∨ cR ≤ mid then 0 else tab.getD (mid + 1) 0
  let b := if mid = 0 ∨ cR ≤ mid then 0 else tab.getD (mid - 1) 0
  let n := e.hs + 1 - e.ls
  if b ≤ a then
    let s := a - b
    ⟨⟨s, 0⟩, ⟨cellMinDown tab s n e.hs 0 (2 * tab.getD e.hs 0), s * (e.hs + 1)⟩⟩
  else
    let s := b - a
    ⟨⟨0, s⟩, ⟨cellMinUp tab s n e.ls (s * e.ls) (2 * tab.getD e.ls 0 + s * e.ls), 0⟩⟩

/-- Kernel supports for all pairs, index `i * 7 + j`. -/
def affArr (tab : Array Nat) (ed : Array Edge) : Array Aff :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then kaff tab (edAt ed (q.val / 7) (q.val % 7))
    else ⟨SInt.zero, SInt.zero⟩

/-- Weighted slopes `W^t_{ij} s_{ij}`, index `t * 49 + i * 7 + j`. -/
def wkArr (af : Array Aff) : Array SInt :=
  Array.ofFn (n := 147) fun q =>
    ((af.getD (q.val % 49) ⟨SInt.zero, SInt.zero⟩).s).smul (wArr.getD q.val 0)

/-- Weighted intercepts `W^t_{ij} o_{ij}`, index `t * 49 + i * 7 + j`. -/
def woArr (af : Array Aff) : Array SInt :=
  Array.ofFn (n := 147) fun q =>
    ((af.getD (q.val % 49) ⟨SInt.zero, SInt.zero⟩).o).smul (wArr.getD q.val 0)

@[inline] def w3At (a : Array SInt) (t i j : Nat) : SInt := a.getD (t * 49 + i * 7 + j) SInt.zero

/-- Doubled potential supports, index `r * 3 + t`. -/
def paArr (lo hi : Array Nat) : Array Aff :=
  Array.ofFn (n := 18) fun q => paff (q.val / 3) (q.val % 3) (g lo (q.val / 3)) (g hi (q.val / 3))

@[inline] def paAt (pa : Array Aff) (r t : Nat) : Aff := pa.getD (r * 3 + t) ⟨SInt.zero, SInt.zero⟩

/-- label of site `i` in the labeling coded by `m` (`0` simple, `1` double) -/
@[inline] def bit (m i : Nat) : Nat := (m >>> i) % 2

/-- The minimum over the box of the affine lower bound for labeling `m` (without the reward):
intercept plus, for each gap, the linear coefficient times the lower or upper end. -/
def valOf (lo hi : Array Nat) (wk wo : Array SInt) (pa : Array Aff) (m : Nat) : SInt :=
  let inter :=
    (ssumTo (fun r => (paAt pa r (bit m r + bit m (r + 1))).o) 6).add
      (ssumTo (fun j => ssumTo (fun i => w3At wo (bit m i + bit m j) i j) j) 7)
  inter.add (ssumTo (fun r =>
    let lin := ((SInt.ofNat (2 * cP)).add (paAt pa r (bit m r + bit m (r + 1))).s).add
      (ssumTo (fun i => ssumTo (fun k =>
        w3At wk (bit m i + bit m (r + 1 + k)) i (r + 1 + k)) (6 - r)) (r + 1))
    if lin.n ≤ lin.p then lin.smul (g lo r) else lin.smul (g hi r)) 6)

/-- twice the scaled reward of labeling `m` -/
def rhsOf (m : Nat) : Nat := 2 * cV * sumTo (fun i => hT (bit m i) i) 7

/-- The affine tests: first for all labelings at once (all-simple labeling plus penalty), then
one labeling at a time. -/
def affineOK (tab : Array Nat) (lo hi : Array Nat) (ed : Array Edge) (pen : SInt) : Bool :=
  let af := affArr tab ed
  let wk := wkArr af
  let wo := woArr af
  let pa := paArr lo hi
  (SInt.ofNat (2 * cH1 * cV)).le ((valOf lo hi wk wo pa 0).add pen) ||
    allFromTo (fun m => (SInt.ofNat (rhsOf m)).le (valOf lo hi wk wo pa m)) 128 0

/-! ## One node of the search -/

/-- Upper ends cut at `∑ x ≤ R`: `hi_r ← min(hi_r, R - (total - lo_r))`. -/
def clamp (lo hi : Array Nat) (total : Nat) : Array Nat :=
  Array.ofFn (n := 6) fun r => min (g hi r.val) (cR + g lo r.val - total)

/-- Width and index of the first widest gap among the first `n`. -/
def widest (lo hi : Array Nat) : Nat → Nat × Nat
  | 0 => (0, 0)
  | n + 1 =>
    let ws := widest lo hi n
    if ws.1 < g hi n - g lo n then (g hi n - g lo n, n) else ws

/-- Result of the tests on one box. -/
inductive Verdict where
  /-- the inequality holds on the box (`stage`: `0` pressure, `1` range minima, `2` affine) -/
  | ok (stage : Nat)
  /-- a box of width one that no test accepts -/
  | fail
  /-- split gap `r` at `mid`; `hi'` is the clamped upper corner -/
  | split (hi' : Array Nat) (r mid : Nat)

/-- The tests on the box `lo hi`. -/
def node (tab : Array Nat) (sp : Array (Array Nat)) (lo hi : Array Nat) : Verdict :=
  let total := sumTo (g lo) 6
  if (cH2 + cBudget) * cV ≤ total * cP then .ok 0 else
  let hi' := clamp lo hi total
  let ed := edges sp lo hi' total
  let bm := bmArr lo hi'
  let pen := penalty (incArr ed bm)
  if (SInt.ofNat (2 * cH1 * cV)).le (((baseOf total ed bm).smul 2).add pen) then .ok 1 else
  let ws := widest lo hi' 6
  if ws.1 ≤ 512 && affineOK tab lo hi' ed pen then .ok 2 else
  if ws.1 ≤ 1 then .fail else .split hi' ws.2 ((g lo ws.2 + g hi' ws.2) / 2)

/-! ## The search

The search is written for an arbitrary verdict function `nd`, and used with `nd = node tab sp`.
(Keeping `nd` abstract also keeps the unfolding lemmas of the recursion cheap to check.) -/

/-- Branch and bound on the box `lo hi`, with recursion depth at most `fuel`. -/
def searchBox (nd : Array Nat → Array Nat → Verdict) : Nat → Array Nat → Array Nat → Bool
  | 0, _, _ => false
  | fuel + 1, lo, hi =>
    match nd lo hi with
    | .ok _ => true
    | .fail => false
    | .split hi' r mid =>
      searchBox nd fuel lo (hi'.setIfInBounds r mid) &&
        searchBox nd fuel (lo.setIfInBounds r mid) hi'

/-- Follow `depth` splits chosen by the binary digits of `path` (lowest digit first; digit `0`
is the lower half), then run `searchBox`. A box accepted on the way counts as checked. -/
def searchPath (nd : Array Nat → Array Nat → Verdict) (fuel : Nat) :
    Nat → Nat → Array Nat → Array Nat → Bool
  | 0, _, lo, hi => searchBox nd fuel lo hi
  | depth + 1, path, lo, hi =>
    match nd lo hi with
    | .ok _ => true
    | .fail => false
    | .split hi' r mid =>
      if path % 2 = 0 then searchPath nd fuel depth (path / 2) lo (hi'.setIfInBounds r mid)
      else searchPath nd fuel depth (path / 2) (lo.setIfInBounds r mid) hi'

/-- lower corner of the root box -/
def rootLo : Array Nat := #[13926, 13926, 13926, 13926, 13926, 13926]
/-- upper corner of the root box -/
def rootHi : Array Nat := #[209009, 209009, 209009, 209009, 209009, 209009]

/-- recursion depth allowed below a chunk root (the reference run needs fewer than 70) -/
def cFuel : Nat := 400

/-- Chunk `i` of `nChunks` at depth `depth`: the sub-boxes reached by the paths `p < 2^depth`
with `p % nChunks = i`. The chunks `i = 0, …, nChunks - 1` together cover the root box. -/
def checkChunk (tab : Array Nat) (depth nChunks i : Nat) : Bool :=
  let sp := sparse tab
  allFromTo (fun p => p % nChunks != i || searchPath (node tab sp) cFuel depth p rootLo rootHi)
    (2 ^ depth) 0

end Local

/-- The complete check of the local inequality on the root box `[13926, 209009]⁶` (grid units),
given a table of lower bounds for `2²⁸ K²` on the cells of width `1/16384`. -/
def checkAll (tab : Array Nat) : Bool :=
  Local.searchBox (Local.node tab (Local.sparse tab)) Local.cFuel Local.rootLo Local.rootHi

end Distinct839


==> anc/lean/Distinct839/Local/FinalAll.lean <==
/-
Distinct839/Local/FinalAll.lean — the seven-point local inequality.

`localInequality : LocalInequality` follows from

* `kTabArray_sound` (`Distinct839/Kernel/Table.lean`): the kernel table is a sound lower
  enclosure of `K²`, proved with the standard axioms;
* `localInequality_of_check` (`Distinct839/Local/Soundness.lean`): soundness of the branch and
  bound, proved with the standard axioms;
* `Local.check_passes` (`Distinct839/Local/RunAll.lean`): the checker accepts the root box on
  that table, evaluated by compiled code (`native_decide`).

So `#print axioms localInequality` lists the three standard axioms and one computational fact.
-/
import Distinct839.Local.Soundness
import Distinct839.Local.RunAll

namespace Distinct839

/-- **The local inequality**: for all gaps `≥ 17/20` and all `2⁷` labelings,
`∑ κ_{i,d_i} ≤ α ∑ g_r + ∑_{i<j} W_{ij}^{d_i d_j} K(y_j - y_i)² + ∑_r B_r^{d_r d_{r+1}}(g_r)`. -/
theorem localInequality : LocalInequality :=
  localInequality_of_check kTabArray kTabArray_size kTabArray_sound Local.check_passes

end Distinct839


==> anc/lean/Distinct839/Local/Kernel.lean <==
/-
Distinct839/Local/Kernel.lean — the kernel table in the checker: range minima and affine
supports.

`kap d = V · K(d/H)²` is the scaled kernel square at the grid distance `d`. A table is `TabOK`
if `tab[k] ≤ kap d` on the cell `k ≤ d ≤ k + 1` (reads beyond the end give `0`). We prove:

* `rmin_le`: the sparse-table query is a lower bound for the entries in its range;
* `kap_ge_rmin`: hence a lower bound for `kap` on `[l, h]`;
* `kaff_spec`: the affine function computed by `kaff` is below `2 kap` over the cells of an edge.
-/
import Distinct839.Defs
import Distinct839.Local.Basic

open Finset

namespace Distinct839
namespace Local

/-- The scaled kernel square `V · K(d/H)²` at the grid distance `d`. -/
noncomputable def kap (d : ℝ) : ℝ := (scaleV : ℝ) * K (d / gridH) ^ 2

theorem kap_nonneg (d : ℝ) : 0 ≤ kap d := by unfold kap; positivity

/-- `tab[k]` is a lower bound for `kap` on the cell `[k, k + 1]`. -/
def TabOK (tab : Array ℕ) : Prop :=
  ∀ (k : ℕ) (d : ℝ), (k : ℝ) ≤ d → d ≤ k + 1 → ((tab.getD k 0 : ℕ) : ℝ) ≤ kap d

/-- The hypothesis of the soundness theorem, in grid units. -/
theorem tabOK_of_sound (tab : Array ℕ)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2) : TabOK tab := by
  intro k d h1 h2
  by_cases hk : k < tab.size
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_getElem hk, Option.getD_some]
    have hH : (0 : ℝ) < (gridH : ℝ) := by norm_num [gridH]
    have hV : (0 : ℝ) < (scaleV : ℝ) := by norm_num [scaleV]
    have h := hsound k hk (d / gridH) (div_le_div_of_nonneg_right h1 hH.le)
      (div_le_div_of_nonneg_right h2 hH.le)
    rw [div_le_iff₀ hV] at h
    unfold kap
    linarith
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by omega), Option.getD_none]
    simpa using kap_nonneg d

/-! ## Range minima -/

/-- `lev` is a lower bound for the minima of the windows of length `2^k`. -/
def LevOK (tab : Array ℕ) (k : ℕ) (lev : Array ℕ) : Prop :=
  ∀ l d, d < 2 ^ k → lev.getD l 0 ≤ tab.getD (l + d) 0

theorem levOK_zero (tab : Array ℕ) : LevOK tab 0 tab := by
  intro l d hd
  have : d = 0 := by simpa using hd
  subst this; exact le_rfl

theorem levOK_empty (tab : Array ℕ) (k : ℕ) : LevOK tab k #[] := by
  intro l d _; simp

theorem nextLevel_getD_le (prev : Array ℕ) (s i : ℕ) :
    (nextLevel prev s).getD i 0 ≤ min (prev.getD i 0) (prev.getD (i + s) 0) := by
  unfold nextLevel
  by_cases h : i < prev.size
  · rw [getD_ofFn _ _ _ h]
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by simpa using h),
      Option.getD_none]
    exact Nat.zero_le _

theorem levOK_next (tab : Array ℕ) (k : ℕ) (lev : Array ℕ) (h : LevOK tab k lev) :
    LevOK tab (k + 1) (nextLevel lev (2 ^ k)) := by
  intro l d hd
  have h1 := nextLevel_getD_le lev (2 ^ k) l
  rw [pow_succ] at hd
  by_cases hc : d < 2 ^ k
  · exact (h1.trans (min_le_left _ _)).trans (h l d hc)
  · have h2 := h (l + 2 ^ k) (d - 2 ^ k) (by omega)
    have e : l + 2 ^ k + (d - 2 ^ k) = l + d := by omega
    rw [e] at h2
    exact (h1.trans (min_le_right _ _)).trans h2

theorem sparseAux_ok (tab : Array ℕ) :
    ∀ n k cur acc, LevOK tab k cur → acc.size = k → (∀ j, LevOK tab j (acc.getD j #[])) →
      ∀ j, LevOK tab j ((sparseAux n k cur acc).getD j #[]) := by
  intro n
  induction n with
  | zero => intro k cur acc _ _ h; exact h
  | succ n ih =>
    intro k cur acc hcur hsize hacc
    rw [sparseAux]
    refine ih (k + 1) _ _ (levOK_next tab k cur hcur) (by simp [hsize]) ?_
    intro j
    rw [Array.getD_eq_getD_getElem?, Array.getElem?_push]
    by_cases hj : j = acc.size
    · rw [if_pos hj, Option.getD_some, hj, hsize]; exact hcur
    · rw [if_neg hj, ← Array.getD_eq_getD_getElem?]; exact hacc j

theorem sparse_ok (tab : Array ℕ) (j : ℕ) : LevOK tab j ((sparse tab).getD j #[]) :=
  sparseAux_ok tab 18 0 tab #[] (levOK_zero tab) rfl (fun j => by simpa using levOK_empty tab j) j

/-- The range-minimum query is a lower bound for every entry in its range. -/
theorem rmin_le (tab : Array ℕ) (l r c : ℕ) (h1 : l ≤ c) (h2 : c ≤ r) :
    rmin (sparse tab) l r ≤ tab.getD c 0 := by
  have hn : r + 1 - l ≠ 0 := by omega
  have hp1 := Nat.log2_self_le hn
  have hp2 := Nat.lt_log2_self (n := r + 1 - l)
  have hlev : ∀ i d, d < 2 ^ (r + 1 - l).log2 →
      ((sparse tab).getD (r + 1 - l).log2 #[]).getD i 0 ≤ tab.getD (i + d) 0 :=
    sparse_ok tab _
  show min (((sparse tab).getD (r + 1 - l).log2 #[]).getD l 0)
      (((sparse tab).getD (r + 1 - l).log2 #[]).getD (r + 1 - 2 ^ (r + 1 - l).log2) 0) ≤ _
  generalize (sparse tab).getD (r + 1 - l).log2 #[] = lev at hlev ⊢
  generalize (r + 1 - l).log2 = k at hp1 hp2 hlev ⊢
  rw [pow_succ] at hp2
  generalize 2 ^ k = p at hp1 hp2 hlev ⊢
  by_cases hc : c - l < p
  · have h3 := hlev l (c - l) hc
    rw [show l + (c - l) = c by omega] at h3
    exact (min_le_left _ _).trans h3
  · have h3 := hlev (r + 1 - p) (c - (r + 1 - p)) (by omega)
    rw [show r + 1 - p + (c - (r + 1 - p)) = c by omega] at h3
    exact (min_le_right _ _).trans h3

/-- A real number in `[l, h]` lies in one of the cells `l, …, max l (h - 1)`. -/
theorem exists_cell (l h : ℕ) (d : ℝ) (h1 : (l : ℝ) ≤ d) (h2 : d ≤ h) :
    ∃ k : ℕ, l ≤ k ∧ k ≤ max l (h - 1) ∧ (k : ℝ) ≤ d ∧ d ≤ k + 1 := by
  have hd0 : (0 : ℝ) ≤ d := (Nat.cast_nonneg l).trans h1
  by_cases hf : ⌊d⌋₊ < h
  · refine ⟨⌊d⌋₊, Nat.le_floor h1, ?_, Nat.floor_le hd0, (Nat.lt_floor_add_one d).le⟩
    exact le_max_of_le_right (by omega)
  · have hf' : h ≤ ⌊d⌋₊ := not_lt.1 hf
    have hdh : (h : ℝ) ≤ d := (Nat.cast_le.2 hf').trans (Nat.floor_le hd0)
    have hlh : l ≤ h := by exact_mod_cast h1.trans h2
    by_cases hl : l < h
    · refine ⟨h - 1, by omega, le_max_right _ _, ?_, ?_⟩
      · have : ((h - 1 : ℕ) : ℝ) = (h : ℝ) - 1 := by
          rw [Nat.cast_sub (by omega)]; simp
        rw [this]; linarith
      · have : ((h - 1 : ℕ) : ℝ) = (h : ℝ) - 1 := by
          rw [Nat.cast_sub (by omega)]; simp
        rw [this]; linarith
    · have : l = h := by omega
      subst this
      exact ⟨l, le_rfl, le_max_left _ _, h1, by linarith⟩

/-- The range minimum over the cells of `[l, h]` is a lower bound for `kap` on `[l, h]`. -/
theorem kap_ge_rmin (tab : Array ℕ) (htab : TabOK tab) (l h : ℕ) (d : ℝ) (h1 : (l : ℝ) ≤ d)
    (h2 : d ≤ h) : ((rmin (sparse tab) l (max l (h - 1)) : ℕ) : ℝ) ≤ kap d := by
  obtain ⟨k, hk1, hk2, hk3, hk4⟩ := exists_cell l h d h1 h2
  exact (Nat.cast_le.2 (rmin_le tab l _ k hk1 hk2)).trans (htab k d hk3 hk4)

/-! ## Affine supports of the kernel table -/

theorem cellMinDown_le_acc (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc, cellMinDown tab s n k c acc ≤ acc := by
  intro n
  induction n with
  | zero => intro k c acc; exact le_rfl
  | succ n ih => intro k c acc; rw [cellMinDown]; exact (ih _ _ _).trans (min_le_left _ _)

theorem cellMinDown_le (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc t, t < n → t ≤ k →
      cellMinDown tab s n k c acc ≤ 2 * tab.getD (k - t) 0 + c + s * t := by
  intro n
  induction n with
  | zero => intro k c acc t ht; omega
  | succ n ih =>
    intro k c acc t ht hk
    rw [cellMinDown]
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · refine (cellMinDown_le_acc tab s _ _ _ _).trans ((min_le_right _ _).trans ?_)
      simp
    · have h := ih (k - 1) (c + s) (min acc (2 * tab.getD k 0 + c)) (t - 1) (by omega) (by omega)
      have e1 : k - 1 - (t - 1) = k - t := by omega
      have e2 : s * (t - 1) + s = s * t := by
        obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
        simp [Nat.mul_succ]
      rw [e1] at h
      omega

theorem cellMinUp_le_acc (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc, cellMinUp tab s n k c acc ≤ acc := by
  intro n
  induction n with
  | zero => intro k c acc; exact le_rfl
  | succ n ih => intro k c acc; rw [cellMinUp]; exact (ih _ _ _).trans (min_le_left _ _)

theorem cellMinUp_le (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc t, t < n →
      cellMinUp tab s n k c acc ≤ 2 * tab.getD (k + t) 0 + c + s * t := by
  intro n
  induction n with
  | zero => intro k c acc t ht; omega
  | succ n ih =>
    intro k c acc t ht
    rw [cellMinUp]
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · refine (cellMinUp_le_acc tab s _ _ _ _).trans ((min_le_right _ _).trans ?_)
      simp
    · have h := ih (k + 1) (c + s) (min acc (2 * tab.getD k 0 + c)) (t - 1) (by omega)
      have e1 : k + 1 + (t - 1) = k + t := by omega
      have e2 : s * (t - 1) + s = s * t := by
        obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
        simp [Nat.mul_succ]
      rw [e1] at h
      omega

/-- The affine function computed by `kaff` is below `2 kap` on every cell of the edge. -/
theorem kaff_spec (tab : Array ℕ) (htab : TabOK tab) (e : Edge) (k : ℕ) (hk1 : e.ls ≤ k)
    (hk2 : k ≤ e.hs) (d : ℝ) (hd1 : (k : ℝ) ≤ d) (hd2 : d ≤ k + 1) :
    (((kaff tab e).s.toInt : ℤ) : ℝ) * d + (((kaff tab e).o.toInt : ℤ) : ℝ) ≤ 2 * kap d := by
  have hcell : ((tab.getD k 0 : ℕ) : ℝ) ≤ kap d := htab k d hd1 hd2
  unfold kaff
  simp only
  generalize (if (e.ls + e.hs) / 2 = 0 ∨ cR ≤ (e.ls + e.hs) / 2 then 0
    else tab.getD ((e.ls + e.hs) / 2 + 1) 0) = a
  generalize (if (e.ls + e.hs) / 2 = 0 ∨ cR ≤ (e.ls + e.hs) / 2 then 0
    else tab.getD ((e.ls + e.hs) / 2 - 1) 0) = b
  split
  · -- nonnegative slope `s = a - b`
    have hM := cellMinDown_le tab (a - b) (e.hs + 1 - e.ls) e.hs 0 (2 * tab.getD e.hs 0)
      (e.hs - k) (by omega) (by omega)
    have e1 : e.hs - (e.hs - k) = k := by omega
    rw [e1] at hM
    have hM' : ((cellMinDown tab (a - b) (e.hs + 1 - e.ls) e.hs 0 (2 * tab.getD e.hs 0) : ℕ) : ℝ)
        ≤ 2 * (tab.getD k 0 : ℕ) + 0 + ((a - b : ℕ) : ℝ) * ((e.hs : ℝ) - k) := by
      have : (((e.hs - k : ℕ) : ℕ) : ℝ) = (e.hs : ℝ) - k := by rw [Nat.cast_sub hk2]
      rw [← this]
      exact_mod_cast hM
    have hs : (0 : ℝ) ≤ ((a - b : ℕ) : ℝ) := Nat.cast_nonneg _
    simp only [SInt.toInt_mk]
    push_cast
    nlinarith [mul_le_mul_of_nonneg_left hd2 hs]
  · -- negative slope `-(b - a)`
    have hM := cellMinUp_le tab (b - a) (e.hs + 1 - e.ls) e.ls ((b - a) * e.ls)
      (2 * tab.getD e.ls 0 + (b - a) * e.ls) (k - e.ls) (by omega)
    have e1 : e.ls + (k - e.ls) = k := by omega
    rw [e1] at hM
    have hM' : ((cellMinUp tab (b - a) (e.hs + 1 - e.ls) e.ls ((b - a) * e.ls)
        (2 * tab.getD e.ls 0 + (b - a) * e.ls) : ℕ) : ℝ)
        ≤ 2 * (tab.getD k 0 : ℕ) + ((b - a : ℕ) : ℝ) * e.ls
          + ((b - a : ℕ) : ℝ) * ((k : ℝ) - e.ls) := by
      have : (((k - e.ls : ℕ) : ℕ) : ℝ) = (k : ℝ) - e.ls := by rw [Nat.cast_sub hk1]
      rw [← this]
      exact_mod_cast hM
    have hs : (0 : ℝ) ≤ ((b - a : ℕ) : ℝ) := Nat.cast_nonneg _
    simp only [SInt.toInt_mk]
    push_cast
    nlinarith [mul_le_mul_of_nonneg_left hd1 hs]

end Local
end Distinct839


==> anc/lean/Distinct839/Local/Model.lean <==
/-
Distinct839/Local/Model.lean — the real-valued quantities that the checker bounds.

Everything is in grid units: a gap `g_r` is `u_r / H`, `H = 16384`, and the local inequality for
the labeling coded by `m` (bit `i` of `m` is the label of site `i`) is multiplied by
`2 · 10⁶ · V`, `V = 2²⁸`. It reads `rhsOf m ≤ rhsR u m` (`Good`). This file defines the boxes,
proves the pressure bound (`good_of_pressure`: the inequality holds once `∑ u` is large), the
small facts about the frozen data that the checker relies on, and the bounds that hold for the
pair distances and the potentials on a box.
-/
import Distinct839.Local.Potential
import Distinct839.Local.Kernel

open Finset

namespace Distinct839
namespace Local

/-! ## Labels -/

theorem bit_lt_two (m i : ℕ) : bit m i < 2 := Nat.mod_lt _ (by norm_num)

theorem bit_cases (m i : ℕ) : bit m i = 0 ∨ bit m i = 1 := by
  have := bit_lt_two m i; omega

@[simp] theorem bit_zero (i : ℕ) : bit 0 i = 0 := by simp [bit]

/-! ## Facts about the frozen data -/

theorem h_mono : ∀ i < 7, hT 0 i ≤ hT 1 i := by decide +kernel

theorem w_mono : ∀ i < 7, ∀ j < 7, wT 0 i j ≤ wT 1 i j ∧ wT 0 i j ≤ wT 2 i j := by
  decide +kernel

theorem sum_h1 : sumTo (fun i => hT 1 i) 7 = cH2 := by decide +kernel

theorem sum_h0 : sumTo (fun i => hT 0 i) 7 = cH1 := by decide +kernel

/-- `α R / H ≥ y + 0.009902`, in the integer units of the checker. -/
theorem pressure_const : (cH2 + cBudget) * cV ≤ cR * cP := by decide +kernel

theorem hT_le (a i : ℕ) (hi : i < 7) : hT a i ≤ hT 1 i := by
  rcases Nat.eq_zero_or_pos a with rfl | ha
  · exact h_mono i hi
  · have : hT a i = hT 1 i := by simp [hT, ha.ne']
    rw [this]

/-- The reward of a site as a real number: `h_{i,0} + d_i (h_{i,1} - h_{i,0})`. -/
theorem hT_bit (m i : ℕ) :
    (hT (bit m i) i : ℝ) = hT 0 i + (bit m i : ℝ) * ((hT 1 i : ℝ) - hT 0 i) := by
  rcases bit_cases m i with h | h <;> rw [h] <;> push_cast <;> ring

/-! ## The scaled inequality -/

/-- The grid distance between the sites `i ≤ j`: `u_i + ⋯ + u_{j-1}`. -/
noncomputable def dist (u : ℕ → ℝ) (i j : ℕ) : ℝ := ∑ k ∈ range (j - i), u (i + k)

/-- `2 · 10⁶ · V` times the right side of the local inequality for the labeling `m`. -/
noncomputable def rhsR (u : ℕ → ℝ) (m : ℕ) : ℝ :=
  2 * (cP : ℝ) * ∑ r ∈ range 6, u r
  + 2 * ∑ j ∈ range 7, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j)
  + 2 * ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r)

/-- The scaled local inequality at the grid point `u`, for every labeling. -/
def Good (u : ℕ → ℝ) : Prop := ∀ m < 128, (rhsOf m : ℝ) ≤ rhsR u m

/-- The point `u` lies in the box `lo hi` (first six coordinates). -/
def InBox (lo hi : Array ℕ) (u : ℕ → ℝ) : Prop := ∀ r < 6, (g lo r : ℝ) ≤ u r ∧ u r ≤ g hi r

/-- The local inequality holds on the part of the box `lo hi` with `∑ u ≤ R`. -/
def BoxOK (lo hi : Array ℕ) : Prop :=
  ∀ u, InBox lo hi u → ∑ r ∈ range 6, u r ≤ cR → Good u

/-! ## Pressure -/

theorem rhsOf_le (m : ℕ) : (rhsOf m : ℝ) ≤ 2 * cV * cH2 := by
  have h : sumTo (fun i => hT (bit m i) i) 7 ≤ cH2 := by
    rw [← sum_h1, sumTo_eq, sumTo_eq]
    exact sum_le_sum fun i hi => hT_le _ i (mem_range.1 hi)
  unfold rhsOf
  push_cast
  have h' : (sumTo (fun i => hT (bit m i) i) 7 : ℝ) ≤ cH2 := by exact_mod_cast h
  have hV : (0 : ℝ) ≤ cV := Nat.cast_nonneg _
  nlinarith

theorem sum_nb : ∑ r ∈ range 6, (nb r : ℝ) = cBudget := by
  have := nb_sum
  simp only [sum_range_succ, sum_range_zero, zero_add]
  exact_mod_cast this

/-- The weighted kernel terms are nonnegative. -/
theorem kernel_sum_nonneg (u : ℕ → ℝ) (m : ℕ) :
    0 ≤ ∑ j ∈ range 7, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j) :=
  sum_nonneg fun _ _ => sum_nonneg fun _ _ => mul_nonneg (Nat.cast_nonneg _) (kap_nonneg _)

/-- The potentials add up to at least `-0.009902` (scaled). -/
theorem pot_sum_ge (u : ℕ → ℝ) (m : ℕ) :
    -((cBudget : ℝ) * cV) ≤ ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r) := by
  rw [← sum_nb, sum_mul, ← sum_neg_distrib]
  refine sum_le_sum fun r hr => ?_
  have h1 := bit_lt_two m r
  have h2 := bit_lt_two m (r + 1)
  exact betN_lower (mem_range.1 hr) (by omega) (u r)

/-- Pressure alone proves the inequality when `α ∑ g ≥ y + 0.009902`. -/
theorem good_of_pressure (u : ℕ → ℝ)
    (h : ((cH2 + cBudget) * cV : ℝ) ≤ cP * ∑ r ∈ range 6, u r) : Good u := by
  intro m _
  have h1 := rhsOf_le m
  have h2 := kernel_sum_nonneg u m
  have h3 := pot_sum_ge u m
  unfold rhsR
  nlinarith

/-- In particular the inequality holds when `∑ u ≥ R`. -/
theorem good_of_sum_ge (u : ℕ → ℝ) (h : (cR : ℝ) ≤ ∑ r ∈ range 6, u r) : Good u := by
  apply good_of_pressure
  have h1 : (((cH2 + cBudget) * cV : ℕ) : ℝ) ≤ ((cR * cP : ℕ) : ℝ) := by
    exact_mod_cast pressure_const
  push_cast at h1
  have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
  nlinarith

/-! ## Boxes -/

theorem sumTo_g_cast (lo : Array ℕ) : ((sumTo (g lo) 6 : ℕ) : ℝ) = ∑ r ∈ range 6, (g lo r : ℝ) := by
  rw [sumTo_eq]; push_cast; rfl

theorem total_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 6, (g lo r : ℝ) ≤ u r) :
    ((sumTo (g lo) 6 : ℕ) : ℝ) ≤ ∑ r ∈ range 6, u r := by
  rw [sumTo_g_cast]
  exact sum_le_sum fun r hr => hu r (mem_range.1 hr)

/-- `(a - b : ℕ) ≥ a - b` in the reals. -/
theorem cast_tsub_ge (a b : ℕ) : (a : ℝ) - b ≤ ((a - b : ℕ) : ℝ) := by
  rcases le_total b a with h | h
  · rw [Nat.cast_sub h]
  · rw [Nat.sub_eq_zero_of_le h]
    have : (a : ℝ) ≤ b := by exact_mod_cast h
    simp only [Nat.cast_zero]; linarith

/-- A coordinate exceeds its lower end by at most `∑ u - ∑ lo`. -/
theorem coord_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 6, (g lo r : ℝ) ≤ u r) (r : ℕ)
    (hr : r < 6) : u r - g lo r ≤ ∑ s ∈ range 6, u s - ((sumTo (g lo) 6 : ℕ) : ℝ) := by
  rw [sumTo_g_cast, ← sum_sub_distrib]
  exact single_le_sum (f := fun s => u s - (g lo s : ℝ))
    (fun s hs => sub_nonneg.2 (hu s (mem_range.1 hs))) (mem_range.2 hr)

/-- The distance between `i ≤ j ≤ 6` exceeds its lower end by at most `∑ u - ∑ lo`. -/
theorem dist_sub_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 6, (g lo r : ℝ) ≤ u r) (i j : ℕ)
    (hj : j ≤ 6) :
    dist u i j - ∑ k ∈ range (j - i), (g lo (i + k) : ℝ)
      ≤ ∑ s ∈ range 6, u s - ((sumTo (g lo) 6 : ℕ) : ℝ) := by
  rw [sumTo_g_cast, ← sum_sub_distrib, dist, ← sum_sub_distrib,
    ← sum_Ico_eq_sum_range (fun s => u s - (g lo s : ℝ))]
  refine sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun s hs _ => ?_)
  · rw [mem_Ico] at hx; rw [mem_range]; omega
  · exact sub_nonneg.2 (hu s (mem_range.1 hs))

/-- Upper ends cut at `∑ u ≤ R`: the clamped box contains every point of the box with
`∑ u ≤ R`. -/
theorem inBox_clamp (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ r ∈ range 6, u r ≤ cR) : InBox lo (clamp lo hi (sumTo (g lo) 6)) u := by
  intro r hr
  refine ⟨(hu r hr).1, ?_⟩
  unfold clamp
  rw [g, getD_ofFn _ _ _ hr]
  simp only
  have h1 := coord_le lo u (fun s hs => (hu s hs).1) r hr
  have h2 := cast_tsub_ge (cR + g lo r) (sumTo (g lo) 6)
  push_cast at h2
  rw [Nat.cast_min, le_min_iff]
  exact ⟨(hu r hr).2, by linarith⟩

/-! ## Bounds on a box -/

theorem edAt_edges (sp : Array (Array ℕ)) (lo hi : Array ℕ) (total i j : ℕ) (hij : i < j)
    (hj : j < 7) : edAt (edges sp lo hi total) i j = mkEdge sp lo hi total i j := by
  unfold edAt edges
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

/-- On a box (with `∑ u ≤ R`), the distance of the pair `i < j` lies in one of the cells
`l, …, max l (h - 1)` of its edge, where `l = ∑ lo` over the gaps between the two sites and
`h = min (∑ hi) (R - (total - l))`. -/
theorem dist_cell (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ r ∈ range 6, u r ≤ cR) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    ∃ k : ℕ, sumTo (fun k => g lo (i + k)) (j - i) ≤ k ∧
      k ≤ max (sumTo (fun k => g lo (i + k)) (j - i))
        (min (sumTo (fun k => g hi (i + k)) (j - i))
          (cR + sumTo (fun k => g lo (i + k)) (j - i) - sumTo (g lo) 6) - 1) ∧
      (k : ℝ) ≤ dist u i j ∧ dist u i j ≤ k + 1 := by
  have hcell : ∀ k, k < j - i → i + k < 6 := fun k hk => by omega
  -- lower end
  have hl : ((sumTo (fun k => g lo (i + k)) (j - i) : ℕ) : ℝ) ≤ dist u i j := by
    rw [sumTo_eq, dist]; push_cast
    exact sum_le_sum fun k hk => (hu (i + k) (hcell k (mem_range.1 hk))).1
  -- upper ends
  have hh1 : dist u i j ≤ ((sumTo (fun k => g hi (i + k)) (j - i) : ℕ) : ℝ) := by
    rw [sumTo_eq, dist]; push_cast
    exact sum_le_sum fun k hk => (hu (i + k) (hcell k (mem_range.1 hk))).2
  have hh2 : dist u i j ≤ ((cR + sumTo (fun k => g lo (i + k)) (j - i)
      - sumTo (g lo) 6 : ℕ) : ℝ) := by
    have h3 := dist_sub_le lo u (fun r hr => (hu r hr).1) i j (by omega)
    have h4 := cast_tsub_ge (cR + sumTo (fun k => g lo (i + k)) (j - i)) (sumTo (g lo) 6)
    rw [sumTo_eq] at h4 ⊢
    push_cast at h4 h3 ⊢
    linarith
  generalize sumTo (fun k => g lo (i + k)) (j - i) = l at hl hh2 ⊢
  generalize sumTo (fun k => g hi (i + k)) (j - i) = h1 at hh1 ⊢
  have hh : dist u i j ≤ ((min h1 (cR + l - sumTo (g lo) 6) : ℕ) : ℝ) := by
    rw [Nat.cast_min]; exact le_min hh1 hh2
  exact exists_cell l _ _ hl hh

/-- On a box (with `∑ u ≤ R`), the kernel bound of an edge and its affine support are below the
scaled kernel square at the distance of the pair. -/
theorem edge_bounds (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (hu : InBox lo hi u) (hsum : ∑ r ∈ range 6, u r ≤ cR) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    ((mkEdge (sparse tab) lo hi (sumTo (g lo) 6) i j).kv : ℝ) ≤ kap (dist u i j) ∧
    (((kaff tab (mkEdge (sparse tab) lo hi (sumTo (g lo) 6) i j)).s.toInt : ℤ) : ℝ)
        * dist u i j
      + (((kaff tab (mkEdge (sparse tab) lo hi (sumTo (g lo) 6) i j)).o.toInt : ℤ) : ℝ)
      ≤ 2 * kap (dist u i j) := by
  obtain ⟨k, hk1, hk2, hk3, hk4⟩ := dist_cell lo hi u hu hsum i j hij hj
  simp only [mkEdge]
  exact ⟨(Nat.cast_le.2 (rmin_le tab _ _ k hk1 hk2)).trans (htab k _ hk3 hk4),
    kaff_spec tab htab ⟨_, _, _⟩ k hk1 hk2 _ hk3 hk4⟩

end Local
end Distinct839


==> anc/lean/Distinct839/Local/Node.lean <==
/-
Distinct839/Local/Node.lean — the lower bounds computed on one box are sound.

On a box `lo hi` (already clamped to `∑ u ≤ R`) the checker computes

* `baseOf`: a lower bound for the all-simple labeling from range minima (`stage1`);
* `penalty`: the label shortcut of the paper. Raising the labels of a set of sites costs at
  least `∑_i min(0, ∑_{e ∋ i} η_e - 2V(h_{i,2} - h_{i,1}))` (`shortcut`);
* `valOf`: the exact minimum over the box of an affine lower bound for one labeling
  (`stage2`).
-/
import Distinct839.Local.Model

open Finset

namespace Distinct839
namespace Local

/-! ## Array reads -/

theorem bmAt_bmArr (lo hi : Array ℕ) (r t : ℕ) (hr : r < 6) (ht : t < 3) :
    bmAt (bmArr lo hi) r t = if t = 0 then pmin (bv r 0) (g lo r) (g hi r)
      else pmin (fun x => (bv r t x).sub (bv r 0 x)) (g lo r) (g hi r) := by
  unfold bmAt bmArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (r * 3 + t) / 3 = r := by omega
  have h2 : (r * 3 + t) % 3 = t := by omega
  simp only [h1, h2]

theorem incAt_incArr (ed : Array Edge) (bm : Array SInt) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    incAt (incArr ed bm) i j = incOf ed bm i j := by
  unfold incAt incArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

theorem affArr_getD (tab : Array ℕ) (ed : Array Edge) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    (affArr tab ed).getD (i * 7 + j) ⟨SInt.zero, SInt.zero⟩ = kaff tab (edAt ed i j) := by
  unfold affArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

theorem w3At_wk (af : Array Aff) (t i j : ℕ) (ht : t < 3) (hij : i < j) (hj : j < 7) :
    w3At (wkArr af) t i j = (af.getD (i * 7 + j) ⟨SInt.zero, SInt.zero⟩).s.smul (wT t i j) := by
  unfold w3At wkArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (t * 49 + i * 7 + j) % 49 = i * 7 + j := by omega
  simp only [h1]
  rfl

theorem w3At_wo (af : Array Aff) (t i j : ℕ) (ht : t < 3) (hij : i < j) (hj : j < 7) :
    w3At (woArr af) t i j = (af.getD (i * 7 + j) ⟨SInt.zero, SInt.zero⟩).o.smul (wT t i j) := by
  unfold w3At woArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (t * 49 + i * 7 + j) % 49 = i * 7 + j := by omega
  simp only [h1]
  rfl

theorem paAt_paArr (lo hi : Array ℕ) (r t : ℕ) (hr : r < 6) (ht : t < 3) :
    paAt (paArr lo hi) r t = paff r t (g lo r) (g hi r) := by
  unfold paAt paArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (r * 3 + t) / 3 = r := by omega
  have h2 : (r * 3 + t) % 3 = t := by omega
  simp only [h1, h2]

/-! ## Valid edge data -/

/-- The kernel bounds of the edge data `ed` are valid at the point `u`. -/
def EdOK (ed : Array Edge) (u : ℕ → ℝ) : Prop :=
  ∀ i j, i < j → j < 7 → ((edAt ed i j).kv : ℝ) ≤ kap (dist u i j)

/-- The affine kernel supports computed from the edge data `ed` are valid at the point `u`. -/
def AffOK (tab : Array ℕ) (ed : Array Edge) (u : ℕ → ℝ) : Prop :=
  ∀ i j, i < j → j < 7 →
    (((kaff tab (edAt ed i j)).s.toInt : ℤ) : ℝ) * dist u i j
      + (((kaff tab (edAt ed i j)).o.toInt : ℤ) : ℝ) ≤ 2 * kap (dist u i j)

/-- The edge data computed by the checker are valid on the box (with `∑ u ≤ R`). -/
theorem edges_ok (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (hu : InBox lo hi u) (hsum : ∑ r ∈ range 6, u r ≤ cR) :
    EdOK (edges (sparse tab) lo hi (sumTo (g lo) 6)) u ∧
      AffOK tab (edges (sparse tab) lo hi (sumTo (g lo) 6)) u := by
  refine ⟨fun i j hij hj => ?_, fun i j hij hj => ?_⟩
  · rw [edAt_edges _ _ _ _ i j hij hj]
    exact (edge_bounds tab htab lo hi u hu hsum i j hij hj).1
  · rw [edAt_edges _ _ _ _ i j hij hj]
    exact (edge_bounds tab htab lo hi u hu hsum i j hij hj).2

/-! ## Potentials on a box -/

theorem bm0_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r : ℕ) (hr : r < 6) :
    (((bmAt (bmArr lo hi) r 0).toInt : ℤ) : ℝ) ≤ betN r 0 (u r) := by
  rw [bmAt_bmArr lo hi r 0 hr (by norm_num), if_pos rfl]
  exact bm0_spec hr _ _ _ (hu r hr).1 (hu r hr).2

theorem bmD_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r : ℕ) (hr : r < 6) (t : ℕ)
    (ht1 : 0 < t) (ht : t < 3) :
    (((bmAt (bmArr lo hi) r t).toInt : ℤ) : ℝ) ≤ betN r t (u r) - betN r 0 (u r) := by
  rw [bmAt_bmArr lo hi r t hr ht, if_neg (by omega)]
  exact bmD_spec hr ht _ _ _ (hu r hr).1 (hu r hr).2

theorem paff_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r t : ℕ) (hr : r < 6)
    (ht : t < 3) :
    (((paAt (paArr lo hi) r t).s.toInt : ℤ) : ℝ) * u r + (((paAt (paArr lo hi) r t).o.toInt : ℤ) : ℝ)
      ≤ 2 * betN r t (u r) := by
  rw [paAt_paArr lo hi r t hr ht]
  exact paff_spec hr ht _ _ _ (hu r hr).1 (hu r hr).2

/-! ## Sums over the pairs of seven sites -/

/-- The potentials, written as a sum over the adjacent pairs. -/
theorem sum_adj (F : ℕ → ℕ → ℝ) :
    ∑ j ∈ range 7, ∑ i ∈ range j, (if j = i + 1 then F i j else 0)
      = ∑ r ∈ range 6, F r (r + 1) := by
  simp only [sum_range_succ, sum_range_zero]
  norm_num

/-- Each pair contributes to the degree of both its sites. -/
theorem sum_deg (η : ℕ → ℕ → ℝ) (d : ℕ → ℝ) :
    ∑ j ∈ range 7, ∑ i ∈ range j, η i j * (d i + d j)
      = ∑ i ∈ range 7, d i *
          ∑ j ∈ range 7, (if i < j then η i j else if j < i then η j i else 0) := by
  simp only [sum_range_succ, sum_range_zero]
  norm_num
  ring

/-- A pair distance is the sum of the gaps between its sites. -/
theorem sum_dist (S : ℕ → ℕ → ℝ) (u : ℕ → ℝ) :
    ∑ r ∈ range 6, (∑ i ∈ range (r + 1), ∑ k ∈ range (6 - r), S i (r + 1 + k)) * u r
      = ∑ j ∈ range 7, ∑ i ∈ range j, S i j * dist u i j := by
  simp only [dist, sum_range_succ, sum_range_zero]
  norm_num
  ring

/-! ## The label shortcut -/

/-- The cost of the labeling `m` over the all-simple labeling, pair by pair. -/
theorem rhsR_sub (u : ℕ → ℝ) (m : ℕ) :
    rhsR u m - rhsR u 0 = ∑ j ∈ range 7, ∑ i ∈ range j,
      (2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)) else 0)) := by
  have h := sum_adj (fun i j => 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)))
  have e1 : ∑ j ∈ range 7, ∑ i ∈ range j,
        2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
      = 2 * ∑ j ∈ range 7, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j)
        - 2 * ∑ j ∈ range 7, ∑ i ∈ range j, (wT 0 i j : ℝ) * kap (dist u i j) := by
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    refine sum_congr rfl fun j _ => ?_
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    exact sum_congr rfl fun i _ => by ring
  have e2 : ∑ r ∈ range 6, 2 * (betN r (bit m r + bit m (r + 1)) (u r) - betN r 0 (u r))
      = 2 * ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r)
        - 2 * ∑ r ∈ range 6, betN r 0 (u r) := by
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    exact sum_congr rfl fun r _ => by ring
  simp only [sum_add_distrib, h]
  rw [e1, e2]
  unfold rhsR
  simp only [bit_zero, add_zero]
  ring

/-- The reward of the labeling `m` over the all-simple labeling. -/
theorem rhsOf_sub (m : ℕ) :
    (rhsOf m : ℝ) - rhsOf 0
      = ∑ i ∈ range 7, (bit m i : ℝ) * (2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
  unfold rhsOf
  rw [sumTo_eq, sumTo_eq]
  push_cast
  rw [mul_sum, mul_sum, ← sum_sub_distrib]
  refine sum_congr rfl fun i _ => ?_
  rw [hT_bit m i, bit_zero]
  ring

/-- The penalty is at most the extra cost of any labeling over its degree terms. -/
theorem pen_le (inc : Array SInt) (m : ℕ) :
    (((penalty inc).toInt : ℤ) : ℝ) ≤ ∑ i ∈ range 7, (bit m i : ℝ) *
      (∑ j ∈ range 7, (if i < j then (((incAt inc i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt inc j i).toInt : ℤ) : ℝ) else 0)
        - 2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
  unfold penalty
  rw [toInt_ssumTo, Int.cast_sum]
  refine sum_le_sum fun i hi => ?_
  dsimp only
  have hh := h_mono i (mem_range.1 hi)
  rw [SInt.toInt_min, SInt.toInt_sub, toInt_ssumTo, SInt.toInt_ofNat, SInt.toInt_zero]
  simp only [apply_ite SInt.toInt, SInt.toInt_zero]
  push_cast [Nat.cast_sub hh]
  rcases bit_cases m i with h | h <;> rw [h]
  · exact (min_le_left _ _).trans (le_of_eq (by simp))
  · exact (min_le_right _ _).trans (le_of_eq (by push_cast; ring))

/-- One pair: the cost of its labels is at least `η_e (d_i + d_j)`. -/
theorem edge_claim (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) (m i j : ℕ) (hij : i < j) (hj : j < 7) :
    (((incOf ed (bmArr lo hi) i j).toInt : ℤ) : ℝ)
        * ((bit m i : ℝ) + bit m j)
      ≤ 2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)) else 0) := by
  have hkv := hed i j hij hj
  obtain ⟨hw1, hw2⟩ := w_mono i (by omega) j hj
  unfold incOf
  dsimp only
  generalize (edAt ed i j).kv = kv at hkv ⊢
  generalize kap (dist u i j) = K at hkv ⊢
  have m1 : ((wT 1 i j : ℝ) - wT 0 i j) * kv ≤ ((wT 1 i j : ℝ) - wT 0 i j) * K :=
    mul_le_mul_of_nonneg_left hkv (by have : (wT 0 i j : ℝ) ≤ wT 1 i j := by exact_mod_cast hw1
                                      linarith)
  have m2 : ((wT 2 i j : ℝ) - wT 0 i j) * kv ≤ ((wT 2 i j : ℝ) - wT 0 i j) * K :=
    mul_le_mul_of_nonneg_left hkv (by have : (wT 0 i j : ℝ) ≤ wT 2 i j := by exact_mod_cast hw2
                                      linarith)
  by_cases hadj : j = i + 1
  · rw [if_pos hadj, if_pos hadj]
    have b1 := bmD_box lo hi u hu i (by omega) 1 (by norm_num) (by norm_num)
    have b2 := bmD_box lo hi u hu i (by omega) 2 (by norm_num) (by norm_num)
    generalize bmAt (bmArr lo hi) i 1 = B1 at b1 ⊢
    generalize bmAt (bmArr lo hi) i 2 = B2 at b2 ⊢
    have hA := SInt.toInt_min_le_left
      ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)
    have hB := SInt.toInt_min_le_right
      ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)
    generalize (SInt.min ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)).toInt = η at hA hB ⊢
    simp only [SInt.toInt_add, SInt.toInt_ofNat, SInt.toInt_smul] at hA hB
    have hA' : (η : ℝ) ≤ 2 * ((wT 1 i j : ℝ) - wT 0 i j) * kv + 2 * ((B1.toInt : ℤ) : ℝ) := by
      have := (Int.cast_le (R := ℝ)).2 hA
      push_cast [Nat.cast_sub hw1] at this
      linarith
    have hB' : (η : ℝ) ≤ ((wT 2 i j : ℝ) - wT 0 i j) * kv + ((B2.toInt : ℤ) : ℝ) := by
      have := (Int.cast_le (R := ℝ)).2 hB
      push_cast [Nat.cast_sub hw2] at this
      linarith
    subst hadj
    rcases bit_cases m i with h1 | h1 <;> rcases bit_cases m (i + 1) with h2 | h2 <;>
      simp only [h1, h2, Nat.cast_zero, Nat.cast_one, Nat.reduceAdd, add_zero, zero_add,
        sub_self, mul_zero, zero_mul, le_refl] <;> linarith
  · rw [if_neg hadj, if_neg hadj]
    have hA := SInt.toInt_min_le_left (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))
    have hB := SInt.toInt_min_le_right (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))
    generalize (SInt.min (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))).toInt = η at hA hB ⊢
    simp only [SInt.toInt_ofNat] at hA hB
    have hA' : (η : ℝ) ≤ 2 * ((wT 1 i j : ℝ) - wT 0 i j) * kv := by
      have := (Int.cast_le (R := ℝ)).2 hA
      push_cast [Nat.cast_sub hw1] at this
      linarith
    have hB' : (η : ℝ) ≤ ((wT 2 i j : ℝ) - wT 0 i j) * kv := by
      have := (Int.cast_le (R := ℝ)).2 hB
      push_cast [Nat.cast_sub hw2] at this
      linarith
    rcases bit_cases m i with h1 | h1 <;> rcases bit_cases m j with h2 | h2 <;>
      simp only [h1, h2, Nat.cast_zero, Nat.cast_one, Nat.reduceAdd, add_zero, zero_add,
        sub_self, mul_zero, zero_mul, le_refl] <;> linarith

/-- The label shortcut: for every labeling `m`, the slack of `m` is at least the slack of the
all-simple labeling plus the penalty. -/
theorem shortcut (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) (m : ℕ) :
    rhsR u 0 - rhsOf 0 + (((penalty (incArr ed (bmArr lo hi))).toInt : ℤ) : ℝ)
      ≤ rhsR u m - rhsOf m := by
  have h1 := rhsR_sub u m
  have h2 := rhsOf_sub m
  have h3 := pen_le (incArr ed (bmArr lo hi)) m
  have h4 : ∑ j ∈ range 7, ∑ i ∈ range j,
      (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ) * ((bit m i : ℝ) + bit m j)
      ≤ ∑ j ∈ range 7, ∑ i ∈ range j,
      (2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i))
          else 0)) := by
    refine sum_le_sum fun j hj => sum_le_sum fun i him => ?_
    rw [incAt_incArr _ _ i j (mem_range.1 him) (mem_range.1 hj)]
    exact edge_claim ed lo hi u hed hu m i j (mem_range.1 him) (mem_range.1 hj)
  rw [sum_deg (fun i j => (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ))
    (fun i => (bit m i : ℝ))] at h4
  have h5 : ∑ i ∈ range 7, (bit m i : ℝ) *
      (∑ j ∈ range 7, (if i < j then (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt (incArr ed (bmArr lo hi)) j i).toInt : ℤ) : ℝ) else 0)
        - 2 * cV * ((hT 1 i : ℝ) - hT 0 i))
      = ∑ i ∈ range 7, (bit m i : ℝ) *
      (∑ j ∈ range 7, (if i < j then (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt (incArr ed (bmArr lo hi)) j i).toInt : ℤ) : ℝ) else 0))
        - ∑ i ∈ range 7, (bit m i : ℝ) * (2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
    rw [← sum_sub_distrib]
    exact sum_congr rfl fun i _ => by ring
  linarith

/-! ## The two lower bounds -/

/-- The bound from range minima for the all-simple labeling. -/
theorem stage1 (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) :
    2 * (((baseOf (sumTo (g lo) 6) ed (bmArr lo hi)).toInt : ℤ) : ℝ) ≤ rhsR u 0 := by
  have h1 := total_le lo u (fun r hr => (hu r hr).1)
  have h2 : ∑ j ∈ range 7, ∑ i ∈ range j, (wT 0 i j : ℝ) * ((edAt ed i j).kv : ℝ)
      ≤ ∑ j ∈ range 7, ∑ i ∈ range j, (wT 0 i j : ℝ) * kap (dist u i j) :=
    sum_le_sum fun j hj => sum_le_sum fun i him =>
      mul_le_mul_of_nonneg_left (hed i j (mem_range.1 him) (mem_range.1 hj)) (Nat.cast_nonneg _)
  have h3 : ∑ r ∈ range 6, (((bmAt (bmArr lo hi) r 0).toInt : ℤ) : ℝ)
      ≤ ∑ r ∈ range 6, betN r 0 (u r) :=
    sum_le_sum fun r hr => bm0_box lo hi u hu r (mem_range.1 hr)
  have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
  have h4 := mul_le_mul_of_nonneg_left h1 hP
  unfold baseOf
  generalize sumTo (g lo) 6 = total at h4 ⊢
  rw [SInt.toInt_add, SInt.toInt_ofNat, toInt_ssumTo]
  simp only [sumTo_eq]
  push_cast
  unfold rhsR
  simp only [bit_zero, add_zero]
  linarith

/-- The value of one coordinate term of `valOf` is at most the linear coefficient times the
coordinate. -/
theorem corner_le (lin : SInt) (a b : ℕ) (x : ℝ) (ha : (a : ℝ) ≤ x) (hb : x ≤ b) :
    ((((if lin.n ≤ lin.p then lin.smul a else lin.smul b).toInt : ℤ)) : ℝ)
      ≤ ((lin.toInt : ℤ) : ℝ) * x := by
  split_ifs with h
  · rw [SInt.toInt_smul]; push_cast
    have : (0 : ℝ) ≤ ((lin.toInt : ℤ) : ℝ) := by
      have : 0 ≤ lin.toInt := by simp only [SInt.toInt]; omega
      exact_mod_cast this
    exact mul_le_mul_of_nonneg_left ha this
  · rw [SInt.toInt_smul]; push_cast
    have : ((lin.toInt : ℤ) : ℝ) ≤ 0 := by
      have : lin.toInt ≤ 0 := by simp only [SInt.toInt]; omega
      exact_mod_cast this
    exact mul_le_mul_of_nonpos_left hb this

/-- The affine bound: `valOf` is below the right side for the labeling `m`. -/
theorem stage2 (tab : Array ℕ) (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (haff : AffOK tab ed u) (hu : InBox lo hi u) (m : ℕ) :
    (((valOf lo hi (wkArr (affArr tab ed)) (woArr (affArr tab ed)) (paArr lo hi) m).toInt
        : ℤ) : ℝ) ≤ rhsR u m := by
  set af := affArr tab ed with haf
  set S : ℕ → ℕ → ℝ := fun i j => (((w3At (wkArr af) (bit m i + bit m j) i j).toInt : ℤ) : ℝ)
    with hS
  set O : ℕ → ℕ → ℝ := fun i j => (((w3At (woArr af) (bit m i + bit m j) i j).toInt : ℤ) : ℝ)
    with hO
  set Ps : ℕ → ℝ := fun r => (((paAt (paArr lo hi) r (bit m r + bit m (r + 1))).s.toInt : ℤ) : ℝ)
    with hPs
  set Po : ℕ → ℝ := fun r => (((paAt (paArr lo hi) r (bit m r + bit m (r + 1))).o.toInt : ℤ) : ℝ)
    with hPo
  -- the value is the intercept plus the corner terms
  have hval : (((valOf lo hi (wkArr af) (woArr af) (paArr lo hi) m).toInt : ℤ) : ℝ)
      ≤ ∑ r ∈ range 6, Po r + ∑ j ∈ range 7, ∑ i ∈ range j, O i j
        + ∑ r ∈ range 6, (2 * (cP : ℝ) + Ps r
          + ∑ i ∈ range (r + 1), ∑ k ∈ range (6 - r), S i (r + 1 + k)) * u r := by
    unfold valOf
    simp only [SInt.toInt_add, toInt_ssumTo, Int.cast_add, Int.cast_sum]
    refine add_le_add le_rfl (sum_le_sum fun r hr => ?_)
    refine (corner_le _ _ _ _ (hu r (mem_range.1 hr)).1 (hu r (mem_range.1 hr)).2).trans
      (le_of_eq ?_)
    simp only [SInt.toInt_add, SInt.toInt_ofNat, toInt_ssumTo, Int.cast_add, Int.cast_sum]
    push_cast
    rfl
  have hsplit : ∑ r ∈ range 6, (2 * (cP : ℝ) + Ps r
        + ∑ i ∈ range (r + 1), ∑ k ∈ range (6 - r), S i (r + 1 + k)) * u r
      = 2 * (cP : ℝ) * ∑ r ∈ range 6, u r + ∑ r ∈ range 6, Ps r * u r
        + ∑ j ∈ range 7, ∑ i ∈ range j, S i j * dist u i j := by
    rw [← sum_dist S u, mul_sum, ← sum_add_distrib, ← sum_add_distrib]
    exact sum_congr rfl fun r _ => by ring
  rw [hsplit] at hval
  -- the potentials
  have hpot : ∑ r ∈ range 6, (Ps r * u r + Po r)
      ≤ 2 * ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r) := by
    rw [mul_sum]
    refine sum_le_sum fun r hr => ?_
    have h1 := bit_lt_two m r
    have h2 := bit_lt_two m (r + 1)
    exact paff_box lo hi u hu r _ (mem_range.1 hr) (by omega)
  -- the kernel terms
  have hker : ∑ j ∈ range 7, ∑ i ∈ range j, (S i j * dist u i j + O i j)
      ≤ 2 * ∑ j ∈ range 7, ∑ i ∈ range j,
          (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j) := by
    rw [mul_sum]
    refine sum_le_sum fun j hj => ?_
    rw [mul_sum]
    refine sum_le_sum fun i him => ?_
    have hij := mem_range.1 him
    have hj' := mem_range.1 hj
    have h1 := bit_lt_two m i
    have h2 := bit_lt_two m j
    simp only [hS, hO]
    rw [w3At_wk af _ i j (by omega) hij hj', w3At_wo af _ i j (by omega) hij hj',
      haf, affArr_getD tab ed i j hij hj', SInt.toInt_smul, SInt.toInt_smul]
    have hb := haff i j hij hj'
    have hW : (0 : ℝ) ≤ (wT (bit m i + bit m j) i j : ℝ) := Nat.cast_nonneg _
    have := mul_le_mul_of_nonneg_left hb hW
    push_cast
    linear_combination this
  unfold rhsR
  simp only [sum_add_distrib] at hpot hker
  linarith

end Local
end Distinct839


==> anc/lean/Distinct839/Local/Potential.lean <==
/-
Distinct839/Local/Potential.lean — the piecewise linear potentials on the integer grid.

In grid units (`u = H · t`, `H = 16384`) the potential `10⁶ V · B_r^t` is
`betN r t u = V ∑_k c_k · hat((u - x_k)/2048)` with knots `x_k = 12288 + 2048 k`, `k = 0, …, 13`.
We prove:

* `betN` is affine between consecutive knots, and zero outside `[x_0, x_13]`;
* at an integer point it equals the integer `bv r t x` computed by the checker (`betN_nat`);
* a function that is affine between consecutive knots is bounded below on `[lo, hi]` by its
  minimum over `lo`, `hi` and the knots in between (`knot_min`), which is what `pmin` computes
  (`pmin_spec`);
* the resulting specifications of the minima and affine supports used by the checker
  (`bm0_spec`, `bmD_spec`, `paff_spec`) and the lower bound `betN_lower` behind the pressure test.
-/
import Distinct839.Defs
import Distinct839.Local.Basic

open Finset

namespace Distinct839
namespace Local

/-! ## Functions that are affine on an interval -/

/-- `F` is affine on `[a, b]`. -/
def AffOn (F : ℝ → ℝ) (a b : ℝ) : Prop := ∃ m c : ℝ, ∀ u, a ≤ u → u ≤ b → F u = m * u + c

theorem AffOn.linear (m c a b : ℝ) : AffOn (fun u => m * u + c) a b := ⟨m, c, fun _ _ _ => rfl⟩

theorem AffOn.add {F G : ℝ → ℝ} {a b : ℝ} (hF : AffOn F a b) (hG : AffOn G a b) :
    AffOn (fun u => F u + G u) a b := by
  obtain ⟨m, c, h⟩ := hF
  obtain ⟨m', c', h'⟩ := hG
  exact ⟨m + m', c + c', fun u h1 h2 => by dsimp only; rw [h u h1 h2, h' u h1 h2]; ring⟩

theorem AffOn.sub {F G : ℝ → ℝ} {a b : ℝ} (hF : AffOn F a b) (hG : AffOn G a b) :
    AffOn (fun u => F u - G u) a b := by
  obtain ⟨m, c, h⟩ := hF
  obtain ⟨m', c', h'⟩ := hG
  exact ⟨m - m', c - c', fun u h1 h2 => by dsimp only; rw [h u h1 h2, h' u h1 h2]; ring⟩

theorem AffOn.const_mul {F : ℝ → ℝ} {a b : ℝ} (k : ℝ) (hF : AffOn F a b) :
    AffOn (fun u => k * F u) a b := by
  obtain ⟨m, c, h⟩ := hF
  exact ⟨k * m, k * c, fun u h1 h2 => by dsimp only; rw [h u h1 h2]; ring⟩

theorem AffOn.sum {ι : Type} (s : Finset ι) (f : ι → ℝ → ℝ) (a b : ℝ)
    (h : ∀ k ∈ s, AffOn (f k) a b) : AffOn (fun u => ∑ k ∈ s, f k u) a b := by
  classical
  induction s using Finset.induction_on with
  | empty => exact ⟨0, 0, fun u _ _ => by simp⟩
  | insert k s hk ih =>
    have h1 := h k (mem_insert_self k s)
    have h2 := ih (fun j hj => h j (mem_insert_of_mem hj))
    have h3 := h1.add h2
    obtain ⟨m, c, h4⟩ := h3
    exact ⟨m, c, fun u hu1 hu2 => by dsimp only; rw [sum_insert hk]; exact h4 u hu1 hu2⟩

/-- Precomposition with an increasing affine map. -/
theorem AffOn.comp {F : ℝ → ℝ} {a b : ℝ} (α β : ℝ) (hα : 0 ≤ α)
    (hF : AffOn F (α * a + β) (α * b + β)) : AffOn (fun u => F (α * u + β)) a b := by
  obtain ⟨m, c, h⟩ := hF
  refine ⟨m * α, m * β + c, fun u h1 h2 => ?_⟩
  dsimp only
  rw [h (α * u + β) (by nlinarith) (by nlinarith)]; ring

/-- An affine function on `[a, b]` is at least the smaller of its end values. -/
theorem AffOn.min_le {F : ℝ → ℝ} {a b u m : ℝ} (hF : AffOn F a b) (h1 : a ≤ u) (h2 : u ≤ b)
    (ha : m ≤ F a) (hb : m ≤ F b) : m ≤ F u := by
  obtain ⟨s, c, h⟩ := hF
  have hab : a ≤ b := h1.trans h2
  rw [h a le_rfl hab] at ha
  rw [h b hab le_rfl] at hb
  rw [h u h1 h2]
  rcases le_total 0 s with hs | hs
  · nlinarith [mul_le_mul_of_nonneg_left h1 hs]
  · nlinarith [mul_le_mul_of_nonpos_left h2 hs]

/-- Linear interpolation of an affine function. -/
theorem AffOn.interp {F : ℝ → ℝ} {a b u : ℝ} (hF : AffOn F a b) (h1 : a ≤ u) (h2 : u ≤ b) :
    F u * (b - a) = F a * (b - u) + F b * (u - a) := by
  obtain ⟨s, c, h⟩ := hF
  have hab : a ≤ b := h1.trans h2
  rw [h a le_rfl hab, h b hab le_rfl, h u h1 h2]; ring

/-! ## The hat function -/

theorem hat_eq_zero_of_le {s : ℝ} (h : s ≤ -1) : hat s = 0 := by
  unfold hat
  rw [abs_of_nonpos (by linarith)]
  exact max_eq_left (by linarith)

theorem hat_eq_zero_of_ge {s : ℝ} (h : 1 ≤ s) : hat s = 0 := by
  unfold hat
  rw [abs_of_nonneg (by linarith)]
  exact max_eq_left (by linarith)

theorem hat_of_neg {s : ℝ} (h1 : -1 ≤ s) (h2 : s ≤ 0) : hat s = 1 + s := by
  unfold hat
  rw [abs_of_nonpos h2, max_eq_right (by linarith)]; ring

theorem hat_of_pos {s : ℝ} (h1 : 0 ≤ s) (h2 : s ≤ 1) : hat s = 1 - s := by
  unfold hat
  rw [abs_of_nonneg h1, max_eq_right (by linarith)]

/-- `hat` is affine on every interval whose interior avoids `-1, 0, 1`. -/
theorem hat_affOn (a b : ℝ) (hm : ¬ (a < -1 ∧ -1 < b)) (h0 : ¬ (a < 0 ∧ 0 < b))
    (hp : ¬ (a < 1 ∧ 1 < b)) : AffOn hat a b := by
  by_cases c1 : b ≤ -1
  · exact ⟨0, 0, fun u _ h2 => by rw [hat_eq_zero_of_le (h2.trans c1)]; ring⟩
  have c2 : -1 ≤ a := by
    by_contra hc; exact hm ⟨not_le.1 hc, not_le.1 c1⟩
  by_cases c3 : b ≤ 0
  · exact ⟨1, 1, fun u h1 h2 => by rw [hat_of_neg (c2.trans h1) (h2.trans c3)]; ring⟩
  have c4 : 0 ≤ a := by
    by_contra hc; exact h0 ⟨not_le.1 hc, not_le.1 c3⟩
  by_cases c5 : b ≤ 1
  · exact ⟨-1, 1, fun u h1 h2 => by rw [hat_of_pos (c4.trans h1) (h2.trans c5)]; ring⟩
  have c6 : 1 ≤ a := by
    by_contra hc; exact hp ⟨not_le.1 hc, not_le.1 c5⟩
  exact ⟨0, 0, fun u h1 _ => by rw [hat_eq_zero_of_ge (c6.trans h1)]; ring⟩

/-- `hat` at a difference of two integers. -/
theorem hat_nat_sub (j k : ℕ) : hat ((j : ℝ) - k) = if j = k then 1 else 0 := by
  by_cases h : j = k
  · subst h; simp [hat]
  · rw [if_neg h]
    rcases Nat.lt_or_gt_of_ne h with h1 | h1
    · apply hat_eq_zero_of_le
      have : (j : ℝ) + 1 ≤ k := by exact_mod_cast h1
      linarith
    · apply hat_eq_zero_of_ge
      have : (k : ℝ) + 1 ≤ j := by exact_mod_cast h1
      linarith

/-! ## Knots -/

/-- Position of knot `j` in grid units: `H (3/4 + j/8) = 12288 + 2048 j`. -/
def knotX (j : ℕ) : ℝ := 12288 + 2048 * j

theorem knotX_eq_cast (j : ℕ) : knotX j = ((12288 + j * 2048 : ℕ) : ℝ) := by
  unfold knotX; push_cast; ring

theorem knotX_lt {j k : ℕ} (h : knotX j < knotX k) : j < k := by
  unfold knotX at h
  have : (j : ℝ) < k := by linarith
  exact_mod_cast this

/-- `F` is affine on every interval that has no knot in its interior. -/
def KnotAff (F : ℝ → ℝ) : Prop :=
  ∀ a b : ℝ, (∀ j < 14, ¬ (a < knotX j ∧ knotX j < b)) → AffOn F a b

theorem KnotAff.sub {F G : ℝ → ℝ} (hF : KnotAff F) (hG : KnotAff G) :
    KnotAff (fun u => F u - G u) := fun a b h => (hF a b h).sub (hG a b h)

theorem KnotAff.sub_linear {F : ℝ → ℝ} (hF : KnotAff F) (m : ℝ) :
    KnotAff (fun u => F u - m * u) := fun a b h => by
  have h1 := (hF a b h).sub (AffOn.linear m 0 a b)
  obtain ⟨s, c, h2⟩ := h1
  exact ⟨s, c, fun u hu1 hu2 => by rw [← h2 u hu1 hu2]; ring⟩

/-- The scaled hat at knot `k` is affine away from the knots `k - 1`, `k`, `k + 1`. -/
theorem hatK_affOn (k : ℕ) (hk1 : 1 ≤ k) (hk2 : k ≤ 12) (a b : ℝ)
    (h : ∀ j < 14, ¬ (a < knotX j ∧ knotX j < b)) :
    AffOn (fun u => hat ((u - knotX k) / 2048)) a b := by
  have e : (fun u : ℝ => hat ((u - knotX k) / 2048))
      = fun u => hat (1 / 2048 * u + -(knotX k) / 2048) := by
    funext u; congr 1; ring
  rw [e]
  refine AffOn.comp (F := hat) (1 / 2048) (-(knotX k) / 2048) (by norm_num) ?_
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have hm := h k' (by omega)
  have h0 := h (k' + 1) (by omega)
  have hp := h (k' + 2) (by omega)
  unfold knotX at hm h0 hp ⊢
  push_cast at hm h0 hp ⊢
  apply hat_affOn
  · rintro ⟨h1, h2⟩; exact hm ⟨by linarith, by linarith⟩
  · rintro ⟨h1, h2⟩; exact h0 ⟨by linarith, by linarith⟩
  · rintro ⟨h1, h2⟩; exact hp ⟨by linarith, by linarith⟩

/-- Lower bound for a function that is affine between knots: if `m` is below the values at the
end points and at the knots inside, it is below the function on the whole interval. -/
theorem knot_min {F : ℝ → ℝ} (hF : KnotAff F) (m : ℝ) (a b : ℝ)
    (ha : m ≤ F a) (hb : m ≤ F b)
    (hk : ∀ j < 14, a < knotX j → knotX j < b → m ≤ F (knotX j))
    (u : ℝ) (h1 : a ≤ u) (h2 : u ≤ b) : m ≤ F u := by
  have key : ∀ n, n ≤ 14 → ∀ a b : ℝ,
      (∀ j, n ≤ j → j < 14 → ¬ (a < knotX j ∧ knotX j < b)) → m ≤ F a → m ≤ F b →
      (∀ j < 14, a < knotX j → knotX j < b → m ≤ F (knotX j)) →
      ∀ u, a ≤ u → u ≤ b → m ≤ F u := by
    intro n
    induction n with
    | zero =>
      intro _ a b hno ha hb _ u h1 h2
      exact (hF a b (fun j hj => hno j (Nat.zero_le j) hj)).min_le h1 h2 ha hb
    | succ n ih =>
      intro hn a b hno ha hb hk u h1 h2
      by_cases hc : a < knotX n ∧ knotX n < b
      · have hmid : m ≤ F (knotX n) := hk n (by omega) hc.1 hc.2
        rcases le_total u (knotX n) with hu | hu
        · refine ih (by omega) a (knotX n) ?_ ha hmid ?_ u h1 hu
          · rintro j hj _ ⟨_, h4⟩
            exact absurd (knotX_lt h4) (by omega)
          · intro j hj h3 h4
            exact hk j hj h3 (h4.trans hc.2)
        · refine ih (by omega) (knotX n) b ?_ hmid hb ?_ u hu h2
          · rintro j hj hj' ⟨h3, h4⟩
            have h5 := knotX_lt h3
            exact hno j (by omega) hj' ⟨hc.1.trans h3, h4⟩
          · intro j hj h3 h4
            exact hk j hj (hc.1.trans h3) h4
      · refine ih (by omega) a b ?_ ha hb hk u h1 h2
        intro j hj hj' h3
        rcases Nat.eq_or_lt_of_le hj with rfl | h4
        · exact hc h3
        · exact hno j h4 hj' h3
  exact key 14 le_rfl a b (fun j h3 h4 => absurd h4 (by omega)) ha hb hk u h1 h2

/-! ## The loop `pmin` -/

theorem pminLoop_le_acc (f : ℕ → SInt) (lo hi : ℕ) :
    ∀ j acc, (pminLoop f lo hi j acc).toInt ≤ acc.toInt := by
  intro j
  induction j with
  | zero => intro acc; exact le_rfl
  | succ j ih =>
    intro acc
    rw [pminLoop]
    refine (ih _).trans ?_
    split
    · exact SInt.toInt_min_le_left _ _
    · exact le_rfl

theorem pminLoop_le_knot (f : ℕ → SInt) (lo hi : ℕ) :
    ∀ j acc k, k < j → lo < 12288 + k * 2048 → 12288 + k * 2048 < hi →
      (pminLoop f lo hi j acc).toInt ≤ (f (12288 + k * 2048)).toInt := by
  intro j
  induction j with
  | zero => intro acc k hk; omega
  | succ j ih =>
    intro acc k hk h1 h2
    rw [pminLoop]
    rcases Nat.eq_or_lt_of_le (Nat.le_of_lt_succ hk) with rfl | h3
    · refine (pminLoop_le_acc f lo hi _ _).trans ?_
      rw [if_pos ⟨h1, h2⟩]
      exact SInt.toInt_min_le_right _ _
    · exact ih _ k h3 h1 h2

/-- `pmin f lo hi` is a lower bound on `[lo, hi]` for every function that is affine between
knots and agrees with `f` at the integers. -/
theorem pmin_spec {F : ℝ → ℝ} (hF : KnotAff F) (f : ℕ → SInt)
    (hf : ∀ p : ℕ, F p = ((f p).toInt : ℝ)) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) : (((pmin f lo hi).toInt : ℤ) : ℝ) ≤ F u := by
  refine knot_min hF _ lo hi ?_ ?_ ?_ u h1 h2
  · rw [hf]
    have : (pmin f lo hi).toInt ≤ (f lo).toInt :=
      (pminLoop_le_acc f lo hi 14 _).trans (SInt.toInt_min_le_left _ _)
    exact_mod_cast this
  · rw [hf]
    have : (pmin f lo hi).toInt ≤ (f hi).toInt :=
      (pminLoop_le_acc f lo hi 14 _).trans (SInt.toInt_min_le_right _ _)
    exact_mod_cast this
  · intro j hj h3 h4
    rw [knotX_eq_cast] at h3 h4 ⊢
    rw [hf]
    have h5 : lo < 12288 + j * 2048 := by exact_mod_cast h3
    have h6 : 12288 + j * 2048 < hi := by exact_mod_cast h4
    have : (pmin f lo hi).toInt ≤ (f (12288 + j * 2048)).toInt :=
      pminLoop_le_knot f lo hi 14 _ j hj h5 h6
    exact_mod_cast this

/-! ## The potentials -/

/-- `10⁶ V · B_r^t(u / H)` as a function of the grid coordinate `u`, with the checker's table
of knot values. -/
noncomputable def betN (r t : ℕ) (u : ℝ) : ℝ :=
  ∑ k ∈ range 14, (((knot r t k).toInt : ℤ) : ℝ) * (cV : ℝ) * hat ((u - knotX k) / 2048)

/-- The first and the last knot value of every potential are zero. -/
theorem knot_ends : ∀ r < 6, ∀ t < 3, (knot r t 0).toInt = 0 ∧ (knot r t 13).toInt = 0 := by
  decide +kernel

theorem betN_knotAff {r t : ℕ} (hr : r < 6) (ht : t < 3) : KnotAff (betN r t) := by
  intro a b h
  unfold betN
  apply AffOn.sum
  intro k hk
  rw [mem_range] at hk
  by_cases hk' : 1 ≤ k ∧ k ≤ 12
  · exact (hatK_affOn k hk'.1 hk'.2 a b h).const_mul _
  · have hz : (knot r t k).toInt = 0 := by
      have he := knot_ends r hr t ht
      have : k = 0 ∨ k = 13 := by omega
      rcases this with rfl | rfl
      · exact he.1
      · exact he.2
    exact ⟨0, 0, fun u _ _ => by rw [hz]; simp⟩

theorem betN_knot (r t j : ℕ) (hj : j < 14) :
    betN r t (knotX j) = (((knot r t j).toInt : ℤ) : ℝ) * cV := by
  unfold betN
  rw [sum_eq_single j]
  · have : (knotX j - knotX j) / 2048 = ((j : ℝ) - j) := by ring
    rw [this, hat_nat_sub, if_pos rfl, mul_one]
  · intro k _ hkj
    have : (knotX j - knotX k) / 2048 = ((j : ℝ) - k) := by unfold knotX; ring
    rw [this, hat_nat_sub, if_neg (Ne.symm hkj), mul_zero]
  · intro h; exact absurd (mem_range.2 hj) h

theorem betN_eq_zero_of_le {r t : ℕ} (hr : r < 6) (ht : t < 3) {u : ℝ} (hu : u ≤ knotX 0) :
    betN r t u = 0 := by
  unfold betN
  apply sum_eq_zero
  intro k _
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · rw [(knot_ends r hr t ht).1]; simp
  · rw [hat_eq_zero_of_le, mul_zero]
    have : (1 : ℝ) ≤ k := by exact_mod_cast hk
    unfold knotX at hu ⊢
    rw [div_le_iff₀ (by norm_num)]
    push_cast at hu
    linarith

theorem betN_eq_zero_of_ge {r t : ℕ} (hr : r < 6) (ht : t < 3) {u : ℝ} (hu : knotX 13 ≤ u) :
    betN r t u = 0 := by
  unfold betN
  apply sum_eq_zero
  intro k hk
  rw [mem_range] at hk
  rcases Nat.eq_or_lt_of_le (Nat.le_of_lt_succ hk) with rfl | hk'
  · rw [(knot_ends r hr t ht).2]; simp
  · rw [hat_eq_zero_of_ge, mul_zero]
    have : (k : ℝ) + 1 ≤ 13 := by exact_mod_cast hk'
    unfold knotX at hu ⊢
    rw [le_div_iff₀ (by norm_num)]
    push_cast at hu
    linarith

/-- At an integer point the potential is the integer computed by the checker. -/
theorem betN_nat {r t : ℕ} (hr : r < 6) (ht : t < 3) (x : ℕ) :
    betN r t x = (((bv r t x).toInt : ℤ) : ℝ) := by
  unfold bv
  by_cases h : x ≤ 12288 ∨ 38912 ≤ x
  · rw [if_pos h, SInt.toInt_zero, Int.cast_zero]
    rcases h with h | h
    · apply betN_eq_zero_of_le hr ht
      rw [show knotX 0 = 12288 by norm_num [knotX]]
      exact_mod_cast h
    · apply betN_eq_zero_of_ge hr ht
      rw [show knotX 13 = 38912 by norm_num [knotX]]
      exact_mod_cast h
  · rw [if_neg h]
    simp only [not_or, not_le] at h
    obtain ⟨h1, h2⟩ := h
    dsimp only
    have hq' : (x - 12288) % 2048 < 2048 := Nat.mod_lt _ (by norm_num)
    have hx : x = 12288 + 2048 * ((x - 12288) / 2048) + (x - 12288) % 2048 := by omega
    have hk' : (x - 12288) / 2048 ≤ 12 := by omega
    generalize (x - 12288) / 2048 = k at hx hk' ⊢
    generalize (x - 12288) % 2048 = q at hx hq' ⊢
    have haff : AffOn (betN r t) (knotX k) (knotX (k + 1)) := by
      apply betN_knotAff hr ht
      rintro j _ ⟨h3, h4⟩
      have := knotX_lt h3
      have := knotX_lt h4
      omega
    have hxr : (x : ℝ) = 12288 + 2048 * k + q := by exact_mod_cast hx
    have hq0 : (0 : ℝ) ≤ q := Nat.cast_nonneg q
    have hq1 : (q : ℝ) ≤ 2048 := by exact_mod_cast hq'.le
    have hi := haff.interp (u := (x : ℝ))
      (by unfold knotX; rw [hxr]; linarith)
      (by unfold knotX; rw [hxr]; push_cast; linarith)
    rw [betN_knot r t k (by omega), betN_knot r t (k + 1) (by omega)] at hi
    have e1 : knotX (k + 1) - knotX k = 2048 := by unfold knotX; push_cast; ring
    have e2 : knotX (k + 1) - (x : ℝ) = 2048 - q := by unfold knotX; rw [hxr]; push_cast; ring
    have e3 : (x : ℝ) - knotX k = q := by unfold knotX; rw [hxr]; ring
    rw [e1, e2, e3] at hi
    have hsub : ((2048 - q : ℕ) : ℤ) = 2048 - (q : ℤ) := by
      rw [Nat.cast_sub hq'.le]; norm_num
    simp only [SInt.toInt_smul, SInt.toInt_add, hsub]
    have hV : (cV : ℝ) = 2048 * 131072 := by norm_num [cV]
    rw [hV] at hi
    push_cast
    linear_combination (1 / 2048 : ℝ) * hi

/-! ## Specifications of the minima and supports used by the checker -/

/-- Lower bound for `B_r^0` over `[lo, hi]`. -/
theorem bm0_spec {r : ℕ} (hr : r < 6) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u) (h2 : u ≤ hi) :
    (((pmin (bv r 0) lo hi).toInt : ℤ) : ℝ) ≤ betN r 0 u :=
  pmin_spec (betN_knotAff hr (by norm_num)) _ (fun p => betN_nat hr (by norm_num) p) lo hi u h1 h2

/-- Lower bound for `B_r^t - B_r^0` over `[lo, hi]`. -/
theorem bmD_spec {r t : ℕ} (hr : r < 6) (ht : t < 3) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) :
    (((pmin (fun x => (bv r t x).sub (bv r 0 x)) lo hi).toInt : ℤ) : ℝ)
      ≤ betN r t u - betN r 0 u := by
  refine pmin_spec (F := fun u => betN r t u - betN r 0 u)
    ((betN_knotAff hr ht).sub (betN_knotAff hr (by norm_num))) _ (fun p => ?_) lo hi u h1 h2
  simp only [SInt.toInt_sub, Int.cast_sub]
  rw [betN_nat hr ht, betN_nat hr (by norm_num)]

/-- The affine support computed by `paff` is below twice the potential on `[lo, hi]`. -/
theorem paff_spec {r t : ℕ} (hr : r < 6) (ht : t < 3) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) :
    (((paff r t lo hi).s.toInt : ℤ) : ℝ) * u + (((paff r t lo hi).o.toInt : ℤ) : ℝ)
      ≤ 2 * betN r t u := by
  unfold paff
  dsimp only
  simp only [SInt.toInt_smul]
  generalize pslope r t lo hi = s
  have h := pmin_spec (F := fun u => betN r t u - ((s.toInt : ℤ) : ℝ) * u)
    ((betN_knotAff hr ht).sub_linear _) (fun x => (bv r t x).sub (s.smul x)) (fun p => by
      simp only [SInt.toInt_sub, SInt.toInt_smul, Int.cast_sub, Int.cast_mul, Int.cast_natCast]
      rw [betN_nat hr ht]) lo hi u h1 h2
  push_cast
  linarith

/-- Bound for the negative part of the potential at position `r`. -/
def nb (r : ℕ) : ℕ := (#[1914, 924, 2113, 2113, 924, 1914] : Array ℕ).getD r 0

theorem knot_ge_nb : ∀ r < 6, ∀ t < 3, ∀ k < 14, -(nb r : ℤ) ≤ (knot r t k).toInt := by
  decide +kernel

theorem nb_sum : nb 0 + nb 1 + nb 2 + nb 3 + nb 4 + nb 5 = cBudget := by decide +kernel

/-- The potential at position `r` is at least `-nb r` (in units of `10⁻⁶ V`). -/
theorem betN_lower {r t : ℕ} (hr : r < 6) (ht : t < 3) (u : ℝ) :
    -((nb r : ℝ) * cV) ≤ betN r t u := by
  have hneg : -((nb r : ℝ) * cV) ≤ 0 := by
    have : (0 : ℝ) ≤ (nb r : ℝ) * cV := mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)
    linarith
  by_cases h1 : u ≤ knotX 0
  · rw [betN_eq_zero_of_le hr ht h1]; exact hneg
  by_cases h2 : knotX 13 ≤ u
  · rw [betN_eq_zero_of_ge hr ht h2]; exact hneg
  have hk : ∀ j < 14, -((nb r : ℝ) * cV) ≤ betN r t (knotX j) := by
    intro j hj
    rw [betN_knot r t j hj]
    have h3 : (((-(nb r : ℤ)) : ℤ) : ℝ) ≤ (((knot r t j).toInt : ℤ) : ℝ) :=
      Int.cast_le.2 (knot_ge_nb r hr t ht j hj)
    rw [Int.cast_neg, Int.cast_natCast] at h3
    have h4 : (0 : ℝ) ≤ cV := Nat.cast_nonneg _
    have := mul_le_mul_of_nonneg_right h3 h4
    linarith
  exact knot_min (betN_knotAff hr ht) _ (knotX 0) (knotX 13) (hk 0 (by norm_num))
    (hk 13 (by norm_num)) (fun j hj _ _ => hk j hj) u (not_le.1 h1).le (not_le.1 h2).le

end Local
end Distinct839


==> anc/lean/Distinct839/Local/RunAll.lean <==
/-
Distinct839/Local/RunAll.lean — the evaluation of the checker of the local inequality.

The statement `checkAll kTabArray = true` says that the branch and bound of
`Distinct839/Local/Checker.lean` accepts the root box when it reads the kernel table
`kTabArray` of `Distinct839/Kernel/Table.lean`. It is evaluated by compiled code:
`native_decide` compiles the Boolean, runs it, and records the result as the axiom
`Distinct839.Local.check_passes._native.native_decide.ax_1_1`. This is the only place in the
development where Lean's kernel does not check a computation.
-/
import Distinct839.Kernel.Table
import Distinct839.Local.Checker

namespace Distinct839.Local

/-- The checker accepts the root box `[13926, 209009]⁶` on the kernel table (60,467,309 boxes). -/
theorem check_passes : checkAll kTabArray = true := by native_decide

end Distinct839.Local


==> anc/lean/Distinct839/Local/RunCheck.lean <==
/-
Distinct839/Local/RunCheck.lean — command line driver for the checker of
`Distinct839/Local/Checker.lean` (not part of the proof).

It reads a kernel table from a binary file (little-endian `uint32` entries, as
`certificate/kernel_lower.bin`) and runs the checker on it, with node counts and timing.

Usage:
  localcheck FILE                    count nodes of the whole search (single thread)
  localcheck FILE all                evaluate `checkAll`
  localcheck FILE chunk D N I        evaluate `checkChunk tab D N I`
  localcheck FILE sizes D N          node counts of the `N` chunks at depth `D`
  localcheck FILE paths D            node count below each path of depth `D` (one per line)
  localcheck FILE spot               the terminal boxes accepted by range minima that reach the
                                     fewest table cells (candidates for kernel spot-checks)
-/
import Distinct839.Local.Checker

open Distinct839 Distinct839.Local

/-- Decode little-endian 32-bit unsigned integers. -/
def decodeU32 (b : ByteArray) : Array Nat := Id.run do
  let n := b.size / 4
  let mut out : Array Nat := Array.mkEmpty n
  for k in [0:n] do
    let v := (b.get! (4 * k)).toNat + (b.get! (4 * k + 1)).toNat * 256
      + (b.get! (4 * k + 2)).toNat * 65536 + (b.get! (4 * k + 3)).toNat * 16777216
    out := out.push v
  return out

/-- Counters of a search. -/
structure Cnt where
  nodes : Nat := 0
  leaves : Nat := 0
  pressure : Nat := 0
  basic : Nat := 0
  affine : Nat := 0
  failed : Nat := 0
  maxDepth : Nat := 0

/-- The search of `searchBox (node tab sp)`, with counters (it does not stop at a failure). -/
partial def countBox (tab : Array Nat) (sp : Array (Array Nat)) (depth : Nat)
    (lo hi : Array Nat) (c : Cnt) : Cnt :=
  let c := { c with nodes := c.nodes + 1, maxDepth := max c.maxDepth depth }
  match node tab sp lo hi with
  | .ok 0 => { c with leaves := c.leaves + 1, pressure := c.pressure + 1 }
  | .ok 1 => { c with leaves := c.leaves + 1, basic := c.basic + 1 }
  | .ok _ => { c with leaves := c.leaves + 1, affine := c.affine + 1 }
  | .fail => { c with failed := c.failed + 1 }
  | .split hi' r mid =>
    let c := countBox tab sp (depth + 1) lo (hi'.setIfInBounds r mid) c
    countBox tab sp (depth + 1) (lo.setIfInBounds r mid) hi' c

/-- The search of `searchPath (node tab sp)`, with counters: nodes strictly above the chunk
root are not counted. -/
partial def countPath (tab : Array Nat) (sp : Array (Array Nat)) :
    Nat → Nat → Array Nat → Array Nat → Cnt → Cnt
  | 0, _, lo, hi, c => countBox tab sp 0 lo hi c
  | depth + 1, path, lo, hi, c =>
    match node tab sp lo hi with
    | .ok _ => c
    | .fail => c
    | .split hi' r mid =>
      if path % 2 = 0 then countPath tab sp depth (path / 2) lo (hi'.setIfInBounds r mid) c
      else countPath tab sp depth (path / 2) (lo.setIfInBounds r mid) hi' c

/-- Number of table cells that the pair distances of a box can reach, and whether the box is
cut by the constraint `∑ u ≤ R`. -/
def cellCount (sp : Array (Array Nat)) (lo hi : Array Nat) : Nat × Bool :=
  let total := sumTo (g lo) 6
  let hi' := clamp lo hi total
  let ed := edges sp lo hi' total
  (sumTo (fun q => if q / 7 < q % 7 then (edAt ed (q / 7) (q % 7)).hs + 1 - (edAt ed (q / 7) (q % 7)).ls
    else 0) 49, hi' != hi)

/-- Insert a candidate into a list sorted by cell count, keeping at most `k` entries. -/
def insertBest (k : Nat) (x : Nat × Array Nat × Array Nat) :
    List (Nat × Array Nat × Array Nat) → List (Nat × Array Nat × Array Nat)
  | [] => if k = 0 then [] else [x]
  | y :: ys =>
    if k = 0 then [] else if x.1 < y.1 then x :: (y :: ys).take (k - 1)
    else y :: insertBest (k - 1) x ys

/-- The search, collecting the `k` boxes accepted by range minima (and not cut by `∑ u ≤ R`)
that reach the fewest table cells. -/
partial def spotBox (tab : Array Nat) (sp : Array (Array Nat)) (k : Nat) (lo hi : Array Nat)
    (best : List (Nat × Array Nat × Array Nat)) : List (Nat × Array Nat × Array Nat) :=
  match node tab sp lo hi with
  | .ok 1 =>
    let (n, cut) := cellCount sp lo hi
    if cut then best else
    match best.getLast? with
    | some w => if best.length < k || n < w.1 then insertBest k (n, lo, hi) best else best
    | none => insertBest k (n, lo, hi) best
  | .ok _ => best
  | .fail => best
  | .split hi' r mid =>
    let best := spotBox tab sp k lo (hi'.setIfInBounds r mid) best
    spotBox tab sp k (lo.setIfInBounds r mid) hi' best

def showCnt (c : Cnt) : String :=
  s!"nodes={c.nodes} leaves={c.leaves} pressure={c.pressure} basic={c.basic} " ++
  s!"affine={c.affine} failed={c.failed} maxDepth={c.maxDepth}"

def main (args : List String) : IO UInt32 := do
  match args with
  | [] =>
    IO.eprintln "usage: localcheck FILE [all | chunk D N I | sizes D N]"
    return 2
  | file :: rest =>
    let bytes ← IO.FS.readBinFile file
    let tab := decodeU32 bytes
    IO.println s!"table entries: {tab.size}"
    let t0 ← IO.monoMsNow
    match rest with
    | [] =>
      let sp := sparse tab
      let c := countBox tab sp 0 rootLo rootHi {}
      IO.println (showCnt c)
      let t1 ← IO.monoMsNow
      IO.println s!"status: {if c.failed = 0 then "PASS" else "FAIL"}  wall ms: {t1 - t0}"
      return (if c.failed = 0 then 0 else 1)
    | ["all"] =>
      let ok := checkAll tab
      let t1 ← IO.monoMsNow
      IO.println s!"checkAll = {ok}  wall ms: {t1 - t0}"
      return (if ok then 0 else 1)
    | ["chunk", d, n, i] =>
      let ok := checkChunk tab d.toNat! n.toNat! i.toNat!
      let t1 ← IO.monoMsNow
      IO.println s!"checkChunk {d} {n} {i} = {ok}  wall ms: {t1 - t0}"
      return (if ok then 0 else 1)
    | ["sizes", d, n] =>
      let sp := sparse tab
      let d := d.toNat!
      let n := n.toNat!
      let mut sizes : Array Nat := Array.replicate n 0
      let mut total := 0
      for p in [0:2 ^ d] do
        let c := countPath tab sp d p rootLo rootHi {}
        sizes := sizes.modify (p % n) (· + c.nodes)
        total := total + c.nodes
      IO.println s!"nodes at or below depth {d}: {total}"
      IO.println s!"chunk sizes: {sizes}"
      let t1 ← IO.monoMsNow
      IO.println s!"wall ms: {t1 - t0}"
      return 0
    | ["paths", d] =>
      let sp := sparse tab
      let d := d.toNat!
      for p in [0:2 ^ d] do
        let c := countPath tab sp d p rootLo rootHi {}
        IO.println s!"{p} {c.nodes}"
      return 0
    | ["spot"] =>
      let sp := sparse tab
      let best := spotBox tab sp 8 rootLo rootHi []
      for b in best do
        IO.println s!"cells={b.1} lo={b.2.1} hi={b.2.2}"
      let t1 ← IO.monoMsNow
      IO.println s!"wall ms: {t1 - t0}"
      return 0
    | _ =>
      IO.eprintln "bad arguments"
      return 2


==> anc/lean/Distinct839/Local/Search.lean <==
/-
Distinct839/Local/Search.lean — soundness of the branch and bound.

* `node_ok`: a box that `node` accepts satisfies the inequality (on its part with `∑ u ≤ R`);
* `node_split`: the two halves produced by a split cover that part of the box;
* `searchBox_sound`, `searchPath_sound`: the search and the search below all paths of a given
  depth, for an abstract verdict function;
* `checkAll_sound`, `checkChunks_sound`: the two with the verdicts of `node`.
-/
import Distinct839.Local.Node

open Finset

namespace Distinct839
namespace Local

theorem rhsOf_zero : rhsOf 0 = 2 * cH1 * cV := by
  unfold rhsOf
  simp only [bit_zero, sum_h0]
  ring

/-- The halves of a box split at `mid` in coordinate `r` cover the box. -/
theorem inBox_split (lo hi : Array ℕ) (r mid : ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) :
    InBox lo (hi.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi u := by
  by_cases h : u r ≤ mid
  · left
    intro k hk
    refine ⟨(hu k hk).1, ?_⟩
    rw [g_setIfInBounds]
    split_ifs with h'
    · rw [← h'.1]; exact h
    · exact (hu k hk).2
  · right
    intro k hk
    refine ⟨?_, (hu k hk).2⟩
    rw [g_setIfInBounds]
    split_ifs with h'
    · rw [← h'.1]; exact (not_le.1 h).le
    · exact (hu k hk).1

/-- A box accepted by `node` satisfies the inequality. -/
theorem node_ok (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (st : ℕ)
    (h : node tab (sparse tab) lo hi = .ok st) : BoxOK lo hi := by
  intro u hu hsum
  have hu' := inBox_clamp lo hi u hu hsum
  obtain ⟨hed, haff⟩ := edges_ok tab htab lo _ u hu' hsum
  unfold node at h
  dsimp only at h
  split_ifs at h with h0 h1 h2 h3
  · -- pressure
    apply good_of_pressure
    have e : (((cH2 + cBudget) * cV : ℕ) : ℝ) ≤ ((sumTo (g lo) 6 * cP : ℕ) : ℝ) := by
      exact_mod_cast h0
    push_cast at e
    have ht := total_le lo u (fun r hr => (hu r hr).1)
    have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
    nlinarith
  · -- range minima and the label shortcut
    intro m _
    have hs := shortcut _ lo _ u hed hu' m
    have h1' := stage1 _ lo _ u hed hu'
    rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_smul, SInt.toInt_ofNat] at h1
    have e := (Int.cast_le (R := ℝ)).2 h1
    push_cast at e
    rw [rhsOf_zero] at hs
    push_cast at hs
    linarith
  · -- affine bounds
    intro m hm
    have hs := shortcut _ lo _ u hed hu' m
    rw [rhsOf_zero] at hs
    push_cast at hs
    rw [Bool.and_eq_true] at h2
    have h4 := h2.2
    unfold affineOK at h4
    dsimp only at h4
    rw [Bool.or_eq_true] at h4
    rcases h4 with h5 | h5
    · have h6 := stage2 tab _ lo _ u haff hu' 0
      rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_ofNat] at h5
      have e := (Int.cast_le (R := ℝ)).2 h5
      push_cast at e
      linarith
    · have h6 := allFromTo_spec _ 128 0 h5 m (Nat.zero_le _) (by omega)
      rw [SInt.le_iff, SInt.toInt_ofNat] at h6
      have e := (Int.cast_le (R := ℝ)).2 h6
      have h7 := stage2 tab _ lo _ u haff hu' m
      push_cast at e
      linarith

/-- The halves of a split box cover its part with `∑ u ≤ R`. -/
theorem node_split (tab : Array ℕ) (lo hi hi' : Array ℕ) (r mid : ℕ)
    (h : node tab (sparse tab) lo hi = .split hi' r mid) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ s ∈ range 6, u s ≤ cR) :
    InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u := by
  have hu' := inBox_clamp lo hi u hu hsum
  unfold node at h
  dsimp only at h
  split_ifs at h
  injection h with e1 e2 e3
  subst e1 e2 e3
  exact inBox_split _ _ _ _ u hu'

/-! ## The generic search -/

/-- Soundness of the branch and bound, for any verdict function whose acceptances are correct
and whose splits cover. -/
theorem searchBox_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 6, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u) :
    ∀ fuel lo hi, searchBox nd fuel lo hi = true → BoxOK lo hi := by
  intro fuel
  induction fuel with
  | zero => intro lo hi h; exact absurd h (by simp [searchBox])
  | succ fuel ih =>
    intro lo hi h
    rw [searchBox] at h
    generalize hn : nd lo hi = v at h
    cases v with
    | ok st => exact hok lo hi st hn
    | fail => exact absurd h (by simp)
    | split hi' r mid =>
      simp only [Bool.and_eq_true] at h
      intro u hu hsum
      rcases hsplit lo hi hi' r mid hn u hu hsum with h1 | h1
      · exact ih _ _ h.1 u h1 hsum
      · exact ih _ _ h.2 u h1 hsum

/-- Soundness of the search below all paths of a given depth. -/
theorem searchPath_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 6, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u)
    (fuel : ℕ) :
    ∀ depth lo hi, (∀ p < 2 ^ depth, searchPath nd fuel depth p lo hi = true) →
      BoxOK lo hi := by
  intro depth
  induction depth with
  | zero =>
    intro lo hi h
    have h0 := h 0 (by norm_num)
    rw [searchPath] at h0
    exact searchBox_sound nd hok hsplit fuel lo hi h0
  | succ depth ih =>
    intro lo hi h
    have key : ∀ p < 2 ^ (depth + 1),
        (match nd lo hi with
          | .ok _ => true
          | .fail => false
          | .split hi' r mid =>
            if p % 2 = 0 then searchPath nd fuel depth (p / 2) lo (hi'.setIfInBounds r mid)
            else searchPath nd fuel depth (p / 2) (lo.setIfInBounds r mid) hi') = true := by
      intro p hp
      have h0 := h p hp
      rw [searchPath] at h0
      exact h0
    generalize hn : nd lo hi = v at key
    cases v with
    | ok st => exact hok lo hi st hn
    | fail => exact absurd (key 0 (by positivity)) (by simp)
    | split hi' r mid =>
      have h1 : BoxOK lo (hi'.setIfInBounds r mid) := by
        refine ih _ _ fun p hp => ?_
        have h0 := key (2 * p) (by rw [pow_succ]; omega)
        have e1 : 2 * p % 2 = 0 := by omega
        have e2 : 2 * p / 2 = p := by omega
        simpa only [e1, e2, if_true] using h0
      have h2 : BoxOK (lo.setIfInBounds r mid) hi' := by
        refine ih _ _ fun p hp => ?_
        have h0 := key (2 * p + 1) (by rw [pow_succ]; omega)
        have e1 : ¬ (2 * p + 1) % 2 = 0 := by omega
        have e2 : (2 * p + 1) / 2 = p := by omega
        simpa only [e1, e2, if_false] using h0
      intro u hu hsum
      rcases hsplit lo hi hi' r mid hn u hu hsum with h3 | h3
      · exact h1 u h3 hsum
      · exact h2 u h3 hsum

/-! ## The search with the verdicts of `node` -/

/-- If every chunk `i < n` passes, the root box is checked. -/
theorem checkChunks_sound (tab : Array ℕ) (htab : TabOK tab) (depth n : ℕ) (hn : 0 < n)
    (h : ∀ i < n, checkChunk tab depth n i = true) : BoxOK rootLo rootHi := by
  refine searchPath_sound (node tab (sparse tab)) (node_ok tab htab) (node_split tab) cFuel depth
    rootLo rootHi fun p hp => ?_
  have h0 := h (p % n) (Nat.mod_lt _ hn)
  unfold checkChunk at h0
  have h1 := allFromTo_spec _ _ 0 h0 p (Nat.zero_le _) (by omega)
  simpa using h1

/-- The single check `checkAll` covers the root box. -/
theorem checkAll_sound (tab : Array ℕ) (htab : TabOK tab) (h : checkAll tab = true) :
    BoxOK rootLo rootHi := by
  unfold checkAll at h
  exact searchBox_sound (node tab (sparse tab)) (node_ok tab htab) (node_split tab) cFuel
    rootLo rootHi h

end Local
end Distinct839


==> anc/lean/Distinct839/Local/Soundness.lean <==
/-
Distinct839/Local/Soundness.lean — soundness of the checker for the local inequality.

Main results:

* `localInequality_of_check`: if `tab` is a sound table of lower bounds for `K²` and
  `checkAll tab = true`, then `LocalInequality` holds;
* `localInequality_of_chunks`: the same from the checks of the chunks `0, …, n - 1` at some
  depth, which can be evaluated separately (and in parallel).

Neither uses `native_decide`. The only facts about `K` that enter are the hypothesis `hsound`
and `0 ≤ K t ^ 2`.

Outline of the proof (files of `Distinct839/Local/`):

* `Checker`  — the executable checker (no Mathlib import, compiled to native code);
* `Basic`    — signed pairs, loops, array reads;
* `Potential`— the piecewise linear potentials: integer values on the grid, exact minima at
               end points and knots, affine supports, the bound for their negative parts;
* `Kernel`   — range minima of the table and affine supports of the kernel square;
* `Model`    — the inequality in grid units, pressure, clamping of a box to `∑ u ≤ R`;
* `Node`     — the label shortcut and the two lower bounds on a box;
* `Search`   — the tests on one box, the recursion, paths and chunks;
* `Bridge`   — from grid units to the statement of `Distinct839/Defs.lean`.
-/
import Distinct839.Local.Bridge

namespace Distinct839

/-- **Soundness of the branch-and-bound checker.** If `tab[k] / V ≤ K(t)²` on every cell
`[k/H, (k+1)/H]` of the table and the checker accepts the root box, then the seven-point local
inequality holds for all gaps `≥ 17/20` and all `128` labelings.

The hypothesis `hsize` is not needed: the checker reads the table with default `0` beyond its
end, which is a valid lower bound for `K²`. -/
theorem localInequality_of_check (tab : Array ℕ) (hsize : tab.size = tabR + 1)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2)
    (hcheck : checkAll tab = true) : LocalInequality := by
  have _ := hsize
  exact Local.localInequality_of_boxOK
    (Local.checkAll_sound tab (Local.tabOK_of_sound tab hsound) hcheck)

/-- Soundness of the chunked check: the chunks `i = 0, …, n - 1` at depth `depth` cover the
root box, so if each of them passes, the local inequality holds. -/
theorem localInequality_of_chunks (tab : Array ℕ) (hsize : tab.size = tabR + 1)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2)
    (depth n : ℕ) (hn : 0 < n)
    (hcheck : ∀ i < n, Local.checkChunk tab depth n i = true) : LocalInequality := by
  have _ := hsize
  exact Local.localInequality_of_boxOK
    (Local.checkChunks_sound tab (Local.tabOK_of_sound tab hsound) depth n hn hcheck)

end Distinct839


==> anc/lean/Distinct839/Local/Spot.lean <==
/-
Distinct839/Local/Spot.lean — the range-minimum test on a single box, for the kernel
(spot-checks, not used by the proof).

The complete check of the local inequality is evaluated by compiled code (`native_decide`,
`Distinct839/Local/RunAll.lean`). The Lean kernel cannot evaluate it: the table has 209010
entries, each costing the kernel about 0.1 s, and kernel arrays are lists. What the kernel can
do is check one small box, reading the table as the function `kTab` and taking range minima by
direct evaluation. This file provides the tools:

* `basicF f lo hi` is the range-minimum test of `node` (its second test, the one that accepts
  about 70% of the terminal boxes of the search), with the table given as a function
  `f : ℕ → ℕ`;
* `basicF_sound`: if `f` is a sound table and `basicF f lo hi = true`, the local inequality
  holds on the box (`BoxOK lo hi`), by the same lemmas as for `node`.

`Distinct839/Local/SpotChecks.lean` applies this to four small boxes of the domain.
-/
import Distinct839.Local.Search
import Distinct839.Kernel.Sound

open Finset

namespace Distinct839
namespace Local

/-- `min acc (min (f l) … (f (l + n - 1)))`, by direct evaluation. (The comparison in each step
makes the kernel evaluate the running minimum, so that no long chain of suspended `min`s
builds up.) -/
def minF (f : ℕ → ℕ) : ℕ → ℕ → ℕ → ℕ
  | 0, _, acc => acc
  | n + 1, l, acc => if f l ≤ acc then minF f n (l + 1) (f l) else minF f n (l + 1) acc

theorem minF_le_acc (f : ℕ → ℕ) : ∀ n l acc, minF f n l acc ≤ acc := by
  intro n
  induction n with
  | zero => intro l acc; exact le_rfl
  | succ n ih =>
    intro l acc
    rw [minF]
    split_ifs with h
    · exact (ih _ _).trans h
    · exact ih _ _

theorem minF_le (f : ℕ → ℕ) : ∀ n l acc c, l ≤ c → c < l + n → minF f n l acc ≤ f c := by
  intro n
  induction n with
  | zero => intro l acc c h1 h2; omega
  | succ n ih =>
    intro l acc c h1 h2
    rw [minF]
    rcases Nat.eq_or_lt_of_le h1 with rfl | h3
    · split_ifs with h
      · exact minF_le_acc f n _ _
      · exact (minF_le_acc f n _ _).trans (not_le.1 h).le
    · split_ifs with h
      · exact ih _ _ c h3 (by omega)
      · exact ih _ _ c h3 (by omega)

/-- The edge data of `mkEdge`, with the kernel bound taken directly from a table function. -/
def mkEdgeF (f : ℕ → ℕ) (lo hi : Array ℕ) (total i j : ℕ) : Edge :=
  let l := sumTo (fun k => g lo (i + k)) (j - i)
  let h := min (sumTo (fun k => g hi (i + k)) (j - i)) (cR + l - total)
  let last := max l (h - 1)
  ⟨l, last, minF f (last + 1 - l) l (f l)⟩

/-- Edge data for all pairs, index `i * 7 + j`. -/
def edgesF (f : ℕ → ℕ) (lo hi : Array ℕ) (total : ℕ) : Array Edge :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then mkEdgeF f lo hi total (q.val / 7) (q.val % 7) else ⟨0, 0, 0⟩

/-- The range-minimum test of `node`, with the table given as a function. -/
def basicF (f : ℕ → ℕ) (lo hi : Array ℕ) : Bool :=
  let total := sumTo (g lo) 6
  let hi' := clamp lo hi total
  let ed := edgesF f lo hi' total
  let bm := bmArr lo hi'
  (SInt.ofNat (2 * cH1 * cV)).le (((baseOf total ed bm).smul 2).add (penalty (incArr ed bm)))

theorem edAt_edgesF (f : ℕ → ℕ) (lo hi : Array ℕ) (total i j : ℕ) (hij : i < j) (hj : j < 7) :
    edAt (edgesF f lo hi total) i j = mkEdgeF f lo hi total i j := by
  unfold edAt edgesF
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

/-- A sound table function bounds `kap` on its cells. -/
theorem kap_ge_of_tableSound (f : ℕ → ℕ) (hf : TableSound f) (k : ℕ) (d : ℝ) (h1 : (k : ℝ) ≤ d)
    (h2 : d ≤ k + 1) : ((f k : ℕ) : ℝ) ≤ kap d := by
  have hH : (0 : ℝ) < (gridH : ℝ) := by norm_num [gridH]
  have hV : (0 : ℝ) < (scaleV : ℝ) := by norm_num [scaleV]
  have h := hf k (d / gridH) (div_le_div_of_nonneg_right h1 hH.le)
    (div_le_div_of_nonneg_right h2 hH.le)
  rw [div_le_iff₀ hV] at h
  unfold kap
  linarith

/-- If the range-minimum test passes for a sound table function, the local inequality holds on
the box. -/
theorem basicF_sound (f : ℕ → ℕ) (hf : TableSound f) (lo hi : Array ℕ)
    (h : basicF f lo hi = true) : BoxOK lo hi := by
  intro u hu hsum
  have hu' := inBox_clamp lo hi u hu hsum
  have hed : EdOK (edgesF f lo (clamp lo hi (sumTo (g lo) 6)) (sumTo (g lo) 6)) u := by
    intro i j hij hj
    rw [edAt_edgesF _ _ _ _ i j hij hj]
    obtain ⟨k, hk1, hk2, hk3, hk4⟩ := dist_cell lo _ u hu' hsum i j hij hj
    simp only [mkEdgeF]
    exact (Nat.cast_le.2 (minF_le f _ _ _ k hk1 (by omega))).trans
      (kap_ge_of_tableSound f hf k _ hk3 hk4)
  intro m _
  have hs := shortcut _ lo _ u hed hu' m
  have h1' := stage1 _ lo _ u hed hu'
  unfold basicF at h
  dsimp only at h
  rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_smul, SInt.toInt_ofNat] at h
  have e := (Int.cast_le (R := ℝ)).2 h
  push_cast at e
  rw [rhsOf_zero] at hs
  push_cast at hs
  linarith

end Local
end Distinct839


==> anc/lean/Distinct839/Local/SpotChecks.lean <==
/-
Distinct839/Local/SpotChecks.lean — four small boxes of the domain, checked by the kernel.

These theorems are not used by the proof. The complete check of the local inequality
(`Distinct839/Local/RunAll.lean`) is evaluated by compiled code. Here the Lean kernel itself
evaluates the range-minimum test of the checker on four boxes of side `4/16384`, chosen by
hand (they are not boxes of the branch and bound, which stops at larger boxes), reading the
kernel table as the function `kTab`; `basicF_sound` and `kTab_sound` turn each evaluation into
the statement that the local inequality holds on the box, for all `128` labellings. The
theorems depend on the standard axioms only.

The boxes (gaps in units of `1/16384`):
* `spot_lattice`: all gaps near `1.0248`, where the slack of the inequality is smallest;
* `spot_double`: all gaps near `1.947`;
* `spot_corner`: all gaps at the lower end `13926/16384 < 17/20` of the root box;
* `spot_vacancy`: five gaps near `1.02`–`1.04` and one near `1.857`.
-/
import Distinct839.Local.Spot

namespace Distinct839.Local

theorem spot_lattice : BoxOK #[16790, 16790, 16790, 16790, 16790, 16790]
    #[16794, 16794, 16794, 16794, 16794, 16794] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_double : BoxOK #[31900, 31900, 31900, 31900, 31900, 31900]
    #[31904, 31904, 31904, 31904, 31904, 31904] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_corner : BoxOK #[13926, 13926, 13926, 13926, 13926, 13926]
    #[13930, 13930, 13930, 13930, 13930, 13930] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_vacancy : BoxOK #[17039, 16733, 16723, 16733, 17039, 30419]
    #[17043, 16737, 16727, 16737, 17043, 30423] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

end Distinct839.Local


==> anc/lean/Distinct839/Main.lean <==
/-
Distinct839/Main.lean — the main theorem.

    liminf_{T → ∞} N_d(T) / N(T) ≥ 1645064/1960733 = 0.8390045967…

`distinct_zeros_839_of_local` (`Distinct839/Compose.lean`) derives the bound from the seven-point
local inequality with the standard axioms. `localInequality` (`Distinct839/Local/FinalAll.lean`)
proves the local inequality from the soundness of the kernel table and of the branch-and-bound
checker (standard axioms) and one evaluation of the checker by compiled code.
-/
import Distinct839.Compose
import Distinct839.Local.FinalAll

open Zeta23

namespace Distinct839

/-- **More than 83.9% of the zeros of the Riemann zeta function are distinct.** -/
theorem distinct_zeros_839 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1645064 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T :=
  distinct_zeros_839_of_local localInequality

end Distinct839


==> anc/lean/Distinct839/Majorant/Checker.lean <==
/-
Distinct839/Majorant/Checker.lean — a rational checker for `fCos ≤ gMaj` on an interval.

For a rational interval `[l, r]` with midpoint `m` and half-length `δ`, the function `leafOK`
computes, in exact rational arithmetic,

* an upper bound `fUp m δ` for `fCos u`, `u ∈ [l, r]`: each `cos(2π j u)` is compared with the
  Taylor polynomial at the rational point `2 p₀ (j m - k)`, `p₀ = 355/113`, `k` the integer
  nearest to `j m`; the error of replacing the argument is bounded by the Lipschitz constant `1`
  of `cos`;
* a lower bound `hLow m δ` for `sinc(π d (u - 1/2)) + sinc(π d (u + 1/2))`, in the same way, with
  the Lipschitz constant `1/2` of `sinc`;

and tests `0 ≤ hLow` and `fUp ≤ γ · hLow²`. `leafOK_sound` shows that a successful test implies
`fCos u ≤ gMaj u` on `[l, r]`, and `checkAll_sound` extends this to a chain of intervals given by
a list of breakpoints.
-/
import Distinct839.Majorant.Taylor

open Real
open scoped BigOperators

namespace Distinct839.Majorant

/-! ## Rational bounds for `π` -/

/-- The rational approximation `355/113` of `π` used as evaluation point. -/
def piQ : ℚ := 355 / 113

/-- A rational upper bound for `π`. -/
def piUp : ℚ := 3141593 / 1000000

/-- A rational bound for `|π - 355/113|`. -/
def piErr : ℚ := 1 / 1000000

lemma piQ_cast : ((piQ : ℚ) : ℝ) = 355 / 113 := by unfold piQ; norm_num

lemma piUp_cast : ((piUp : ℚ) : ℝ) = 3141593 / 1000000 := by unfold piUp; norm_num

lemma piErr_cast : ((piErr : ℚ) : ℝ) = 1 / 1000000 := by unfold piErr; norm_num

lemma pi_le_piUp : π ≤ ((piUp : ℚ) : ℝ) := by
  rw [piUp_cast]
  have h := pi_lt_d6
  norm_num at h
  linarith

lemma piUp_nonneg : (0 : ℝ) ≤ ((piUp : ℚ) : ℝ) := le_trans pi_pos.le pi_le_piUp

lemma abs_pi_sub_piQ : |π - ((piQ : ℚ) : ℝ)| ≤ ((piErr : ℚ) : ℝ) := by
  rw [piQ_cast, piErr_cast, abs_le]
  have h1 := pi_gt_d6
  have h2 := pi_lt_d6
  norm_num at h1 h2
  constructor <;> linarith

/-! ## Enclosure of `cos(2π j u)` -/

/-- The integer nearest to a rational number (any integer would be sound). -/
def nearest (x : ℚ) : ℤ := (2 * x.num + x.den) / (2 * x.den)

/-- `j m - k`, with `k` the integer nearest to `j m`. -/
def redArg (j : ℕ) (m : ℚ) : ℚ := (j : ℚ) * m - (nearest ((j : ℚ) * m) : ℤ)

/-- The rational evaluation point `2 p₀ (j m - k)` for `cos(2π j u)`, `u` near `m`. -/
def cosArg (j : ℕ) (m : ℚ) : ℚ := 2 * piQ * redArg j m

/-- Bound for the distance from `2π (j u - k)` to `cosArg j m` when `|u - m| ≤ δ`. -/
def cosErr (j : ℕ) (m δ : ℚ) : ℚ := 2 * piUp * (j : ℚ) * δ + 2 * piErr * |redArg j m|

/-- Upper bound for `a · cos(2π j u)` when `|u - m| ≤ δ`. -/
def cosTermUp (a : ℚ) (j : ℕ) (m δ : ℚ) : ℚ :=
  if 0 ≤ a then a * (cosPoly (cosArg j m) 9 + cosErr j m δ)
  else a * (cosPoly (cosArg j m) 10 - cosErr j m δ)

lemma cos_enclosure (j : ℕ) (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    cosPoly ((cosArg j m : ℚ) : ℝ) 10 - ((cosErr j m δ : ℚ) : ℝ) ≤ cos (2 * π * (j : ℝ) * u) ∧
    cos (2 * π * (j : ℝ) * u) ≤ cosPoly ((cosArg j m : ℚ) : ℝ) 9 + ((cosErr j m δ : ℚ) : ℝ) := by
  have hr : ((redArg j m : ℚ) : ℝ)
      = (j : ℝ) * (m : ℝ) - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) := by
    unfold redArg; push_cast; ring
  have hq : ((cosArg j m : ℚ) : ℝ) = 2 * ((piQ : ℚ) : ℝ) * ((redArg j m : ℚ) : ℝ) := by
    unfold cosArg; push_cast; ring
  have he : ((cosErr j m δ : ℚ) : ℝ) = 2 * ((piUp : ℚ) : ℝ) * (j : ℝ) * (δ : ℝ)
      + 2 * ((piErr : ℚ) : ℝ) * |((redArg j m : ℚ) : ℝ)| := by
    unfold cosErr; push_cast; ring
  have hcos : cos (2 * π * (j : ℝ) * u)
      = cos (2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)) :=
    (cos_sub_int_mul_two_pi _ _).symm
  have hdiff : 2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)
      - ((cosArg j m : ℚ) : ℝ)
      = 2 * π * (j : ℝ) * (u - (m : ℝ))
        + 2 * (π - ((piQ : ℚ) : ℝ)) * ((redArg j m : ℚ) : ℝ) := by
    rw [hq, hr]; ring
  have h1 : |2 * π * (j : ℝ) * (u - (m : ℝ))| ≤ 2 * ((piUp : ℚ) : ℝ) * (j : ℝ) * (δ : ℝ) := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 2 * π * (j : ℝ))]
    exact mul_le_mul
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left pi_le_piUp zero_le_two)
        (Nat.cast_nonneg j))
      hu (abs_nonneg _) (mul_nonneg (mul_nonneg zero_le_two piUp_nonneg) (Nat.cast_nonneg j))
  have h2 : |2 * (π - ((piQ : ℚ) : ℝ)) * ((redArg j m : ℚ) : ℝ)|
      ≤ 2 * ((piErr : ℚ) : ℝ) * |((redArg j m : ℚ) : ℝ)| := by
    rw [abs_mul, abs_mul, abs_two]
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left abs_pi_sub_piQ zero_le_two)
      (abs_nonneg _)
  have habs : |2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)
      - ((cosArg j m : ℚ) : ℝ)| ≤ ((cosErr j m δ : ℚ) : ℝ) := by
    rw [hdiff, he]
    exact (abs_add_le _ _).trans (add_le_add h1 h2)
  have hlip := abs_le.mp ((abs_cos_sub_cos_le _ _).trans habs)
  have hU : cos ((cosArg j m : ℚ) : ℝ) ≤ cosPoly ((cosArg j m : ℚ) : ℝ) 9 :=
    cos_le_cosPoly _ 4
  have hL : cosPoly ((cosArg j m : ℚ) : ℝ) 10 ≤ cos ((cosArg j m : ℚ) : ℝ) :=
    cosPoly_le_cos _ 4
  rw [hcos]
  constructor <;> linarith [hlip.1, hlip.2]

lemma cosTermUp_sound (a : ℚ) (j : ℕ) (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    (a : ℝ) * cos (2 * π * (j : ℝ) * u) ≤ ((cosTermUp a j m δ : ℚ) : ℝ) := by
  obtain ⟨hlo, hhi⟩ := cos_enclosure j m δ u hu
  unfold cosTermUp
  split_ifs with ha
  · rw [Rat.cast_mul, Rat.cast_add, cast_cosPoly]
    exact mul_le_mul_of_nonneg_left hhi (by exact_mod_cast ha)
  · rw [Rat.cast_mul, Rat.cast_sub, cast_cosPoly]
    have ha' : (a : ℝ) ≤ 0 := by exact_mod_cast le_of_lt (not_le.mp ha)
    exact mul_le_mul_of_nonpos_left hlo ha'

/-! ## The cosine polynomial -/

/-- The window coefficients as rational numbers. -/
def aQ (j : Fin 6) : ℚ := (aInt j : ℚ) / 1000000

/-- Rational upper bound for `fCos u` when `|u - m| ≤ δ`. -/
def fUp (m δ : ℚ) : ℚ := 1 + ∑ j : Fin 6, cosTermUp (aQ j) ((j : ℕ) + 1) m δ

lemma fCos_le_fUp (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    fCos u ≤ ((fUp m δ : ℚ) : ℝ) := by
  unfold fCos fUp
  rw [Rat.cast_add, Rat.cast_one, Rat.cast_sum]
  refine add_le_add le_rfl (Finset.sum_le_sum fun j _ => ?_)
  have h := cosTermUp_sound (aQ j) ((j : ℕ) + 1) m δ u hu
  have ha : ((aQ j : ℚ) : ℝ) = aC j := by
    unfold aQ aC; push_cast; rfl
  rw [ha, Nat.cast_add, Nat.cast_one] at h
  exact h

/-! ## The two sinc terms -/

/-- The rational evaluation point `p₀ d (m + s)` for `sinc(π d (u + s))`, `u` near `m`. -/
def sincArg (m s : ℚ) : ℚ := piQ * (17 / 20) * (m + s)

/-- Half of a bound for the distance from `π d (u + s)` to `sincArg m s` when `|u - m| ≤ δ`. -/
def sincErr (m δ s : ℚ) : ℚ := (piUp * (17 / 20) * δ + piErr * (17 / 20) * |m + s|) / 2

/-- Lower bound for `sincN (d (u + s))` when `|u - m| ≤ δ`. -/
def sincLow (m δ s : ℚ) : ℚ := sincPoly (sincArg m s) 8 - sincErr m δ s

lemma sincLow_sound (m δ s : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    ((sincLow m δ s : ℚ) : ℝ) ≤ sincN (sep * (u + (s : ℝ))) := by
  have hq : ((sincArg m s : ℚ) : ℝ) = ((piQ : ℚ) : ℝ) * (17 / 20) * ((m : ℝ) + (s : ℝ)) := by
    unfold sincArg; push_cast; ring
  have he : ((sincErr m δ s : ℚ) : ℝ) = (((piUp : ℚ) : ℝ) * (17 / 20) * (δ : ℝ)
      + ((piErr : ℚ) : ℝ) * (17 / 20) * |(m : ℝ) + (s : ℝ)|) / 2 := by
    unfold sincErr; push_cast; ring
  have hdiff : π * (sep * (u + (s : ℝ))) - ((sincArg m s : ℚ) : ℝ)
      = π * (17 / 20) * (u - (m : ℝ))
        + (π - ((piQ : ℚ) : ℝ)) * (17 / 20) * ((m : ℝ) + (s : ℝ)) := by
    rw [hq]; unfold sep; ring
  have h1 : |π * (17 / 20) * (u - (m : ℝ))| ≤ ((piUp : ℚ) : ℝ) * (17 / 20) * (δ : ℝ) := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ π * (17 / 20))]
    exact mul_le_mul (mul_le_mul_of_nonneg_right pi_le_piUp (by norm_num)) hu (abs_nonneg _)
      (mul_nonneg piUp_nonneg (by norm_num))
  have h2 : |(π - ((piQ : ℚ) : ℝ)) * (17 / 20) * ((m : ℝ) + (s : ℝ))|
      ≤ ((piErr : ℚ) : ℝ) * (17 / 20) * |(m : ℝ) + (s : ℝ)| := by
    rw [abs_mul, abs_mul, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 17 / 20)]
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right abs_pi_sub_piQ (by norm_num)) (abs_nonneg _)
  have habs : |π * (sep * (u + (s : ℝ))) - ((sincArg m s : ℚ) : ℝ)|
      ≤ 2 * ((sincErr m δ s : ℚ) : ℝ) := by
    rw [hdiff, he]
    have h := (abs_add_le _ _).trans (add_le_add h1 h2)
    linarith
  have hlip := abs_le.mp (abs_sinc_sub_sinc_le (π * (sep * (u + (s : ℝ))))
    ((sincArg m s : ℚ) : ℝ))
  have hpoly : sincPoly ((sincArg m s : ℚ) : ℝ) 8 ≤ sinc ((sincArg m s : ℚ) : ℝ) :=
    sincPoly_le_sinc _ 3
  unfold sincLow sincN
  rw [Rat.cast_sub, cast_sincPoly]
  linarith [hlip.1]

/-- Rational lower bound for `sincN (d (u - 1/2)) + sincN (d (u + 1/2))` when `|u - m| ≤ δ`. -/
def hLow (m δ : ℚ) : ℚ := sincLow m δ (-1 / 2) + sincLow m δ (1 / 2)

lemma hLow_le (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    ((hLow m δ : ℚ) : ℝ) ≤ sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2)) := by
  have h1 := sincLow_sound m δ (-1 / 2) u hu
  have h2 := sincLow_sound m δ (1 / 2) u hu
  have e1 : u + (((-1 / 2 : ℚ)) : ℝ) = u - 1 / 2 := by push_cast; ring
  have e2 : u + (((1 / 2 : ℚ)) : ℝ) = u + 1 / 2 := by push_cast; ring
  rw [e1] at h1
  rw [e2] at h2
  unfold hLow
  rw [Rat.cast_add]
  linarith

/-! ## Leaves and chains of leaves -/

/-- The test for one interval `[l, r]`. -/
def leafOK (l r : ℚ) : Bool :=
  decide (0 ≤ hLow ((l + r) / 2) ((r - l) / 2)) &&
    decide (fUp ((l + r) / 2) ((r - l) / 2) ≤ 607 / 1000 * hLow ((l + r) / 2) ((r - l) / 2) ^ 2)

/-- A successful test on `[l, r]` proves the majorant inequality on `[l, r]`. -/
theorem leafOK_sound (l r : ℚ) (h : leafOK l r = true) (u : ℝ) (hl : (l : ℝ) ≤ u)
    (hr : u ≤ (r : ℝ)) : fCos u ≤ gMaj u := by
  have hu : |u - (((l + r) / 2 : ℚ) : ℝ)| ≤ (((r - l) / 2 : ℚ) : ℝ) := by
    push_cast
    rw [abs_le]
    constructor <;> linarith
  simp only [leafOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨h1, h2⟩ := h
  have h1' : (0 : ℝ) ≤ ((hLow ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ) := by exact_mod_cast h1
  have h2' : ((fUp ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ)
      ≤ 607 / 1000 * ((hLow ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ) ^ 2 := by
    have h := (Rat.cast_le (K := ℝ)).mpr h2
    rw [Rat.cast_mul, Rat.cast_pow] at h
    have e : (((607 / 1000 : ℚ)) : ℝ) = 607 / 1000 := by norm_num
    rwa [e] at h
  have hf := fCos_le_fUp _ _ u hu
  have hh := hLow_le _ _ u hu
  have hg : gMaj u = 607 / 1000 * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2 := by
    unfold gMaj gammaM; rfl
  rw [hg]
  exact hf.trans (h2'.trans
    (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ h1' hh 2) (by norm_num)))

/-- The test for a chain of intervals with the given breakpoints. -/
def checkAll : List ℚ → Bool
  | a :: b :: rest => leafOK a b && checkAll (b :: rest)
  | _ => true

lemma checkAll_cons_cons (a b : ℚ) (rest : List ℚ) :
    checkAll (a :: b :: rest) = (leafOK a b && checkAll (b :: rest)) := rfl

/-- A successful test on a chain starting at `a` proves the majorant inequality between `a` and
any later breakpoint. -/
theorem checkAll_sound (L : List ℚ) : ∀ a : ℚ, checkAll (a :: L) = true →
    ∀ b ∈ L, ∀ u : ℝ, (a : ℝ) ≤ u → u ≤ (b : ℝ) → fCos u ≤ gMaj u := by
  induction L with
  | nil => intro a _ b hb; simp at hb
  | cons c L ih =>
    intro a h b hb u hau hub
    rw [checkAll_cons_cons, Bool.and_eq_true] at h
    rcases le_or_gt u (c : ℝ) with huc | huc
    · exact leafOK_sound a c h.1 u hau huc
    · rcases List.mem_cons.mp hb with rfl | hb'
      · exact absurd hub (not_le.mpr huc)
      · exact ih c h.2 b hb' u (le_of_lt huc) hub

/-! ## Parity -/

lemma fCos_neg (u : ℝ) : fCos (-u) = fCos u := by
  unfold fCos
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [mul_neg, cos_neg]

lemma gMaj_neg (u : ℝ) : gMaj (-u) = gMaj u := by
  unfold gMaj sincN
  rw [show π * (sep * (-u - 1 / 2)) = -(π * (sep * (u + 1 / 2))) by ring,
    show π * (sep * (-u + 1 / 2)) = -(π * (sep * (u - 1 / 2))) by ring, sinc_neg, sinc_neg]
  ring

end Distinct839.Majorant


==> anc/lean/Distinct839/Majorant/Fourier.lean <==
/-
Distinct839/Majorant/Fourier.lean — the Fourier transform of the two-sinc majorant.

Let `d = sep = 17/20` and `m(t) = max(d - |t|, 0)`. The function

  `FMaj t = (2γ/d²) · (m(t) cos(π t) + sin(π m(t))/π)`

is continuous, even and supported in `[-d, d]` (it is `γ · H ⋆ H` for
`H = (2/d) cos(π ξ) 1_{|ξ| ≤ d/2}`, but this description is not used). Two elementary integrals
give `∫ FMaj t · cos(2π u t) dt = gMaj u`, so the Fourier transform of `FMaj` is `gMaj`. Since
`gMaj` is integrable, Fourier inversion gives

  `∫ gMaj u · cos(2π t u) du = FMaj t`,

which is `LMaj` at `t = 0` and `0` for `|t| ≥ d`.

The exported facts (`gMaj_nonneg`, `continuous_gMaj`, `integrable_gMaj`, `integral_gMaj`,
`integral_gMaj_cos`) are in the namespace `Distinct839`, the auxiliary ones in
`Distinct839.Majorant`.
-/
import Distinct839.Defs

open Real MeasureTheory
open scoped FourierTransform

namespace Distinct839.Majorant

/-! ## Elementary facts -/

lemma sep_pos : 0 < sep := by unfold sep; norm_num

lemma sep_ne_zero : sep ≠ 0 := sep_pos.ne'

lemma gammaM_nonneg : 0 ≤ gammaM := by unfold gammaM; norm_num

/-- `sin x = x · sinc x`, for every real `x`. -/
lemma sin_eq_mul_sinc (x : ℝ) : sin x = x * sinc x := by
  rcases eq_or_ne x 0 with rfl | hx
  · simp
  · rw [sinc_of_ne_zero hx]
    field_simp

/-- `sinc x² ≤ 2/(1 + x²)`. -/
lemma sinc_sq_le (x : ℝ) : sinc x ^ 2 ≤ 2 * (1 + x ^ 2)⁻¹ := by
  have h1 : (0 : ℝ) < 1 + x ^ 2 := by positivity
  have hA : sinc x ^ 2 ≤ 1 := by
    calc sinc x ^ 2 = |sinc x| ^ 2 := (sq_abs _).symm
      _ ≤ 1 ^ 2 := pow_le_pow_left₀ (abs_nonneg _) (abs_sinc_le_one x) 2
      _ = 1 := one_pow 2
  have hB : sinc x ^ 2 * x ^ 2 ≤ 1 := by
    have h : sinc x * x = sin x := by rw [mul_comm]; exact (sin_eq_mul_sinc x).symm
    rw [← mul_pow, h]
    exact sin_sq_le_one x
  rw [← div_eq_mul_inv, le_div_iff₀ h1, mul_add, mul_one]
  linarith

/-- `gMaj u ≤ 4γ (1/(1 + x₋²) + 1/(1 + x₊²))`, `x_± = π d (u ± 1/2)`. -/
lemma gMaj_le (u : ℝ) :
    gMaj u ≤ gammaM * (4 * (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹
      + 4 * (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹) := by
  unfold gMaj sincN
  rw [show π * (sep * (u - 1 / 2)) = π * sep * (u - 1 / 2) by ring,
    show π * (sep * (u + 1 / 2)) = π * sep * (u + 1 / 2) by ring]
  refine mul_le_mul_of_nonneg_left ?_ gammaM_nonneg
  have h1 := sinc_sq_le (π * sep * (u - 1 / 2))
  have h2 := sinc_sq_le (π * sep * (u + 1 / 2))
  nlinarith [sq_nonneg (sinc (π * sep * (u - 1 / 2)) - sinc (π * sep * (u + 1 / 2)))]

end Distinct839.Majorant

/-! ## The majorant: positivity, continuity, integrability -/

namespace Distinct839

open Majorant

/-- The majorant is nonnegative. -/
theorem gMaj_nonneg (u : ℝ) : 0 ≤ gMaj u := mul_nonneg gammaM_nonneg (sq_nonneg _)

/-- The majorant is continuous. -/
theorem continuous_gMaj : Continuous gMaj := by
  have h : Continuous fun u : ℝ =>
      gammaM * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2 := by
    unfold sincN
    fun_prop
  exact h

/-- The majorant is integrable on `ℝ`: it is bounded by a sum of two Cauchy densities. -/
theorem integrable_gMaj : Integrable gMaj := by
  have hne : π * sep ≠ 0 := mul_ne_zero pi_ne_zero sep_ne_zero
  have h1 : Integrable fun x : ℝ => (1 + (π * sep * x) ^ 2)⁻¹ :=
    integrable_inv_one_add_sq.comp_mul_left' hne
  have hm : Integrable fun u : ℝ => (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹ :=
    h1.comp_sub_right (1 / 2)
  have hp : Integrable fun u : ℝ => (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹ :=
    h1.comp_add_right (1 / 2)
  have hB : Integrable fun u : ℝ => gammaM * (4 * (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹
      + 4 * (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹) :=
    ((hm.const_mul 4).add (hp.const_mul 4)).const_mul gammaM
  refine hB.mono' continuous_gMaj.aestronglyMeasurable (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (gMaj_nonneg u)]
  exact gMaj_le u

end Distinct839

namespace Distinct839.Majorant

lemma integrable_gMaj_mul_cos (t : ℝ) :
    Integrable fun u : ℝ => gMaj u * cos (2 * π * t * u) := by
  refine integrable_gMaj.mono' (continuous_gMaj.mul (by fun_prop)).aestronglyMeasurable
    (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (gMaj_nonneg u)]
  exact mul_le_of_le_one_right (gMaj_nonneg u) (abs_cos_le_one _)

lemma integrable_gMaj_mul_sin (t : ℝ) :
    Integrable fun u : ℝ => gMaj u * sin (2 * π * t * u) := by
  refine integrable_gMaj.mono' (continuous_gMaj.mul (by fun_prop)).aestronglyMeasurable
    (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (gMaj_nonneg u)]
  exact mul_le_of_le_one_right (gMaj_nonneg u) (abs_sin_le_one _)

/-! ## Two elementary integrals -/

/-- `∫₀^d (d - t) cos(a t) dt = (1 - cos(a d))/a²` for `a ≠ 0`. -/
lemma integral_tri_cos_of_ne {a : ℝ} (ha : a ≠ 0) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos (a * t) = (1 - cos (a * sep)) / a ^ 2 := by
  have hd : ∀ t ∈ Set.uIcc (0 : ℝ) sep,
      HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y) / a - cos (a * y) / a ^ 2)
        ((sep - t) * cos (a * t)) t := by
    intro t _
    have hlin : HasDerivAt (fun y : ℝ => a * y) a t := by
      have h := (hasDerivAt_id' t).const_mul a
      rwa [mul_one] at h
    have h1 : HasDerivAt (fun y : ℝ => sep - y) (-1) t := (hasDerivAt_id' t).const_sub sep
    have h2 : HasDerivAt (fun y : ℝ => sin (a * y)) (cos (a * t) * a) t := hlin.sin
    have h3 : HasDerivAt (fun y : ℝ => cos (a * y)) (-sin (a * t) * a) t := hlin.cos
    have h4 : HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y))
        (-1 * sin (a * t) + (sep - t) * (cos (a * t) * a)) t := h1.mul h2
    have h5 : HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y) / a - cos (a * y) / a ^ 2)
        ((-1 * sin (a * t) + (sep - t) * (cos (a * t) * a)) / a
          - (-sin (a * t) * a) / a ^ 2) t := (h4.div_const a).sub (h3.div_const (a ^ 2))
    refine h5.congr_deriv ?_
    field_simp
    ring
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
    ((by fun_prop : Continuous fun t : ℝ => (sep - t) * cos (a * t)).intervalIntegrable _ _)]
  simp only [mul_zero, sin_zero, cos_zero]
  ring

/-- `∫₀^d (d - t) cos(a t) dt = (d²/2) sinc(a d/2)²`. -/
lemma integral_tri_cos (a : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos (a * t) = sep ^ 2 / 2 * sinc (a * sep / 2) ^ 2 := by
  rcases eq_or_ne a 0 with rfl | ha
  · have hd : ∀ t ∈ Set.uIcc (0 : ℝ) sep,
        HasDerivAt (fun y : ℝ => sep * y - y * y / 2) ((sep - t) * cos (0 * t)) t := by
      intro t _
      have h1 : HasDerivAt (fun y : ℝ => sep * y) (sep * 1) t := (hasDerivAt_id' t).const_mul sep
      have h2 : HasDerivAt (fun y : ℝ => y * y) (1 * t + t * 1) t :=
        (hasDerivAt_id' t).mul (hasDerivAt_id' t)
      have h3 : HasDerivAt (fun y : ℝ => sep * y - y * y / 2)
          (sep * 1 - (1 * t + t * 1) / 2) t := h1.sub (h2.div_const 2)
      refine h3.congr_deriv ?_
      rw [zero_mul, cos_zero]
      ring
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
      ((by fun_prop : Continuous fun t : ℝ => (sep - t) * cos (0 * t)).intervalIntegrable _ _)]
    simp only [zero_mul, zero_div, sinc_zero]
    ring
  · have hs := sep_ne_zero
    have hx : a * sep / 2 ≠ 0 := div_ne_zero (mul_ne_zero ha hs) two_ne_zero
    have hcos : cos (a * sep) = 1 - 2 * sin (a * sep / 2) ^ 2 := by
      have h := cos_two_mul (a * sep / 2)
      rw [show 2 * (a * sep / 2) = a * sep by ring, cos_sq'] at h
      rw [h]
      ring
    rw [integral_tri_cos_of_ne ha, sinc_of_ne_zero hx, hcos]
    field_simp
    ring

/-- `∫₀^d sin(π d - b t) dt = d · sin(π d - b d/2) · sinc(b d/2)`. -/
lemma integral_sin_sub (b : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - b * t)
      = sep * sin (π * sep - b * sep / 2) * sinc (b * sep / 2) := by
  rcases eq_or_ne b 0 with rfl | hb
  · simp only [zero_mul, zero_div, sub_zero, sinc_zero, mul_one, intervalIntegral.integral_const,
      smul_eq_mul]
  · have hs := sep_ne_zero
    have hx : b * sep / 2 ≠ 0 := div_ne_zero (mul_ne_zero hb hs) two_ne_zero
    have hgen : ∀ X Y : ℝ, cos (X - Y) - cos (X + Y) = 2 * sin X * sin Y := by
      intro X Y
      rw [cos_sub, cos_add]
      ring
    have key : cos (π * sep - b * sep) - cos (π * sep)
        = 2 * sin (π * sep - b * sep / 2) * sin (b * sep / 2) := by
      have h := hgen (π * sep - b * sep / 2) (b * sep / 2)
      rw [show π * sep - b * sep / 2 - b * sep / 2 = π * sep - b * sep by ring,
        show π * sep - b * sep / 2 + b * sep / 2 = π * sep by ring] at h
      exact h
    rw [intervalIntegral.integral_comp_sub_mul (f := sin) hb, integral_sin, mul_zero, sub_zero,
      key, sinc_of_ne_zero hx, smul_eq_mul]
    field_simp

/-- The first triangle term, in terms of `sincN`. -/
lemma integral_half1 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos ((2 * π * u + π) * t)
      = sep ^ 2 / 2 * sincN (sep * (u + 1 / 2)) ^ 2 := by
  unfold sincN
  rw [integral_tri_cos, show (2 * π * u + π) * sep / 2 = π * (sep * (u + 1 / 2)) by ring]

/-- The second triangle term, in terms of `sincN`. -/
lemma integral_half2 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos ((2 * π * u - π) * t)
      = sep ^ 2 / 2 * sincN (sep * (u - 1 / 2)) ^ 2 := by
  unfold sincN
  rw [integral_tri_cos, show (2 * π * u - π) * sep / 2 = π * (sep * (u - 1 / 2)) by ring]

/-- The first cross term, in terms of `sincN`. -/
lemma integral_half3 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - (π - 2 * π * u) * t)
      = π * sep ^ 2 * (u + 1 / 2) * sincN (sep * (u + 1 / 2)) * sincN (sep * (u - 1 / 2)) := by
  unfold sincN
  rw [integral_sin_sub,
    show π * sep - (π - 2 * π * u) * sep / 2 = π * (sep * (u + 1 / 2)) by ring,
    show (π - 2 * π * u) * sep / 2 = -(π * (sep * (u - 1 / 2))) by ring, sinc_neg,
    sin_eq_mul_sinc]
  ring

/-- The second cross term, in terms of `sincN`. -/
lemma integral_half4 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - (π + 2 * π * u) * t)
      = -(π * sep ^ 2 * (u - 1 / 2) * sincN (sep * (u + 1 / 2)) * sincN (sep * (u - 1 / 2))) := by
  unfold sincN
  rw [integral_sin_sub,
    show π * sep - (π + 2 * π * u) * sep / 2 = -(π * (sep * (u - 1 / 2))) by ring,
    show (π + 2 * π * u) * sep / 2 = π * (sep * (u + 1 / 2)) by ring, sin_neg,
    sin_eq_mul_sinc]
  ring

/-! ## The function `FMaj` -/

/-- The function whose Fourier transform is `gMaj`:
`FMaj t = (2γ/d²) (m cos(π t) + sin(π m)/π)` with `m = max(d - |t|, 0)`. -/
noncomputable def FMaj (t : ℝ) : ℝ :=
  2 * gammaM / sep ^ 2 * (max (sep - |t|) 0 * cos (π * t) + sin (π * max (sep - |t|) 0) / π)

lemma FMaj_neg (t : ℝ) : FMaj (-t) = FMaj t := by
  unfold FMaj
  rw [abs_neg, mul_neg, cos_neg]

lemma FMaj_eq_zero {t : ℝ} (ht : sep ≤ |t|) : FMaj t = 0 := by
  unfold FMaj
  rw [max_eq_right (by linarith : sep - |t| ≤ 0)]
  simp

lemma FMaj_of_mem {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ sep) :
    FMaj t = 2 * gammaM / sep ^ 2 * ((sep - t) * cos (π * t) + sin (π * (sep - t)) / π) := by
  unfold FMaj
  rw [abs_of_nonneg h0, max_eq_left (by linarith : (0 : ℝ) ≤ sep - t)]

lemma FMaj_zero : FMaj 0 = LMaj := by
  have hs := sep_ne_zero
  have hp := pi_ne_zero
  have hx : π * sep ≠ 0 := mul_ne_zero hp hs
  unfold FMaj LMaj sincN
  rw [abs_zero, sub_zero, max_eq_left sep_pos.le, mul_zero, cos_zero, sinc_of_ne_zero hx]
  field_simp

lemma continuous_FMaj : Continuous FMaj := by
  have hm : Continuous fun t : ℝ => max (sep - |t|) 0 :=
    (continuous_const.sub continuous_abs).max continuous_const
  have h : Continuous fun t : ℝ => 2 * gammaM / sep ^ 2
      * (max (sep - |t|) 0 * cos (π * t) + sin (π * max (sep - |t|) 0) / π) :=
    continuous_const.mul ((hm.mul (by fun_prop)).add
      ((continuous_sin.comp (continuous_const.mul hm)).div_const π))
  exact h

lemma hasCompactSupport_FMaj : HasCompactSupport FMaj :=
  HasCompactSupport.intro (isCompact_Icc (a := -sep) (b := sep)) fun t ht => by
    apply FMaj_eq_zero
    by_contra hcon
    have h := abs_lt.mp (not_le.mp hcon)
    exact ht ⟨h.1.le, h.2.le⟩

lemma integrable_FMaj_mul_cos (u : ℝ) :
    Integrable fun t : ℝ => FMaj t * cos (2 * π * u * t) :=
  (continuous_FMaj.mul (by fun_prop)).integrable_of_hasCompactSupport
    hasCompactSupport_FMaj.mul_right

lemma integrable_FMaj_mul_sin (u : ℝ) :
    Integrable fun t : ℝ => FMaj t * sin (2 * π * u * t) :=
  (continuous_FMaj.mul (by fun_prop)).integrable_of_hasCompactSupport
    hasCompactSupport_FMaj.mul_right

/-! ## The cosine transform of `FMaj` is `gMaj` -/

lemma integral_FMaj_cos_half (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, FMaj t * cos (2 * π * u * t) = gMaj u / 2 := by
  have hs := sep_ne_zero
  have hp := pi_ne_zero
  have hcongr : ∀ t ∈ Set.uIcc (0 : ℝ) sep, FMaj t * cos (2 * π * u * t) =
      gammaM / sep ^ 2 * ((sep - t) * cos ((2 * π * u + π) * t))
      + gammaM / sep ^ 2 * ((sep - t) * cos ((2 * π * u - π) * t))
      + gammaM / (sep ^ 2 * π) * sin (π * sep - (π - 2 * π * u) * t)
      + gammaM / (sep ^ 2 * π) * sin (π * sep - (π + 2 * π * u) * t) := by
    intro t ht
    rw [Set.uIcc_of_le sep_pos.le] at ht
    rw [FMaj_of_mem ht.1 ht.2]
    have c1 : cos ((2 * π * u + π) * t)
        = cos (2 * π * u * t) * cos (π * t) - sin (2 * π * u * t) * sin (π * t) := by
      rw [add_mul, cos_add]
    have c2 : cos ((2 * π * u - π) * t)
        = cos (2 * π * u * t) * cos (π * t) + sin (2 * π * u * t) * sin (π * t) := by
      rw [sub_mul, cos_sub]
    have s1 : sin (π * sep - (π - 2 * π * u) * t)
        = sin (π * (sep - t)) * cos (2 * π * u * t)
          + cos (π * (sep - t)) * sin (2 * π * u * t) := by
      rw [show π * sep - (π - 2 * π * u) * t = π * (sep - t) + 2 * π * u * t by ring, sin_add]
    have s2 : sin (π * sep - (π + 2 * π * u) * t)
        = sin (π * (sep - t)) * cos (2 * π * u * t)
          - cos (π * (sep - t)) * sin (2 * π * u * t) := by
      rw [show π * sep - (π + 2 * π * u) * t = π * (sep - t) - 2 * π * u * t by ring, sin_sub]
    rw [c1, c2, s1, s2]
    field_simp
    ring
  rw [intervalIntegral.integral_congr hcongr]
  rw [intervalIntegral.integral_add, intervalIntegral.integral_add, intervalIntegral.integral_add,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    integral_half1 u, integral_half2 u, integral_half3 u, integral_half4 u]
  · unfold gMaj
    field_simp
    ring
  all_goals exact Continuous.intervalIntegrable (by fun_prop) _ _

/-- The cosine transform of `FMaj` is the majorant. -/
theorem integral_FMaj_mul_cos (u : ℝ) : ∫ t, FMaj t * cos (2 * π * u * t) = gMaj u := by
  have hsupp : Function.support (fun t : ℝ => FMaj t * cos (2 * π * u * t))
      ⊆ Set.Ioc (-sep) sep := by
    intro t ht
    rw [Function.mem_support] at ht
    have hF : FMaj t ≠ 0 := left_ne_zero_of_mul ht
    have hlt : |t| < sep := by
      by_contra hcon
      exact hF (FMaj_eq_zero (not_lt.mp hcon))
    exact ⟨(abs_lt.mp hlt).1, (abs_lt.mp hlt).2.le⟩
  have hcont : Continuous fun t : ℝ => FMaj t * cos (2 * π * u * t) :=
    continuous_FMaj.mul (by fun_prop)
  have hneg : ∫ t in (-sep)..0, FMaj t * cos (2 * π * u * t)
      = ∫ t in (0 : ℝ)..sep, FMaj t * cos (2 * π * u * t) := by
    have h := intervalIntegral.integral_comp_neg (a := 0) (b := sep)
      (f := fun t : ℝ => FMaj t * cos (2 * π * u * t))
    rw [neg_zero] at h
    rw [← h]
    refine intervalIntegral.integral_congr fun t _ => ?_
    simp only [FMaj_neg, mul_neg, cos_neg]
  rw [← intervalIntegral.integral_eq_integral_of_support_subset hsupp,
    ← intervalIntegral.integral_add_adjacent_intervals (hcont.intervalIntegrable (-sep) 0)
      (hcont.intervalIntegrable 0 sep), hneg, integral_FMaj_cos_half]
  ring

/-- The sine transform of the even function `FMaj` vanishes. -/
lemma integral_FMaj_mul_sin (u : ℝ) : ∫ t, FMaj t * sin (2 * π * u * t) = 0 := by
  have h := integral_neg_eq_self (fun t : ℝ => FMaj t * sin (2 * π * u * t)) volume
  simp only [FMaj_neg, mul_neg, sin_neg, integral_neg] at h
  linarith

/-! ## Fourier inversion -/

/-- `FMaj` as a complex-valued function. -/
noncomputable def FMajC (t : ℝ) : ℂ := (FMaj t : ℂ)

lemma continuous_FMajC : Continuous FMajC :=
  Complex.continuous_ofReal.comp continuous_FMaj

lemma integrable_FMajC : Integrable FMajC :=
  (continuous_FMaj.integrable_of_hasCompactSupport hasCompactSupport_FMaj).ofReal

/-- The Fourier transform of `FMaj` is the majorant. -/
theorem fourier_FMajC (u : ℝ) : 𝓕 FMajC u = ((gMaj u : ℝ) : ℂ) := by
  have hc := integrable_FMaj_mul_cos u
  have hs := integrable_FMaj_mul_sin u
  have hpt : ∀ t : ℝ, Complex.exp (((-2 * π * t * u : ℝ) : ℂ) * Complex.I) • FMajC t
      = ((FMaj t * cos (2 * π * u * t) : ℝ) : ℂ)
        - ((FMaj t * sin (2 * π * u * t) : ℝ) : ℂ) * Complex.I := by
    intro t
    rw [smul_eq_mul, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
      show -2 * π * t * u = -(2 * π * u * t) by ring, cos_neg, sin_neg]
    unfold FMajC
    push_cast
    ring
  rw [Real.fourier_real_eq_integral_exp_smul]
  simp_rw [hpt]
  rw [integral_sub hc.ofReal (hs.ofReal.mul_const _), integral_mul_const,
    integral_complex_ofReal, integral_complex_ofReal, integral_FMaj_mul_sin,
    integral_FMaj_mul_cos]
  simp

/-- **Fourier inversion for the majorant**: the cosine transform of `gMaj` is `FMaj`. -/
theorem integral_gMaj_mul_cos (t : ℝ) : ∫ u, gMaj u * cos (2 * π * t * u) = FMaj t := by
  have hF : 𝓕 FMajC = fun u : ℝ => ((gMaj u : ℝ) : ℂ) := funext fourier_FMajC
  have hinv : 𝓕⁻ (𝓕 FMajC) t = FMajC t :=
    MeasureTheory.Integrable.fourierInv_fourier_eq integrable_FMajC
      (by rw [hF]; exact integrable_gMaj.ofReal) continuous_FMajC.continuousAt
  rw [hF, Real.fourierInv_eq'] at hinv
  have hc := integrable_gMaj_mul_cos t
  have hs := integrable_gMaj_mul_sin t
  have hpt : ∀ v : ℝ, Complex.exp (((2 * π * inner ℝ v t : ℝ) : ℂ) * Complex.I)
        • ((gMaj v : ℝ) : ℂ)
      = ((gMaj v * cos (2 * π * t * v) : ℝ) : ℂ)
        + ((gMaj v * sin (2 * π * t * v) : ℝ) : ℂ) * Complex.I := by
    intro v
    have hin : inner ℝ v t = t * v := by simp
    rw [hin, smul_eq_mul, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
      show 2 * π * (t * v) = 2 * π * t * v by ring]
    push_cast
    ring
  simp_rw [hpt] at hinv
  rw [integral_add hc.ofReal (hs.ofReal.mul_const _), integral_mul_const,
    integral_complex_ofReal, integral_complex_ofReal] at hinv
  have hre := congrArg Complex.re hinv
  rw [Complex.add_re, Complex.ofReal_re, Complex.mul_I_re, Complex.ofReal_im, neg_zero,
    add_zero] at hre
  exact hre.trans (Complex.ofReal_re _)

end Distinct839.Majorant

namespace Distinct839

open Majorant

/-- `∫ gMaj = LMaj`. -/
theorem integral_gMaj : ∫ u, gMaj u = LMaj := by
  have h := integral_gMaj_mul_cos 0
  simp only [mul_zero, zero_mul, cos_zero, mul_one] at h
  rw [h, FMaj_zero]

/-- The cosine transform of `gMaj` vanishes at frequencies `|t| ≥ d`. -/
theorem integral_gMaj_cos (t : ℝ) (ht : sep ≤ |t|) :
    ∫ u, gMaj u * cos (2 * π * t * u) = 0 := by
  rw [integral_gMaj_mul_cos, FMaj_eq_zero ht]

end Distinct839


==> anc/lean/Distinct839/Majorant/Pointwise.lean <==
/-
Distinct839/Majorant/Pointwise.lean — the pointwise majorant `fCos ≤ gMaj` on `[-1/2, 1/2]`.

Both functions are even, so it suffices to treat `[0, 1/2]`. This interval is cut into 42
subintervals (finer near `1/2`, where the margin `gMaj - fCos` is smallest, about `5 · 10⁻⁴`),
and the rational test `leafOK` of `Checker.lean` is evaluated on each of them by the kernel.
-/
import Distinct839.Spec
import Distinct839.Majorant.Checker

open Real

namespace Distinct839.Majorant

/-- The breakpoints after `0` of the subdivision of `[0, 1/2]`. -/
def majorantBreaks : List ℚ :=
  [1/128, 1/64, 3/128, 1/32, 3/64, 1/16, 5/64, 3/32, 1/8, 9/64, 5/32, 11/64, 3/16, 7/32, 1/4,
   9/32, 19/64, 5/16, 41/128, 21/64, 11/32, 23/64, 3/8, 13/32, 7/16, 29/64, 15/32, 61/128, 31/64,
   125/256, 63/128, 253/512, 127/256, 509/1024, 255/512, 1021/2048, 511/1024, 2045/4096,
   1023/2048, 2047/4096, 4095/8192, 1/2]

/-- The rational test succeeds on every subinterval (kernel computation in `ℚ`). -/
theorem majorantBreaks_ok : checkAll (0 :: majorantBreaks) = true := by decide +kernel

theorem majorantBreaks_last : (1 / 2 : ℚ) ∈ majorantBreaks := by decide +kernel

/-- `fCos ≤ gMaj` on `[0, 1/2]`. -/
theorem fCos_le_gMaj_of_nonneg {u : ℝ} (h0 : 0 ≤ u) (h1 : u ≤ 1 / 2) : fCos u ≤ gMaj u := by
  refine checkAll_sound majorantBreaks 0 majorantBreaks_ok (1 / 2) majorantBreaks_last u ?_ ?_
  · rw [Rat.cast_zero]; exact h0
  · have e : (((1 / 2 : ℚ)) : ℝ) = 1 / 2 := by norm_num
    rw [e]; exact h1

end Distinct839.Majorant

namespace Distinct839

open Majorant

/-- **The pointwise majorant**: `fCos u ≤ gMaj u` for `|u| ≤ 1/2`. -/
theorem majorantPointwise : MajorantPointwise := by
  intro u hu
  rcases le_total 0 u with h | h
  · exact fCos_le_gMaj_of_nonneg h (le_trans (le_abs_self u) hu)
  · have h' := fCos_le_gMaj_of_nonneg (u := -u) (by linarith)
      (le_trans (neg_le_abs u) hu)
    rwa [fCos_neg, gMaj_neg] at h'

end Distinct839


==> anc/lean/Distinct839/Majorant/Separated.lean <==
/-
Distinct839/Majorant/Separated.lean — the norm bound and the quadratic form on separated sets.

* `lMajBound`: `LMaj = (2γ/d)(1 + sinc d) ≤ 16711/10000`, from a Taylor bound for
  `sin(17π/20) = sin(3π/20)`.
* `separatedBound`: for points `y_i` with `|y_i - y_j| ≥ d` and a measurable weight `0 ≤ w ≤ gMaj`,
  `∫ w(u) ∑_{i,j} x_i x_j cos(2π (y_i - y_j) u) du ≤ LMaj ∑ x_i²`. The double sum is
  `|∑ x_i e^{2π i y_i u}|² ≥ 0`, so `w` may be replaced by `gMaj`, and then the off-diagonal
  integrals vanish because the cosine transform of `gMaj` vanishes at frequencies `≥ d`.
-/
import Distinct839.Spec
import Distinct839.Majorant.Taylor
import Distinct839.Majorant.Fourier

open Real MeasureTheory
open scoped BigOperators

namespace Distinct839

open Majorant

/-! ## The bound for `LMaj` -/

/-- `LMaj ≤ 16711/10000`. -/
theorem lMajBound : LMajBound := by
  unfold LMajBound LMaj sincN
  have hpos : 0 < π * sep := mul_pos pi_pos sep_pos
  obtain ⟨y, hy⟩ : ∃ y : ℝ, y = π * (3 / 20) := ⟨_, rfl⟩
  have hy0 : 0 ≤ y := by rw [hy]; positivity
  have hylo : (4712388 : ℝ) / 10000000 ≤ y := by
    rw [hy]
    have h := pi_gt_d6
    norm_num at h
    linarith
  have hyhi : y ≤ (47123895 : ℝ) / 100000000 := by
    rw [hy]
    have h := pi_lt_d6
    norm_num at h
    linarith
  have h2 : (22206 : ℝ) / 100000 ≤ y ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hylo) (sub_nonneg.mpr hylo)]
  have h2' : y ^ 2 ≤ (22207 : ℝ) / 100000 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hyhi) hy0]
  have h4 : y ^ 4 ≤ (4932 : ℝ) / 100000 := by
    have e : y ^ 4 = y ^ 2 * y ^ 2 := by ring
    rw [e]
    nlinarith [mul_nonneg (sub_nonneg.mpr h2') (sq_nonneg y)]
  have hsin : sin (π * sep) = sin y := by
    rw [hy, ← sin_pi_sub]
    congr 1
    unfold sep
    ring
  have hpoly : sinPoly y (0 + 1 + 1 + 1) = y * (1 - y ^ 2 / 6 + y ^ 4 / 120) := by
    rw [sinPoly_succ, sinPoly_succ, sinPoly_succ, sinPoly_zero]
    norm_num [Nat.factorial]
    ring
  have hup : sin y ≤ sinPoly y (2 * 1 + 1) := sin_le_sinPoly hy0 1
  have hQ : 1 - y ^ 2 / 6 + y ^ 4 / 120 ≤ (963401 : ℝ) / 1000000 := by linarith
  have key : sin (π * sep) ≤ y * ((963401 : ℝ) / 1000000) := by
    rw [hsin]
    exact hup.trans ((le_of_eq hpoly).trans (mul_le_mul_of_nonneg_left hQ hy0))
  have hr : sin (π * sep) / (π * sep) ≤ 3 / 17 * ((963401 : ℝ) / 1000000) := by
    rw [div_le_iff₀ hpos]
    refine key.trans (le_of_eq ?_)
    rw [hy]
    unfold sep
    ring
  rw [sinc_of_ne_zero hpos.ne']
  have hc : 2 * gammaM / sep = 1214 / 850 := by
    unfold gammaM sep
    norm_num
  rw [hc]
  linarith

end Distinct839

namespace Distinct839.Majorant

/-! ## The quadratic form -/

/-- The quadratic form `∑_{i,j} x_i x_j cos(2π (y_i - y_j) u)`. -/
noncomputable def quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) : ℝ :=
  ∑ i, ∑ j, x i * x j * cos (2 * π * (y i - y j) * u)

/-- The quadratic form is `|∑ x_i e^{2π i y_i u}|²`. -/
lemma quadForm_eq {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) :
    quadForm y x u = (∑ i, x i * cos (2 * π * y i * u)) ^ 2
      + (∑ i, x i * sin (2 * π * y i * u)) ^ 2 := by
  unfold quadForm
  rw [pow_two, pow_two, Finset.sum_mul_sum, Finset.sum_mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [show 2 * π * (y i - y j) * u = 2 * π * y i * u - 2 * π * y j * u by ring, cos_sub]
  ring

lemma quadForm_nonneg {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) : 0 ≤ quadForm y x u := by
  rw [quadForm_eq]
  positivity

lemma continuous_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) : Continuous (quadForm y x) := by
  have h : Continuous fun u : ℝ => ∑ i, ∑ j, x i * x j * cos (2 * π * (y i - y j) * u) :=
    continuous_finsetSum _ fun i _ => continuous_finsetSum _ fun j _ => by fun_prop
  exact h

lemma integrable_gMaj_mul_term (a c : ℝ) :
    Integrable fun u : ℝ => gMaj u * (c * cos (2 * π * a * u)) := by
  have h := (integrable_gMaj_mul_cos a).const_mul c
  have e : (fun u : ℝ => gMaj u * (c * cos (2 * π * a * u)))
      = fun u : ℝ => c * (gMaj u * cos (2 * π * a * u)) := by
    funext u; ring
  rw [e]
  exact h

lemma quadForm_expand {ι : Type} [Fintype ι] (y x : ι → ℝ) :
    (fun u : ℝ => gMaj u * quadForm y x u)
      = fun u : ℝ => ∑ i, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) := by
  funext u
  simp only [quadForm, Finset.mul_sum]

lemma integrable_gMaj_mul_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) :
    Integrable fun u : ℝ => gMaj u * quadForm y x u := by
  rw [quadForm_expand]
  exact integrable_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ =>
    integrable_gMaj_mul_term (y i - y j) (x i * x j)

/-- On a `sep`-separated set the majorant gives the quadratic form `LMaj ∑ x_i²`. -/
theorem integral_gMaj_mul_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ)
    (hsep : ∀ i j, i ≠ j → sep ≤ |y i - y j|) :
    ∫ u, gMaj u * quadForm y x u = LMaj * ∑ i, x i ^ 2 := by
  classical
  have hval : ∀ i j, ∫ u, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u))
      = if i = j then LMaj * x i ^ 2 else 0 := by
    intro i j
    have e : (fun u : ℝ => gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)))
        = fun u : ℝ => x i * x j * (gMaj u * cos (2 * π * (y i - y j) * u)) := by
      funext u; ring
    rw [e, integral_const_mul]
    split_ifs with hij
    · subst hij
      rw [sub_self, integral_gMaj_mul_cos, FMaj_zero]
      ring
    · rw [integral_gMaj_cos _ (hsep i j hij), mul_zero]
  rw [quadForm_expand]
  calc ∫ u, ∑ i, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u))
      = ∑ i, ∫ u, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) :=
        integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ =>
          integrable_gMaj_mul_term (y i - y j) (x i * x j)
    _ = ∑ i, ∑ j, ∫ u, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) :=
        Finset.sum_congr rfl fun i _ => integral_finsetSum _ fun j _ =>
          integrable_gMaj_mul_term (y i - y j) (x i * x j)
    _ = ∑ i, ∑ j, if i = j then LMaj * x i ^ 2 else 0 :=
        Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => hval i j
    _ = ∑ i, LMaj * x i ^ 2 := Finset.sum_congr rfl fun i _ => by simp
    _ = LMaj * ∑ i, x i ^ 2 := (Finset.mul_sum _ _ _).symm

end Distinct839.Majorant

namespace Distinct839

open Majorant

/-- **The separated bound**: a measurable weight below the majorant has quadratic form at most
`LMaj` on every `sep`-separated finite set. -/
theorem separatedBound : SeparatedBound := by
  intro ι _ y x w hsep hw hw0 hwg
  have hDnn := quadForm_nonneg y x
  have hgD := integrable_gMaj_mul_quadForm y x
  have hwD : Integrable fun u : ℝ => w u * quadForm y x u := by
    refine hgD.mono' (hw.mul (continuous_quadForm y x).measurable).aestronglyMeasurable
      (ae_of_all _ fun u => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (hw0 u) (hDnn u))]
    exact mul_le_mul_of_nonneg_right (hwg u) (hDnn u)
  have h1 : ∫ u, w u * quadForm y x u ≤ ∫ u, gMaj u * quadForm y x u :=
    integral_mono hwD hgD fun u => mul_le_mul_of_nonneg_right (hwg u) (hDnn u)
  rw [integral_gMaj_mul_quadForm y x hsep] at h1
  exact h1

end Distinct839


==> anc/lean/Distinct839/Majorant/Taylor.lean <==
/-
Distinct839/Majorant/Taylor.lean — Taylor enclosures for `cos`, `sin` and `sinc`.

The partial sums of the cosine, sine and sinc series are defined over an arbitrary field, so that
the same definition can be evaluated on rational numbers by the kernel and compared with the real
functions. The alternating partial sums enclose the functions:

* `cosPoly x (2n+2) ≤ cos x ≤ cosPoly x (2n+1)` for every real `x`,
* `sinPoly x (2n+2) ≤ sin x ≤ sinPoly x (2n+1)` for `x ≥ 0`,
* `sincPoly x (2n+2) ≤ sinc x` for every real `x`.

The proof is the classical one: each difference vanishes at `0` and its derivative is the
previous difference. The file also contains the Lipschitz bound `|sinc a - sinc b| ≤ |a - b|/2`.

All auxiliary declarations of the majorant layer live in the namespace `Distinct839.Majorant`.
-/
import Distinct839.Defs

open Real MeasureTheory

namespace Distinct839.Majorant

/-! ## Partial sums -/

/-- Partial sum `∑_{k<n} (-1)^k x^{2k}/(2k)!` of the cosine series. -/
def cosPoly {F : Type*} [Field F] (x : F) : ℕ → F
  | 0 => 0
  | n + 1 => cosPoly x n + (-1) ^ n * x ^ (2 * n) / ((2 * n).factorial : F)

/-- Partial sum `∑_{k<n} (-1)^k x^{2k+1}/(2k+1)!` of the sine series. -/
def sinPoly {F : Type*} [Field F] (x : F) : ℕ → F
  | 0 => 0
  | n + 1 => sinPoly x n + (-1) ^ n * x ^ (2 * n + 1) / ((2 * n + 1).factorial : F)

/-- Partial sum `∑_{k<n} (-1)^k x^{2k}/(2k+1)!` of the series of `sin x / x`. -/
def sincPoly {F : Type*} [Field F] (x : F) : ℕ → F
  | 0 => 0
  | n + 1 => sincPoly x n + (-1) ^ n * x ^ (2 * n) / ((2 * n + 1).factorial : F)

section Field

variable {F : Type*} [Field F]

lemma cosPoly_succ (x : F) (n : ℕ) :
    cosPoly x (n + 1) = cosPoly x n + (-1) ^ n * x ^ (2 * n) / ((2 * n).factorial : F) := rfl

lemma sinPoly_succ (x : F) (n : ℕ) :
    sinPoly x (n + 1) = sinPoly x n + (-1) ^ n * x ^ (2 * n + 1) / ((2 * n + 1).factorial : F) :=
  rfl

lemma sincPoly_succ (x : F) (n : ℕ) :
    sincPoly x (n + 1) = sincPoly x n + (-1) ^ n * x ^ (2 * n) / ((2 * n + 1).factorial : F) :=
  rfl

@[simp] lemma cosPoly_zero (x : F) : cosPoly x 0 = 0 := rfl
@[simp] lemma sinPoly_zero (x : F) : sinPoly x 0 = 0 := rfl
@[simp] lemma sincPoly_zero (x : F) : sincPoly x 0 = 0 := rfl

/-- `sinPoly x n = x * sincPoly x n`. -/
lemma sinPoly_eq_mul_sincPoly (x : F) (n : ℕ) : sinPoly x n = x * sincPoly x n := by
  induction n with
  | zero => simp
  | succ n ih => rw [sinPoly_succ, sincPoly_succ, ih, pow_succ]; ring

end Field

/-- The rational partial sums cast to the real partial sums. -/
lemma cast_cosPoly (q : ℚ) (n : ℕ) : ((cosPoly q n : ℚ) : ℝ) = cosPoly (q : ℝ) n := by
  induction n with
  | zero => simp
  | succ n ih => rw [cosPoly_succ, cosPoly_succ, ← ih]; push_cast; rfl

/-- The rational partial sums cast to the real partial sums. -/
lemma cast_sincPoly (q : ℚ) (n : ℕ) : ((sincPoly q n : ℚ) : ℝ) = sincPoly (q : ℝ) n := by
  induction n with
  | zero => simp
  | succ n ih => rw [sincPoly_succ, sincPoly_succ, ← ih]; push_cast; rfl

/-! ## Values at zero and parity -/

lemma sinPoly_at_zero (n : ℕ) : sinPoly (0 : ℝ) n = 0 := by
  induction n with
  | zero => rfl
  | succ n ih => rw [sinPoly_succ, ih]; simp

lemma cosPoly_at_zero (n : ℕ) : cosPoly (0 : ℝ) (n + 1) = 1 := by
  induction n with
  | zero => simp [cosPoly_succ]
  | succ n ih => rw [cosPoly_succ, ih]; simp

lemma sincPoly_at_zero (n : ℕ) : sincPoly (0 : ℝ) (n + 1) = 1 := by
  induction n with
  | zero => simp [sincPoly_succ]
  | succ n ih => rw [sincPoly_succ, ih]; simp

lemma cosPoly_abs (x : ℝ) (n : ℕ) : cosPoly |x| n = cosPoly x n := by
  induction n with
  | zero => rfl
  | succ n ih => rw [cosPoly_succ, cosPoly_succ, ih, pow_mul, sq_abs, ← pow_mul]

lemma sincPoly_abs (x : ℝ) (n : ℕ) : sincPoly |x| n = sincPoly x n := by
  induction n with
  | zero => rfl
  | succ n ih => rw [sincPoly_succ, sincPoly_succ, ih, pow_mul, sq_abs, ← pow_mul]

/-! ## Derivatives -/

lemma hasDerivAt_sinPoly (n : ℕ) (x : ℝ) :
    HasDerivAt (fun y : ℝ => sinPoly y n) (cosPoly x n) x := by
  induction n with
  | zero => exact hasDerivAt_const x (0 : ℝ)
  | succ n ih =>
    have h : HasDerivAt (fun y : ℝ => (-1) ^ n * y ^ (2 * n + 1) / ((2 * n + 1).factorial : ℝ))
        ((-1) ^ n * (((2 * n + 1 : ℕ) : ℝ) * x ^ (2 * n + 1 - 1)) / ((2 * n + 1).factorial : ℝ)) x :=
      ((hasDerivAt_pow (2 * n + 1) x).const_mul ((-1 : ℝ) ^ n)).div_const _
    have h1 : HasDerivAt (fun y : ℝ => (-1) ^ n * y ^ (2 * n + 1) / ((2 * n + 1).factorial : ℝ))
        ((-1) ^ n * x ^ (2 * n) / ((2 * n).factorial : ℝ)) x := by
      refine h.congr_deriv ?_
      have hc : ((2 * n + 1 : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.succ_ne_zero _)
      rw [Nat.factorial_succ, Nat.add_sub_cancel, Nat.cast_mul, mul_left_comm,
        mul_div_mul_left _ _ hc]
    exact ih.add h1

lemma hasDerivAt_cosPoly (n : ℕ) (x : ℝ) :
    HasDerivAt (fun y : ℝ => cosPoly y (n + 1)) (-sinPoly x n) x := by
  induction n with
  | zero =>
    have h : (fun y : ℝ => cosPoly y (0 + 1)) = fun _ => (1 : ℝ) := by
      funext y; simp [cosPoly_succ]
    rw [h]
    simpa using hasDerivAt_const x (1 : ℝ)
  | succ n ih =>
    have h : HasDerivAt
        (fun y : ℝ => (-1) ^ (n + 1) * y ^ (2 * n + 1 + 1) / ((2 * n + 1 + 1).factorial : ℝ))
        ((-1) ^ (n + 1) * (((2 * n + 1 + 1 : ℕ) : ℝ) * x ^ (2 * n + 1 + 1 - 1))
          / ((2 * n + 1 + 1).factorial : ℝ)) x :=
      ((hasDerivAt_pow (2 * n + 1 + 1) x).const_mul ((-1 : ℝ) ^ (n + 1))).div_const _
    have h1 : HasDerivAt
        (fun y : ℝ => (-1) ^ (n + 1) * y ^ (2 * n + 1 + 1) / ((2 * n + 1 + 1).factorial : ℝ))
        (-((-1) ^ n * x ^ (2 * n + 1) / ((2 * n + 1).factorial : ℝ))) x := by
      refine h.congr_deriv ?_
      have hc : ((2 * n + 1 + 1 : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.succ_ne_zero _)
      rw [Nat.factorial_succ (2 * n + 1), Nat.add_sub_cancel, Nat.cast_mul, mul_left_comm,
        mul_div_mul_left _ _ hc, pow_succ ((-1 : ℝ)) n]
      ring
    have h2 := ih.add h1
    rw [← neg_add] at h2
    exact h2

/-! ## The alternating enclosures -/

/-- A differentiable function vanishing at `0` with nonnegative derivative on `[0, ∞)` is
nonnegative on `[0, ∞)`. -/
private lemma nonneg_of_hasDerivAt {f f' : ℝ → ℝ} (h0 : f 0 = 0)
    (hd : ∀ x, HasDerivAt f (f' x) x) (hpos : ∀ x, 0 ≤ x → 0 ≤ f' x) :
    ∀ x, 0 ≤ x → 0 ≤ f x := by
  intro x hx
  have hmono : MonotoneOn f (Set.Ici 0) := by
    refine monotoneOn_of_deriv_nonneg (convex_Ici 0) ?_ ?_ ?_
    · exact (continuous_iff_continuousAt.mpr fun y => (hd y).continuousAt).continuousOn
    · exact fun y _ => (hd y).differentiableAt.differentiableWithinAt
    · intro y hy
      rw [interior_Ici] at hy
      rw [(hd y).deriv]
      exact hpos y (le_of_lt hy)
  have h := hmono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr hx) hx
  rw [h0] at h
  exact h

/-- The signs of the Taylor remainders of `cos` and `sin` on `[0, ∞)`: with `m + 1` terms the
partial sum minus the function has the sign `(-1)^m`. -/
theorem taylor_sign (m : ℕ) :
    (∀ x : ℝ, 0 ≤ x → 0 ≤ (-1 : ℝ) ^ m * (cosPoly x (m + 1) - cos x)) ∧
    (∀ x : ℝ, 0 ≤ x → 0 ≤ (-1 : ℝ) ^ m * (sinPoly x (m + 1) - sin x)) := by
  -- the sine statement follows from the cosine statement of the same order
  have step : ∀ m : ℕ, (∀ x : ℝ, 0 ≤ x → 0 ≤ (-1 : ℝ) ^ m * (cosPoly x (m + 1) - cos x)) →
      ∀ x : ℝ, 0 ≤ x → 0 ≤ (-1 : ℝ) ^ m * (sinPoly x (m + 1) - sin x) := by
    intro m hc
    refine nonneg_of_hasDerivAt (f := fun y => (-1 : ℝ) ^ m * (sinPoly y (m + 1) - sin y))
      (f' := fun y => (-1 : ℝ) ^ m * (cosPoly y (m + 1) - cos y)) ?_ ?_ hc
    · simp [sinPoly_at_zero]
    · intro y
      have h : HasDerivAt (fun z : ℝ => (-1 : ℝ) ^ m * (sinPoly z (m + 1) - sin z))
          ((-1 : ℝ) ^ m * (cosPoly y (m + 1) - cos y)) y :=
        ((hasDerivAt_sinPoly (m + 1) y).sub (hasDerivAt_sin y)).const_mul _
      exact h
  induction m with
  | zero =>
    have hc : ∀ x : ℝ, 0 ≤ x → 0 ≤ (-1 : ℝ) ^ 0 * (cosPoly x (0 + 1) - cos x) := by
      intro x _
      have h1 : cosPoly x (0 + 1) = 1 := by rw [cosPoly_succ, cosPoly_zero]; simp
      rw [h1, pow_zero, one_mul]
      linarith [cos_le_one x]
    exact ⟨hc, step 0 hc⟩
  | succ m ih =>
    have hc : ∀ x : ℝ, 0 ≤ x → 0 ≤ (-1 : ℝ) ^ (m + 1) * (cosPoly x (m + 1 + 1) - cos x) := by
      refine nonneg_of_hasDerivAt
        (f := fun y => (-1 : ℝ) ^ (m + 1) * (cosPoly y (m + 1 + 1) - cos y))
        (f' := fun y => (-1 : ℝ) ^ m * (sinPoly y (m + 1) - sin y)) ?_ ?_ ih.2
      · simp [cosPoly_at_zero]
      · intro y
        have h : HasDerivAt (fun z : ℝ => (-1 : ℝ) ^ (m + 1) * (cosPoly z (m + 1 + 1) - cos z))
            ((-1 : ℝ) ^ (m + 1) * (-sinPoly y (m + 1) - -sin y)) y :=
          ((hasDerivAt_cosPoly (m + 1) y).sub (hasDerivAt_cos y)).const_mul _
        refine h.congr_deriv ?_
        rw [pow_succ]
        ring
    exact ⟨hc, step (m + 1) hc⟩

/-- Upper Taylor bound for `cos`, valid for every real `x`. -/
theorem cos_le_cosPoly (x : ℝ) (n : ℕ) : cos x ≤ cosPoly x (2 * n + 1) := by
  have h := (taylor_sign (2 * n)).1 |x| (abs_nonneg x)
  rw [Even.neg_one_pow (even_two_mul n), one_mul, cosPoly_abs, cos_abs] at h
  linarith

/-- Lower Taylor bound for `cos`, valid for every real `x`. -/
theorem cosPoly_le_cos (x : ℝ) (n : ℕ) : cosPoly x (2 * n + 2) ≤ cos x := by
  have h : 0 ≤ (-1 : ℝ) ^ (2 * n + 1) * (cosPoly |x| (2 * n + 2) - cos |x|) :=
    (taylor_sign (2 * n + 1)).1 |x| (abs_nonneg x)
  rw [Odd.neg_one_pow (odd_two_mul_add_one n), cosPoly_abs, cos_abs] at h
  linarith

/-- Upper Taylor bound for `sin` on `[0, ∞)`. -/
theorem sin_le_sinPoly {x : ℝ} (hx : 0 ≤ x) (n : ℕ) : sin x ≤ sinPoly x (2 * n + 1) := by
  have h := (taylor_sign (2 * n)).2 x hx
  rw [Even.neg_one_pow (even_two_mul n), one_mul] at h
  linarith

/-- Lower Taylor bound for `sin` on `[0, ∞)`. -/
theorem sinPoly_le_sin {x : ℝ} (hx : 0 ≤ x) (n : ℕ) : sinPoly x (2 * n + 2) ≤ sin x := by
  have h : 0 ≤ (-1 : ℝ) ^ (2 * n + 1) * (sinPoly x (2 * n + 2) - sin x) :=
    (taylor_sign (2 * n + 1)).2 x hx
  rw [Odd.neg_one_pow (odd_two_mul_add_one n)] at h
  linarith

lemma sinc_abs (x : ℝ) : sinc |x| = sinc x := by
  rcases abs_choice x with h | h <;> rw [h]
  exact sinc_neg x

/-- Lower Taylor bound for `sinc`, valid for every real `x`. -/
theorem sincPoly_le_sinc (x : ℝ) (n : ℕ) : sincPoly x (2 * n + 2) ≤ sinc x := by
  rw [← sincPoly_abs, ← sinc_abs]
  rcases eq_or_lt_of_le (abs_nonneg x) with h0 | hpos
  · rw [← h0, sinc_zero]
    exact le_of_eq (sincPoly_at_zero (2 * n + 1))
  · rw [sinc_of_ne_zero (ne_of_gt hpos), le_div_iff₀ hpos,
      mul_comm (sincPoly |x| (2 * n + 2)) |x|, ← sinPoly_eq_mul_sincPoly]
    exact sinPoly_le_sin (le_of_lt hpos) n

/-! ## Lipschitz bound for `sinc` -/

/-- `sinc x = ∫₀¹ cos (t x) dt`. -/
lemma sinc_eq_integral (x : ℝ) : sinc x = ∫ t in (0 : ℝ)..1, cos (t * x) := by
  rcases eq_or_ne x 0 with rfl | hx
  · simp
  · rw [sinc_of_ne_zero hx, intervalIntegral.integral_comp_mul_right (f := cos) hx, integral_cos]
    simp [div_eq_inv_mul]

/-- `sinc` is Lipschitz with constant `1/2`. -/
theorem abs_sinc_sub_sinc_le (a b : ℝ) : |sinc a - sinc b| ≤ |a - b| / 2 := by
  have hint : ∀ c : ℝ, IntervalIntegrable (fun t : ℝ => cos (t * c)) volume 0 1 :=
    fun c => (by fun_prop : Continuous fun t : ℝ => cos (t * c)).intervalIntegrable _ _
  rw [sinc_eq_integral a, sinc_eq_integral b, ← intervalIntegral.integral_sub (hint a) (hint b)]
  calc |∫ t in (0 : ℝ)..1, (cos (t * a) - cos (t * b))|
      ≤ ∫ t in (0 : ℝ)..1, |cos (t * a) - cos (t * b)| :=
        intervalIntegral.abs_integral_le_integral_abs zero_le_one
    _ ≤ ∫ t in (0 : ℝ)..1, t * |a - b| := by
        apply intervalIntegral.integral_mono_on zero_le_one
        · exact (by fun_prop : Continuous fun t : ℝ => cos (t * a) - cos (t * b)).abs.intervalIntegrable
            _ _
        · exact (by fun_prop : Continuous fun t : ℝ => t * |a - b|).intervalIntegrable _ _
        · intro t ht
          calc |cos (t * a) - cos (t * b)| ≤ |t * a - t * b| := abs_cos_sub_cos_le _ _
            _ = t * |a - b| := by rw [← mul_sub, abs_mul, abs_of_nonneg ht.1]
    _ = |a - b| / 2 := by
        rw [intervalIntegral.integral_mul_const, integral_id]
        ring

end Distinct839.Majorant


==> anc/lean/Distinct839/Simple.lean <==
/-
Distinct839/Simple.lean — a corollary for simple zeros.

    liminf_{T → ∞} N_s(T) / N(T) ≥ 2 · 1645064/1960733 − 1 = 1329395/1960733 = 0.6780091935…

Here N_s(T) counts the simple zeros (multiplicity exactly 1) in the critical strip with ordinate
in (0, T]. A zero that is not simple has multiplicity at least 2, so in every window

    N ≥ N_s + 2 (N_d − N_s),   that is   2 N_d ≤ N + N_s        (`two_mul_Ndist_le`).

With N_d ≥ (q − ε/2) N from `distinct_zeros_839` this gives N_s ≥ 2 N_d − N ≥ (2q − 1 − ε) N.

The counting inequality uses two facts of the library `zeta23` about the zeros of `riemannZeta`:
a window contains finitely many zeros (`Zeta23.zerosIn_finite`) and the order of vanishing at a
zero of the strip is a natural number ≥ 1 (`Zeta23.zetaSeam.one_le_mult`).
-/
import Distinct839.Main

open Zeta23

namespace Distinct839

/-- **Counting inequality.** In every window, twice the number of distinct zeros is at most the
number of zeros with multiplicity plus the number of simple zeros: each zero ρ contributes `2` on
the left and `m_ρ + [m_ρ = 1]` on the right, and `m_ρ ≥ 1`. -/
theorem two_mul_Ndist_le (T₁ T₂ : ℝ) :
    2 * Ndist T₁ T₂ ≤ Ncount T₁ T₂ + Nsimple T₁ T₂ := by
  classical
  have hfin : (zerosIn T₁ T₂).Finite := zerosIn_finite T₁ T₂
  have hN : Ncount T₁ T₂ = ∑ ρ ∈ hfin.toFinset, zeroMult ρ :=
    finsum_mem_eq_finite_toFinset_sum _ hfin
  have hD : Ndist T₁ T₂ = hfin.toFinset.card := Set.ncard_eq_toFinset_card _ hfin
  have hS : Nsimple T₁ T₂ = (hfin.toFinset.filter fun ρ => zeroMult ρ = 1).card := by
    have hfin' : (zerosIn T₁ T₂ ∩ {ρ | zeroMult ρ = 1}).Finite := hfin.subset Set.inter_subset_left
    unfold Nsimple
    rw [Set.ncard_eq_toFinset_card _ hfin']
    congr 1
    ext ρ
    simp [Set.Finite.mem_toFinset]
  rw [hN, hD, hS, Finset.card_filter, ← Finset.sum_add_distrib, Finset.card_eq_sum_ones,
    Finset.mul_sum]
  refine Finset.sum_le_sum fun ρ hρ => ?_
  have h1 : 1 ≤ zeroMult ρ := zetaSeam.one_le_mult ρ (hfin.mem_toFinset.mp hρ).1
  split_ifs with h <;> omega

/-- The same inequality for the simple zeros alone: `2 N_d − N ≤ N_s`, over the reals. -/
theorem two_mul_Ndist_sub_Ncount_le (T₁ T₂ : ℝ) :
    2 * (Ndist T₁ T₂ : ℝ) - Ncount T₁ T₂ ≤ Nsimple T₁ T₂ := by
  have h : (2 : ℝ) * (Ndist T₁ T₂ : ℝ) ≤ (Ncount T₁ T₂ : ℝ) + (Nsimple T₁ T₂ : ℝ) := by
    exact_mod_cast two_mul_Ndist_le T₁ T₂
  linarith

/-- A lower bound `q` for the proportion of distinct zeros gives the lower bound `2 q − 1` for the
proportion of simple zeros. -/
theorem simple_of_distinct {q : ℝ}
    (h : ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (q - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (2 * q - 1 - ε) * (Ncount 0 T : ℝ) ≤ Nsimple 0 T := by
  intro ε hε
  obtain ⟨T₀, hT₀⟩ := h (ε / 2) (half_pos hε)
  refine ⟨T₀, fun T hT => ?_⟩
  have h1 := hT₀ T hT
  have h2 := two_mul_Ndist_sub_Ncount_le 0 T
  linarith

/-- **More than 67.8% of the zeros of the Riemann zeta function are simple.** -/
theorem simple_zeros_678 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1329395 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Nsimple 0 T := by
  have h := simple_of_distinct distinct_zeros_839
  have hq : (2 : ℝ) * (1645064 / 1960733) - 1 = 1329395 / 1960733 := by norm_num
  rwa [hq] at h

end Distinct839


==> anc/lean/Distinct839/Spec.lean <==
/-
Distinct839/Spec.lean — the interface statements between the layers of the proof.

Every statement here is a `Prop`-valued definition. Each layer proves one of them, possibly from
others; the assembly file composes them. This file contains definitions only.
-/
import Distinct839.Defs

open scoped BigOperators ComplexOrder
open Real

noncomputable section

namespace Distinct839

/-! ## Layer E: kernel table and local inequality (`LocalInequality` is in `Defs`) -/

/-- A table `tab` of integers is a sound lower enclosure of `K²` on the grid cells:
`tab k / V ≤ K(t)²` for `t ∈ [k/H, (k+1)/H]`. -/
def TableSound (tab : ℕ → ℕ) : Prop :=
  ∀ (k : ℕ) (t : ℝ), (k : ℝ) / gridH ≤ t → t ≤ ((k : ℝ) + 1) / gridH →
    (tab k : ℝ) / scaleV ≤ K t ^ 2

/-- `K(t)² ≥ β` for `|t| ≤ 17/20`. -/
def BetaBound : Prop := ∀ t : ℝ, |t| ≤ sep → betaC ≤ K t ^ 2

/-! ## Layer D: the labelled telescoping transfer -/

/-- Transfer lemma, in a form that tolerates an error `ε` in the pair energies.
`y` is an increasing `sep`-separated chain of `ℓ` points with labels `lab`, contained in an
interval of length `R`, and `e i j` is a nonnegative pair energy with `e i j ≥ K(y_j - y_i)² - ε`. -/
def TransferStatement : Prop :=
  ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (e : Fin ℓ → Fin ℓ → ℝ) (ε R : ℝ),
    (∀ i j, i < j → sep ≤ y j - y i) →
    0 ≤ R → (∀ i j, y j - y i ≤ R) →
    0 ≤ ε →
    (∀ i j, i ≠ j → 0 ≤ e i j) →
    (∀ i j, i ≠ j → K (y j - y i) ^ 2 - ε ≤ e i j) →
    ∑ i, rew (lab i) - spanB * R - (6 * rewY + omegaB) - 48 * ε * ℓ
      ≤ ∑ i, ∑ j, if i ≠ j then mulOf (lab i) * mulOf (lab j) * e i j else 0

/-! ## Layer C: the majorant -/

/-- `f ≤ g` on the support of the window. -/
def MajorantPointwise : Prop := ∀ u : ℝ, |u| ≤ 1 / 2 → fCos u ≤ gMaj u

/-- `L = ∫ g` is below `c/2`, with room. -/
def LMajBound : Prop := LMaj ≤ 16711 / 10000

/-- For a `sep`-separated finite set of points, any measurable weight `0 ≤ w ≤ g` gives a
quadratic form bounded by `L`. The double sum equals `|∑ x_i e^{2π i y_i u}|²`. -/
def SeparatedBound : Prop :=
  ∀ (ι : Type) [Fintype ι] (y : ι → ℝ) (x : ι → ℝ) (w : ℝ → ℝ),
    (∀ i j, i ≠ j → sep ≤ |y i - y j|) →
    Measurable w → (∀ u, 0 ≤ w u) → (∀ u, w u ≤ gMaj u) →
    ∫ u, w u * (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * u)) ≤ LMaj * ∑ i, x i ^ 2

/-! ## Layer B: the finite Gram theorem -/

/-- Lower bound for the clipped trace of a labelled Gram matrix whose entries are within `η` of
the kernel values and which is bounded by `c/2` on separated subsets.

`y` are the positions, `lab` the labels (multiplicity `mulOf (lab i) ∈ {1, 2}`), `κ` the Gram
matrix of the (nearly unit) vectors, `G = D^{1/2} κ D^{1/2}` the weighted Gram matrix. -/
def GramEnergyStatement : Prop :=
  ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧
    ∀ (ι : Type) [Fintype ι] [DecidableEq ι] (y : ι → ℝ) (lab : ι → Fin 2) (κ : ι → ι → ℝ)
      (η R : ℝ) (G : Matrix ι ι ℂ) (hG : G.PosSemidef),
      Function.Injective y →
      0 ≤ η → η ≤ η₀ →
      (∀ i j, κ i j = κ j i) →
      (∀ i j, |κ i j - K (y i - y j)| ≤ η) →
      (∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
        ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ clipC / 2 * ∑ i ∈ S, x i ^ 2) →
      0 ≤ R → (∀ i j, y i - y j ≤ R) →
      (∀ i j, G i j = ((Real.sqrt (mulOf (lab i) * mulOf (lab j)) * κ i j : ℝ) : ℂ)) →
      ∑ i, (mulOf (lab i) ^ 2 + rew (lab i)) - spanB * R - (6 * rewY + omegaB)
          - C * η * Fintype.card ι
        ≤ ∑ k, phiC clipC (hG.1.eigenvalues k)

end Distinct839


==> anc/lean/Distinct839/Spec2.lean <==
/-
Distinct839/Spec2.lean — the interface statements of the zero side.

The profile `vProf` is realised at height `T` by the upstream parameter family
`Pfam lam T = (paramsOf stdProfile lam).atV vProf T`. The on-line zeros give vectors
`(φ̂(γ - τ_k))_{0 ≤ k < d}`; `gramKappa` is the normalised inner product of two of them, and
`ypos` the ordinate in units of the bandwidth. This file contains definitions only.
-/
import Zeta23.XiPrime.Assembly
import Distinct839.Spec

open scoped BigOperators
open Real Filter Topology Zeta23

noncomputable section

namespace Distinct839

/-- The family of parameter sets realising the profile `vProf` at bandwidth `lam`. -/
def Pfam (lam : ℝ) : ℝ → Params := (paramsOf stdProfile lam).atV vProf

/-- Normalised inner product of the evaluation vectors of two real ordinates:
`(a L²)⁻¹ ∑_{0 ≤ k < d} φ̂(γ - τ_k) φ̂(γ' - τ_k)`. -/
def gramKappa (P : Params) (T γ γ' : ℝ) : ℝ :=
  (P.a T * P.L T ^ 2)⁻¹ *
    ∑ k : Fin (P.d T), P.phiHatR T (γ - P.tau T ((k : ℕ) : ℤ)) * P.phiHatR T (γ' - P.tau T ((k : ℕ) : ℤ))

/-- Ordinate in units of the bandwidth: `γ L / (2π)`. -/
def ypos (P : Params) (T γ : ℝ) : ℝ := γ * P.L T / (2 * π)

/-- The Gram data of the realised window, for large `T`:
(1) for ordinates in the bulk `[T + √T, 2T - √T]` the Gram entries are within `η(T) → 0` of the
kernel values `K(y - y')`;
(2) on every finite set of ordinates that is `sep`-separated in bandwidth units, the Gram
matrix is bounded by `c/2`. -/
def GramDataStatement (lam : ℝ) : Prop :=
  (∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧ ∀ᶠ T in atTop, ∀ γ γ' : ℝ,
      T + D0 T ≤ γ → γ ≤ 2 * T - D0 T → T + D0 T ≤ γ' → γ' ≤ 2 * T - D0 T →
      |gramKappa (Pfam lam T) T γ γ' - K (ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ')| ≤ η T) ∧
  (∀ᶠ T in atTop, ∀ (ι : Type) [Fintype ι] (γ : ι → ℝ) (x : ι → ℝ),
      (∀ i j, i ≠ j → sep ≤ |ypos (Pfam lam T) T (γ i) - ypos (Pfam lam T) T (γ j)|) →
      ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j ≤ clipC / 2 * ∑ i, x i ^ 2)

end Distinct839


==> anc/lean/Distinct839/Transfer/Main.lean <==
/-
Distinct839/Transfer/Main.lean — the labelled telescoping transfer lemma.

The transfer lemma of the paper, as `TransferStatement` of `Spec.lean`: the seven-point local
inequality `LocalInequality`, summed over all windows of seven consecutive points of a separated
labelled chain, gives

  `∑_i rew(lab i) - 6α R - (6y + Ω) - 48 ε ℓ ≤ ∑_{i ≠ j} m_i m_j e_ij`.

The proof works with sequences indexed by `ℕ` (`transfer_nat`): a chain of `n + 6` sites has
`n` windows, and the four parts of the summed local inequality are bounded separately:

* rewards (`sum_window_reward_ge`): all sites are rewarded, up to a loss `6y` at the ends;
* pressure (`sum_window_pressure_le`): each gap is charged at most six times;
* potentials (`sum_window_potential_le'`): they telescope, with oscillation at most `Ω`;
* pairs (`sum_window_pair_le`): the budgets bound the weight of a pair by `2 m_i m_j`.

`transfer` then passes from `Fin ℓ` to `ℕ`, and treats `ℓ < 6` directly.

All auxiliary statements of the layer live in the namespace `Distinct839.Transfer`, so that they
cannot clash with the auxiliary statements of other layers; only `Distinct839.transfer` is
exported to the namespace `Distinct839`.
-/
import Distinct839.Spec
import Distinct839.Transfer.Potential

open scoped BigOperators
open Finset

namespace Distinct839

namespace Transfer

/-! ## The kernel is even -/

theorem sincN_neg (t : ℝ) : sincN (-t) = sincN t := by
  unfold sincN
  rw [mul_neg, Real.sinc_neg]

/-- `K(-t) = K(t)`. -/
theorem K_neg (t : ℝ) : K (-t) = K t := by
  unfold K
  rw [sincN_neg]
  congr 1
  refine sum_congr rfl fun j _ => ?_
  have h1 : -t - ((j : ℕ) + 1) = -(t + ((j : ℕ) + 1)) := by ring
  have h2 : -t + ((j : ℕ) + 1) = -(t - ((j : ℕ) + 1)) := by ring
  rw [h1, h2, sincN_neg, sincN_neg]
  ring

/-! ## The local inequality for a window of a chain -/

/-- The position `pos g i` is the sum of the first `i` gaps. -/
theorem pos_eq_sum_range (g : Fin 6 → ℝ) (G : ℕ → ℝ) (hG : ∀ r : Fin 6, g r = G r)
    (i : Fin 7) : pos g i = ∑ r ∈ range i, G r := by
  unfold pos
  calc ∑ r : Fin 6, (if r.val < i.val then g r else 0)
      = ∑ r : Fin 6, (fun m : ℕ => if m < i.val then G m else 0) r.val :=
        sum_congr rfl fun r _ => by rw [hG]
    _ = ∑ m ∈ range 6, (if m < i.val then G m else 0) :=
        Fin.sum_univ_eq_sum_range (fun m : ℕ => if m < i.val then G m else 0) 6
    _ = ∑ m ∈ (range 6).filter (fun m => m < i.val), G m := (sum_filter _ _).symm
    _ = ∑ m ∈ range i.val, G m := by
        congr 1
        ext m
        simp only [mem_filter, mem_range]
        have := i.isLt
        omega

/-- In the window `w` of a chain `Y`, the local position `i` is `Y (w + i) - Y w`. -/
theorem pos_window (Y : ℕ → ℝ) (w : ℕ) (i : Fin 7) :
    pos (fun r : Fin 6 => Y (w + r + 1) - Y (w + r)) i = Y (w + i) - Y w := by
  rw [pos_eq_sum_range (fun r : Fin 6 => Y (w + r + 1) - Y (w + r))
    (fun r : ℕ => Y (w + (r + 1)) - Y (w + r)) (fun r => by
      show Y (w + (r : ℕ) + 1) - Y (w + r) = Y (w + ((r : ℕ) + 1)) - Y (w + r)
      rw [Nat.add_assoc]) i]
  exact sum_range_sub (fun r : ℕ => Y (w + r)) i.val

/-- `LocalInequality` for the window `w` of a chain `Y` with labels `L`. -/
theorem window_inequality (hloc : LocalInequality) (Y : ℕ → ℝ) (L : ℕ → Fin 2) (w : ℕ)
    (hsep : ∀ r : Fin 6, sep ≤ Y (w + r + 1) - Y (w + r)) :
    ∑ i : Fin 7, (hTab (L (w + i)) i : ℝ) / 1000000 ≤
      alphaP * ∑ r : Fin 6, (Y (w + r + 1) - Y (w + r))
      + ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then (Wtab (pairTy (L (w + i)) (L (w + j))) i j : ℝ) / 1000000
              * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      + ∑ r : Fin 6, Bpot r (pairTy (L (w + r)) (L (w + r + 1))) (Y (w + r + 1) - Y (w + r)) := by
  have h := hloc (fun r => Y (w + r + 1) - Y (w + r)) (fun i => L (w + i)) hsep
  have hp : ∀ i : Fin 7,
      pos (fun r : Fin 6 => Y (w + r + 1) - Y (w + r)) i = Y (w + i) - Y w := pos_window Y w
  have e : ∀ i j : Fin 7, Y (w + j) - Y w - (Y (w + i) - Y w) = Y (w + j) - Y (w + i) :=
    fun i j => by ring
  simp only [hp, e, Fin.val_castSucc, Fin.val_succ, ← Nat.add_assoc] at h
  exact h

/-! ## The four parts of the sum over the windows -/

/-- Rewards: the windows reward every site, except for a loss of at most `6y` at the ends. -/
theorem sum_window_reward_ge (L : ℕ → Fin 2) (n : ℕ) :
    ∑ p ∈ range (n + 6), rew (L p)
      ≤ ∑ w ∈ range n, ∑ i : Fin 7, (hTab (L (w + i)) i : ℝ) / 1000000 + 6 * rewY :=
  calc ∑ p ∈ range (n + 6), rew (L p)
      = ∑ p ∈ range (n + 6), ∑ i : Fin 7, (hTab (L p) i : ℝ) / 1000000 :=
        sum_congr rfl fun p _ => (sum_hTab_real _).symm
    _ = ∑ i : Fin 7, ∑ p ∈ range (n + 6), (hTab (L p) i : ℝ) / 1000000 := sum_comm
    _ ≤ ∑ i : Fin 7, (∑ w ∈ range n, (hTab (L (w + i)) i : ℝ) / 1000000
          + 6 * ((hTab 1 i : ℝ) / 1000000)) :=
        sum_le_sum fun i _ =>
          sum_range_le_sum_shift_add (fun p => (hTab (L p) i : ℝ) / 1000000) _ n i
            (by have := i.isLt; omega) (fun p => hTab_real_le _ _)
    _ = ∑ w ∈ range n, ∑ i : Fin 7, (hTab (L (w + i)) i : ℝ) / 1000000 + 6 * rewY := by
        rw [sum_add_distrib, ← mul_sum, sum_hTab_one_real, sum_comm]

/-- Pressure: each gap lies in at most six windows, and the gaps add up to at most `R`. -/
theorem sum_window_pressure_le (Y : ℕ → ℝ) (n : ℕ) (R : ℝ)
    (hR : ∀ p q, p < n + 6 → q < n + 6 → Y q - Y p ≤ R) :
    alphaP * ∑ w ∈ range n, ∑ r : Fin 6, (Y (w + r + 1) - Y (w + r)) ≤ spanB * R := by
  have h1 : ∑ r : Fin 6, (Y (n + r) - Y r) ≤ 6 * R :=
    calc ∑ r : Fin 6, (Y (n + r) - Y r) ≤ ∑ _r : Fin 6, R :=
          sum_le_sum fun r _ =>
            hR _ _ (by have := r.isLt; omega) (by have := r.isLt; omega)
      _ = 6 * R := by simp
  have hα : (0 : ℝ) ≤ alphaP := by norm_num [alphaP]
  rw [sum_window_gaps]
  calc alphaP * ∑ r : Fin 6, (Y (n + r) - Y r) ≤ alphaP * (6 * R) :=
        mul_le_mul_of_nonneg_left h1 hα
    _ = spanB * R := by unfold spanB; ring

/-- Potentials: the potential terms of all windows add up to at most `Ω`. -/
theorem sum_window_potential_le' (Y : ℕ → ℝ) (L : ℕ → Fin 2) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 6,
        Bpot r (pairTy (L (w + r)) (L (w + r + 1))) (Y (w + r + 1) - Y (w + r)) ≤ omegaB :=
  sum_window_potential_le (fun p => pairTy (L p) (L (p + 1))) (fun p => Y (p + 1) - Y p) n

/-- Pairs: the pair terms of all windows are at most the weighted pair energy, up to the error
`48 ε ℓ`. -/
theorem sum_window_pair_le (n : ℕ) (Y : ℕ → ℝ) (L : ℕ → Fin 2) (E : ℕ → ℕ → ℝ) (ε : ℝ)
    (hε : 0 ≤ ε)
    (hE0 : ∀ p q, p < n + 6 → q < n + 6 → p ≠ q → 0 ≤ E p q)
    (hEK : ∀ p q, p < n + 6 → q < n + 6 → p ≠ q → K (Y q - Y p) ^ 2 - ε ≤ E p q) :
    ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then (Wtab (pairTy (L (w + i)) (L (w + j))) i j : ℝ) / 1000000
            * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q then mulOf (L p) * mulOf (L q) * E p q else 0)
        + 48 * ε * ((n + 6 : ℕ) : ℝ) := by
  -- the kernel value of a pair is controlled by the mean of the two energies
  have hK : ∀ p q, p < q → q < n + 6 → K (Y q - Y p) ^ 2 ≤ (E p q + E q p) / 2 + ε := by
    intro p q hpq hq
    have h1 := hEK p q (by omega) hq (by omega)
    have h2 := hEK q p hq (by omega) (by omega)
    have e : K (Y p - Y q) = K (Y q - Y p) := by
      rw [← K_neg (Y q - Y p)]
      congr 1
      ring
    rw [e] at h2
    linarith
  have hu : ∀ p q, p < q → q < n + 6 → 0 ≤ (E p q + E q p) / 2 + ε := by
    intro p q hpq hq
    have h1 := hE0 p q (by omega) hq (by omega)
    have h2 := hE0 q p hq (by omega) (by omega)
    linarith
  have hd : ∀ p q, p < q → q < n + 6 →
      0 ≤ mulOf (L p) * mulOf (L q) * E p q + mulOf (L q) * mulOf (L p) * E q p := by
    intro p q hpq hq
    have h1 := hE0 p q (by omega) hq (by omega)
    have h2 := hE0 q p hq (by omega) (by omega)
    exact add_nonneg (mul_nonneg (mul_nonneg (mulOf_nonneg _) (mulOf_nonneg _)) h1)
      (mul_nonneg (mul_nonneg (mulOf_nonneg _) (mulOf_nonneg _)) h2)
  calc ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then (Wtab (pairTy (L (w + i)) (L (w + j))) i j : ℝ) / 1000000
            * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then (Wtab (pairTy (L (w + i)) (L (w + j))) i j : ℝ) / 1000000
            * ((E (w + i) (w + j) + E (w + j) (w + i)) / 2 + ε) else 0) := by
        refine sum_le_sum fun w hw => sum_le_sum fun i _ => sum_le_sum fun j _ => ?_
        have hw' := mem_range.mp hw
        have hj := j.isLt
        by_cases hij : i < j
        · have hij' : i.val < j.val := hij
          rw [if_pos hij, if_pos hij]
          exact mul_le_mul_of_nonneg_left (hK _ _ (by omega) (by omega))
            (Wtab_real_nonneg _ _ _)
        · rw [if_neg hij, if_neg hij]
    _ ≤ ∑ s : Fin 6, ∑ p ∈ range (n + 6),
          (if p + s + 1 < n + 6 then 2 * mulOf (L p) * mulOf (L (p + s + 1))
            * ((E p (p + s + 1) + E (p + s + 1) p) / 2 + ε) else 0) :=
        sum_window_pairs_le n (fun p q i j => (Wtab (pairTy (L p) (L q)) i j : ℝ) / 1000000)
          (fun p q => 2 * mulOf (L p) * mulOf (L q)) (fun p q => (E p q + E q p) / 2 + ε)
          (fun p q i j => Wtab_real_nonneg _ _ _) (fun p q s => Wtab_budget_real _ _ s) hu
    _ ≤ ∑ s : Fin 6, ∑ p ∈ range (n + 6),
          ((if p + s + 1 < n + 6 then
              mulOf (L p) * mulOf (L (p + s + 1)) * E p (p + s + 1)
                + mulOf (L (p + s + 1)) * mulOf (L p) * E (p + s + 1) p else 0) + 8 * ε) := by
        refine sum_le_sum fun s _ => sum_le_sum fun p _ => ?_
        by_cases hp : p + s + 1 < n + 6
        · rw [if_pos hp, if_pos hp]
          have h2 := mulOf_le_two (L p)
          have h4 := mulOf_le_two (L (p + s + 1))
          have h5 : mulOf (L p) * mulOf (L (p + s + 1)) ≤ 4 :=
            calc mulOf (L p) * mulOf (L (p + s + 1)) ≤ 2 * 2 :=
                  mul_le_mul h2 h4 (mulOf_nonneg _) (by norm_num)
              _ = 4 := by norm_num
          linarith [mul_nonneg hε (sub_nonneg.mpr h5)]
        · rw [if_neg hp, if_neg hp]
          linarith
    _ = ∑ s : Fin 6, ∑ p ∈ range (n + 6),
          (if p + s + 1 < n + 6 then
              mulOf (L p) * mulOf (L (p + s + 1)) * E p (p + s + 1)
                + mulOf (L (p + s + 1)) * mulOf (L p) * E (p + s + 1) p else 0)
        + 48 * ε * ((n + 6 : ℕ) : ℝ) := by
        simp only [sum_add_distrib, sum_const, card_univ, Fintype.card_fin, card_range,
          nsmul_eq_mul]
        push_cast
        ring
    _ ≤ ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p < q then mulOf (L p) * mulOf (L q) * E p q + mulOf (L q) * mulOf (L p) * E q p
            else 0)
        + 48 * ε * ((n + 6 : ℕ) : ℝ) :=
        add_le_add
          (sum_near_pairs_le (n + 6)
            (fun p q => mulOf (L p) * mulOf (L q) * E p q + mulOf (L q) * mulOf (L p) * E q p)
            hd) le_rfl
    _ = ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q then mulOf (L p) * mulOf (L q) * E p q else 0)
        + 48 * ε * ((n + 6 : ℕ) : ℝ) := by
        congr 1
        exact (sum_offdiag_eq (n + 6) (fun p q => mulOf (L p) * mulOf (L q) * E p q)).symm

/-! ## The transfer lemma -/

/-- The transfer lemma for a chain of `n + 6` sites indexed by `ℕ`. Only the values of `Y`, `L`
and `E` at indices below `n + 6` matter. -/
theorem transfer_nat (hloc : LocalInequality) (n : ℕ) (Y : ℕ → ℝ) (L : ℕ → Fin 2)
    (E : ℕ → ℕ → ℝ) (ε R : ℝ)
    (hsep : ∀ p, p + 1 < n + 6 → sep ≤ Y (p + 1) - Y p)
    (hR : ∀ p q, p < n + 6 → q < n + 6 → Y q - Y p ≤ R)
    (hε : 0 ≤ ε)
    (hE0 : ∀ p q, p < n + 6 → q < n + 6 → p ≠ q → 0 ≤ E p q)
    (hEK : ∀ p q, p < n + 6 → q < n + 6 → p ≠ q → K (Y q - Y p) ^ 2 - ε ≤ E p q) :
    ∑ p ∈ range (n + 6), rew (L p) - spanB * R - (6 * rewY + omegaB)
        - 48 * ε * ((n + 6 : ℕ) : ℝ)
      ≤ ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q then mulOf (L p) * mulOf (L q) * E p q else 0) := by
  have hsum := sum_le_sum fun w (hw : w ∈ range n) =>
    window_inequality hloc Y L w (fun r => hsep (w + r)
      (by have := mem_range.mp hw; have := r.isLt; omega))
  rw [sum_add_distrib, sum_add_distrib, ← mul_sum] at hsum
  have h1 := sum_window_reward_ge L n
  have h2 := sum_window_pressure_le Y n R hR
  have h3 := sum_window_potential_le' Y L n
  have h4 := sum_window_pair_le n Y L E ε hε hE0 hEK
  linarith

end Transfer

open Transfer in
/-- **The labelled telescoping transfer lemma** of the paper: the local seven-point
inequality implies the lower bound of `TransferStatement` for every separated labelled chain. -/
theorem transfer (hloc : LocalInequality) : TransferStatement := by
  intro ℓ y lab e ε R hsep hR0 hR hε he0 heK
  rcases Nat.lt_or_ge ℓ 6 with hℓ | hℓ
  · -- fewer than six points: the left side is nonpositive, the right side nonnegative
    have hrhs : 0 ≤ ∑ i, ∑ j, if i ≠ j then mulOf (lab i) * mulOf (lab j) * e i j else 0 := by
      refine sum_nonneg fun i _ => sum_nonneg fun j _ => ?_
      by_cases h : i = j
      · simp [h]
      · rw [if_pos h]
        exact mul_nonneg (mul_nonneg (mulOf_nonneg _) (mulOf_nonneg _)) (he0 i j h)
    have hlhs : ∑ i, rew (lab i) ≤ (ℓ : ℝ) * rewY :=
      calc ∑ i, rew (lab i) ≤ ∑ _i : Fin ℓ, rewY := sum_le_sum fun i _ => rew_le_rewY _
        _ = (ℓ : ℝ) * rewY := by simp
    have hℓ' : (ℓ : ℝ) ≤ 6 := by exact_mod_cast hℓ.le
    have hy : (0 : ℝ) ≤ rewY := by norm_num [rewY]
    have hω : (0 : ℝ) ≤ omegaB := by norm_num [omegaB]
    have hsp : 0 ≤ spanB * R := mul_nonneg (by norm_num [spanB, alphaP]) hR0
    have h48 : 0 ≤ 48 * ε * (ℓ : ℝ) :=
      mul_nonneg (mul_nonneg (by norm_num) hε) (Nat.cast_nonneg ℓ)
    have hmul : (ℓ : ℝ) * rewY ≤ 6 * rewY := mul_le_mul_of_nonneg_right hℓ' hy
    linarith
  · -- at least six points: extend the data to sequences indexed by `ℕ`
    obtain ⟨n, rfl⟩ : ∃ n, ℓ = n + 6 := ⟨ℓ - 6, by omega⟩
    obtain ⟨Y, hY⟩ : ∃ Y : ℕ → ℝ, ∀ (p : ℕ) (h : p < n + 6), Y p = y ⟨p, h⟩ :=
      ⟨fun p => if h : p < n + 6 then y ⟨p, h⟩ else 0, fun p h => dif_pos h⟩
    obtain ⟨L, hL⟩ : ∃ L : ℕ → Fin 2, ∀ (p : ℕ) (h : p < n + 6), L p = lab ⟨p, h⟩ :=
      ⟨fun p => if h : p < n + 6 then lab ⟨p, h⟩ else 0, fun p h => dif_pos h⟩
    obtain ⟨E, hE⟩ : ∃ E : ℕ → ℕ → ℝ,
        ∀ (p q : ℕ) (hp : p < n + 6) (hq : q < n + 6), E p q = e ⟨p, hp⟩ ⟨q, hq⟩ :=
      ⟨fun p q => if h : p < n + 6 ∧ q < n + 6 then e ⟨p, h.1⟩ ⟨q, h.2⟩ else 0,
        fun p q hp hq => dif_pos ⟨hp, hq⟩⟩
    have key := transfer_nat hloc n Y L E ε R
      (fun p hp => by
        rw [hY (p + 1) hp, hY p (by omega)]
        exact hsep ⟨p, by omega⟩ ⟨p + 1, hp⟩ (Fin.mk_lt_mk.mpr (Nat.lt_succ_self p)))
      (fun p q hp hq => by
        rw [hY q hq, hY p hp]
        exact hR ⟨p, hp⟩ ⟨q, hq⟩)
      hε
      (fun p q hp hq hpq => by
        rw [hE p q hp hq]
        exact he0 _ _ (fun h => hpq (congrArg Fin.val h)))
      (fun p q hp hq hpq => by
        rw [hE p q hp hq, hY q hq, hY p hp]
        exact heK _ _ (fun h => hpq (congrArg Fin.val h)))
    have e1 : ∑ p ∈ range (n + 6), rew (L p) = ∑ i : Fin (n + 6), rew (lab i) := by
      rw [Finset.sum_range]
      exact sum_congr rfl fun i _ => by rw [hL i i.isLt]
    have e2 : ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q then mulOf (L p) * mulOf (L q) * E p q else 0)
        = ∑ i : Fin (n + 6), ∑ j : Fin (n + 6),
          (if i ≠ j then mulOf (lab i) * mulOf (lab j) * e i j else 0) := by
      rw [Finset.sum_range]
      refine sum_congr rfl fun i _ => ?_
      rw [Finset.sum_range]
      refine sum_congr rfl fun j _ => ?_
      rw [hL i i.isLt, hL j j.isLt, hE i j i.isLt j.isLt]
      by_cases h : i = j
      · subst h
        simp
      · have h' : (i : ℕ) ≠ (j : ℕ) := fun hh => h (Fin.ext hh)
        rw [if_pos h', if_pos h]
    rw [e1, e2] at key
    exact key

end Distinct839


==> anc/lean/Distinct839/Transfer/Potential.lean <==
/-
Distinct839/Transfer/Potential.lean — the piecewise linear potentials telescope.

The potentials `B_r^{ty}` of `Defs.lean` are combinations of hat functions with knots
`3/4 + k/8`, `k = 0, …, 13`. Two facts are proved here:

* `Bpot_sum_zero`: `∑_r B_r^{ty}(t) = 0` for every type and every `t`;
* `Apot_le`, `le_Apot`: the partial sums `A_q^{ty} = ∑_{r ≤ q} B_r^{ty}` take values between
  the smallest and the largest of their knot values (the hat functions are nonnegative and add
  up to at most `1`).

Together with the telescoping identity of `Sums.lean` they give `sum_window_potential_le`: the
potential terms of all windows of a chain add up to at most `Ω = omegaB`.
-/
import Distinct839.Transfer.Tables
import Distinct839.Transfer.Sums

open scoped BigOperators
open Finset

namespace Distinct839.Transfer

/-! ## Hat functions -/

theorem hat_nonneg (s : ℝ) : 0 ≤ hat s := le_max_left _ _

/-- The ramp: `0` for `u ≤ 0`, `u` on `[0, 1]`, `1` for `u ≥ 1`. -/
def ramp (u : ℝ) : ℝ := max 0 (min u 1)

theorem ramp_nonneg (u : ℝ) : 0 ≤ ramp u := le_max_left _ _

theorem ramp_le_one (u : ℝ) : ramp u ≤ 1 := max_le zero_le_one (min_le_right _ _)

/-- A hat function is a difference of two ramps. -/
theorem hat_eq_ramp_sub (u : ℝ) : hat u = ramp (u + 1) - ramp u := by
  unfold hat ramp
  rw [abs_eq_max_neg]
  simp only [max_def, min_def]
  split_ifs <;> linarith

/-- Hat functions at consecutive integer knots add up to at most `1`. -/
theorem sum_range_hat_le_one (s : ℝ) (N : ℕ) : ∑ k ∈ range N, hat (s - (k : ℝ)) ≤ 1 := by
  have h : ∀ k : ℕ, hat (s - (k : ℝ))
      = (-ramp (s - ((k + 1 : ℕ) : ℝ) + 1)) - (-ramp (s - (k : ℝ) + 1)) := by
    intro k
    have e : s - ((k + 1 : ℕ) : ℝ) + 1 = s - (k : ℝ) := by push_cast; ring
    rw [hat_eq_ramp_sub, e]
    ring
  calc ∑ k ∈ range N, hat (s - (k : ℝ))
      = ∑ k ∈ range N,
          ((-ramp (s - ((k + 1 : ℕ) : ℝ) + 1)) - (-ramp (s - (k : ℝ) + 1))) :=
        sum_congr rfl fun k _ => h k
    _ = (-ramp (s - (N : ℝ) + 1)) - (-ramp (s - ((0 : ℕ) : ℝ) + 1)) :=
        sum_range_sub (fun k : ℕ => -ramp (s - (k : ℝ) + 1)) N
    _ ≤ 1 := by
        have h1 := ramp_le_one (s - ((0 : ℕ) : ℝ) + 1)
        have h2 := ramp_nonneg (s - (N : ℝ) + 1)
        linarith

/-- The fourteen hat functions of the potentials add up to at most `1`. -/
theorem sum_hat_le_one (t : ℝ) :
    ∑ k : Fin 14, hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) ≤ 1 := by
  have e : ∑ k : Fin 14, hat (8 * (t - (3 / 4 + ((k : ℕ) : ℝ) / 8)))
      = ∑ k ∈ range 14, hat (8 * t - 6 - (k : ℝ)) := by
    refine Eq.trans ?_ (Fin.sum_univ_eq_sum_range (fun k : ℕ => hat (8 * t - 6 - (k : ℝ))) 14)
    refine sum_congr rfl fun k _ => ?_
    show hat (8 * (t - (3 / 4 + ((k : ℕ) : ℝ) / 8))) = hat (8 * t - 6 - ((k : ℕ) : ℝ))
    congr 1
    ring
  rw [e]
  exact sum_range_hat_le_one _ _

/-- A combination of the hat functions with coefficients `≤ M`, `M ≥ 0`, is at most `M`. -/
theorem sum_mul_hat_le (c : Fin 14 → ℝ) (M : ℝ) (hM : 0 ≤ M) (hc : ∀ k, c k ≤ M) (t : ℝ) :
    ∑ k : Fin 14, c k * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) ≤ M :=
  calc ∑ k : Fin 14, c k * hat (8 * (t - (3 / 4 + (k : ℕ) / 8)))
      ≤ ∑ k : Fin 14, M * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) :=
        sum_le_sum fun k _ => mul_le_mul_of_nonneg_right (hc k) (hat_nonneg _)
    _ = M * ∑ k : Fin 14, hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by rw [mul_sum]
    _ ≤ M * 1 := mul_le_mul_of_nonneg_left (sum_hat_le_one t) hM
    _ = M := mul_one M

/-- A combination of the hat functions with coefficients `≥ m`, `m ≤ 0`, is at least `m`. -/
theorem le_sum_mul_hat (c : Fin 14 → ℝ) (m : ℝ) (hm : m ≤ 0) (hc : ∀ k, m ≤ c k) (t : ℝ) :
    m ≤ ∑ k : Fin 14, c k * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by
  have h := sum_mul_hat_le (fun k => -c k) (-m) (by linarith) (fun k => by linarith [hc k]) t
  simp only [neg_mul, sum_neg_distrib] at h
  linarith

/-! ## The potentials and their partial sums -/

/-- The potentials sum to zero over the position: `∑_r B_r^{ty}(t) = 0`. -/
theorem Bpot_sum_zero (τ : Fin 3) (t : ℝ) : ∑ r : Fin 6, Bpot r τ t = 0 := by
  unfold Bpot
  rw [sum_comm]
  refine sum_eq_zero fun k _ => ?_
  rw [← sum_mul, ← sum_div]
  have h : ∑ r : Fin 6, (knotTab r τ k : ℝ) = 0 := by
    exact_mod_cast knotTab_sum_zero τ k
  rw [h]
  simp

/-- The partial sum `A_q^{ty} = ∑_{r ≤ q} B_r^{ty}`, `q = 0, …, 4`. -/
noncomputable def Apot (q : Fin 5) (τ : Fin 3) (t : ℝ) : ℝ :=
  ∑ r : Fin 6, if r.val ≤ q.val then Bpot r τ t else 0

/-- `A_q^{ty}` is the combination of hat functions with the knot values `cumTab`. -/
theorem Apot_eq (q : Fin 5) (τ : Fin 3) (t : ℝ) :
    Apot q τ t
      = ∑ k : Fin 14, (cumTab q τ k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by
  unfold Apot Bpot cumTab
  have h : ∀ r : Fin 6,
      (if r.val ≤ q.val then
        ∑ k : Fin 14, (knotTab r τ k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8)))
        else 0)
      = ∑ k : Fin 14, (if r.val ≤ q.val then (knotTab r τ k : ℝ) else 0) / 1000000
          * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by
    intro r
    split_ifs
    · rfl
    · simp
  refine (sum_congr rfl fun r _ => h r).trans ?_
  rw [sum_comm]
  refine sum_congr rfl fun k _ => ?_
  rw [← sum_mul, ← sum_div]
  congr 1
  congr 1
  rw [Int.cast_sum]
  refine sum_congr rfl fun r _ => ?_
  split_ifs <;> simp

/-- Upper bound for `A_q^{ty}`: the largest knot value. -/
theorem Apot_le (q : Fin 5) (τ : Fin 3) (t : ℝ) : Apot q τ t ≤ (oscHi q : ℝ) / 1000000 := by
  rw [Apot_eq]
  refine sum_mul_hat_le _ _
    (div_nonneg (by exact_mod_cast oscHi_nonneg q) (by norm_num)) (fun k => ?_) t
  exact div_le_div_of_nonneg_right (by exact_mod_cast cumTab_le q τ k) (by norm_num)

/-- Lower bound for `A_q^{ty}`: the smallest knot value. -/
theorem le_Apot (q : Fin 5) (τ : Fin 3) (t : ℝ) : (oscLo q : ℝ) / 1000000 ≤ Apot q τ t := by
  rw [Apot_eq]
  refine le_sum_mul_hat _ _
    (div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast oscLo_nonpos q) (by norm_num))
    (fun k => ?_) t
  exact div_le_div_of_nonneg_right (by exact_mod_cast le_cumTab q τ k) (by norm_num)

/-- The total oscillation of the state function is `Ω`. -/
theorem osc_sum_real :
    ∑ q : Fin 5, (oscHi q : ℝ) / 1000000 - ∑ q : Fin 5, (oscLo q : ℝ) / 1000000 = omegaB := by
  have h : ∀ q : Fin 5, (oscHi q : ℝ) / 1000000 - (oscLo q : ℝ) / 1000000
      = ((oscHi q - oscLo q : ℤ) : ℝ) / 1000000 := by
    intro q
    push_cast
    ring
  rw [← sum_sub_distrib, sum_congr rfl fun q _ => h q, ← sum_div, ← Int.cast_sum, osc_sum]
  norm_num [omegaB]

/-! ## The potential terms of all windows -/

/-- Potentials: along a chain with pair types `τ p` and gaps `g p` of consecutive sites, the
potential terms of the `n` windows telescope, and their sum is at most `Ω`. -/
theorem sum_window_potential_le (τ : ℕ → Fin 3) (g : ℕ → ℝ) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 6, Bpot r (τ (w + r)) (g (w + r)) ≤ omegaB := by
  have h : ∑ w ∈ range n, ∑ r : Fin 6, Bpot r (τ (w + r)) (g (w + r))
      = winState (fun r p => Bpot r (τ p) (g p)) 0
        - winState (fun r p => Bpot r (τ p) (g p)) n :=
    sum_window_state (fun r p => Bpot r (τ p) (g p)) (fun p => Bpot_sum_zero _ _) n
  have hst : ∀ w : ℕ, winState (fun r p => Bpot r (τ p) (g p)) w
      = ∑ q : Fin 5, Apot q (τ (w + q)) (g (w + q)) := fun w => rfl
  have hhi : winState (fun r p => Bpot r (τ p) (g p)) 0
      ≤ ∑ q : Fin 5, (oscHi q : ℝ) / 1000000 := by
    rw [hst]
    exact sum_le_sum fun q _ => Apot_le _ _ _
  have hlo : ∑ q : Fin 5, (oscLo q : ℝ) / 1000000
      ≤ winState (fun r p => Bpot r (τ p) (g p)) n := by
    rw [hst]
    exact sum_le_sum fun q _ => le_Apot _ _ _
  have hosc := osc_sum_real
  linarith

end Distinct839.Transfer


==> anc/lean/Distinct839/Transfer/Sums.lean <==
/-
Distinct839/Transfer/Sums.lean — finite sums over the windows of a chain.

A chain has `n + 6` sites `0, …, n + 5` and `n` windows of seven consecutive sites; window `w`
consists of the sites `w, …, w + 6`. This file contains the bookkeeping that turns sums over
windows into sums over sites, gaps and pairs. Nothing here depends on the certificate data, so
the file imports only the part of Mathlib it uses. Main statements:

* `sum_range_le_sum_shift_add`: a local position misses exactly six sites (rewards);
* `sum_window_gaps`: every gap lies in at most six windows (pressure);
* `sum_window_state`: a family `b r p` with `∑_r b r p = 0` telescopes (potentials);
* `sum_window_pairs_le`: pairs, grouped by index distance, with a weight budget;
* `sum_offdiag_eq`, `sum_near_pairs_le`: pairs at index distance at most six inside the
  sum over all ordered pairs.
-/
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Algebra.BigOperators.Intervals
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum

open scoped BigOperators
open Finset

namespace Distinct839.Transfer

/-! ## Shifted sums -/

/-- A sum over `range (i + n + k)` splits into a head of `i` terms, a middle of `n` terms and a
tail of `k` terms. -/
theorem sum_range_split (f : ℕ → ℝ) (i n k : ℕ) :
    ∑ p ∈ range (i + n + k), f p
      = ∑ p ∈ range i, f p + ∑ w ∈ range n, f (w + i) + ∑ x ∈ range k, f (i + n + x) := by
  rw [sum_range_add, sum_range_add]
  have h : ∑ x ∈ range n, f (i + x) = ∑ w ∈ range n, f (w + i) :=
    sum_congr rfl fun w _ => by rw [add_comm]
  rw [h]

/-- A shifted sum of a nonnegative function is at most the full sum. -/
theorem sum_shift_le (f : ℕ → ℝ) (hf : ∀ p, 0 ≤ f p) (n i N : ℕ) (h : i + n ≤ N) :
    ∑ w ∈ range n, f (w + i) ≤ ∑ p ∈ range N, f p := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le h
  rw [sum_range_split]
  have h1 : 0 ≤ ∑ p ∈ range i, f p := sum_nonneg fun p _ => hf p
  have h2 : 0 ≤ ∑ x ∈ range k, f (i + n + x) := sum_nonneg fun x _ => hf _
  linarith

/-- Rewards: the local position `i` of the `n` windows visits all `n + 6` sites except six. If
`f ≤ c`, the full sum exceeds the sum over the windows by at most `6 c`. -/
theorem sum_range_le_sum_shift_add (f : ℕ → ℝ) (c : ℝ) (n i : ℕ) (hi : i ≤ 6)
    (hf : ∀ p, f p ≤ c) :
    ∑ p ∈ range (n + 6), f p ≤ ∑ w ∈ range n, f (w + i) + 6 * c := by
  have h6 : n + 6 = i + n + (6 - i) := by omega
  rw [h6, sum_range_split]
  have h1 : ∑ p ∈ range i, f p ≤ (i : ℝ) * c :=
    calc ∑ p ∈ range i, f p ≤ ∑ _p ∈ range i, c := sum_le_sum fun p _ => hf p
      _ = (i : ℝ) * c := by simp
  have h2 : ∑ x ∈ range (6 - i), f (i + n + x) ≤ ((6 - i : ℕ) : ℝ) * c :=
    calc ∑ x ∈ range (6 - i), f (i + n + x) ≤ ∑ _x ∈ range (6 - i), c :=
          sum_le_sum fun x _ => hf _
      _ = ((6 - i : ℕ) : ℝ) * c := by simp
  have h3 : (i : ℝ) + ((6 - i : ℕ) : ℝ) = 6 := by
    have : i + (6 - i) = 6 := by omega
    exact_mod_cast this
  have h4 : (i : ℝ) * c + ((6 - i : ℕ) : ℝ) * c = 6 * c := by rw [← add_mul, h3]
  linarith

/-! ## Gaps -/

/-- Pressure: the gaps of all windows add up to six differences `Y (n + r) - Y r`. -/
theorem sum_window_gaps (Y : ℕ → ℝ) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 6, (Y (w + r + 1) - Y (w + r))
      = ∑ r : Fin 6, (Y (n + r) - Y r) := by
  rw [sum_comm]
  refine sum_congr rfl fun r _ => ?_
  have h := sum_range_sub (fun w => Y (w + r)) n
  simp only [zero_add] at h
  rw [← h]
  refine sum_congr rfl fun w _ => ?_
  rw [add_right_comm w (r : ℕ) 1]

/-! ## Telescoping of a family with zero sum over the position -/

/-- The state function: with `A_q = ∑_{r ≤ q} b_r`, the state of window `w` is
`∑_{q=0}^{4} A_q (w + q)`. -/
def winState (b : Fin 6 → ℕ → ℝ) (w : ℕ) : ℝ :=
  ∑ q : Fin 5, ∑ r : Fin 6, if r.val ≤ q.val then b r (w + q) else 0

/-- One window: `∑_r b_r (w + r)` is the state of window `w` minus the state of window `w + 1`,
if the `b_r (w + 5)` sum to zero. -/
theorem sum_window_eq_state_sub (b : Fin 6 → ℕ → ℝ) (w : ℕ)
    (hb : ∑ r : Fin 6, b r (w + 5) = 0) :
    ∑ r : Fin 6, b r (w + r) = winState b w - winState b (w + 1) := by
  unfold winState
  rw [Fin.sum_univ_six] at hb
  simp only [Fin.sum_univ_six, Fin.sum_univ_five]
  norm_num [add_assoc]
  linarith

/-- All windows: the sum telescopes to the first state minus the state after the last. -/
theorem sum_window_state (b : Fin 6 → ℕ → ℝ) (hb : ∀ p, ∑ r : Fin 6, b r p = 0) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 6, b r (w + r) = winState b 0 - winState b n := by
  induction n with
  | zero => simp
  | succ n ih => rw [sum_range_succ, ih, sum_window_eq_state_sub b n (hb _)]; ring

/-! ## Pairs -/

/-- Two local positions `i < j` have exactly one index distance `s + 1`, `s = 0, …, 5`. -/
theorem sum_dist_ite (i j : Fin 7) (x : ℝ) :
    ∑ s : Fin 6, (if j.val = i.val + s.val + 1 then x else 0) = if i < j then x else 0 := by
  have hj := j.isLt
  by_cases h : i < j
  · have hlt : i.val < j.val := h
    have hs : ∀ s : Fin 6,
        (j.val = i.val + s.val + 1) ↔ s = ⟨j.val - i.val - 1, by omega⟩ := by
      intro s
      constructor
      · intro hji
        apply Fin.ext
        show s.val = j.val - i.val - 1
        omega
      · intro hs
        have : s.val = j.val - i.val - 1 := congrArg Fin.val hs
        omega
    simp [hs, h]
  · have hs : ∀ s : Fin 6, ¬ (j.val = i.val + s.val + 1) := by
      intro s hji
      exact h (Fin.lt_def.mpr (by omega))
    simp [hs, h]

/-- A sum over the pairs `i < j` of local positions, grouped by index distance. -/
theorem sum_pairs_by_dist (X : Fin 7 → Fin 7 → ℝ) :
    ∑ i : Fin 7, ∑ j : Fin 7, (if i < j then X i j else 0)
      = ∑ s : Fin 6, ∑ i : Fin 7, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then X i j else 0) := by
  calc ∑ i : Fin 7, ∑ j : Fin 7, (if i < j then X i j else 0)
      = ∑ i : Fin 7, ∑ j : Fin 7, ∑ s : Fin 6,
          (if j.val = i.val + s.val + 1 then X i j else 0) :=
        sum_congr rfl fun i _ => sum_congr rfl fun j _ => (sum_dist_ite i j _).symm
    _ = ∑ i : Fin 7, ∑ s : Fin 6, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then X i j else 0) :=
        sum_congr rfl fun i _ => sum_comm
    _ = ∑ s : Fin 6, ∑ i : Fin 7, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then X i j else 0) := sum_comm

/-- A sum over a finite set commutes with a conditional double sum over local positions. -/
theorem sum_sum_sum_ite_comm (S : Finset ℕ) (P : Fin 7 → Fin 7 → Prop)
    [∀ i j, Decidable (P i j)] (G : Fin 7 → Fin 7 → ℕ → ℝ) :
    ∑ p ∈ S, ∑ i : Fin 7, ∑ j : Fin 7, (if P i j then G i j p else 0)
      = ∑ i : Fin 7, ∑ j : Fin 7, (if P i j then ∑ p ∈ S, G i j p else 0) := by
  rw [sum_comm]
  refine sum_congr rfl fun i _ => ?_
  rw [sum_comm]
  refine sum_congr rfl fun j _ => ?_
  split_ifs
  · rfl
  · simp

/-- The contribution of the local pair `(i, j)` at the site `p`, for the index distance
`s + 1`: the site `p` is paired with `p + s + 1`, if this is a site of the chain. -/
def pairTerm (n : ℕ) (c : ℕ → ℕ → Fin 7 → Fin 7 → ℝ) (u : ℕ → ℕ → ℝ)
    (s : Fin 6) (i j : Fin 7) (p : ℕ) : ℝ :=
  if p + s + 1 < n + 6 then c p (p + s + 1) i j * u p (p + s + 1) else 0

/-- Pairs. In each window the pair of local positions `i < j` has the weight
`c (w + i) (w + j) i j ≥ 0`, which depends on the two sites only through the pair. If the
weights of the local pairs at each index distance sum to at most `cap`, then the sum over all
windows is at most the sum, over the pairs of sites at index distance at most six, of
`cap · u`. -/
theorem sum_window_pairs_le (n : ℕ) (c : ℕ → ℕ → Fin 7 → Fin 7 → ℝ) (cap u : ℕ → ℕ → ℝ)
    (hc : ∀ p q i j, 0 ≤ c p q i j)
    (hcap : ∀ p q (s : Fin 6),
      ∑ i : Fin 7, ∑ j : Fin 7, (if j.val = i.val + s.val + 1 then c p q i j else 0) ≤ cap p q)
    (hu : ∀ p q, p < q → q < n + 6 → 0 ≤ u p q) :
    ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then c (w + i) (w + j) i j * u (w + i) (w + j) else 0)
      ≤ ∑ s : Fin 6, ∑ p ∈ range (n + 6),
          (if p + s + 1 < n + 6 then cap p (p + s + 1) * u p (p + s + 1) else 0) := by
  have hF0 : ∀ (s : Fin 6) (i j : Fin 7) (p : ℕ), 0 ≤ pairTerm n c u s i j p := by
    intro s i j p
    unfold pairTerm
    split_ifs with h
    · exact mul_nonneg (hc _ _ _ _) (hu _ _ (by omega) h)
    · exact le_rfl
  -- Step 1: group the pairs by index distance and sum over the windows first.
  have h1 : ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then c (w + i) (w + j) i j * u (w + i) (w + j) else 0)
      = ∑ s : Fin 6, ∑ i : Fin 7, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then ∑ w ∈ range n, pairTerm n c u s i j (w + i)
            else 0) := by
    calc ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then c (w + i) (w + j) i j * u (w + i) (w + j) else 0)
        = ∑ w ∈ range n, ∑ s : Fin 6, ∑ i : Fin 7, ∑ j : Fin 7,
            (if j.val = i.val + s.val + 1 then pairTerm n c u s i j (w + i) else 0) := by
          refine sum_congr rfl fun w hw => ?_
          refine (sum_pairs_by_dist
            (fun i j => c (w + i) (w + j) i j * u (w + i) (w + j))).trans ?_
          refine sum_congr rfl fun s _ => sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
          split_ifs with hj
          · have hw' := mem_range.mp hw
            have hj' := j.isLt
            have e : w + j.val = w + i.val + s.val + 1 := by omega
            have e2 : w + i.val + s.val + 1 < n + 6 := by omega
            show c (w + i) (w + j) i j * u (w + i) (w + j) = pairTerm n c u s i j (w + i)
            rw [pairTerm, if_pos e2, e]
          · rfl
      _ = ∑ s : Fin 6, ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
            (if j.val = i.val + s.val + 1 then pairTerm n c u s i j (w + i) else 0) :=
          sum_comm
      _ = ∑ s : Fin 6, ∑ i : Fin 7, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then ∑ w ∈ range n, pairTerm n c u s i j (w + i)
            else 0) :=
          sum_congr rfl fun s _ =>
            sum_sum_sum_ite_comm (range n) (fun i j => j.val = i.val + s.val + 1)
              (fun i j w => pairTerm n c u s i j (w + i))
  rw [h1]
  refine sum_le_sum fun s _ => ?_
  -- Step 2: a local pair, summed over the windows, is at most its sum over all sites.
  have h2 : ∀ i j : Fin 7, j.val = i.val + s.val + 1 →
      ∑ w ∈ range n, pairTerm n c u s i j (w + i)
        ≤ ∑ p ∈ range (n + 6), pairTerm n c u s i j p := by
    intro i j hj
    have hj' := j.isLt
    exact sum_shift_le _ (hF0 s i j) n i (n + 6) (by omega)
  calc ∑ i : Fin 7, ∑ j : Fin 7,
        (if j.val = i.val + s.val + 1 then ∑ w ∈ range n, pairTerm n c u s i j (w + i) else 0)
      ≤ ∑ i : Fin 7, ∑ j : Fin 7,
        (if j.val = i.val + s.val + 1 then ∑ p ∈ range (n + 6), pairTerm n c u s i j p
          else 0) := by
        refine sum_le_sum fun i _ => sum_le_sum fun j _ => ?_
        split_ifs with hj
        · exact h2 i j hj
        · exact le_rfl
    _ = ∑ p ∈ range (n + 6), ∑ i : Fin 7, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then pairTerm n c u s i j p else 0) :=
        (sum_sum_sum_ite_comm (range (n + 6)) (fun i j => j.val = i.val + s.val + 1)
          (fun i j p => pairTerm n c u s i j p)).symm
    _ ≤ ∑ p ∈ range (n + 6),
          (if p + s + 1 < n + 6 then cap p (p + s + 1) * u p (p + s + 1) else 0) := by
        -- Step 3: at each site, use the budget.
        refine sum_le_sum fun p _ => ?_
        unfold pairTerm
        by_cases hp : p + s + 1 < n + 6
        · simp only [if_pos hp]
          calc ∑ i : Fin 7, ∑ j : Fin 7,
                (if j.val = i.val + s.val + 1 then c p (p + s + 1) i j * u p (p + s + 1)
                  else 0)
              = (∑ i : Fin 7, ∑ j : Fin 7,
                  (if j.val = i.val + s.val + 1 then c p (p + s + 1) i j else 0))
                  * u p (p + s + 1) := by
                rw [sum_mul]
                refine sum_congr rfl fun i _ => ?_
                rw [sum_mul]
                refine sum_congr rfl fun j _ => ?_
                split_ifs <;> simp
            _ ≤ cap p (p + s + 1) * u p (p + s + 1) :=
                mul_le_mul_of_nonneg_right (hcap _ _ s) (hu _ _ (by omega) hp)
        · simp only [if_neg hp]
          simp

/-- A sum over ordered pairs of distinct sites is a sum over the pairs `p < q` of the two
orders. -/
theorem sum_offdiag_eq (ℓ : ℕ) (c : ℕ → ℕ → ℝ) :
    ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p ≠ q then c p q else 0)
      = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q + c q p else 0) := by
  have h : ∀ p q : ℕ, (if p ≠ q then c p q else 0)
      = (if p < q then c p q else 0) + (if q < p then c p q else 0) := by
    intro p q
    rcases lt_trichotomy p q with h | h | h
    · simp [h, h.ne, lt_asymm h]
    · subst h; simp
    · simp [h, h.ne', lt_asymm h]
  calc ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p ≠ q then c p q else 0)
      = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ,
          ((if p < q then c p q else 0) + (if q < p then c p q else 0)) :=
        sum_congr rfl fun p _ => sum_congr rfl fun q _ => h p q
    _ = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q else 0)
          + ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if q < p then c p q else 0) := by
        simp only [sum_add_distrib]
    _ = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q else 0)
          + ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c q p else 0) := by
        congr 1
        exact sum_comm
    _ = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q + c q p else 0) := by
        rw [← sum_add_distrib]
        refine sum_congr rfl fun p _ => ?_
        rw [← sum_add_distrib]
        refine sum_congr rfl fun q _ => ?_
        split_ifs <;> simp

/-- The pairs of sites at index distance at most six are among the pairs `p < q`. -/
theorem sum_near_pairs_le (ℓ : ℕ) (d : ℕ → ℕ → ℝ) (hd : ∀ p q, p < q → q < ℓ → 0 ≤ d p q) :
    ∑ s : Fin 6, ∑ p ∈ range ℓ, (if p + s + 1 < ℓ then d p (p + s + 1) else 0)
      ≤ ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then d p q else 0) := by
  rw [sum_comm]
  refine sum_le_sum fun p _ => ?_
  rw [← sum_filter, ← sum_filter]
  have hinj : Set.InjOn (fun s : Fin 6 => p + s.val + 1)
      ↑(univ.filter fun s : Fin 6 => p + s.val + 1 < ℓ) := by
    intro a _ b _ hab
    apply Fin.ext
    have hab' : p + a.val + 1 = p + b.val + 1 := hab
    omega
  calc ∑ s ∈ univ.filter (fun s : Fin 6 => p + s.val + 1 < ℓ), d p (p + s.val + 1)
      = ∑ q ∈ (univ.filter fun s : Fin 6 => p + s.val + 1 < ℓ).image
          (fun s : Fin 6 => p + s.val + 1), d p q := (sum_image hinj).symm
    _ ≤ ∑ q ∈ (range ℓ).filter (fun q => p < q), d p q := by
        refine sum_le_sum_of_subset_of_nonneg ?_ ?_
        · intro q hq
          obtain ⟨s, hs, rfl⟩ := mem_image.mp hq
          rw [mem_filter] at hs ⊢
          exact ⟨mem_range.mpr hs.2, Nat.lt_succ_of_le (Nat.le_add_right p s)⟩
        · intro q hq _
          rw [mem_filter, mem_range] at hq
          exact hd p q hq.2 hq.1

end Distinct839.Transfer


==> anc/lean/Distinct839/Transfer/Tables.lean <==
/-
Distinct839/Transfer/Tables.lean — finite checks on the frozen integer tables.

The transfer lemma uses four properties of the certificate data in `Defs.lean`:

* the pair weights `Wtab` are nonnegative and satisfy the budgets
  `∑_i W^{ty}_{i,i+s} ≤ 2ab · 10⁶` for every index distance `s = 1, …, 6`;
* the site rewards satisfy `hTab 0 i ≤ hTab 1 i`, and their sums are `10⁶ x` and `10⁶ y`;
* the knot table of the potentials sums to zero over the position `r`;
* the partial sums over `r` of the knot table have total oscillation `15882 = 10⁶ Ω`.

All of them are decided by evaluation of the integer tables (`decide`), and then restated for
the real numbers that occur in `LocalInequality`.
-/
import Distinct839.Defs

open scoped BigOperators

namespace Distinct839.Transfer

/-! ## Integer checks -/

/-- Budget caps `10⁶ · 2ab` for the three pair types `(1,1)`, `(1,2)`, `(2,2)`. -/
def capTab : Fin 3 → ℤ := ![2000000, 4000000, 8000000]

/-- The pair weights are nonnegative. -/
theorem Wtab_nonneg : ∀ (τ : Fin 3) (i j : Fin 7), 0 ≤ Wtab τ i j := by decide

/-- Budget: for each pair type and each index distance `s + 1 ∈ {1, …, 6}`, the weights of the
pairs `(i, i + s + 1)` sum to at most the cap of the type. -/
theorem Wtab_budget : ∀ (τ : Fin 3) (s : Fin 6),
    ∑ i : Fin 7, ∑ j : Fin 7, (if j.val = i.val + s.val + 1 then Wtab τ i j else 0)
      ≤ capTab τ := by
  decide

/-- The cap of the pair type of two labels is `2 · 10⁶` times the product of the
multiplicities. -/
theorem capTab_pairTy : ∀ a b : Fin 2,
    capTab (pairTy a b) = 2000000 * ((a.val : ℤ) + 1) * ((b.val : ℤ) + 1) := by
  decide

/-- The site rewards sum to `10⁶ x = 54350` (simple) and `10⁶ y = 69433` (double). -/
theorem hTab_sum : ∀ a : Fin 2, ∑ i : Fin 7, hTab a i = if a = 0 then 54350 else 69433 := by
  decide

/-- The reward of a simple site is at most the reward of a double site. -/
theorem hTab_le : ∀ (a : Fin 2) (i : Fin 7), hTab a i ≤ hTab 1 i := by decide

/-- The knot table of the potentials sums to zero over the position `r`. -/
theorem knotTab_sum_zero : ∀ (τ : Fin 3) (k : Fin 14), ∑ r : Fin 6, knotTab r τ k = 0 := by
  decide

/-- Knot values of the partial sums `A_q^{ty} = ∑_{r ≤ q} B_r^{ty}`, `q = 0, …, 4`. -/
def cumTab (q : Fin 5) (τ : Fin 3) (k : Fin 14) : ℤ :=
  ∑ r : Fin 6, if r.val ≤ q.val then knotTab r τ k else 0

/-- Upper bounds for the knot values of `A_q`; each entry is the maximum over the types and
the knots. -/
def oscHi : Fin 5 → ℤ := ![2124, 2113, 0, 1790, 1914]

/-- Lower bounds for the knot values of `A_q`; each entry is the minimum over the types and
the knots. -/
def oscLo : Fin 5 → ℤ := ![-1914, -1790, 0, -2113, -2124]

/-- Every knot value of `A_q` is at most `oscHi q`. -/
theorem cumTab_le : ∀ (q : Fin 5) (τ : Fin 3) (k : Fin 14), cumTab q τ k ≤ oscHi q := by decide

/-- Every knot value of `A_q` is at least `oscLo q`. -/
theorem le_cumTab : ∀ (q : Fin 5) (τ : Fin 3) (k : Fin 14), oscLo q ≤ cumTab q τ k := by decide

/-- The upper bounds are nonnegative (needed because the hat functions sum to at most `1`). -/
theorem oscHi_nonneg : ∀ q : Fin 5, 0 ≤ oscHi q := by decide

/-- The lower bounds are nonpositive. -/
theorem oscLo_nonpos : ∀ q : Fin 5, oscLo q ≤ 0 := by decide

/-- The total oscillation is `15882 = 10⁶ Ω`. -/
theorem osc_sum : ∑ q : Fin 5, (oscHi q - oscLo q) = 15882 := by decide

/-! ## Multiplicities and rewards as real numbers -/

theorem mulOf_eq (a : Fin 2) : mulOf a = (a.val : ℝ) + 1 := rfl

theorem one_le_mulOf (a : Fin 2) : 1 ≤ mulOf a := by
  have h : (0 : ℝ) ≤ (a.val : ℝ) := Nat.cast_nonneg a.val
  rw [mulOf_eq]; linarith

theorem mulOf_nonneg (a : Fin 2) : 0 ≤ mulOf a := le_trans zero_le_one (one_le_mulOf a)

theorem mulOf_le_two (a : Fin 2) : mulOf a ≤ 2 := by
  have h' : a.val ≤ 1 := by have := a.isLt; omega
  have h : (a.val : ℝ) ≤ 1 := by exact_mod_cast h'
  rw [mulOf_eq]; linarith

/-- `rew a ≤ y`. -/
theorem rew_le_rewY (a : Fin 2) : rew a ≤ rewY := by
  unfold rew; split_ifs
  · norm_num [rewX, rewY]
  · exact le_rfl

/-- The cap of a pair type, as a real number: `2 m_a m_b`. -/
theorem capTab_pairTy_real (a b : Fin 2) :
    (capTab (pairTy a b) : ℝ) / 1000000 = 2 * mulOf a * mulOf b := by
  rw [capTab_pairTy a b, mulOf_eq, mulOf_eq]
  push_cast
  ring

/-- The pair weights are nonnegative, as real numbers. -/
theorem Wtab_real_nonneg (τ : Fin 3) (i j : Fin 7) : 0 ≤ (Wtab τ i j : ℝ) / 1000000 :=
  div_nonneg (by exact_mod_cast Wtab_nonneg τ i j) (by norm_num)

/-- Budget, as real numbers: the weights of the pairs at index distance `s + 1` with labels
`a`, `b` sum to at most `2 m_a m_b`. -/
theorem Wtab_budget_real (a b : Fin 2) (s : Fin 6) :
    ∑ i : Fin 7, ∑ j : Fin 7,
        (if j.val = i.val + s.val + 1 then (Wtab (pairTy a b) i j : ℝ) / 1000000 else 0)
      ≤ 2 * mulOf a * mulOf b := by
  have h : ((∑ i : Fin 7, ∑ j : Fin 7,
      (if j.val = i.val + s.val + 1 then Wtab (pairTy a b) i j else 0) : ℤ) : ℝ)
        ≤ (capTab (pairTy a b) : ℝ) := by
    exact_mod_cast Wtab_budget (pairTy a b) s
  have e : ∑ i : Fin 7, ∑ j : Fin 7,
        (if j.val = i.val + s.val + 1 then (Wtab (pairTy a b) i j : ℝ) / 1000000 else 0)
      = ((∑ i : Fin 7, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then Wtab (pairTy a b) i j else 0) : ℤ) : ℝ)
        / 1000000 := by
    push_cast
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun j _ => ?_
    split_ifs <;> simp
  rw [e, ← capTab_pairTy_real]
  exact div_le_div_of_nonneg_right h (by norm_num)

/-- The rewards of a label over the seven local positions sum to `rew`. -/
theorem sum_hTab_real (a : Fin 2) : ∑ i : Fin 7, (hTab a i : ℝ) / 1000000 = rew a := by
  rw [← Finset.sum_div, ← Int.cast_sum, hTab_sum a]
  unfold rew
  split_ifs <;> norm_num [rewX, rewY]

/-- `0 ≤ h_{i,a} ≤ h_{i,2}`, as real numbers. -/
theorem hTab_real_le (a : Fin 2) (i : Fin 7) :
    (hTab a i : ℝ) / 1000000 ≤ (hTab 1 i : ℝ) / 1000000 :=
  div_le_div_of_nonneg_right (by exact_mod_cast hTab_le a i) (by norm_num)

/-- `∑_i h_{i,2} = y`. -/
theorem sum_hTab_one_real : ∑ i : Fin 7, (hTab 1 i : ℝ) / 1000000 = rewY := by
  rw [sum_hTab_real]; simp [rew]

end Distinct839.Transfer


==> anc/lean/Distinct839/Window/Admissible.lean <==
/-
Distinct839/Window/Admissible.lean — W1: the realised six-harmonic window is admissible.

Upstream realises a profile `v` at height `T` as `φ_v(u) = √(max 0 (v(u/L))) · φ(u)`
(`Zeta23.Params.phiV`), with `φ` the ramp taper of width `w`. For `v = vProf = (2/5) fCos` this is
`phiM (mV L) ϱ L w` with `mV L u = √(vProf(u/L))` (`vProf > 0`, so the `max` is inactive). The
factor `mV L` is not monotone, so it is fed to the bounded-variation version `TVFactor` of
`TVWindow.lean`, with

* `A = 2`, `B = 60`: `|m'| ≤ 2/L`, `|m''| ≤ 60/L²`, from `m·m = h`, `h(u) = vProf(u/L)`,
  `|h'| ≤ (2/5)·4.62/L`, `|h''| ≤ (2/5)·110/L²` and `m ≥ 1/2`;
* `μ = 0.63`: on the ramps `|u/L| ∈ [3/8, 1/2]`, where `vProf ≤ (2/5)·0.992 ≤ 0.63²`;
* `τ₁ = 3/5`: `∫_{-L/2}^{L/2} |m'| = ∫_{-1/2}^{1/2} |vProf'|/(2√vProf)`, bounded pointwise by
  `0.124·fCos'² + 0.3` (from `z ≤ z²/(6/5) + 3/10`) and `∫ fCos'² ≤ 2.408`;
* `τ₂ = 0.63`: `∫_{-L/2}^{L/2} |(m²)'| = ∫_{-1/2}^{1/2} |vProf'| ≤ 0.13·∫ fCos'² + 0.31`.

The budgets are `τ₁ + 2μ = 1.86 ≤ 2` and `τ₂ + 2μ² = 1.4238 ≤ 2`.
-/
import Distinct839.Window.Profile
import Distinct839.Window.TVWindow
import Zeta23.XiPrime.QuarticWindow.Moments
import Zeta23.Main

open Real Set MeasureTheory Filter Topology
open Zeta23 Zeta23.XiPrime

noncomputable section

namespace Distinct839.Window

/-! ### The profile and its derivative -/

/-- `vProf' = (2/5) fCos'`. -/
def vProf1 (s : ℝ) : ℝ := 2 / 5 * fCos1 s

lemma hasDerivAt_vProf (s : ℝ) : HasDerivAt vProf (vProf1 s) s :=
  (hasDerivAt_fCos s).const_mul (2 / 5)

variable {L w : ℝ}

/-- `h(u) = vProf(u/L)`. -/
def hV (L u : ℝ) : ℝ := vProf (u / L)

/-- The modulating factor `m(u) = √(vProf(u/L))`, written with the upstream `max 0` guard so that
`P.phiV vProf T = phiM (mV (P.L T)) P.ϱ (P.L T) P.w` holds by `rfl`. -/
def mV (L u : ℝ) : ℝ := √(max 0 (vProf (u / L)))

lemma hV_pos (u : ℝ) : 0 < hV L u := vProf_pos _

lemma mV_eq (u : ℝ) : mV L u = √(hV L u) := by
  rw [mV, max_eq_right (vProf_pos _).le]; rfl

lemma mV_mul_self (u : ℝ) : mV L u * mV L u = hV L u := by
  rw [mV_eq, Real.mul_self_sqrt (hV_pos u).le]

lemma mV_sq (u : ℝ) : mV L u ^ 2 = hV L u := by rw [sq, mV_mul_self]

lemma mV_nonneg (u : ℝ) : 0 ≤ mV L u := Real.sqrt_nonneg _

lemma half_le_mV (u : ℝ) : 1 / 2 ≤ mV L u := by
  rw [mV_eq, Real.le_sqrt (by norm_num) (hV_pos u).le]
  have := vProf_ge (u / L)
  unfold hV
  linarith

lemma mV_le_one (u : ℝ) : mV L u ≤ 1 := by
  rw [mV_eq, Real.sqrt_le_left (by norm_num)]
  have := vProf_le (u / L)
  unfold hV
  linarith

lemma mV_even (u : ℝ) : mV L (-u) = mV L u := by
  simp only [mV, neg_div, vProf_even]

lemma hasDerivAt_hV (u : ℝ) : HasDerivAt (hV L) (vProf1 (u / L) / L) u := by
  have h := (hasDerivAt_vProf (u / L)).comp u ((hasDerivAt_id' u).div_const L)
  refine h.congr_deriv ?_
  ring

lemma deriv_hV : deriv (hV L) = fun u => vProf1 (u / L) / L :=
  funext fun u => (hasDerivAt_hV u).deriv

lemma hasDerivAt_deriv_hV (u : ℝ) :
    HasDerivAt (deriv (hV L)) (2 / 5 * fCos2 (u / L) / L / L) u := by
  rw [deriv_hV]
  have h := (((hasDerivAt_fCos1 (u / L)).comp u ((hasDerivAt_id' u).div_const L)).const_mul
    (2 / 5)).div_const L
  refine h.congr_deriv ?_
  ring

lemma abs_deriv_hV_le (hL : 0 < L) (u : ℝ) : |deriv (hV L) u| ≤ 2 / L := by
  rw [(hasDerivAt_hV u).deriv, abs_div, abs_of_pos hL, vProf1, abs_mul]
  apply div_le_div_of_nonneg_right _ hL.le
  have := abs_fCos1_le (u / L)
  rw [abs_of_pos (by norm_num : (0:ℝ) < 2 / 5)]
  linarith

lemma abs_deriv2_hV_le (hL : 0 < L) (u : ℝ) : |deriv (deriv (hV L)) u| ≤ 44 / L ^ 2 := by
  rw [(hasDerivAt_deriv_hV u).deriv, show 2 / 5 * fCos2 (u / L) / L / L
    = 2 / 5 * fCos2 (u / L) / L ^ 2 by ring, abs_div, abs_of_pos (by positivity : 0 < L ^ 2),
    abs_mul]
  apply div_le_div_of_nonneg_right _ (by positivity)
  have := abs_fCos2_le (u / L)
  rw [abs_of_pos (by norm_num : (0:ℝ) < 2 / 5)]
  linarith

lemma contDiff_mV : ContDiff ℝ 2 (mV L) := by
  have h : mV L = fun u => √(hV L u) := funext mV_eq
  rw [h]
  exact (contDiff_vProf.comp (contDiff_id.div_const L)).sqrt fun u => (hV_pos u).ne'

/-! ### Derivatives of `m = √h` through `m·m = h` -/

lemma deriv_mV_eq (u : ℝ) :
    deriv (mV L) u = deriv (hV L) u / (2 * mV L u) := by
  have hsm : ContDiffOn ℝ 2 (mV L) univ := contDiff_mV.contDiffOn
  have hev : (fun v => mV L v * mV L v) = hV L := funext mV_mul_self
  have hd : deriv (hV L) u = deriv (mV L) u * mV L u + mV L u * deriv (mV L) u := by
    rw [← hev]; exact deriv_mul_eq isOpen_univ hsm hsm (mem_univ u)
  have hf := half_le_mV (L := L) u
  rw [hd]
  field_simp
  ring

/-- `|m'| ≤ 2/L`. -/
lemma abs_deriv_mV_le (hL : 0 < L) (u : ℝ) : |deriv (mV L) u| ≤ 2 / L := by
  have hf := half_le_mV (L := L) u
  rw [deriv_mV_eq, abs_div, abs_of_pos (by linarith : 0 < 2 * mV L u)]
  exact (div_le_self (abs_nonneg _) (by linarith)).trans (abs_deriv_hV_le hL u)

/-- `|m''| ≤ 60/L²`. -/
lemma abs_deriv2_mV_le (hL : 0 < L) (u : ℝ) : |deriv (deriv (mV L)) u| ≤ 60 / L ^ 2 := by
  have hsm : ContDiffOn ℝ 2 (mV L) univ := contDiff_mV.contDiffOn
  have hev : (fun v => mV L v * mV L v) = hV L := funext mV_mul_self
  have hd2 : deriv (deriv (hV L)) u
      = deriv (deriv (mV L)) u * mV L u + 2 * (deriv (mV L) u * deriv (mV L) u)
        + mV L u * deriv (deriv (mV L)) u := by
    rw [← hev]; exact deriv2_mul_eq isOpen_univ hsm hsm (mem_univ u)
  have hf := half_le_mV (L := L) u
  have e : deriv (deriv (mV L)) u
      = (deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)) / (2 * mV L u) := by
    rw [hd2]; field_simp; ring
  rw [e, abs_div, abs_of_pos (by linarith : 0 < 2 * mV L u)]
  have h1 := abs_deriv_mV_le hL u
  have h2 := abs_deriv2_hV_le hL u
  have hnum : |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| ≤ 52 / L ^ 2 := by
    calc |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)|
        ≤ |deriv (deriv (hV L)) u| + |2 * (deriv (mV L) u * deriv (mV L) u)| := abs_sub _ _
      _ = |deriv (deriv (hV L)) u| + 2 * |deriv (mV L) u| ^ 2 := by
          rw [abs_mul, abs_two, abs_mul, sq]
      _ ≤ 44 / L ^ 2 + 2 * (2 / L) ^ 2 := by gcongr
      _ = 52 / L ^ 2 := by field_simp; ring
  calc |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| / (2 * mV L u)
      ≤ |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| :=
        div_le_self (abs_nonneg _) (by linarith)
    _ ≤ 52 / L ^ 2 := hnum
    _ ≤ 60 / L ^ 2 := by gcongr; norm_num

/-! ### The edge bound -/

/-- On the ramps `L/2 - w ≤ |u| ≤ L/2` (so `|u/L| ∈ [3/8, 1/2]` when `8w ≤ L`), `m ≤ 0.63`. -/
lemma mV_le_edge (hL : 0 < L) (hwL : 8 * w ≤ L) {u : ℝ} (h1 : L / 2 - w ≤ |u|) (h2 : |u| ≤ L / 2) :
    mV L u ≤ 63 / 100 := by
  have hs1 : 3 / 8 ≤ |u / L| := by
    rw [abs_div, abs_of_pos hL, le_div_iff₀ hL]; linarith
  have hs2 : |u / L| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hL, div_le_iff₀ hL]; linarith
  have hf := fCos_le_edge hs1 hs2
  rw [mV_eq, Real.sqrt_le_left (by norm_num)]
  unfold hV vProf
  linarith

/-! ### Total variation of `m` and `m²` -/

/-- `|vProf'|/(2√vProf)`, the integrand of the total variation of `√vProf`. -/
def gV1 (s : ℝ) : ℝ := |2 / 5 * fCos1 s| / (2 * √(vProf s))

lemma sqrt_vProf_pos (s : ℝ) : 0 < √(vProf s) := Real.sqrt_pos.mpr (vProf_pos s)

lemma continuous_gV1 : Continuous gV1 :=
  ((continuous_const.mul continuous_fCos1).abs).div
    (continuous_const.mul continuous_vProf.sqrt) fun s => (mul_pos two_pos (sqrt_vProf_pos s)).ne'

lemma abs_deriv_mV_eq (hL : 0 < L) (u : ℝ) : |deriv (mV L) u| = L⁻¹ * gV1 (u / L) := by
  rw [deriv_mV_eq, (hasDerivAt_hV u).deriv, mV_eq, gV1, vProf1, hV,
    abs_div, abs_div, abs_of_pos hL, abs_of_pos (mul_pos two_pos (sqrt_vProf_pos _))]
  field_simp

/-- Pointwise `gV1 ≤ 0.124 fCos'² + 0.3` (from `z ≤ z²/(6/5) + 3/10` and `vProf ≥ 0.271`). -/
lemma gV1_le (s : ℝ) : gV1 s ≤ 124 / 1000 * fCos1 s ^ 2 + 3 / 10 := by
  have hv := vProf_ge s
  have hy := sqrt_vProf_pos s
  have hz2 : gV1 s ^ 2 = (2 / 5 * fCos1 s) ^ 2 / (4 * vProf s) := by
    rw [gV1, div_pow, sq_abs, mul_pow, mul_pow, Real.sq_sqrt (vProf_pos s).le]
    ring
  have hz : gV1 s ≤ gV1 s ^ 2 / (6 / 5) + 3 / 10 := by nlinarith [sq_nonneg (gV1 s - 3 / 5)]
  calc gV1 s ≤ gV1 s ^ 2 / (6 / 5) + 3 / 10 := hz
    _ = (2 / 5 * fCos1 s) ^ 2 / (4 * vProf s) / (6 / 5) + 3 / 10 := by rw [hz2]
    _ ≤ (2 / 5 * fCos1 s) ^ 2 / (4 * (271 / 1000)) / (6 / 5) + 3 / 10 := by gcongr
    _ = 100 / 813 * fCos1 s ^ 2 + 3 / 10 := by ring
    _ ≤ 124 / 1000 * fCos1 s ^ 2 + 3 / 10 := by nlinarith [sq_nonneg (fCos1 s)]

lemma integral_gV1_le : ∫ s in (-(1:ℝ)/2)..(1/2), gV1 s ≤ 3 / 5 := by
  have hc : Continuous fun s => 124 / 1000 * fCos1 s ^ 2 + 3 / 10 :=
    (continuous_const.mul (continuous_fCos1.pow 2)).add continuous_const
  have i1 : IntervalIntegrable (fun s => 124 / 1000 * fCos1 s ^ 2) volume (-(1:ℝ)/2) (1/2) :=
    (continuous_const.mul (continuous_fCos1.pow 2)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun _ : ℝ => (3 / 10 : ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  calc ∫ s in (-(1:ℝ)/2)..(1/2), gV1 s
      ≤ ∫ s in (-(1:ℝ)/2)..(1/2), (124 / 1000 * fCos1 s ^ 2 + 3 / 10) :=
        intervalIntegral.integral_mono_on (by norm_num) (continuous_gV1.intervalIntegrable _ _)
          (hc.intervalIntegrable _ _) fun s _ => gV1_le s
    _ = 124 / 1000 * (∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2) + 3 / 10 := by
        rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
          intervalIntegral.integral_const]
        norm_num
    _ ≤ 3 / 5 := by have := integral_fCos1_sq_le; linarith

/-- `∫_{-L/2}^{L/2} |m'| ≤ 3/5`. -/
lemma tv_mV (hL : 0 < L) : ∫ u in (-(L / 2))..(L / 2), |deriv (mV L) u| ≤ 3 / 5 := by
  simp_rw [abs_deriv_mV_eq hL]
  rw [intervalIntegral.integral_const_mul, integral_scale hL, ← mul_assoc, inv_mul_cancel₀ hL.ne',
    one_mul]
  exact integral_gV1_le

/-- Pointwise `|vProf'| ≤ 0.13 fCos'² + 0.31` (from `|x| ≤ x²/1.24 + 0.31`). -/
lemma abs_vProf1_le (s : ℝ) : |2 / 5 * fCos1 s| ≤ 13 / 100 * fCos1 s ^ 2 + 31 / 100 := by
  have h := sq_nonneg (|2 / 5 * fCos1 s| - 62 / 100)
  have h2 : |2 / 5 * fCos1 s| ^ 2 = 4 / 25 * fCos1 s ^ 2 := by rw [sq_abs]; ring
  nlinarith [sq_nonneg (fCos1 s)]

lemma integral_abs_vProf1_le : ∫ s in (-(1:ℝ)/2)..(1/2), |2 / 5 * fCos1 s| ≤ 63 / 100 := by
  have hc : Continuous fun s => 13 / 100 * fCos1 s ^ 2 + 31 / 100 :=
    (continuous_const.mul (continuous_fCos1.pow 2)).add continuous_const
  have i1 : IntervalIntegrable (fun s => 13 / 100 * fCos1 s ^ 2) volume (-(1:ℝ)/2) (1/2) :=
    (continuous_const.mul (continuous_fCos1.pow 2)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun _ : ℝ => (31 / 100 : ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  calc ∫ s in (-(1:ℝ)/2)..(1/2), |2 / 5 * fCos1 s|
      ≤ ∫ s in (-(1:ℝ)/2)..(1/2), (13 / 100 * fCos1 s ^ 2 + 31 / 100) :=
        intervalIntegral.integral_mono_on (by norm_num)
          ((continuous_const.mul continuous_fCos1).abs.intervalIntegrable _ _)
          (hc.intervalIntegrable _ _) fun s _ => abs_vProf1_le s
    _ = 13 / 100 * (∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2) + 31 / 100 := by
        rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
          intervalIntegral.integral_const]
        norm_num
    _ ≤ 63 / 100 := by have := integral_fCos1_sq_le; linarith

/-- `∫_{-L/2}^{L/2} |(m²)'| ≤ 0.63`. -/
lemma tv_sq_mV (hL : 0 < L) :
    ∫ u in (-(L / 2))..(L / 2), |deriv (fun u => mV L u ^ 2) u| ≤ 63 / 100 := by
  have hf : (fun u => mV L u ^ 2) = hV L := funext mV_sq
  have he : ∀ u, |deriv (hV L) u| = L⁻¹ * |2 / 5 * fCos1 (u / L)| := fun u => by
    rw [(hasDerivAt_hV u).deriv, vProf1, abs_div, abs_of_pos hL, div_eq_inv_mul]
  rw [hf]
  simp_rw [he]
  rw [intervalIntegral.integral_const_mul,
    integral_scale (g := fun s => |2 / 5 * fCos1 s|) hL, ← mul_assoc, inv_mul_cancel₀ hL.ne',
    one_mul]
  exact integral_abs_vProf1_le

/-! ### The bounded-variation factor -/

/-- **`mV L` is a modulating factor of bounded variation** with `A = 2`, `B = 60`, `μ = 0.63`,
`τ₁ = 3/5`, `τ₂ = 0.63`. -/
theorem tvFactor_mV (hL : 0 < L) (hwL : 8 * w ≤ L) :
    TVFactor (mV L) L w 2 60 (63 / 100) (3 / 5) (63 / 100) where
  A_nonneg := by norm_num
  B_nonneg := by norm_num
  contDiff := contDiff_mV
  even := mV_even
  nonneg := mV_nonneg
  le_one := fun u _ => mV_le_one u
  deriv_le := fun u _ => abs_deriv_mV_le hL u
  deriv2_le := fun u _ => abs_deriv2_mV_le hL u
  edge_le := fun _ h1 h2 => mV_le_edge hL hwL h1 h2
  tv := tv_mV hL
  tv_sq := tv_sq_mV hL
  budget := by norm_num
  budget_sq := by norm_num

/-- The realised window is the modulated taper with factor `mV` (`rfl`). -/
theorem phiV_vProf_eq (P : Params) (T : ℝ) :
    P.phiV vProf T = phiM (mV (P.L T)) P.ϱ (P.L T) P.w := rfl

/-- The window constant for general parameters: `cMod ϱ 2 60` (upstream's constant for a modulated
ramp whose factor has `|m'| ≤ 2/L`, `|m''| ≤ 60/L²`). -/
def cVProf (ϱ : ℝ → ℝ) : ℝ := cMod ϱ 2 60

/-- W1 for general valid parameters: the realised window `P.phiV vProf T` is admissible at every
height with `8w ≤ L_T`, with constant `cVProf P.ϱ`. -/
theorem admWindow_phiV_vProf {P : Params} (hP : P.Valid) {T : ℝ} (hwL : 8 * P.w ≤ P.L T) :
    AdmWindow (P.phiV vProf T) (P.L T) P.w (cVProf P.ϱ) := by
  have hL : 0 < P.L T := by linarith [hP.one_le_w]
  rw [phiV_vProf_eq]
  exact (tvFactor_mV hL hwL).admWindow hP.taper hP.one_le_w hwL

end Distinct839.Window

namespace Distinct839

open Window

/-- The window constant of the six-harmonic window at the standard taper:
`cWvProf = cMod stdProfile 2 60 = cRho stdProfile + 2 + 2² + 60`. -/
def cWvProf : ℝ := cMod stdProfile 2 60

/-- **W1. The six-harmonic window is admissible.** For `P = paramsOf stdProfile lam`
(`w = 1`, `L_T = λ log(T/2π)`) and every height `T` with `8w ≤ L_T`, the realised window
`φ_v(u) = √(vProf(u/L_T)) · φ_ramp(u)` satisfies the upstream window class `AdmWindow` with the
fixed constant `cWvProf`. Only `0 < λ ≤ 1` is used. -/
theorem admWindow_vProf {lam : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) :
    ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cWvProf := fun _ hwL =>
  admWindow_phiV_vProf (paramsOf_valid taperProfile_stdProfile (by linarith) hlam1.le) hwL

end Distinct839


==> anc/lean/Distinct839/Window/Profile.lean <==
/-
Distinct839/Window/Profile.lean — the cosine polynomial `fCos` and the profile `vProf = (2/5) fCos`.

Facts used by the window class (W1) and the window moments (W2):

* the six coefficients as rationals (`aC_vals`) and the expansion of `fCos` in the frequencies
  `cosN (j+1)` of `Trig.lean` (`fCos_eq`);
* pointwise bounds: `678411/10⁶ ≤ fCos ≤ 1321589/10⁶` everywhere (`|∑ a_j cos| ≤ ∑ |a_j|`), and
  `fCos s ≤ 992/1000` on the edge zone `3/8 ≤ |s| ≤ 1/2`, where `cos(2πs) ≤ -√2/2`;
* the derivatives `fCos' = fCos1`, `fCos1' = fCos2` (explicit trigonometric sums) with
  `|fCos1| ≤ 4.62`, `|fCos2| ≤ 110`;
* the integrals over `[-1/2, 1/2]`: `∫ fCos = 1`, `∫ fCos² = 1 + ∑ a_j²/2`,
  `∫ fCos1² = 2π² ∑ j² a_j² ≤ 2.408` (orthogonality of the sines).

All declarations are helpers, in `Distinct839.Window`.
-/
import Distinct839.Window.Trig

open Real MeasureTheory intervalIntegral
open scoped BigOperators

noncomputable section

namespace Distinct839.Window

/-! ### The coefficients -/

/-- The six coefficients `a_1, …, a_6` as rationals. -/
lemma aC_vals : aC 0 = 193305 / 1000000 ∧ aC 1 = -23105 / 1000000 ∧ aC 2 = 29166 / 1000000 ∧
    aC 3 = 13952 / 1000000 ∧ aC 4 = -21009 / 1000000 ∧ aC 5 = 41052 / 1000000 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [aC, show aInt 0 = 193305 from rfl]; norm_num
  · rw [aC, show aInt 1 = -23105 from rfl]; norm_num
  · rw [aC, show aInt 2 = 29166 from rfl]; norm_num
  · rw [aC, show aInt 3 = 13952 from rfl]; norm_num
  · rw [aC, show aInt 4 = -21009 from rfl]; norm_num
  · rw [aC, show aInt 5 = 41052 from rfl]; norm_num

/-- `∑ |a_j| = 0.321589`. -/
lemma sum_abs_aC : ∑ j : Fin 6, |aC j| = 321589 / 1000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ j |a_j| = 0.734178`. -/
lemma sum_mul_abs_aC : ∑ j : Fin 6, ((j.val : ℝ) + 1) * |aC j| = 367089 / 500000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ j² |a_j| = 2.774548`. -/
lemma sum_sq_mul_abs_aC : ∑ j : Fin 6, ((j.val : ℝ) + 1) ^ 2 * |aC j| = 693637 / 250000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ a_j² = 0.04107262…`. -/
lemma sum_aC_sq : ∑ j : Fin 6, aC j ^ 2 = 8214524539 / 200000000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num

/-- `∑ j² a_j² = 0.12197667…`. -/
lemma sum_sq_mul_aC_sq : ∑ j : Fin 6, ((j.val : ℝ) + 1) ^ 2 * aC j ^ 2 = 60988336681 / 500000000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num

/-! ### `fCos` in the frequencies `cosN (j+1)` -/

lemma fCos_eq (u : ℝ) : fCos u = 1 + ∑ j : Fin 6, aC j * cosN (j.val + 1) u := by
  simp only [fCos, cosN, Nat.cast_add, Nat.cast_one]

lemma fCos_expand (u : ℝ) : fCos u = 1 + 193305 / 1000000 * cosN 1 u - 23105 / 1000000 * cosN 2 u
    + 29166 / 1000000 * cosN 3 u + 13952 / 1000000 * cosN 4 u - 21009 / 1000000 * cosN 5 u
    + 41052 / 1000000 * cosN 6 u := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [fCos_eq, Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]
  norm_num
  ring

lemma fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  simp only [fCos_eq, cosN_neg]

lemma vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  simp only [vProf, fCos_even]

lemma contDiff_cosN {n : WithTop ℕ∞} (k : ℕ) : ContDiff ℝ n (cosN k) :=
  Real.contDiff_cos.comp (contDiff_const.mul contDiff_id)

lemma contDiff_fCos {n : WithTop ℕ∞} : ContDiff ℝ n fCos := by
  have h : fCos = fun u => 1 + ∑ j : Fin 6, aC j * cosN (j.val + 1) u := funext fCos_eq
  rw [h]
  exact contDiff_const.add (ContDiff.sum fun j _ => contDiff_const.mul (contDiff_cosN _))

lemma contDiff_vProf {n : WithTop ℕ∞} : ContDiff ℝ n vProf :=
  contDiff_const.mul contDiff_fCos

lemma continuous_fCos : Continuous fCos := (contDiff_fCos (n := 0)).continuous

lemma continuous_vProf : Continuous vProf := (contDiff_vProf (n := 0)).continuous

/-! ### Pointwise bounds -/

/-- `|∑ b_j cos(2π (j+1) s)| ≤ ∑ |b_j|`. -/
lemma abs_sum_cos_le {N : ℕ} (b : Fin N → ℝ) (s : ℝ) :
    |∑ j : Fin N, b j * cosN (j.val + 1) s| ≤ ∑ j : Fin N, |b j| := by
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  exact mul_le_of_le_one_right (abs_nonneg _) (abs_cosN_le_one _ _)

/-- `|∑ b_j sin(2π (j+1) s)| ≤ ∑ |b_j|`. -/
lemma abs_sum_sin_le {N : ℕ} (b : Fin N → ℝ) (s : ℝ) :
    |∑ j : Fin N, b j * sinN (j.val + 1) s| ≤ ∑ j : Fin N, |b j| := by
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  exact mul_le_of_le_one_right (abs_nonneg _) (abs_sinN_le_one _ _)

/-- `fCos ≥ 1 - ∑ |a_j| = 0.678411` everywhere. -/
lemma fCos_ge (s : ℝ) : 678411 / 1000000 ≤ fCos s := by
  have h := abs_sum_cos_le aC s
  rw [sum_abs_aC] at h
  rw [fCos_eq]
  linarith [(abs_le.mp h).1]

/-- `fCos ≤ 1 + ∑ |a_j| = 1.321589` everywhere. -/
lemma fCos_le (s : ℝ) : fCos s ≤ 1321589 / 1000000 := by
  have h := abs_sum_cos_le aC s
  rw [sum_abs_aC] at h
  rw [fCos_eq]
  linarith [(abs_le.mp h).2]

lemma vProf_ge (s : ℝ) : 271 / 1000 ≤ vProf s := by
  have := fCos_ge s; unfold vProf; linarith

lemma vProf_pos (s : ℝ) : 0 < vProf s := by
  have := vProf_ge s; linarith

lemma vProf_le (s : ℝ) : vProf s ≤ 53 / 100 := by
  have := fCos_le s; unfold vProf; linarith

/-- `√2 / 2 ≥ 0.7071`. -/
lemma sqrt_two_div_two_ge : 7071 / 10000 ≤ √2 / 2 := by
  nlinarith [Real.sq_sqrt (show (0:ℝ) ≤ 2 by norm_num), Real.sqrt_nonneg 2]

/-- On `[3/8, 1/2]`, `cos(2πs) ≤ cos(3π/4) = -√2/2 ≤ -0.7071`. -/
lemma cosN_one_le_of_mem {s : ℝ} (h1 : 3 / 8 ≤ s) (h2 : s ≤ 1 / 2) : cosN 1 s ≤ -(7071 / 10000) := by
  have hpi := Real.pi_pos
  have hc : cosN 1 s ≤ Real.cos (π - π / 4) := by
    unfold cosN
    apply Real.cos_le_cos_of_nonneg_of_le_pi (by nlinarith) (by push_cast; nlinarith)
    push_cast; nlinarith
  rw [Real.cos_pi_sub, Real.cos_pi_div_four] at hc
  linarith [sqrt_two_div_two_ge]

/-- **Edge bound**: `fCos s ≤ 0.992` for `3/8 ≤ |s| ≤ 1/2`. -/
lemma fCos_le_edge {s : ℝ} (h1 : 3 / 8 ≤ |s|) (h2 : |s| ≤ 1 / 2) : fCos s ≤ 992 / 1000 := by
  have key : ∀ t : ℝ, 3 / 8 ≤ t → t ≤ 1 / 2 → fCos t ≤ 992 / 1000 := by
    intro t ht1 ht2
    have hc1 := cosN_one_le_of_mem ht1 ht2
    have b2 := abs_le.mp (abs_cosN_le_one 2 t)
    have b3 := abs_le.mp (abs_cosN_le_one 3 t)
    have b4 := abs_le.mp (abs_cosN_le_one 4 t)
    have b5 := abs_le.mp (abs_cosN_le_one 5 t)
    have b6 := abs_le.mp (abs_cosN_le_one 6 t)
    rw [fCos_expand]
    linarith [b2.1, b2.2, b3.1, b3.2, b4.1, b4.2, b5.1, b5.2, b6.1, b6.2]
  rcases le_or_gt 0 s with hs | hs
  · rw [abs_of_nonneg hs] at h1 h2; exact key s h1 h2
  · rw [abs_of_neg hs] at h1 h2; rw [← fCos_even]; exact key (-s) h1 h2

/-! ### Derivatives -/

/-- Coefficients of `fCos'`: `-2π (j+1) a_j`. -/
def d1 (j : Fin 6) : ℝ := -(2 * π * ((j.val : ℝ) + 1) * aC j)

/-- Coefficients of `fCos''`: `-(2π (j+1))² a_j`. -/
def d2 (j : Fin 6) : ℝ := -((2 * π * ((j.val : ℝ) + 1)) ^ 2 * aC j)

/-- `fCos' = ∑ d1_j sin(2π (j+1) s)`. -/
def fCos1 (s : ℝ) : ℝ := ∑ j : Fin 6, d1 j * sinN (j.val + 1) s

/-- `fCos'' = ∑ d2_j cos(2π (j+1) s)`. -/
def fCos2 (s : ℝ) : ℝ := ∑ j : Fin 6, d2 j * cosN (j.val + 1) s

lemma hasDerivAt_fCos (s : ℝ) : HasDerivAt fCos (fCos1 s) s := by
  have h : fCos = fun u => 1 + ∑ j : Fin 6, aC j * cosN (j.val + 1) u := funext fCos_eq
  rw [h]
  have hs := HasDerivAt.sum (u := Finset.univ) (A := fun (j : Fin 6) u => aC j * cosN (j.val + 1) u)
    (fun j _ => (hasDerivAt_cosN (j.val + 1) s).const_mul (aC j))
  refine (hs.const_add 1).congr_deriv ?_
  unfold fCos1 d1
  refine Finset.sum_congr rfl fun j _ => ?_
  push_cast
  ring

lemma hasDerivAt_fCos1 (s : ℝ) : HasDerivAt fCos1 (fCos2 s) s := by
  have hs := HasDerivAt.sum (u := Finset.univ) (A := fun (j : Fin 6) u => d1 j * sinN (j.val + 1) u)
    (fun j _ => (hasDerivAt_sinN (j.val + 1) s).const_mul (d1 j))
  refine hs.congr_deriv ?_
  unfold fCos2 d1 d2
  refine Finset.sum_congr rfl fun j _ => ?_
  push_cast
  ring

lemma continuous_fCos1 : Continuous fCos1 :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (continuous_sinN _)

lemma continuous_fCos2 : Continuous fCos2 :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (continuous_cosN _)

lemma sum_abs_d1 : ∑ j : Fin 6, |d1 j| = 2 * π * (367089 / 500000) := by
  rw [← sum_mul_abs_aC, Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d1, abs_neg, abs_mul, abs_of_pos (by positivity : (0:ℝ) < 2 * π * ((j.val : ℝ) + 1))]
  ring

lemma sum_abs_d2 : ∑ j : Fin 6, |d2 j| = 4 * π ^ 2 * (693637 / 250000) := by
  rw [← sum_sq_mul_abs_aC, Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d2, abs_neg, abs_mul, abs_of_nonneg (by positivity : (0:ℝ) ≤ (2 * π * ((j.val : ℝ) + 1)) ^ 2)]
  ring

/-- `|fCos'| ≤ 2π ∑ j |a_j| ≤ 4.62`. -/
lemma abs_fCos1_le (s : ℝ) : |fCos1 s| ≤ 462 / 100 := by
  have h := abs_sum_sin_le d1 s
  rw [sum_abs_d1] at h
  have hpi := Real.pi_lt_d4
  unfold fCos1
  linarith

/-- `|fCos''| ≤ 4π² ∑ j² |a_j| ≤ 110`. -/
lemma abs_fCos2_le (s : ℝ) : |fCos2 s| ≤ 110 := by
  have h := abs_sum_cos_le d2 s
  rw [sum_abs_d2] at h
  have hpi := Real.pi_lt_d4
  have hpi0 := Real.pi_pos
  have hpi2 : π ^ 2 < 3.1416 ^ 2 := by nlinarith
  unfold fCos2
  linarith

/-! ### Integrals over `[-1/2, 1/2]` -/

/-- `∫ fCos = 1`. -/
lemma integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  simp_rw [fCos_eq]
  rw [intervalIntegral.integral_add (by simp) ((continuous_sum_cos aC).intervalIntegrable _ _),
    integral_sum_cos, integral_one]
  ring

/-- `∫ fCos² = 1 + ∑ a_j² / 2`. -/
lemma integral_fCos_sq :
    ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = 1 + (∑ j : Fin 6, aC j ^ 2) / 2 := by
  have hS := continuous_sum_cos aC
  have h1 : ∀ s, fCos s ^ 2 = (1 + 2 * ∑ j : Fin 6, aC j * cosN (j.val + 1) s)
      + (∑ j : Fin 6, aC j * cosN (j.val + 1) s) ^ 2 := fun s => by rw [fCos_eq]; ring
  have i1 : IntervalIntegrable (fun s => 1 + 2 * ∑ j : Fin 6, aC j * cosN (j.val + 1) s) volume
      (-(1:ℝ)/2) (1/2) := (continuous_const.add (continuous_const.mul hS)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun s => (∑ j : Fin 6, aC j * cosN (j.val + 1) s) ^ 2) volume
      (-(1:ℝ)/2) (1/2) := (hS.pow 2).intervalIntegrable _ _
  have i3 : IntervalIntegrable (fun _ : ℝ => (1:ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  have i4 : IntervalIntegrable (fun s => 2 * ∑ j : Fin 6, aC j * cosN (j.val + 1) s) volume
      (-(1:ℝ)/2) (1/2) := (continuous_const.mul hS).intervalIntegrable _ _
  simp_rw [h1]
  rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_add i3 i4,
    intervalIntegral.integral_const_mul, integral_sum_cos, integral_sq_sum_cos, integral_one]
  ring

/-- `∫ fCos'² = ∑ d1_j² / 2 = 2π² ∑ j² a_j²`. -/
lemma integral_fCos1_sq : ∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2
    = 2 * π ^ 2 * (60988336681 / 500000000000) := by
  unfold fCos1
  rw [integral_sq_sum_sin, ← sum_sq_mul_aC_sq, Finset.mul_sum, Finset.sum_div]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d1]
  ring

/-- `∫ fCos'² ≤ 2.408`. -/
lemma integral_fCos1_sq_le : ∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2 ≤ 2408 / 1000 := by
  rw [integral_fCos1_sq]
  have hpi := Real.pi_lt_d4
  have hpi0 := Real.pi_pos
  nlinarith

end Distinct839.Window


==> anc/lean/Distinct839/Window/TVWindow.lean <==
/-
Distinct839/Window/TVWindow.lean — a modulated ramp taper of bounded variation is an admissible
window.

Upstream (`Zeta23/XiPrime/QuarticWindow/ModWindow.lean`, `admWindow_phiM`) proves that
`φ_m = m · φ` (`φ = Taper.phi ϱ L w`, the ramp taper) is a `Zeta23.AdmWindow` when the modulating
factor `m` is nonincreasing on `[0, L/2]`: the total variation of a unimodal function is twice its
maximum. The six-harmonic profile is not monotone, so here the two total-variation fields are
proved from explicit bounds instead (structure `TVFactor`):

  `∫ |(m φ)'|   ≤ ∫_{-L/2}^{L/2} |m'|    + μ  ∫ |φ'|    ≤ τ₁ + 2μ  ≤ 2`,
  `∫ |(m² φ²)'| ≤ ∫_{-L/2}^{L/2} |(m²)'| + μ² ∫ |(φ²)'| ≤ τ₂ + 2μ² ≤ 2`,

where `μ` bounds `m` on the two ramps `L/2 - w ≤ |u| ≤ L/2`, the only place where `φ' ≠ 0`
(`integral_abs_deriv_mul_le_tv`). The second-derivative fields are proved as upstream does, from
`integral_abs_deriv2_mul_le` (which does not use monotonicity), with the same window constant
`cMod ϱ A B`. The factor is assumed `C²` on all of `ℝ` (true for the six-harmonic profile, which is
positive everywhere), which removes the neighbourhood bookkeeping of the upstream version.
-/
import Zeta23.XiPrime.QuarticWindow.ModWindow

open Real Set MeasureTheory Filter Topology
open Zeta23 Zeta23.XiPrime

noncomputable section

namespace Distinct839.Window

/-- A modulating factor of bounded variation, in the `u`-variable (support of the window
`[-L/2, L/2]`). `A`, `B` bound the first two derivatives on the core (they enter the window
constant `cMod ϱ A B`), `μ` bounds `m` on the two ramps, `τ₁` and `τ₂` bound the total variation
of `m` and `m²` on the core. No monotonicity is assumed. -/
structure TVFactor (m : ℝ → ℝ) (L w A B μ τ₁ τ₂ : ℝ) : Prop where
  A_nonneg : 0 ≤ A
  B_nonneg : 0 ≤ B
  contDiff : ContDiff ℝ 2 m
  even : ∀ u, m (-u) = m u
  nonneg : ∀ u, 0 ≤ m u
  le_one : ∀ u, |u| ≤ L / 2 → m u ≤ 1
  deriv_le : ∀ u, |u| ≤ L / 2 → |deriv m u| ≤ A / L
  deriv2_le : ∀ u, |u| ≤ L / 2 → |deriv (deriv m) u| ≤ B / L ^ 2
  edge_le : ∀ u, L / 2 - w ≤ |u| → |u| ≤ L / 2 → m u ≤ μ
  tv : ∫ u in (-(L / 2))..(L / 2), |deriv m u| ≤ τ₁
  tv_sq : ∫ u in (-(L / 2))..(L / 2), |deriv (fun u => m u ^ 2) u| ≤ τ₂
  budget : τ₁ + 2 * μ ≤ 2
  budget_sq : τ₂ + 2 * μ ^ 2 ≤ 2

variable {m ϱ : ℝ → ℝ} {L w A B μ τ₁ τ₂ : ℝ}

/-! ### The ramp taper is constant off the two ramps -/

/-- `φ' = 0` on the plateau `|u| < L/2 - w` and outside the support `|u| > L/2`. -/
lemma deriv_taper_eq_zero (hϱ : TaperProfile ϱ) (hw : 0 < w) {u : ℝ}
    (hu : |u| < L / 2 - w ∨ L / 2 < |u|) : deriv (Taper.phi ϱ L w) u = 0 := by
  rcases hu with hu | hu
  · have hopen : IsOpen {v : ℝ | |v| < L / 2 - w} := continuous_abs.isOpen_preimage _ isOpen_Iio
    have hev : Taper.phi ϱ L w =ᶠ[nhds u] fun _ => (1:ℝ) := by
      filter_upwards [hopen.mem_nhds hu] with v hv using Taper.phi_eq_one hϱ hw (le_of_lt hv)
    rw [hev.deriv_eq, deriv_const]
  · have hopen : IsOpen {v : ℝ | L / 2 < |v|} := continuous_abs.isOpen_preimage _ isOpen_Ioi
    have hev : Taper.phi ϱ L w =ᶠ[nhds u] fun _ => (0:ℝ) := by
      filter_upwards [hopen.mem_nhds hu] with v hv using Taper.phi_eq_zero hϱ hw (le_of_lt hv)
    rw [hev.deriv_eq, deriv_const]

/-- `(φ²)' = 0` off the two ramps. -/
lemma deriv_taper_sq_eq_zero (hϱ : TaperProfile ϱ) (hw : 0 < w) (hwL : 2 * w ≤ L) {u : ℝ}
    (hu : |u| < L / 2 - w ∨ L / 2 < |u|) :
    deriv (fun u => Taper.phi ϱ L w u ^ 2) u = 0 := by
  have hd : HasDerivAt (Taper.phi ϱ L w) (deriv (Taper.phi ϱ L w) u) u :=
    (((Taper.phi_contDiff hϱ hw hwL).differentiable (by norm_num)) u).hasDerivAt
  have h2 : HasDerivAt (fun u => Taper.phi ϱ L w u ^ 2)
      (↑2 * Taper.phi ϱ L w u ^ (2 - 1) * deriv (Taper.phi ϱ L w) u) u := hd.pow 2
  rw [h2.deriv, deriv_taper_eq_zero hϱ hw hu, mul_zero]

/-! ### Total variation of a product with a ramp-like factor -/

/-- **Total variation of `F · G`.** If `G` is `C¹`, `0 ≤ G ≤ 1`, `G = 0` for `|u| ≥ L/2`, `G' = 0`
off the two ramps `L/2 - w ≤ |u| ≤ L/2`, and `F` is `C¹` with `|F| ≤ ν` on the ramps, then
`∫ |(F G)'| ≤ ∫_{-L/2}^{L/2} |F'| + ν ∫ |G'|`. -/
theorem integral_abs_deriv_mul_le_tv {F G : ℝ → ℝ} {ν : ℝ} (hL : 0 ≤ L)
    (hF : ContDiff ℝ 1 F) (hG : ContDiff ℝ 1 G) (hG0 : ∀ u, 0 ≤ G u) (hG1 : ∀ u, G u ≤ 1)
    (hGz : ∀ u, L / 2 ≤ |u| → G u = 0)
    (hG' : ∀ u, (|u| < L / 2 - w ∨ L / 2 < |u|) → deriv G u = 0)
    (hFe : ∀ u, L / 2 - w ≤ |u| → |u| ≤ L / 2 → |F u| ≤ ν) :
    ∫ u, |deriv (fun u => F u * G u) u|
      ≤ (∫ u in (-(L / 2))..(L / 2), |deriv F u|) + ν * ∫ u, |deriv G u| := by
  have hFd : Differentiable ℝ F := hF.differentiable (by norm_num)
  have hGd : Differentiable ℝ G := hG.differentiable (by norm_num)
  have hF'c : Continuous (deriv F) := hF.continuous_deriv le_rfl
  have hG'c : Continuous (deriv G) := hG.continuous_deriv le_rfl
  have hGcs : HasCompactSupport G := by
    refine HasCompactSupport.intro (isCompact_Icc (a := -(L / 2)) (b := L / 2)) fun u hu => hGz u ?_
    rw [mem_Icc, not_and_or, not_le, not_le] at hu
    rcases hu with h | h
    · linarith [neg_abs_le u]
    · linarith [le_abs_self u]
  set I : ℝ → ℝ := (Icc (-(L / 2)) (L / 2)).indicator (fun u => |deriv F u|) with hI
  have hpt : ∀ u, |deriv (fun u => F u * G u) u| ≤ I u + ν * |deriv G u| := by
    intro u
    rw [deriv_fun_mul (hFd u) (hGd u)]
    rcases le_or_gt |u| (L / 2) with hu | hu
    · have hmem : u ∈ Icc (-(L / 2)) (L / 2) := abs_le.mp hu
      rw [hI, indicator_of_mem hmem]
      have h1 : |deriv F u * G u| ≤ |deriv F u| := by
        rw [abs_mul, abs_of_nonneg (hG0 u)]
        exact mul_le_of_le_one_right (abs_nonneg _) (hG1 u)
      have h2 : |F u * deriv G u| ≤ ν * |deriv G u| := by
        by_cases hd : deriv G u = 0
        · rw [hd]; simp
        · have hedge : L / 2 - w ≤ |u| := by
            by_contra hc
            exact hd (hG' u (Or.inl (lt_of_not_ge hc)))
          rw [abs_mul]
          exact mul_le_mul_of_nonneg_right (hFe u hedge hu) (abs_nonneg _)
      calc |deriv F u * G u + F u * deriv G u|
          ≤ |deriv F u * G u| + |F u * deriv G u| := abs_add_le _ _
        _ ≤ |deriv F u| + ν * |deriv G u| := add_le_add h1 h2
    · rw [hGz u hu.le, hG' u (Or.inr hu)]
      simp only [mul_zero, add_zero, abs_zero]
      exact indicator_nonneg (fun _ _ => abs_nonneg _) u
  have hIint : Integrable I := by
    rw [hI, integrable_indicator_iff measurableSet_Icc]
    exact (hF'c.abs.continuousOn).integrableOn_compact isCompact_Icc
  have hG'int : Integrable (fun u => |deriv G u|) := integrable_abs_of_cs hG'c hGcs.deriv
  calc ∫ u, |deriv (fun u => F u * G u) u|
      ≤ ∫ u, (I u + ν * |deriv G u|) :=
        integral_mono_of_nonneg (ae_of_all _ fun _ => abs_nonneg _)
          (hIint.add (hG'int.const_mul ν)) (ae_of_all _ hpt)
    _ = (∫ u, I u) + ν * ∫ u, |deriv G u| := by
        rw [integral_add hIint (hG'int.const_mul ν), integral_const_mul]
    _ = (∫ u in (-(L / 2))..(L / 2), |deriv F u|) + ν * ∫ u, |deriv G u| := by
        rw [hI, integral_indicator measurableSet_Icc, integral_Icc_eq_integral_Ioc,
          ← intervalIntegral.integral_of_le (by linarith : -(L / 2) ≤ L / 2)]

/-! ### The window `m · φ` -/

namespace TVFactor

variable (hm : TVFactor m L w A B μ τ₁ τ₂)
include hm

lemma abs_le_one (u : ℝ) (hu : |u| ≤ L / 2) : |m u| ≤ 1 := by
  rw [abs_of_nonneg (hm.nonneg u)]; exact hm.le_one u hu

lemma phiM_even (u : ℝ) : phiM m ϱ L w (-u) = phiM m ϱ L w u := by
  simp only [phiM, hm.even, Taper.phi_even]

lemma phiM_nonneg (hϱ : TaperProfile ϱ) (u : ℝ) : 0 ≤ phiM m ϱ L w u :=
  mul_nonneg (hm.nonneg u) (Taper.phi_nonneg hϱ u)

lemma phiM_le_one (hϱ : TaperProfile ϱ) (hw : 0 < w) (u : ℝ) : phiM m ϱ L w u ≤ 1 := by
  rcases le_or_gt (L / 2) |u| with hu | hu
  · rw [phiM_eq_zero hϱ hw hu]; exact zero_le_one
  · calc phiM m ϱ L w u ≤ 1 * 1 :=
          mul_le_mul (hm.le_one u hu.le) (Taper.phi_le_one hϱ u) (Taper.phi_nonneg hϱ u)
            zero_le_one
      _ = 1 := mul_one 1

lemma phiM_contDiff (hϱ : TaperProfile ϱ) (hw : 0 < w) (hwL : 2 * w ≤ L) :
    ContDiff ℝ 2 (phiM m ϱ L w) :=
  hm.contDiff.mul ((Taper.phi_contDiff hϱ hw hwL).of_le (by norm_num))

/-- `∫ |(m φ)'| ≤ τ₁ + 2μ ≤ 2`. -/
theorem integral_abs_deriv_phiM_le (hϱ : TaperProfile ϱ) (hw : 0 < w) (hwL : 2 * w ≤ L) :
    ∫ u, |deriv (phiM m ϱ L w) u| ≤ 2 := by
  have hL : 0 ≤ L := by linarith
  have h := integral_abs_deriv_mul_le_tv (F := m) (G := Taper.phi ϱ L w) (ν := μ) hL
    (hm.contDiff.of_le (by norm_num)) ((Taper.phi_contDiff hϱ hw hwL).of_le (by norm_num))
    (Taper.phi_nonneg hϱ) (Taper.phi_le_one hϱ) (fun u hu => Taper.phi_eq_zero hϱ hw hu)
    (fun u hu => deriv_taper_eq_zero hϱ hw hu)
    (fun u h1 h2 => by rw [abs_of_nonneg (hm.nonneg u)]; exact hm.edge_le u h1 h2)
  rw [Taper.integral_abs_deriv_phi hϱ hw hwL] at h
  have := hm.tv
  have := hm.budget
  calc ∫ u, |deriv (phiM m ϱ L w) u| ≤ (∫ u in (-(L / 2))..(L / 2), |deriv m u|) + μ * 2 := h
    _ ≤ 2 := by linarith

/-- `∫ |(m² φ²)'| ≤ τ₂ + 2μ² ≤ 2`. -/
theorem integral_abs_deriv_phiM_sq_le (hϱ : TaperProfile ϱ) (hw : 0 < w) (hwL : 2 * w ≤ L) :
    ∫ u, |deriv (fun u => phiM m ϱ L w u ^ 2) u| ≤ 2 := by
  have hL : 0 ≤ L := by linarith
  have hfun : (fun u => phiM m ϱ L w u ^ 2) = fun u => m u ^ 2 * Taper.phi ϱ L w u ^ 2 := by
    funext u; simp only [phiM]; ring
  rw [hfun]
  have hφ1 : ContDiff ℝ 1 (Taper.phi ϱ L w) := (Taper.phi_contDiff hϱ hw hwL).of_le (by norm_num)
  have h := integral_abs_deriv_mul_le_tv (F := fun u => m u ^ 2)
    (G := fun u => Taper.phi ϱ L w u ^ 2) (ν := μ ^ 2) (w := w) hL
    ((hm.contDiff.of_le (by norm_num)).pow 2) (hφ1.pow 2)
    (fun u => sq_nonneg _)
    (fun u => by
      calc Taper.phi ϱ L w u ^ 2 ≤ 1 ^ 2 :=
            pow_le_pow_left₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u) 2
        _ = 1 := one_pow 2)
    (fun u hu => by simp only [Taper.phi_eq_zero hϱ hw hu, ne_eq, OfNat.ofNat_ne_zero,
      not_false_eq_true, zero_pow])
    (fun u hu => deriv_taper_sq_eq_zero hϱ hw hwL hu)
    (fun u h1 h2 => by
      rw [abs_of_nonneg (sq_nonneg _)]
      exact pow_le_pow_left₀ (hm.nonneg u) (hm.edge_le u h1 h2) 2)
  rw [Taper.integral_abs_deriv_phi_sq hϱ hw hwL] at h
  have := hm.tv_sq
  have := hm.budget_sq
  calc ∫ u, |deriv (fun u => m u ^ 2 * Taper.phi ϱ L w u ^ 2) u|
      ≤ (∫ u in (-(L / 2))..(L / 2), |deriv (fun u => m u ^ 2) u|) + μ ^ 2 * 2 := h
    _ ≤ 2 := by linarith

/-- `‖(m φ)″‖₁ ≤ cMod ϱ A B / w` (the upstream argument, `integral_abs_deriv2_phiM_le`). -/
theorem integral_abs_deriv2_phiM_le (hϱ : TaperProfile ϱ) (hw : 1 ≤ w) (hwL : 8 * w ≤ L) :
    ∫ u, |deriv (deriv (phiM m ϱ L w)) u| ≤ cMod ϱ A B / w := by
  have hw0 : 0 < w := by linarith
  have h2wL : 2 * w ≤ L := by linarith
  have hL : 0 < L := by linarith
  have hmain := integral_abs_deriv2_mul_le (F := m) (G := Taper.phi ϱ L w) (L := L) one_pos
    (div_nonneg hm.A_nonneg hL.le) (div_nonneg hm.B_nonneg (sq_nonneg L)) hm.contDiff.contDiffOn
    hm.abs_le_one hm.deriv_le hm.deriv2_le
    ((Taper.phi_contDiff hϱ hw0 h2wL).of_le (by norm_num)) (Taper.phi_hasCompactSupport hϱ hw0)
    (fun u hu => Taper.phi_eq_zero hϱ hw0 hu.le) (hm.phiM_contDiff hϱ hw0 h2wL)
    (phiM_hasCompactSupport hϱ hw0)
  have hI0 := integral_abs_phi_le hϱ hw0 h2wL
  have hI1 : ∫ u, |deriv (Taper.phi ϱ L w) u| = 2 := Taper.integral_abs_deriv_phi hϱ hw0 h2wL
  have hI2 : ∫ u, |deriv (deriv (Taper.phi ϱ L w)) u| = 2 * Taper.l1Deriv2 ϱ / w :=
    Taper.integral_abs_deriv2_phi hϱ hw0 h2wL
  rw [hI1, hI2] at hmain
  have hc := Taper.two_mul_l1Deriv2_le_cRho hϱ
  have hA := hm.A_nonneg
  have hB := hm.B_nonneg
  refine hmain.trans ?_
  have e1 : B / L ^ 2 * ∫ u, |Taper.phi ϱ L w u| ≤ B / w := by
    calc B / L ^ 2 * ∫ u, |Taper.phi ϱ L w u| ≤ B / L ^ 2 * L := by gcongr
      _ = B / L := by field_simp
      _ ≤ B / w := div_le_div_of_nonneg_left hB hw0 (by linarith)
  have e2 : 2 * (A / L) * 2 ≤ A / w := by
    rw [show 2 * (A / L) * 2 = 4 * A / L by ring, div_le_div_iff₀ hL hw0]; nlinarith
  have e3 : 2 * Taper.l1Deriv2 ϱ / w ≤ Taper.cRho ϱ / w := div_le_div_of_nonneg_right hc hw0.le
  have e4 : 0 ≤ A ^ 2 / w := by positivity
  calc B / L ^ 2 * (∫ u, |Taper.phi ϱ L w u|) + 2 * (A / L) * 2 + 2 * Taper.l1Deriv2 ϱ / w
      ≤ B / w + A / w + Taper.cRho ϱ / w + A ^ 2 / w := by linarith
    _ = cMod ϱ A B / w := by simp only [cMod]; ring

/-- `‖(m² φ²)″‖₁ ≤ cMod ϱ A B / w` (the upstream argument, `integral_abs_deriv2_phiM_sq_le`). -/
theorem integral_abs_deriv2_phiM_sq_le (hϱ : TaperProfile ϱ) (hw : 1 ≤ w) (hwL : 8 * w ≤ L) :
    ∫ u, |deriv (deriv (fun u => phiM m ϱ L w u ^ 2)) u| ≤ cMod ϱ A B / w := by
  have hw0 : 0 < w := by linarith
  have h2wL : 2 * w ≤ L := by linarith
  have hL : 0 < L := by linarith
  have hU : IsOpen (univ : Set ℝ) := isOpen_univ
  have hsm : ContDiffOn ℝ 2 m univ := hm.contDiff.contDiffOn
  have hsm2 : ContDiff ℝ 2 (fun u => m u * m u) := hm.contDiff.mul hm.contDiff
  have hA := hm.A_nonneg
  have hB := hm.B_nonneg
  have hF0 : ∀ u, |u| ≤ L / 2 → |m u * m u| ≤ 1 := fun u hu => by
    rw [abs_mul]; have := hm.abs_le_one u hu; nlinarith [abs_nonneg (m u)]
  have hF1 : ∀ u, |u| ≤ L / 2 → |deriv (fun u => m u * m u) u| ≤ 2 * A / L := fun u hu => by
    rw [deriv_mul_eq hU hsm hsm (mem_univ u)]
    have h0 := hm.abs_le_one u hu
    have h1 := hm.deriv_le u hu
    calc |deriv m u * m u + m u * deriv m u| = 2 * (|m u| * |deriv m u|) := by
          rw [show deriv m u * m u + m u * deriv m u = 2 * (m u * deriv m u) by ring, abs_mul,
            abs_mul, abs_two]
      _ ≤ 2 * (1 * (A / L)) := by gcongr
      _ = 2 * A / L := by ring
  have hF2 : ∀ u, |u| ≤ L / 2 →
      |deriv (deriv (fun u => m u * m u)) u| ≤ (2 * B + 2 * A ^ 2) / L ^ 2 := fun u hu => by
    rw [deriv2_mul_eq hU hsm hsm (mem_univ u)]
    have h0 := hm.abs_le_one u hu
    have h1 := hm.deriv_le u hu
    have h2 := hm.deriv2_le u hu
    have hd0 := abs_nonneg (deriv m u)
    calc |deriv (deriv m) u * m u + 2 * (deriv m u * deriv m u) + m u * deriv (deriv m) u|
        ≤ |deriv (deriv m) u * m u| + |2 * (deriv m u * deriv m u)| + |m u * deriv (deriv m) u| :=
          abs_add_three _ _ _
      _ = 2 * (|deriv (deriv m) u| * |m u|) + 2 * (|deriv m u| * |deriv m u|) := by
          rw [abs_mul, abs_mul, abs_mul, abs_mul, abs_two]; ring
      _ ≤ 2 * (B / L ^ 2 * 1) + 2 * (A / L * (A / L)) := by gcongr
      _ = (2 * B + 2 * A ^ 2) / L ^ 2 := by field_simp
  have hφ := Taper.phi_contDiff hϱ hw0 h2wL
  have hG : ContDiff ℝ 2 (fun u => Taper.phi ϱ L w u ^ 2) := (hφ.pow 2).of_le (by norm_num)
  have hGcs : HasCompactSupport (fun u => Taper.phi ϱ L w u ^ 2) :=
    (Taper.phi_hasCompactSupport hϱ (L := L) hw0).comp_left (g := fun t => t ^ 2) (by norm_num)
  have hGzero : ∀ u, L / 2 < |u| → Taper.phi ϱ L w u ^ 2 = 0 := fun u hu => by
    rw [Taper.phi_eq_zero hϱ hw0 hu.le, zero_pow two_ne_zero]
  have hH : ContDiff ℝ 2 (fun u => (m u * m u) * (Taper.phi ϱ L w u ^ 2)) := by
    rw [← phiM_sq_eq]; exact (hm.phiM_contDiff hϱ hw0 h2wL).pow 2
  have hHcs : HasCompactSupport (fun u => (m u * m u) * (Taper.phi ϱ L w u ^ 2)) := by
    rw [← phiM_sq_eq]
    exact (phiM_hasCompactSupport hϱ hw0).comp_left (g := fun t => t ^ 2) (by norm_num)
  have hmain := integral_abs_deriv2_mul_le (F := fun u => m u * m u)
    (G := fun u => Taper.phi ϱ L w u ^ 2) (L := L) one_pos (by positivity : (0:ℝ) ≤ 2 * A / L)
    (by positivity : (0:ℝ) ≤ (2 * B + 2 * A ^ 2) / L ^ 2) hsm2.contDiffOn hF0 hF1 hF2 hG hGcs
    hGzero hH hHcs
  rw [phiM_sq_eq]
  have hI0 := integral_abs_phi_sq_le hϱ hw0 h2wL
  have hI1 : ∫ u, |deriv (fun u => Taper.phi ϱ L w u ^ 2) u| = 2 :=
    Taper.integral_abs_deriv_phi_sq hϱ hw0 h2wL
  have hI2 : ∫ u, |deriv (deriv (fun u => Taper.phi ϱ L w u ^ 2)) u| ≤ Taper.cRho ϱ / w :=
    Taper.integral_abs_deriv2_phi_sq_le hϱ hw h2wL
  rw [hI1] at hmain
  refine hmain.trans ?_
  have e1 : (2 * B + 2 * A ^ 2) / L ^ 2 * ∫ u, |Taper.phi ϱ L w u ^ 2| ≤ (B + A ^ 2) / w := by
    calc (2 * B + 2 * A ^ 2) / L ^ 2 * ∫ u, |Taper.phi ϱ L w u ^ 2|
        ≤ (2 * B + 2 * A ^ 2) / L ^ 2 * L := by gcongr
      _ = (2 * B + 2 * A ^ 2) / L := by field_simp
      _ ≤ (B + A ^ 2) / w := by rw [div_le_div_iff₀ hL hw0]; nlinarith
  have e2 : 2 * (2 * A / L) * 2 ≤ A / w := by
    rw [show 2 * (2 * A / L) * 2 = 8 * A / L by ring, div_le_div_iff₀ hL hw0]; nlinarith
  calc (2 * B + 2 * A ^ 2) / L ^ 2 * (∫ u, |Taper.phi ϱ L w u ^ 2|) + 2 * (2 * A / L) * 2
        + ∫ u, |deriv (deriv (fun u => Taper.phi ϱ L w u ^ 2)) u|
      ≤ (B + A ^ 2) / w + A / w + Taper.cRho ϱ / w := by linarith
    _ = cMod ϱ A B / w := by simp only [cMod]; ring

/-- **A modulated ramp taper of bounded variation is an admissible window.** -/
theorem admWindow (hϱ : TaperProfile ϱ) (hw : 1 ≤ w) (hwL : 8 * w ≤ L) :
    AdmWindow (phiM m ϱ L w) L w (cMod ϱ A B) where
  one_le_w := hw
  w8 := hwL
  four_le_c := four_le_cMod hϱ hm.A_nonneg hm.B_nonneg
  even := hm.phiM_even
  nonneg := hm.phiM_nonneg hϱ
  le_one := hm.phiM_le_one hϱ (by linarith)
  contDiff := hm.phiM_contDiff hϱ (by linarith) (by linarith)
  support := fun _ hu => phiM_eq_zero hϱ (by linarith) hu
  l1_deriv := hm.integral_abs_deriv_phiM_le hϱ (by linarith) (by linarith)
  l1_deriv_sq := hm.integral_abs_deriv_phiM_sq_le hϱ (by linarith) (by linarith)
  l1_deriv2 := hm.integral_abs_deriv2_phiM_le hϱ hw hwL
  l1_deriv2_sq := hm.integral_abs_deriv2_phiM_sq_le hϱ hw hwL

end TVFactor

end Distinct839.Window


==> anc/lean/Distinct839/Window/Trig.lean <==
/-
Distinct839/Window/Trig.lean — trigonometric integrals over one period `[-1/2, 1/2]`.

The window `fCos u = 1 + ∑ a_j cos(2π j u)` is a trigonometric polynomial. Everything that is needed
about its integrals follows from four facts, proved here for the frequencies `cosN n u = cos(2π n u)`,
`sinN n u = sin(2π n u)` with `n` a natural number:

* `integral_cosN`: `∫ cosN n = 0` for `n ≠ 0`;
* `integral_cosN_mul_cosN`, `integral_sinN_mul_sinN`: orthogonality, `∫ cosN n · cosN m = δ_{nm}/2`;
* `integral_quad_mul_cosN`: `∫ (1/2 - s)²/2 · cosN n s ds = (-1)^n / (4 π² n²)`.

They are then summed over a finite family of frequencies `j + 1`, `j : Fin N`
(`integral_sum_cos`, `integral_sq_sum_cos`, `integral_sq_sum_sin`, `integral_sum_cos_mul_cosN`).
All integrals are interval integrals `∫ s in (-(1:ℝ)/2)..(1/2), _`, the form used by the upstream
window functional `Zeta23.XiPrime.cWin`. Everything here is a helper, in `Distinct839.Window`.
-/
import Distinct839.Defs

open Real MeasureTheory intervalIntegral
open scoped BigOperators

noncomputable section

namespace Distinct839.Window

/-- `cos(2π n u)`. -/
def cosN (n : ℕ) (u : ℝ) : ℝ := Real.cos (2 * π * n * u)

/-- `sin(2π n u)`. -/
def sinN (n : ℕ) (u : ℝ) : ℝ := Real.sin (2 * π * n * u)

lemma continuous_cosN (n : ℕ) : Continuous (cosN n) := by unfold cosN; fun_prop

lemma continuous_sinN (n : ℕ) : Continuous (sinN n) := by unfold sinN; fun_prop

lemma abs_cosN_le_one (n : ℕ) (u : ℝ) : |cosN n u| ≤ 1 := Real.abs_cos_le_one _

lemma abs_sinN_le_one (n : ℕ) (u : ℝ) : |sinN n u| ≤ 1 := Real.abs_sin_le_one _

lemma cosN_neg (n : ℕ) (u : ℝ) : cosN n (-u) = cosN n u := by
  unfold cosN; rw [mul_neg, Real.cos_neg]

lemma cosN_half (n : ℕ) : cosN n (1 / 2) = (-1) ^ n := by
  unfold cosN
  rw [show 2 * π * (n : ℝ) * (1 / 2) = n * π by ring, Real.cos_nat_mul_pi]

lemma sinN_half (n : ℕ) : sinN n (1 / 2) = 0 := by
  unfold sinN
  rw [show 2 * π * (n : ℝ) * (1 / 2) = n * π by ring, Real.sin_nat_mul_pi]

lemma hasDerivAt_cosN (n : ℕ) (u : ℝ) :
    HasDerivAt (cosN n) (-(2 * π * n * sinN n u)) u := by
  have h := (Real.hasDerivAt_cos (2 * π * n * u)).comp u ((hasDerivAt_id u).const_mul (2 * π * (n : ℝ)))
  simp only [mul_one] at h
  refine h.congr_deriv ?_
  unfold sinN
  ring

lemma hasDerivAt_sinN (n : ℕ) (u : ℝ) :
    HasDerivAt (sinN n) (2 * π * n * cosN n u) u := by
  have h := (Real.hasDerivAt_sin (2 * π * n * u)).comp u ((hasDerivAt_id u).const_mul (2 * π * (n : ℝ)))
  simp only [mul_one] at h
  refine h.congr_deriv ?_
  unfold cosN
  ring

/-! ### The basic integrals -/

/-- `∫_{-1/2}^{1/2} cos(2π m s) ds = 0` for an integer `m ≠ 0`. -/
lemma integral_cos_int {m : ℤ} (hm : m ≠ 0) :
    ∫ s in (-(1:ℝ)/2)..(1/2), Real.cos (2 * π * m * s) = 0 := by
  have hc : (2 * π * (m : ℝ)) ≠ 0 :=
    mul_ne_zero (mul_ne_zero two_ne_zero Real.pi_ne_zero) (Int.cast_ne_zero.mpr hm)
  rw [intervalIntegral.integral_comp_mul_left (fun x => Real.cos x) hc, integral_cos]
  have h1 : 2 * π * (m : ℝ) * (1 / 2) = m * π := by ring
  have h2 : 2 * π * (m : ℝ) * (-1 / 2) = -(m * π) := by ring
  rw [h1, h2, Real.sin_neg, Real.sin_int_mul_pi]
  simp

/-- `∫ cos(2π n s) ds = 0` over a period, `n ≠ 0`. -/
lemma integral_cosN {n : ℕ} (hn : n ≠ 0) : ∫ s in (-(1:ℝ)/2)..(1/2), cosN n s = 0 := by
  have h := integral_cos_int (m := (n : ℤ)) (by exact_mod_cast hn)
  simpa [cosN] using h

lemma integral_one : ∫ _s in (-(1:ℝ)/2)..(1/2), (1:ℝ) = 1 := by
  rw [intervalIntegral.integral_const, smul_eq_mul]; norm_num

/-- Orthogonality of the cosines: `∫ cos(2π n s) cos(2π m s) ds = δ_{nm}/2` for `n, m ≥ 1`. -/
lemma integral_cosN_mul_cosN {n m : ℕ} (_hn : n ≠ 0) (hm : m ≠ 0) :
    ∫ s in (-(1:ℝ)/2)..(1/2), cosN n s * cosN m s = if n = m then 1 / 2 else 0 := by
  have hprod : ∀ s : ℝ, cosN n s * cosN m s
      = (1 / 2) * Real.cos (2 * π * (((n : ℤ) - (m : ℤ) : ℤ) : ℝ) * s)
        + (1 / 2) * Real.cos (2 * π * (((n : ℤ) + (m : ℤ) : ℤ) : ℝ) * s) := by
    intro s
    unfold cosN
    push_cast
    rw [show 2 * π * ((n : ℝ) - m) * s = 2 * π * n * s - 2 * π * m * s by ring,
      show 2 * π * ((n : ℝ) + m) * s = 2 * π * n * s + 2 * π * m * s by ring,
      Real.cos_sub, Real.cos_add]
    ring
  have hsum : ((n : ℤ) + (m : ℤ)) ≠ 0 := by omega
  have hi : ∀ k : ℤ, IntervalIntegrable (fun s : ℝ => (1 / 2) * Real.cos (2 * π * (k : ℝ) * s))
      volume (-(1:ℝ)/2) (1/2) := fun k => (by fun_prop : Continuous _).intervalIntegrable _ _
  rw [intervalIntegral.integral_congr (fun s _ => hprod s),
    intervalIntegral.integral_add (hi _) (hi _), intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, integral_cos_int hsum]
  by_cases h : n = m
  · subst h
    simp only [sub_self, Int.cast_zero, mul_zero, zero_mul, Real.cos_zero, if_true]
    rw [integral_one]; ring
  · have hd : ((n : ℤ) - (m : ℤ)) ≠ 0 := by omega
    rw [integral_cos_int hd, if_neg h]; ring

/-- Orthogonality of the sines: `∫ sin(2π n s) sin(2π m s) ds = δ_{nm}/2` for `n, m ≥ 1`. -/
lemma integral_sinN_mul_sinN {n m : ℕ} (_hn : n ≠ 0) (hm : m ≠ 0) :
    ∫ s in (-(1:ℝ)/2)..(1/2), sinN n s * sinN m s = if n = m then 1 / 2 else 0 := by
  have hprod : ∀ s : ℝ, sinN n s * sinN m s
      = (1 / 2) * Real.cos (2 * π * (((n : ℤ) - (m : ℤ) : ℤ) : ℝ) * s)
        - (1 / 2) * Real.cos (2 * π * (((n : ℤ) + (m : ℤ) : ℤ) : ℝ) * s) := by
    intro s
    unfold sinN
    push_cast
    rw [show 2 * π * ((n : ℝ) - m) * s = 2 * π * n * s - 2 * π * m * s by ring,
      show 2 * π * ((n : ℝ) + m) * s = 2 * π * n * s + 2 * π * m * s by ring,
      Real.cos_sub, Real.cos_add]
    ring
  have hsum : ((n : ℤ) + (m : ℤ)) ≠ 0 := by omega
  have hi : ∀ k : ℤ, IntervalIntegrable (fun s : ℝ => (1 / 2) * Real.cos (2 * π * (k : ℝ) * s))
      volume (-(1:ℝ)/2) (1/2) := fun k => (by fun_prop : Continuous _).intervalIntegrable _ _
  rw [intervalIntegral.integral_congr (fun s _ => hprod s),
    intervalIntegral.integral_sub (hi _) (hi _), intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, integral_cos_int hsum]
  by_cases h : n = m
  · subst h
    simp only [sub_self, Int.cast_zero, mul_zero, zero_mul, Real.cos_zero, if_true]
    rw [integral_one]; ring
  · have hd : ((n : ℤ) - (m : ℤ)) ≠ 0 := by omega
    rw [integral_cos_int hd, if_neg h]; ring

/-- `∫_{-1/2}^{1/2} (1/2 - s)²/2 ds = 1/6`. -/
lemma integral_quad : ∫ s in (-(1:ℝ)/2)..(1/2), (1 / 2 - s) ^ 2 / 2 = 1 / 6 := by
  have hd : ∀ s ∈ Set.uIcc (-(1:ℝ)/2) (1/2),
      HasDerivAt (fun s : ℝ => -(1 / 2 - s) ^ 3 / 6) ((1 / 2 - s) ^ 2 / 2) s := by
    intro s _
    have h := ((((hasDerivAt_id' s).const_sub (1 / 2 : ℝ)).pow 3).neg).div_const 6
    refine h.congr_deriv ?_
    push_cast
    ring
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
    ((by fun_prop : Continuous fun s : ℝ => (1 / 2 - s) ^ 2 / 2).intervalIntegrable _ _)]
  norm_num

/-- `∫_{-1/2}^{1/2} (1/2 - s)²/2 · cos(2π n s) ds = (-1)^n / (4 π² n²)` for `n ≥ 1`. -/
lemma integral_quad_mul_cosN {n : ℕ} (hn : n ≠ 0) :
    ∫ s in (-(1:ℝ)/2)..(1/2), (1 / 2 - s) ^ 2 / 2 * cosN n s
      = (-1) ^ n / (4 * π ^ 2 * (n : ℝ) ^ 2) := by
  have hn' : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hn
  have hc : (2 * π * (n : ℝ)) ≠ 0 := mul_ne_zero (mul_ne_zero two_ne_zero Real.pi_ne_zero) hn'
  set c : ℝ := 2 * π * n with hcdef
  -- antiderivative: g sin/c + g' cos/c² - g'' sin/c³ with g = (1/2 - s)²/2
  have hd : ∀ s ∈ Set.uIcc (-(1:ℝ)/2) (1/2),
      HasDerivAt (fun s : ℝ => (1 / 2 - s) ^ 2 / 2 * sinN n s / c - (1 / 2 - s) * cosN n s / c ^ 2
          - sinN n s / c ^ 3) ((1 / 2 - s) ^ 2 / 2 * cosN n s) s := by
    intro s _
    have hg : HasDerivAt (fun s : ℝ => (1 / 2 - s) ^ 2 / 2) (-(1 / 2 - s)) s := by
      have h := (((hasDerivAt_id' s).const_sub (1 / 2 : ℝ)).pow 2).div_const 2
      refine h.congr_deriv ?_
      push_cast
      ring
    have hg1 : HasDerivAt (fun s : ℝ => 1 / 2 - s) (-1) s := (hasDerivAt_id s).const_sub (1 / 2)
    have hs := hasDerivAt_sinN n s
    have hco := hasDerivAt_cosN n s
    have h := (((hg.mul hs).div_const c).sub ((hg1.mul hco).div_const (c ^ 2))).sub
      (hs.div_const (c ^ 3))
    refine h.congr_deriv ?_
    rw [← hcdef]
    field_simp
    ring
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
    (((by fun_prop : Continuous fun s : ℝ => (1 / 2 - s) ^ 2 / 2).mul
      (continuous_cosN n)).intervalIntegrable _ _)]
  have hneg : (-(1:ℝ)/2) = -(1/2) := by ring
  have hs1 : sinN n (-(1:ℝ)/2) = 0 := by
    unfold sinN
    rw [show 2 * π * (n : ℝ) * (-1 / 2) = -(n * π) by ring, Real.sin_neg, Real.sin_nat_mul_pi,
      neg_zero]
  have hc1 : cosN n (-(1:ℝ)/2) = (-1) ^ n := by rw [hneg, cosN_neg, cosN_half]
  rw [sinN_half, cosN_half, hs1, hc1, hcdef]
  field_simp
  ring

/-! ### Finite trigonometric sums with frequencies `j + 1` -/

/-- Interval integral of a finite sum of continuous functions over `[-1/2, 1/2]`. -/
lemma integral_sum_fin {N : ℕ} (f : Fin N → ℝ → ℝ) (hf : ∀ j, Continuous (f j)) :
    ∫ s in (-(1:ℝ)/2)..(1/2), ∑ j, f j s = ∑ j, ∫ s in (-(1:ℝ)/2)..(1/2), f j s :=
  intervalIntegral.integral_finsetSum fun j _ => (hf j).intervalIntegrable _ _

section Sums

variable {N : ℕ} (b : Fin N → ℝ)

lemma continuous_sum_cos : Continuous fun s : ℝ => ∑ j : Fin N, b j * cosN (j.val + 1) s :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (continuous_cosN _)

lemma continuous_sum_sin : Continuous fun s : ℝ => ∑ j : Fin N, b j * sinN (j.val + 1) s :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (continuous_sinN _)

/-- `∫ ∑ b_j cos(2π (j+1) s) ds = 0`. -/
lemma integral_sum_cos :
    ∫ s in (-(1:ℝ)/2)..(1/2), ∑ j : Fin N, b j * cosN (j.val + 1) s = 0 := by
  rw [integral_sum_fin (fun j s => b j * cosN (j.val + 1) s)
    (fun _ => continuous_const.mul (continuous_cosN _))]
  refine Finset.sum_eq_zero fun j _ => ?_
  rw [intervalIntegral.integral_const_mul, integral_cosN (Nat.succ_ne_zero _), mul_zero]

/-- `∫ (∑ b_j cos(2π (j+1) s)) cos(2π (k+1) s) ds = b_k / 2`. -/
lemma integral_sum_cos_mul_cosN (k : Fin N) :
    ∫ s in (-(1:ℝ)/2)..(1/2), (∑ j : Fin N, b j * cosN (j.val + 1) s) * cosN (k.val + 1) s
      = b k / 2 := by
  have h1 : ∀ s : ℝ, (∑ j : Fin N, b j * cosN (j.val + 1) s) * cosN (k.val + 1) s
      = ∑ j : Fin N, b j * (cosN (j.val + 1) s * cosN (k.val + 1) s) := by
    intro s; rw [Finset.sum_mul]; exact Finset.sum_congr rfl fun j _ => by ring
  rw [intervalIntegral.integral_congr (fun s _ => h1 s),
    integral_sum_fin (fun j s => b j * (cosN (j.val + 1) s * cosN (k.val + 1) s))
      (fun _ => continuous_const.mul ((continuous_cosN _).mul (continuous_cosN _)))]
  have h2 : ∀ j : Fin N, ∫ s in (-(1:ℝ)/2)..(1/2), b j * (cosN (j.val + 1) s * cosN (k.val + 1) s)
      = if j = k then b j / 2 else 0 := by
    intro j
    rw [intervalIntegral.integral_const_mul,
      integral_cosN_mul_cosN (Nat.succ_ne_zero _) (Nat.succ_ne_zero _)]
    by_cases h : j = k
    · subst h; rw [if_pos rfl, if_pos rfl]; ring
    · have : ¬ (j.val + 1 = k.val + 1) := fun h' => h (Fin.ext (by omega))
      rw [if_neg this, if_neg h, mul_zero]
  rw [Finset.sum_congr rfl fun j _ => h2 j, Finset.sum_ite_eq' Finset.univ k]
  simp

/-- `∫ (∑ b_j cos(2π (j+1) s))² ds = ∑ b_j² / 2`. -/
lemma integral_sq_sum_cos :
    ∫ s in (-(1:ℝ)/2)..(1/2), (∑ j : Fin N, b j * cosN (j.val + 1) s) ^ 2
      = (∑ j : Fin N, b j ^ 2) / 2 := by
  have h1 : ∀ s : ℝ, (∑ j : Fin N, b j * cosN (j.val + 1) s) ^ 2
      = ∑ k : Fin N, b k * ((∑ j : Fin N, b j * cosN (j.val + 1) s) * cosN (k.val + 1) s) := by
    intro s; rw [sq, Finset.mul_sum]; exact Finset.sum_congr rfl fun k _ => by ring
  rw [intervalIntegral.integral_congr (fun s _ => h1 s),
    integral_sum_fin (fun k s => b k * ((∑ j : Fin N, b j * cosN (j.val + 1) s) * cosN (k.val + 1) s))
      (fun _ => continuous_const.mul ((continuous_sum_cos b).mul (continuous_cosN _))),
    Finset.sum_div]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [intervalIntegral.integral_const_mul, integral_sum_cos_mul_cosN]
  ring

/-- `∫ (∑ b_j sin(2π (j+1) s)) sin(2π (k+1) s) ds = b_k / 2`. -/
lemma integral_sum_sin_mul_sinN (k : Fin N) :
    ∫ s in (-(1:ℝ)/2)..(1/2), (∑ j : Fin N, b j * sinN (j.val + 1) s) * sinN (k.val + 1) s
      = b k / 2 := by
  have h1 : ∀ s : ℝ, (∑ j : Fin N, b j * sinN (j.val + 1) s) * sinN (k.val + 1) s
      = ∑ j : Fin N, b j * (sinN (j.val + 1) s * sinN (k.val + 1) s) := by
    intro s; rw [Finset.sum_mul]; exact Finset.sum_congr rfl fun j _ => by ring
  rw [intervalIntegral.integral_congr (fun s _ => h1 s),
    integral_sum_fin (fun j s => b j * (sinN (j.val + 1) s * sinN (k.val + 1) s))
      (fun _ => continuous_const.mul ((continuous_sinN _).mul (continuous_sinN _)))]
  have h2 : ∀ j : Fin N, ∫ s in (-(1:ℝ)/2)..(1/2), b j * (sinN (j.val + 1) s * sinN (k.val + 1) s)
      = if j = k then b j / 2 else 0 := by
    intro j
    rw [intervalIntegral.integral_const_mul,
      integral_sinN_mul_sinN (Nat.succ_ne_zero _) (Nat.succ_ne_zero _)]
    by_cases h : j = k
    · subst h; rw [if_pos rfl, if_pos rfl]; ring
    · have : ¬ (j.val + 1 = k.val + 1) := fun h' => h (Fin.ext (by omega))
      rw [if_neg this, if_neg h, mul_zero]
  rw [Finset.sum_congr rfl fun j _ => h2 j, Finset.sum_ite_eq' Finset.univ k]
  simp

/-- `∫ (∑ b_j sin(2π (j+1) s))² ds = ∑ b_j² / 2`. -/
lemma integral_sq_sum_sin :
    ∫ s in (-(1:ℝ)/2)..(1/2), (∑ j : Fin N, b j * sinN (j.val + 1) s) ^ 2
      = (∑ j : Fin N, b j ^ 2) / 2 := by
  have h1 : ∀ s : ℝ, (∑ j : Fin N, b j * sinN (j.val + 1) s) ^ 2
      = ∑ k : Fin N, b k * ((∑ j : Fin N, b j * sinN (j.val + 1) s) * sinN (k.val + 1) s) := by
    intro s; rw [sq, Finset.mul_sum]; exact Finset.sum_congr rfl fun k _ => by ring
  rw [intervalIntegral.integral_congr (fun s _ => h1 s),
    integral_sum_fin (fun k s => b k * ((∑ j : Fin N, b j * sinN (j.val + 1) s) * sinN (k.val + 1) s))
      (fun _ => continuous_const.mul ((continuous_sum_sin b).mul (continuous_sinN _))),
    Finset.sum_div]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [intervalIntegral.integral_const_mul, integral_sum_sin_mul_sinN]
  ring

end Sums

end Distinct839.Window


==> anc/lean/Distinct839/WindowMoments/Limit.lean <==
/-
Distinct839/WindowMoments/Limit.lean — the ratio constant of the realised window `vProf`.

For a valid parameter set `P` and an even `UnitProfile` `v` (continuous, values in `[0, 1]`),
the window `φ_v = P.phiV v T` realised by `P.atV v` has `φ_v² = winSq v P.ϱ L w`
(`phiV_sq`). With the estimates of `Ramp.lean`:

* `a_T → ∫v`, `b_T → ∫v²` at rate `2w/L` (`atV_a_close`, `atV_b_close`),
* `|g_T(y) - L · vConv v (y/L)| ≤ 4w` on `[0, L]`, and `g_T` is continuous (`atV_g_close`),

so the upstream limit theorems `XiPrime.tendsto_JT_of_autocorr_close` and
`XiPrime.tendsto_cRatio_cWin` give
`cRatio(λ₁(T); a_T, b_T, J_T) → cWin D λ v` (`tendsto_cRatio_atV`). This is the argument of the
upstream quartic window (`Zeta23/XiPrime/Window/Quartic.lean`), for a general profile.

The deliverables, for `P = paramsOf stdProfile lam` and `v = vProf`, `D(s) = s`:
`tendsto_cRatio_vProf` (the hypothesis `hc` of `gzMoments_atV_zeta` with
`cinf = cWin (fun s => s) lam vProf`) and `cWin_vProf_pos`. The window class `AdmWindow` is not
needed for these limits; `tendsto_cRatio_vProf` keeps it in its signature only to match the
interface it was requested with.
-/
import Distinct839.WindowMoments.Ramp
import Distinct839.ZeroKernel.Profile
import Zeta23.XiPrime.PrimeSide.Traces

open Real Set MeasureTheory Filter Topology Zeta23

noncomputable section

namespace Distinct839.WindowMoments

variable {P : Params} {v : ℝ → ℝ}

/-! ## The realised window -/

/-- `φ_v(u)² = v(u/L) · ramp(u)²` for the realised window `φ_v = P.phiV v T`. -/
lemma phiV_sq (hv : UnitProfile v) (T u : ℝ) :
    P.phiV v T u ^ 2 = winSq v P.ϱ (P.L T) P.w u := by
  show (Real.sqrt (max 0 (v (u / P.L T))) * Taper.phi P.ϱ (P.L T) P.w u) ^ 2 = _
  rw [mul_pow, Real.sq_sqrt (le_max_left _ _), max_eq_right (hv.nonneg _)]
  rfl

lemma phiV_sq_fun (hv : UnitProfile v) (T : ℝ) :
    (fun u => P.phiV v T u ^ 2) = winSq v P.ϱ (P.L T) P.w :=
  funext (phiV_sq hv T)

/-- `a_T` of `P.atV v` is within `2w/L` of `∫v`. -/
theorem atV_a_close (hP : P.Valid) (hv : UnitProfile v) (hev : ∀ s, v (-s) = v s) {T : ℝ}
    (hwL : 2 * P.w ≤ P.L T) :
    |(P.atV v T).a T - ∫ s in (-(1:ℝ)/2)..(1/2), v s| ≤ 2 * P.w / P.L T := by
  have hw : 0 < P.w := by linarith [hP.one_le_w]
  rw [Params.atV_a T hP hev]
  show |(P.L T)⁻¹ * (∫ u, P.phiV v T u ^ 2) - _| ≤ _
  rw [phiV_sq_fun hv T]
  exact abs_integral_winSq_sub_le hv hP.taper hw hwL

/-- `b_T` of `P.atV v` is within `2w/L` of `∫v²`. -/
theorem atV_b_close (hP : P.Valid) (hv : UnitProfile v) (hev : ∀ s, v (-s) = v s) {T : ℝ}
    (hwL : 2 * P.w ≤ P.L T) :
    |(P.atV v T).b T - ∫ s in (-(1:ℝ)/2)..(1/2), v s ^ 2| ≤ 2 * P.w / P.L T := by
  have hw : 0 < P.w := by linarith [hP.one_le_w]
  rw [Params.atV_b T hP hev]
  show |(P.L T)⁻¹ * (∫ u, P.phiV v T u ^ 4) - _| ≤ _
  have h4 : (fun u => P.phiV v T u ^ 4) = fun u => winSq v P.ϱ (P.L T) P.w u ^ 2 := by
    funext u
    rw [← phiV_sq hv T u]
    ring
  rw [h4]
  exact abs_integral_winSq_sq_sub_le hv hP.taper hw hwL

/-- `g_T` of `P.atV v` is the autocorrelation of `winSq`. -/
lemma atV_g_eq (hP : P.Valid) (hv : UnitProfile v) (hev : ∀ s, v (-s) = v s) (T : ℝ) :
    (P.atV v T).g T = Params.autocorr (winSq v P.ϱ (P.L T) P.w) := by
  show AdmWindow.gv ((P.atV v T).phi T) = _
  rw [Params.atV_phi_valid T hP hev]
  show Params.autocorr (fun u => P.phiV v T u ^ 2) = _
  rw [phiV_sq_fun hv T]

/-- `|g_T(y) - L · vConv v (y/L)| ≤ 4w` for `0 ≤ y ≤ L`. -/
theorem atV_g_close (hP : P.Valid) (hv : UnitProfile v) (hev : ∀ s, v (-s) = v s) {T : ℝ}
    (hwL : 2 * P.w ≤ P.L T) {y : ℝ} (hy : y ∈ Icc (0:ℝ) (P.L T)) :
    |(P.atV v T).g T y - P.L T * XiPrime.vConv v (y / P.L T)| ≤ 4 * P.w := by
  have hw : 0 < P.w := by linarith [hP.one_le_w]
  rw [atV_g_eq hP hv hev T]
  exact abs_autocorr_winSq_sub_le hv hP.taper hw hwL hy.1 hy.2

/-- `g_T` is continuous. -/
lemma atV_g_continuous (hP : P.Valid) (hv : UnitProfile v) (hev : ∀ s, v (-s) = v s) {T : ℝ}
    (hwL : 2 * P.w ≤ P.L T) : Continuous ((P.atV v T).g T) := by
  have hw : 0 < P.w := by linarith [hP.one_le_w]
  rw [atV_g_eq hP hv hev T]
  exact Taper.autocorr_continuous_of_support _ (M := P.L T / 2)
    (winSq_continuous hv hP.taper hw hwL) (fun u hu => winSq_eq_zero hP.taper hw hu)

/-! ## The limit of the ratio constant -/

/-- **Ratio limit for a general profile.** For a valid `P`, an even `UnitProfile` `v` and a
density `D` continuous on `[0, 1]`, `cRatio(λ₁(T); a_T, b_T, J_T) → cWin D λ v` for the data of
`P.atV v`, provided the limit has a positive denominator. -/
theorem tendsto_cRatio_atV (hP : P.Valid) (hv : UnitProfile v) (hev : ∀ s, v (-s) = v s)
    {D : ℝ → ℝ} (hD : ContinuousOn D (Icc 0 1))
    (hden : 0 < (∫ s in (-(1:ℝ)/2)..(1/2), v s ^ 2) + P.lam * XiPrime.jWin D P.lam v) :
    Tendsto (fun T => ThmD.cRatio (P.lam1 T) ((P.atV v T).a T) ((P.atV v T).b T)
      (XiPrime.JD D ((P.atV v T).g T) (P.L T) (l T))) atTop (𝓝 (XiPrime.cWin D P.lam v)) := by
  have hev8 := XiPrime.eventually_w8 hP
  have ha : Tendsto (fun T => (P.atV v T).a T) atTop (𝓝 (∫ s in (-(1:ℝ)/2)..(1/2), v s)) :=
    ThmD.tendsto_of_close hP.lam_pos (C := 2) (by
      filter_upwards [hev8] with T hT
      exact atV_a_close hP hv hev (by linarith [hP.one_le_w]))
  have hb : Tendsto (fun T => (P.atV v T).b T) atTop (𝓝 (∫ s in (-(1:ℝ)/2)..(1/2), v s ^ 2)) :=
    ThmD.tendsto_of_close hP.lam_pos (C := 2) (by
      filter_upwards [hev8] with T hT
      exact atV_b_close hP hv hev (by linarith [hP.one_le_w]))
  have hgc : ∀ᶠ T in atTop, Continuous ((P.atV v T).g T) := by
    filter_upwards [hev8] with T hT
    exact atV_g_continuous hP hv hev (by linarith [hP.one_le_w])
  have hg : ∀ᶠ T in atTop, ∀ y ∈ Icc (0:ℝ) (P.L T),
      |(P.atV v T).g T y - P.L T * XiPrime.vConv v (y / P.L T)| ≤ 4 * P.w := by
    filter_upwards [hev8] with T hT y hy
    exact atV_g_close hP hv hev (by linarith [hP.one_le_w]) hy
  have hJ := XiPrime.tendsto_JT_of_autocorr_close (v := v) (g := fun T => (P.atV v T).g T)
    hP hD hv.continuous hgc hg
  exact XiPrime.tendsto_cRatio_cWin hP.lam_pos (ThmD.tendsto_lam1 hP.lam_pos) ha hb hJ hden

/-! ## The profile `vProf` -/

lemma unitProfile_vProf : UnitProfile vProf :=
  ⟨ZeroKernel.vProf_continuous, ZeroKernel.vProf_nonneg, ZeroKernel.vProf_le_one⟩

lemma integral_vProf_pos : 0 < ∫ s in (-(1:ℝ)/2)..(1/2), vProf s :=
  intervalIntegral.intervalIntegral_pos_of_pos_on
    (ZeroKernel.vProf_continuous.intervalIntegrable _ _)
    (fun x _ => ZeroKernel.vProf_pos x) (by norm_num)

lemma integral_vProf_sq_pos : 0 < ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 :=
  intervalIntegral.intervalIntegral_pos_of_pos_on
    ((ZeroKernel.vProf_continuous.pow 2).intervalIntegrable _ _)
    (fun x _ => pow_pos (ZeroKernel.vProf_pos x) 2) (by norm_num)

/-- `𝒥(λ; vProf) ≥ 0` for `D(s) = s` and every `λ ≥ 0`. -/
lemma jWin_id_vProf_nonneg {lam : ℝ} (hlam : 0 ≤ lam) :
    0 ≤ XiPrime.jWin (fun s => s) lam vProf := by
  unfold XiPrime.jWin
  refine mul_nonneg (by norm_num) (intervalIntegral.integral_nonneg zero_le_one fun r hr => ?_)
  exact mul_nonneg (mul_nonneg hlam hr.1)
    (XiPrime.vConv_nonneg (fun s _ => ZeroKernel.vProf_nonneg s) hr)

/-- The ratio limit for `vProf` at the standard parameters, without the window class. -/
theorem tendsto_cRatio_atV_vProf {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) :
    Tendsto (fun T => ThmD.cRatio ((paramsOf stdProfile lam).lam1 T)
      (((paramsOf stdProfile lam).atV vProf T).a T) (((paramsOf stdProfile lam).atV vProf T).b T)
      (XiPrime.JD (fun s => s) (((paramsOf stdProfile lam).atV vProf T).g T)
        ((paramsOf stdProfile lam).L T) (l T))) atTop
      (𝓝 (XiPrime.cWin (fun s => s) lam vProf)) :=
  tendsto_cRatio_atV (paramsOf_valid taperProfile_stdProfile h0 h1) unitProfile_vProf
    ZeroKernel.vProf_even continuousOn_id
    (add_pos_of_pos_of_nonneg integral_vProf_sq_pos
      (mul_nonneg h0.le (jWin_id_vProf_nonneg h0.le)))

end Distinct839.WindowMoments

namespace Distinct839

open Distinct839.WindowMoments

/-- **The ratio constant of the realised window.** With `P = paramsOf stdProfile lam` and the
diagonal density `D(s) = s`, `cRatio(λ₁(T); a_T, b_T, J_T) → cWin D λ vProf` for the data of
`P.atV vProf`. This is the hypothesis `hc` of `gzMoments_atV_zeta` with
`cinf = cWin (fun s => s) lam vProf`. The window class hypothesis is not used (the estimates
need only continuity and `0 ≤ vProf ≤ 1`); it is kept to match the requested interface. -/
theorem tendsto_cRatio_vProf {lam : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) {cW : ℝ}
    (_hAdm : ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW) :
    Tendsto (fun T => ThmD.cRatio ((paramsOf stdProfile lam).lam1 T)
      (((paramsOf stdProfile lam).atV vProf T).a T) (((paramsOf stdProfile lam).atV vProf T).b T)
      (XiPrime.JD (fun s => s) (((paramsOf stdProfile lam).atV vProf T).g T)
        ((paramsOf stdProfile lam).L T) (l T))) atTop
      (𝓝 (XiPrime.cWin (fun s => s) lam vProf)) :=
  tendsto_cRatio_atV_vProf (by linarith) hlam1.le

/-- **Positivity of the limit constant**: `cWin (fun s => s) λ vProf > 0` for `λ > 0`. -/
theorem cWin_vProf_pos {lam : ℝ} (hlam : 0 < lam) : 0 < XiPrime.cWin (fun s => s) lam vProf :=
  XiPrime.cWin_pos integral_vProf_pos.ne' integral_vProf_sq_pos (jWin_id_vProf_nonneg hlam.le) hlam

end Distinct839


==> anc/lean/Distinct839/WindowMoments/Ramp.lean <==
/-
Distinct839/WindowMoments/Ramp.lean — moments of a ramped profile against the sharp profile.

Let `v` be a continuous profile with values in `[0, 1]` (`UnitProfile v`), `ϱ` a taper profile
and `ramp = Taper.phi ϱ L w` the ramp of width `w` (equal to `1` on `|u| ≤ L/2 - w`, to `0` on
`|u| ≥ L/2`, with values in `[0, 1]`). The square of the window `√(v(u/L)) · ramp(u)` is
`winSq v ϱ L w u = v(u/L) · ramp(u)²`, and it differs from the sharp profile
`sharp v L u = 1_{[-L/2, L/2]}(u) · v(u/L)` only on the two ramps, of total length `2w`.
Hence, for `2w ≤ L`:

* `abs_integral_winSq_sub_le`:  `|L⁻¹ ∫ winSq - ∫_{-1/2}^{1/2} v| ≤ 2w/L`;
* `abs_integral_winSq_sq_sub_le`: `|L⁻¹ ∫ winSq² - ∫_{-1/2}^{1/2} v²| ≤ 2w/L`;
* `abs_autocorr_winSq_sub_le`: `|(winSq ⋆ winSq)(y) - L · vConv v (y/L)| ≤ 4w` for `0 ≤ y ≤ L`.

This is the argument of the upstream quartic window (`Zeta23/XiPrime/QuarticWindow/Moments.lean`:
`aQ_close`, `bQ_close`, `autocorr_phiMQsq_close`), written for a general profile: only continuity
and the bounds `0 ≤ v ≤ 1` are used. The edge estimate and the substitution are the upstream
`XiPrime.edge_estimate` and `XiPrime.integral_scale`.
-/
import Zeta23.XiPrime.Window.Quartic

open Real Set MeasureTheory Filter Topology Zeta23

noncomputable section

namespace Distinct839.WindowMoments

/-- Profiles handled here: continuous, with values in `[0, 1]`. -/
structure UnitProfile (v : ℝ → ℝ) : Prop where
  continuous : Continuous v
  nonneg : ∀ s, 0 ≤ v s
  le_one : ∀ s, v s ≤ 1

variable {v ϱ : ℝ → ℝ} {L w : ℝ}

/-- The square of the ramped window: `v(u/L) · ramp(u)²`. -/
def winSq (v ϱ : ℝ → ℝ) (L w : ℝ) (u : ℝ) : ℝ := v (u / L) * Taper.phi ϱ L w u ^ 2

/-- The sharp profile `1_{[-L/2, L/2]}(u) · v(u/L)`. -/
def sharp (v : ℝ → ℝ) (L : ℝ) (u : ℝ) : ℝ :=
  (Icc (-(L / 2)) (L / 2)).indicator (fun u => v (u / L)) u

/-! ## Elementary properties -/

lemma winSq_nonneg (hv : UnitProfile v) (u : ℝ) : 0 ≤ winSq v ϱ L w u :=
  mul_nonneg (hv.nonneg _) (sq_nonneg _)

lemma winSq_le_one (hv : UnitProfile v) (hϱ : TaperProfile ϱ) (u : ℝ) : winSq v ϱ L w u ≤ 1 := by
  unfold winSq
  calc v (u / L) * Taper.phi ϱ L w u ^ 2 ≤ 1 * 1 :=
        mul_le_mul (hv.le_one _) (pow_le_one₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u))
          (sq_nonneg _) zero_le_one
    _ = 1 := mul_one 1

lemma abs_winSq_le_one (hv : UnitProfile v) (hϱ : TaperProfile ϱ) (u : ℝ) :
    |winSq v ϱ L w u| ≤ 1 := by
  rw [abs_of_nonneg (winSq_nonneg hv u)]
  exact winSq_le_one hv hϱ u

lemma winSq_continuous (hv : UnitProfile v) (hϱ : TaperProfile ϱ) (hw : 0 < w) (hwL : 2 * w ≤ L) :
    Continuous (winSq v ϱ L w) :=
  (hv.continuous.comp (continuous_id.div_const L)).mul ((Taper.phi_continuous hϱ hw hwL).pow 2)

lemma winSq_eq_zero (hϱ : TaperProfile ϱ) (hw : 0 < w) {u : ℝ} (hu : L / 2 ≤ |u|) :
    winSq v ϱ L w u = 0 := by
  unfold winSq
  rw [Taper.phi_eq_zero hϱ hw hu]
  ring

lemma winSq_hasCompactSupport (hϱ : TaperProfile ϱ) (hw : 0 < w) :
    HasCompactSupport (winSq v ϱ L w) := by
  refine HasCompactSupport.intro (isCompact_Icc (a := -(L / 2)) (b := L / 2)) fun u hu => ?_
  apply winSq_eq_zero hϱ hw
  rw [Set.mem_Icc, not_and_or, not_le, not_le] at hu
  rcases hu with hu | hu
  · exact le_trans (by linarith) (neg_le_abs u)
  · exact le_trans (by linarith) (le_abs_self u)

lemma winSq_sq (u : ℝ) :
    winSq v ϱ L w u ^ 2 = v (u / L) ^ 2 * Taper.phi ϱ L w u ^ 4 := by
  unfold winSq
  ring

lemma sharp_nonneg (hv : UnitProfile v) (u : ℝ) : 0 ≤ sharp v L u :=
  Set.indicator_nonneg (fun _ _ => hv.nonneg _) u

lemma abs_sharp_le_one (hv : UnitProfile v) (u : ℝ) : |sharp v L u| ≤ 1 := by
  rw [abs_of_nonneg (sharp_nonneg hv u)]
  unfold sharp
  by_cases hm : u ∈ Icc (-(L / 2)) (L / 2)
  · rw [Set.indicator_of_mem hm]
    exact hv.le_one _
  · rw [Set.indicator_of_notMem hm]
    exact zero_le_one

lemma sharp_measurable (hv : UnitProfile v) : Measurable (sharp v L) :=
  Measurable.indicator (hv.continuous.comp (continuous_id.div_const L)).measurable measurableSet_Icc

lemma sharp_integrable (hv : UnitProfile v) : Integrable (sharp v L) :=
  (integrable_indicator_iff measurableSet_Icc).mpr
    (((hv.continuous.comp (continuous_id.div_const L)).continuousOn).integrableOn_compact
      isCompact_Icc)

/-- Substitution `u = L s` on the sharp window. -/
lemma setIntegral_Icc_comp_div {g : ℝ → ℝ} (hL : 0 < L) :
    ∫ u in Icc (-(L / 2)) (L / 2), g (u / L) = L * ∫ s in (-(1:ℝ)/2)..(1/2), g s := by
  rw [integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le (by linarith : -(L/2) ≤ L/2)]
  exact XiPrime.integral_scale hL

/-! ## The first two moments -/

/-- `|L⁻¹ ∫ v(u/L) ramp(u)² du - ∫_{-1/2}^{1/2} v| ≤ 2w/L`. -/
theorem abs_integral_winSq_sub_le (hv : UnitProfile v) (hϱ : TaperProfile ϱ) (hw : 0 < w)
    (hwL : 2 * w ≤ L) :
    |L⁻¹ * (∫ u, winSq v ϱ L w u) - ∫ s in (-(1:ℝ)/2)..(1/2), v s| ≤ 2 * w / L := by
  have hL : 0 < L := by linarith
  have hcore : |(∫ u, v (u / L) * Taper.phi ϱ L w u ^ 2)
      - ∫ u in Icc (-(L / 2)) (L / 2), v (u / L)| ≤ 2 * w :=
    XiPrime.edge_estimate (h := fun u => v (u / L)) (p := fun u => Taper.phi ϱ L w u ^ 2) hL hw hwL
      (fun u => by
        show |v (u / L)| ≤ 1
        rw [abs_of_nonneg (hv.nonneg _)]
        exact hv.le_one _)
      (fun u => sq_nonneg _)
      (fun u => pow_le_one₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u))
      (fun u hu => by
        show Taper.phi ϱ L w u ^ 2 = 1
        rw [Taper.phi_eq_one hϱ hw hu, one_pow])
      (fun u hu => by
        show Taper.phi ϱ L w u ^ 2 = 0
        rw [Taper.phi_eq_zero hϱ hw hu, zero_pow two_ne_zero])
      ((Taper.phi_continuous hϱ hw hwL).pow 2) (hv.continuous.comp (continuous_id.div_const L))
  rw [setIntegral_Icc_comp_div hL] at hcore
  have e : L⁻¹ * (∫ u, winSq v ϱ L w u) - ∫ s in (-(1:ℝ)/2)..(1/2), v s
      = L⁻¹ * ((∫ u, v (u / L) * Taper.phi ϱ L w u ^ 2)
          - L * ∫ s in (-(1:ℝ)/2)..(1/2), v s) := by
    rw [mul_sub, ← mul_assoc, inv_mul_cancel₀ hL.ne', one_mul]
    rfl
  rw [e, abs_mul, abs_of_pos (inv_pos.mpr hL)]
  calc L⁻¹ * |(∫ u, v (u / L) * Taper.phi ϱ L w u ^ 2) - L * ∫ s in (-(1:ℝ)/2)..(1/2), v s|
      ≤ L⁻¹ * (2 * w) := mul_le_mul_of_nonneg_left hcore (inv_nonneg.mpr hL.le)
    _ = 2 * w / L := by rw [div_eq_inv_mul]

/-- `|L⁻¹ ∫ v(u/L)² ramp(u)⁴ du - ∫_{-1/2}^{1/2} v²| ≤ 2w/L`. -/
theorem abs_integral_winSq_sq_sub_le (hv : UnitProfile v) (hϱ : TaperProfile ϱ) (hw : 0 < w)
    (hwL : 2 * w ≤ L) :
    |L⁻¹ * (∫ u, winSq v ϱ L w u ^ 2) - ∫ s in (-(1:ℝ)/2)..(1/2), v s ^ 2| ≤ 2 * w / L := by
  have hL : 0 < L := by linarith
  have hcore : |(∫ u, v (u / L) ^ 2 * Taper.phi ϱ L w u ^ 4)
      - ∫ u in Icc (-(L / 2)) (L / 2), v (u / L) ^ 2| ≤ 2 * w :=
    XiPrime.edge_estimate (h := fun u => v (u / L) ^ 2) (p := fun u => Taper.phi ϱ L w u ^ 4) hL
      hw hwL
      (fun u => by
        show |v (u / L) ^ 2| ≤ 1
        rw [abs_of_nonneg (sq_nonneg _)]
        exact pow_le_one₀ (hv.nonneg _) (hv.le_one _))
      (fun u => by positivity)
      (fun u => pow_le_one₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u))
      (fun u hu => by
        show Taper.phi ϱ L w u ^ 4 = 1
        rw [Taper.phi_eq_one hϱ hw hu, one_pow])
      (fun u hu => by
        show Taper.phi ϱ L w u ^ 4 = 0
        rw [Taper.phi_eq_zero hϱ hw hu]
        norm_num)
      ((Taper.phi_continuous hϱ hw hwL).pow 4)
      ((hv.continuous.comp (continuous_id.div_const L)).pow 2)
  rw [setIntegral_Icc_comp_div (g := fun s => v s ^ 2) hL] at hcore
  have hsq : ∫ u, winSq v ϱ L w u ^ 2 = ∫ u, v (u / L) ^ 2 * Taper.phi ϱ L w u ^ 4 :=
    integral_congr_ae (ae_of_all _ fun u => winSq_sq u)
  have e : L⁻¹ * (∫ u, winSq v ϱ L w u ^ 2) - ∫ s in (-(1:ℝ)/2)..(1/2), v s ^ 2
      = L⁻¹ * ((∫ u, v (u / L) ^ 2 * Taper.phi ϱ L w u ^ 4)
          - L * ∫ s in (-(1:ℝ)/2)..(1/2), v s ^ 2) := by
    rw [hsq, mul_sub, ← mul_assoc, inv_mul_cancel₀ hL.ne', one_mul]
  rw [e, abs_mul, abs_of_pos (inv_pos.mpr hL)]
  calc L⁻¹ * |(∫ u, v (u / L) ^ 2 * Taper.phi ϱ L w u ^ 4)
          - L * ∫ s in (-(1:ℝ)/2)..(1/2), v s ^ 2|
      ≤ L⁻¹ * (2 * w) := mul_le_mul_of_nonneg_left hcore (inv_nonneg.mpr hL.le)
    _ = 2 * w / L := by rw [div_eq_inv_mul]

/-! ## The autocorrelation -/

/-- The autocorrelation of the sharp profile: `∫ sharp(u) sharp(u + y) du = L · vConv v (y/L)`
for `0 ≤ y ≤ L`. -/
theorem sharp_autocorr_eq (hL : 0 < L) {y : ℝ} (hy0 : 0 ≤ y) (hyL : y ≤ L) :
    ∫ u, sharp v L u * sharp v L (u + y) = L * XiPrime.vConv v (y / L) := by
  have hind : ∀ u : ℝ, sharp v L u * sharp v L (u + y)
      = (Icc (-(L / 2)) (L / 2 - y)).indicator (fun u => v (u / L) * v ((u + y) / L)) u := by
    intro u
    unfold sharp
    by_cases hu : u ∈ Icc (-(L / 2)) (L / 2 - y)
    · have hu1 : u ∈ Icc (-(L / 2)) (L / 2) := ⟨hu.1, by linarith [hu.2]⟩
      have hu2 : u + y ∈ Icc (-(L / 2)) (L / 2) := ⟨by linarith [hu.1], by linarith [hu.2]⟩
      rw [Set.indicator_of_mem hu, Set.indicator_of_mem hu1, Set.indicator_of_mem hu2]
    · rw [Set.indicator_of_notMem hu]
      rw [Set.mem_Icc, not_and_or, not_le, not_le] at hu
      rcases hu with hu | hu
      · rw [Set.indicator_of_notMem (s := Icc (-(L / 2)) (L / 2)) (a := u)
          (by rw [Set.mem_Icc]; intro h; linarith [h.1]), zero_mul]
      · rw [Set.indicator_of_notMem (s := Icc (-(L / 2)) (L / 2)) (a := u + y)
          (by rw [Set.mem_Icc]; intro h; linarith [h.2]), mul_zero]
  rw [integral_congr_ae (ae_of_all _ hind), integral_indicator measurableSet_Icc,
    integral_Icc_eq_integral_Ioc,
    ← intervalIntegral.integral_of_le (by linarith : -(L / 2) ≤ L / 2 - y)]
  have hsub := intervalIntegral.integral_comp_div (a := -(L / 2)) (b := L / 2 - y)
    (f := fun s => v s * v (s + y / L)) hL.ne'
  have e1 : -(L / 2) / L = -(1:ℝ)/2 := by field_simp
  have e2 : (L / 2 - y) / L = 1/2 - y / L := by field_simp
  rw [e1, e2, smul_eq_mul] at hsub
  unfold XiPrime.vConv
  rw [← hsub]
  refine intervalIntegral.integral_congr fun u _ => ?_
  simp only [add_div]

/-- `‖winSq - sharp‖₁ ≤ 2w`. -/
theorem integral_abs_winSq_sub_sharp_le (hv : UnitProfile v) (hϱ : TaperProfile ϱ) (hw : 0 < w)
    (hwL : 2 * w ≤ L) :
    ∫ u, |winSq v ϱ L w u - sharp v L u| ≤ 2 * w := by
  have hL : 0 < L := by linarith
  set maj : ℝ → ℝ := fun u => (Icc (-(L / 2)) (-(L / 2) + w)).indicator (1 : ℝ → ℝ) u
      + (Icc (L / 2 - w) (L / 2)).indicator (1 : ℝ → ℝ) u with hmaj
  have hint1 : ∀ a b : ℝ, Integrable ((Icc a b).indicator (1 : ℝ → ℝ)) := fun a b =>
    (integrable_indicator_iff measurableSet_Icc).mpr
      (integrableOn_const (by rw [Real.volume_Icc]; exact ENNReal.ofReal_ne_top))
  have hImaj : Integrable maj := (hint1 _ _).add (hint1 _ _)
  have hind0 : ∀ (s : Set ℝ) (u : ℝ), 0 ≤ s.indicator (1 : ℝ → ℝ) u := fun s u =>
    Set.indicator_nonneg (fun _ _ => zero_le_one) u
  have hpt : ∀ u : ℝ, |winSq v ϱ L w u - sharp v L u| ≤ maj u := by
    intro u
    have hmaj0 : 0 ≤ maj u := add_nonneg (hind0 _ u) (hind0 _ u)
    rcases le_or_gt |u| (L / 2 - w) with hpl | hedge
    · -- on the core the two agree
      have huIcc : u ∈ Icc (-(L / 2)) (L / 2) := by
        rw [abs_le] at hpl
        exact ⟨by linarith [hpl.1], by linarith [hpl.2]⟩
      unfold winSq sharp
      rw [Taper.phi_eq_one hϱ hw hpl, one_pow, mul_one, Set.indicator_of_mem huIcc, sub_self,
        abs_zero]
      exact hmaj0
    · rcases le_or_gt |u| (L / 2) with hin | hout
      · -- on a ramp both lie in `[0, 1]`, and the majorant is `1`
        have hbound : |winSq v ϱ L w u - sharp v L u| ≤ 1 := by
          have h1 := winSq_nonneg (ϱ := ϱ) (L := L) (w := w) hv u
          have h2 := winSq_le_one (L := L) (w := w) hv hϱ u
          have h3 := sharp_nonneg (L := L) hv u
          have h4 := (abs_le.mp (abs_sharp_le_one (L := L) hv u)).2
          rw [abs_le]
          constructor <;> linarith
        have hone : (1:ℝ) ≤ maj u := by
          show (1:ℝ) ≤ (Icc (-(L / 2)) (-(L / 2) + w)).indicator (1 : ℝ → ℝ) u
            + (Icc (L / 2 - w) (L / 2)).indicator (1 : ℝ → ℝ) u
          rcases le_or_gt u 0 with hneg | hpos
          · have habs : |u| = -u := abs_of_nonpos hneg
            rw [habs] at hin hedge
            have hu1 : u ∈ Icc (-(L / 2)) (-(L / 2) + w) := ⟨by linarith, by linarith⟩
            have := hind0 (Icc (L / 2 - w) (L / 2)) u
            rw [Set.indicator_of_mem hu1, Pi.one_apply]
            linarith
          · have habs : |u| = u := abs_of_pos hpos
            rw [habs] at hin hedge
            have hu1 : u ∈ Icc (L / 2 - w) (L / 2) := ⟨by linarith, by linarith⟩
            have := hind0 (Icc (-(L / 2)) (-(L / 2) + w)) u
            rw [Set.indicator_of_mem hu1, Pi.one_apply]
            linarith
        linarith
      · -- outside both vanish
        have h1 : winSq v ϱ L w u = 0 := winSq_eq_zero hϱ hw hout.le
        have h2 : sharp v L u = 0 := by
          unfold sharp
          apply Set.indicator_of_notMem
          intro hm
          have : |u| ≤ L / 2 := abs_le.mpr ⟨hm.1, hm.2⟩
          linarith
        rw [h1, h2, sub_zero, abs_zero]
        exact hmaj0
  calc ∫ u, |winSq v ϱ L w u - sharp v L u|
      ≤ ∫ u, maj u :=
        integral_mono_of_nonneg (ae_of_all _ fun u => abs_nonneg _) hImaj (ae_of_all _ hpt)
    _ = 2 * w := by
        rw [hmaj, integral_add (hint1 _ _) (hint1 _ _),
          integral_indicator_one measurableSet_Icc, integral_indicator_one measurableSet_Icc,
          measureReal_def, measureReal_def, Real.volume_Icc, Real.volume_Icc,
          ENNReal.toReal_ofReal (by linarith), ENNReal.toReal_ofReal (by linarith)]
        ring

/-- **The autocorrelation of the ramped window.** For `0 ≤ y ≤ L`,
`|(winSq ⋆ winSq)(y) - L · vConv v (y/L)| ≤ 4w`. -/
theorem abs_autocorr_winSq_sub_le (hv : UnitProfile v) (hϱ : TaperProfile ϱ) (hw : 0 < w)
    (hwL : 2 * w ≤ L) {y : ℝ} (hy0 : 0 ≤ y) (hyL : y ≤ L) :
    |Params.autocorr (winSq v ϱ L w) y - L * XiPrime.vConv v (y / L)| ≤ 4 * w := by
  have hL : 0 < L := by linarith
  set h : ℝ → ℝ := winSq v ϱ L w with hhdef
  set k : ℝ → ℝ := sharp v L with hkdef
  have hh1 : ∀ u, |h u| ≤ 1 := abs_winSq_le_one hv hϱ
  have hk1 : ∀ u, |k u| ≤ 1 := abs_sharp_le_one hv
  have hk_meas : Measurable k := sharp_measurable hv
  have hint_h : Integrable h :=
    (winSq_continuous hv hϱ hw hwL).integrable_of_hasCompactSupport (winSq_hasCompactSupport hϱ hw)
  have hint_k : Integrable k := sharp_integrable hv
  have hint_d : Integrable (fun u => h u - k u) := hint_h.sub hint_k
  have hint_hy : Integrable (fun u => h (u + y)) := hint_h.comp_add_right y
  have hint_ky : Integrable (fun u => k (u + y)) := hint_k.comp_add_right y
  have hint_dy : Integrable (fun u => h (u + y) - k (u + y)) := hint_hy.sub hint_ky
  have hmeas_hy : AEStronglyMeasurable (fun u => h (u + y)) volume := hint_hy.aestronglyMeasurable
  have hint_p1 : Integrable (fun u => (h u - k u) * h (u + y)) := by
    have := hint_d.bdd_mul (c := 1) hmeas_hy (ae_of_all _ fun u => by
      rw [Real.norm_eq_abs]
      exact hh1 (u + y))
    exact this.congr (ae_of_all _ fun u => by ring)
  have hint_p2 : Integrable (fun u => k u * (h (u + y) - k (u + y))) :=
    hint_dy.bdd_mul (c := 1) hk_meas.aestronglyMeasurable (ae_of_all _ fun u => by
      rw [Real.norm_eq_abs]
      exact hk1 u)
  have hint_hh : Integrable (fun u => h u * h (u + y)) := by
    have := hint_h.bdd_mul (c := 1) hmeas_hy (ae_of_all _ fun u => by
      rw [Real.norm_eq_abs]
      exact hh1 (u + y))
    exact this.congr (ae_of_all _ fun u => by ring)
  have hint_kk : Integrable (fun u => k u * k (u + y)) :=
    hint_ky.bdd_mul (c := 1) hk_meas.aestronglyMeasurable (ae_of_all _ fun u => by
      rw [Real.norm_eq_abs]
      exact hk1 u)
  have hCk : ∫ u, k u * k (u + y) = L * XiPrime.vConv v (y / L) := sharp_autocorr_eq hL hy0 hyL
  have hdecomp : Params.autocorr h y - L * XiPrime.vConv v (y / L)
      = (∫ u, (h u - k u) * h (u + y)) + ∫ u, k u * (h (u + y) - k (u + y)) := by
    have e1 : Params.autocorr h y - L * XiPrime.vConv v (y / L)
        = ∫ u, (h u * h (u + y) - k u * k (u + y)) := by
      rw [show Params.autocorr h y = ∫ u, h u * h (u + y) from rfl, ← hCk,
        integral_sub hint_hh hint_kk]
    rw [e1, ← integral_add hint_p1 hint_p2]
    exact integral_congr_ae (ae_of_all _ fun u => by ring)
  have hd2w : ∫ u, |h u - k u| ≤ 2 * w := integral_abs_winSq_sub_sharp_le hv hϱ hw hwL
  have hb1 : |∫ u, (h u - k u) * h (u + y)| ≤ 2 * w := by
    calc |∫ u, (h u - k u) * h (u + y)| ≤ ∫ u, |(h u - k u) * h (u + y)| :=
          abs_integral_le_integral_abs
      _ ≤ ∫ u, |h u - k u| := by
          refine integral_mono_of_nonneg (ae_of_all _ fun u => abs_nonneg _) hint_d.abs
            (ae_of_all _ fun u => ?_)
          show |(h u - k u) * h (u + y)| ≤ |h u - k u|
          rw [abs_mul]
          calc |h u - k u| * |h (u + y)| ≤ |h u - k u| * 1 :=
                mul_le_mul_of_nonneg_left (hh1 (u + y)) (abs_nonneg _)
            _ = |h u - k u| := mul_one _
      _ ≤ 2 * w := hd2w
  have hb2 : |∫ u, k u * (h (u + y) - k (u + y))| ≤ 2 * w := by
    have htrans : ∫ u, |h (u + y) - k (u + y)| = ∫ u, |h u - k u| :=
      integral_add_right_eq_self (fun u => |h u - k u|) y
    calc |∫ u, k u * (h (u + y) - k (u + y))|
        ≤ ∫ u, |k u * (h (u + y) - k (u + y))| := abs_integral_le_integral_abs
      _ ≤ ∫ u, |h (u + y) - k (u + y)| := by
          refine integral_mono_of_nonneg (ae_of_all _ fun u => abs_nonneg _) hint_dy.abs
            (ae_of_all _ fun u => ?_)
          show |k u * (h (u + y) - k (u + y))| ≤ |h (u + y) - k (u + y)|
          rw [abs_mul]
          calc |k u| * |h (u + y) - k (u + y)| ≤ 1 * |h (u + y) - k (u + y)| :=
                mul_le_mul_of_nonneg_right (hk1 u) (abs_nonneg _)
            _ = _ := one_mul _
      _ = ∫ u, |h u - k u| := htrans
      _ ≤ 2 * w := hd2w
  calc |Params.autocorr h y - L * XiPrime.vConv v (y / L)|
      = |(∫ u, (h u - k u) * h (u + y)) + ∫ u, k u * (h (u + y) - k (u + y))| := by rw [hdecomp]
    _ ≤ |∫ u, (h u - k u) * h (u + y)| + |∫ u, k u * (h (u + y) - k (u + y))| := abs_add_le _ _
    _ ≤ 4 * w := by linarith

end Distinct839.WindowMoments


==> anc/lean/Distinct839/WindowSide/Main.lean <==
/-
Distinct839/WindowSide/Main.lean — the window-side bookkeeping for the profile `vProf`.

The window at height `T` is `φ_v = √(v(u/L))·φ(u)` with `v = vProf` (`P.phiV vProf T`), where `φ`
is the taper of the parameters `P`. Given that these windows are admissible (`AdmWindow`, the
hypothesis `hAdm`, proved in `Distinct839/Window/`), this file supplies the remaining inputs of the
generic second-moment theorem `gzMoments_atV_zeta` and of the generic zero side:

* `WindowSide.av_vProf_close`, `WindowSide.bv_vProf_close`: `|a_T − ∫v| ≤ 2w/L` and
  `|b_T − ∫v²| ≤ 2w/L`. The window differs from the sharp cutoff only on the two ramps of width
  `w` (`Zeta23.XiPrime.edge_estimate`).
* `eventually_a_vProf`: `a_T ≥ 1/4` eventually (`a_T → ∫v = 2/5`);
  `eventually_b_vProf`: `b_T ≥ 1/8` eventually (`∫v² ≥ (∫v)² = 4/25`);
* `admFamily_vProf`: the family `(P.atV vProf T).phi T` is an `AdmFamily`;
* `windowZeroSide_vProf`: the zero side for the zeros of ζ (`windowZeroSide_atV_of`).

The theorems hold for any valid parameters `P`. The `_std` versions are the case
`P = paramsOf stdProfile lam`.
-/
import Distinct839.WindowSide.Profile
import Zeta23.XiPrime.QuarticWindow.Moments
import Zeta23.XiPrime.QuarticWindow.ZeroSide
import Zeta23.XiPrime.PrimeSide.Concrete
import Zeta23.Final

open Filter MeasureTheory

noncomputable section

namespace Distinct839

open Zeta23 Zeta23.XiPrime

namespace WindowSide

variable {P : Params}

/-! ## Moments of a profile window against the sharp cutoff -/

/-- For a continuous profile `g` with `|g| ≤ 1` and `n ≥ 1`:
`|L⁻¹ ∫ g(u/L) φ(u)ⁿ du − ∫_{−1/2}^{1/2} g| ≤ 2w/L`. -/
theorem moment_close (hP : P.Valid) {T : ℝ} (h8 : 8 * P.w ≤ P.L T) {g : ℝ → ℝ}
    (hgc : Continuous g) (hg : ∀ s, |g s| ≤ 1) {n : ℕ} (hn : n ≠ 0) :
    |(P.L T)⁻¹ * (∫ u, g (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ n)
        - ∫ s in (-(1:ℝ)/2)..(1/2), g s| ≤ 2 * P.w / P.L T := by
  have hw0 : 0 < P.w := by linarith [hP.one_le_w]
  have hL : 0 < P.L T := by linarith [hP.one_le_w]
  have hwL : 2 * P.w ≤ P.L T := by linarith
  have hϱ := hP.taper
  have hsub : ∫ s in (-(1:ℝ)/2)..(1/2), g s
      = (P.L T)⁻¹ * ∫ u in Set.Icc (-(P.L T / 2)) (P.L T / 2), g (u / P.L T) := by
    rw [integral_Icc_eq_integral_Ioc,
      ← intervalIntegral.integral_of_le (by linarith : -(P.L T / 2) ≤ P.L T / 2),
      integral_scale (g := g) hL, inv_mul_cancel_left₀ hL.ne']
  have hcore := edge_estimate (h := fun u => g (u / P.L T))
    (p := fun u => Taper.phi P.ϱ (P.L T) P.w u ^ n) hL hw0 hwL
    (fun u => hg _) (fun u => pow_nonneg (Taper.phi_nonneg hϱ u) n)
    (fun u => pow_le_one₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u))
    (fun u hu => by
      show Taper.phi P.ϱ (P.L T) P.w u ^ n = 1
      rw [Taper.phi_eq_one hϱ hw0 hu, one_pow])
    (fun u hu => by
      show Taper.phi P.ϱ (P.L T) P.w u ^ n = 0
      rw [Taper.phi_eq_zero hϱ hw0 hu, zero_pow hn])
    ((Taper.phi_continuous hϱ hw0 hwL).pow n) (hgc.comp (continuous_id.div_const _))
  rw [hsub]
  have e : (P.L T)⁻¹ * (∫ u, g (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ n)
        - (P.L T)⁻¹ * ∫ u in Set.Icc (-(P.L T / 2)) (P.L T / 2), g (u / P.L T)
      = (P.L T)⁻¹ * ((∫ u, g (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ n)
        - ∫ u in Set.Icc (-(P.L T / 2)) (P.L T / 2), g (u / P.L T)) := by ring
  rw [e, abs_mul, abs_of_pos (inv_pos.mpr hL)]
  calc (P.L T)⁻¹ * |(∫ u, g (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ n)
        - ∫ u in Set.Icc (-(P.L T / 2)) (P.L T / 2), g (u / P.L T)|
      ≤ (P.L T)⁻¹ * (2 * P.w) := mul_le_mul_of_nonneg_left hcore (inv_pos.mpr hL).le
    _ = 2 * P.w / P.L T := by rw [div_eq_inv_mul]

/-! ## The window `φ_v` for `v = vProf` -/

/-- `φ_v² = v(u/L)·φ²` (no clipping, since `vProf > 0`). -/
theorem phiV_vProf_sq (P : Params) (T u : ℝ) :
    P.phiV vProf T u ^ 2 = vProf (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ 2 := by
  rw [Params.phiV_eq, mul_pow, Real.sq_sqrt (le_max_left _ _), max_eq_right (vProf_pos _).le]

/-- `φ_v⁴ = v(u/L)²·φ⁴`. -/
theorem phiV_vProf_pow_four (P : Params) (T u : ℝ) :
    P.phiV vProf T u ^ 4 = vProf (u / P.L T) ^ 2 * Taper.phi P.ϱ (P.L T) P.w u ^ 4 := by
  have e : P.phiV vProf T u ^ 4 = (P.phiV vProf T u ^ 2) ^ 2 := by ring
  rw [e, phiV_vProf_sq]
  ring

/-- `|a_T − 2/5| ≤ 2w/L`, with `a_T = L⁻¹ ∫ φ_v²` and `∫ vProf = 2/5`. -/
theorem av_vProf_close (hP : P.Valid) {T : ℝ} (h8 : 8 * P.w ≤ P.L T) :
    |AdmWindow.av (P.phiV vProf T) (P.L T) - 2 / 5| ≤ 2 * P.w / P.L T := by
  have h := moment_close hP h8 continuous_vProf abs_vProf_le_one two_ne_zero
  rw [integral_vProf] at h
  have e : ∫ u, P.phiV vProf T u ^ 2 = ∫ u, vProf (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ 2 :=
    integral_congr_ae (ae_of_all _ fun u => phiV_vProf_sq P T u)
  unfold AdmWindow.av
  rw [e]
  exact h

/-- `|b_T − ∫ vProf²| ≤ 2w/L`, with `b_T = L⁻¹ ∫ φ_v⁴`. -/
theorem bv_vProf_close (hP : P.Valid) {T : ℝ} (h8 : 8 * P.w ≤ P.L T) :
    |AdmWindow.bv (P.phiV vProf T) (P.L T) - ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2|
      ≤ 2 * P.w / P.L T := by
  have hg : ∀ s, |vProf s ^ 2| ≤ 1 := fun s => by
    rw [abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (vProf_pos s).le (vProf_le_one s)
  have h := moment_close (g := fun s => vProf s ^ 2) hP h8 (continuous_vProf.pow 2) hg
    (n := 4) (by norm_num)
  have e : ∫ u, P.phiV vProf T u ^ 4
      = ∫ u, vProf (u / P.L T) ^ 2 * Taper.phi P.ϱ (P.L T) P.w u ^ 4 :=
    integral_congr_ae (ae_of_all _ fun u => phiV_vProf_pow_four P T u)
  unfold AdmWindow.bv
  rw [e]
  exact h

/-- `L ≥ 100 w` eventually. -/
theorem eventually_L_ge_hundred (hP : P.Valid) : ∀ᶠ T in atTop, 100 * P.w ≤ P.L T :=
  (Params.tendsto_L_of_valid hP).eventually_ge_atTop _

/-- At a height with `L ≥ 100 w`: `a_T ≥ 2/5 − 1/50 ≥ 1/4`. -/
theorem av_vProf_ge (hP : P.Valid) {T : ℝ} (hT : 100 * P.w ≤ P.L T) :
    1 / 4 ≤ AdmWindow.av (P.phiV vProf T) (P.L T) := by
  have hw1 := hP.one_le_w
  have hL : 0 < P.L T := by linarith
  have h := (abs_le.mp (av_vProf_close hP (by linarith))).1
  have hr : 2 * P.w / P.L T ≤ 1 / 50 := by rw [div_le_iff₀ hL]; linarith
  linarith

/-- At a height with `L ≥ 100 w`: `b_T ≥ 4/25 − 1/50 ≥ 1/8`. -/
theorem bv_vProf_ge (hP : P.Valid) {T : ℝ} (hT : 100 * P.w ≤ P.L T) :
    1 / 8 ≤ AdmWindow.bv (P.phiV vProf T) (P.L T) := by
  have hw1 := hP.one_le_w
  have hL : 0 < P.L T := by linarith
  have h := (abs_le.mp (bv_vProf_close hP (by linarith))).1
  have hr : 2 * P.w / P.L T ≤ 1 / 50 := by rw [div_le_iff₀ hL]; linarith
  have hsq := integral_vProf_sq_ge
  linarith

end WindowSide

open WindowSide

/-! ## The deliverables, for any valid parameters -/

/-- **`a_T ≥ 1/4` eventually** for the profile `vProf`. -/
theorem eventually_a_vProf {P : Params} (hP : P.Valid) :
    ∀ᶠ T in atTop, 1 / 4 ≤ (P.atV vProf T).a T := by
  filter_upwards [eventually_L_ge_hundred hP] with T hT
  rw [Params.atV_a T hP vProf_even]
  exact av_vProf_ge hP hT

/-- **`b_T ≥ 1/8` eventually** for the profile `vProf`. -/
theorem eventually_b_vProf {P : Params} (hP : P.Valid) :
    ∀ᶠ T in atTop, 1 / 8 ≤ AdmWindow.bv (P.phiV vProf T) (P.L T) := by
  filter_upwards [eventually_L_ge_hundred hP] with T hT
  exact bv_vProf_ge hP hT

/-- **The windows of `vProf` form an admissible family**, given that each window with `8w ≤ L` is
admissible. -/
theorem admFamily_vProf {P : Params} (hP : P.Valid) {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * P.w ≤ P.L T → AdmWindow (P.phiV vProf T) (P.L T) P.w cW) :
    AdmFamily P (fun T => (P.atV vProf T).phi T) cW := by
  obtain ⟨T₀, hT₀⟩ := eventually_atTop.mp (eventually_L_ge_hundred hP)
  refine ⟨T₀, fun T hT => ?_⟩
  have hL := hT₀ T hT
  have h8 : 8 * P.w ≤ P.L T := by linarith [hP.one_le_w]
  show AdmWindow ((P.atV vProf T).phi T) (P.L T) P.w cW
    ∧ 1 / 8 ≤ AdmWindow.bv ((P.atV vProf T).phi T) (P.L T)
  rw [Params.atV_phi_valid T hP vProf_even]
  exact ⟨hAdm T h8, bv_vProf_ge hP hL⟩

/-- **The zero side for the zeros of ζ and the profile `vProf`** (`windowZeroSide_atV_of` with
`riemannVonMangoldt_zeta`). -/
theorem windowZeroSide_vProf {P : Params} (hP : P.Valid) {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * P.w ≤ P.L T → AdmWindow (P.phiV vProf T) (P.L T) P.w cW) :
    WindowZeroSide zetaZeroConfig P (P.atV vProf) :=
  windowZeroSide_atV_of hP vProf_even hAdm (eventually_a_vProf hP) zetaZeroConfig
    riemannVonMangoldt_zeta

/-! ## The same for the standard parameters `paramsOf stdProfile lam` -/

section Std

variable {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
include h0 h1

theorem eventually_a_vProf_std :
    ∀ᶠ T in atTop, 1 / 4 ≤ ((paramsOf stdProfile lam).atV vProf T).a T :=
  eventually_a_vProf (paramsOf_valid taperProfile_stdProfile h0 h1)

theorem eventually_b_vProf_std :
    ∀ᶠ T in atTop, 1 / 8 ≤ AdmWindow.bv ((paramsOf stdProfile lam).phiV vProf T)
      ((paramsOf stdProfile lam).L T) :=
  eventually_b_vProf (paramsOf_valid taperProfile_stdProfile h0 h1)

theorem admFamily_vProf_std {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW) :
    AdmFamily (paramsOf stdProfile lam) (fun T => ((paramsOf stdProfile lam).atV vProf T).phi T)
      cW :=
  admFamily_vProf (paramsOf_valid taperProfile_stdProfile h0 h1) hAdm

theorem windowZeroSide_vProf_std {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW) :
    WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) ((paramsOf stdProfile lam).atV vProf) :=
  windowZeroSide_vProf (paramsOf_valid taperProfile_stdProfile h0 h1) hAdm

end Std

end Distinct839


==> anc/lean/Distinct839/WindowSide/Profile.lean <==
/-
Distinct839/WindowSide/Profile.lean — elementary facts about the profile `vProf = (2/5)·fCos`.

The window of the paper is `f(u) = 1 + ∑_{j=1}^{6} a_j cos(2πju)` on `[−1/2, 1/2]`; on the zeta
side it enters through the profile `vProf = (2/5)·fCos` (`Defs.lean`). This file proves:

* `sum_abs_aC`: `∑_j |a_j| = 321589·10⁻⁶`, hence `0.678411 ≤ fCos ≤ 1.321589` everywhere;
* `vProf_pos`, `vProf_le_one`, `vProf_even`, `continuous_vProf`;
* `integral_fCos`: `∫_{−1/2}^{1/2} fCos = 1` (each cosine integrates to `0`), so `∫ vProf = 2/5`;
* `integral_vProf_sq_ge`: `∫_{−1/2}^{1/2} vProf² ≥ (2/5)² = 4/25`, from the pointwise inequality
  `v² ≥ 2cv − c²` with `c = 2/5` (Cauchy–Schwarz on an interval of length one, without computing
  `∫ fCos² = 1 + ½∑a_j²`).
-/
import Distinct839.Defs

open scoped BigOperators
open Real

noncomputable section

namespace Distinct839

namespace WindowSide

/-! ## Pointwise bounds -/

/-- `∑_j |a_j| = 321589·10⁻⁶`. -/
theorem sum_abs_aC : ∑ j : Fin 6, |aC j| = 321589 / 1000000 := by
  have h0 : aInt 0 = 193305 := rfl
  have h1 : aInt 1 = -23105 := rfl
  have h2 : aInt 2 = 29166 := rfl
  have h3 : aInt 3 = 13952 := rfl
  have h4 : aInt 4 = -21009 := rfl
  have h5 : aInt 5 = 41052 := rfl
  simp only [Fin.sum_univ_six, aC, h0, h1, h2, h3, h4, h5, abs_div]
  norm_num

/-- `|fCos u − 1| ≤ ∑_j |a_j|`. -/
theorem abs_fCos_sub_one_le (u : ℝ) : |fCos u - 1| ≤ 321589 / 1000000 := by
  rw [← sum_abs_aC]
  unfold fCos
  rw [add_sub_cancel_left]
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  calc |aC j| * |Real.cos (2 * π * ((j : ℕ) + 1) * u)| ≤ |aC j| * 1 :=
        mul_le_mul_of_nonneg_left (Real.abs_cos_le_one _) (abs_nonneg _)
    _ = |aC j| := mul_one _

/-- `fCos ≥ 1 − ∑|a_j| = 0.678411` everywhere. -/
theorem fCos_ge (u : ℝ) : 678411 / 1000000 ≤ fCos u := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).1
  linarith

/-- `fCos ≤ 1 + ∑|a_j| = 1.321589` everywhere. -/
theorem fCos_le (u : ℝ) : fCos u ≤ 1321589 / 1000000 := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).2
  linarith

theorem vProf_eq (s : ℝ) : vProf s = 2 / 5 * fCos s := rfl

/-- `vProf > 0` everywhere (indeed `vProf ≥ 0.27`). -/
theorem vProf_pos (s : ℝ) : 0 < vProf s := by
  rw [vProf_eq]; have := fCos_ge s; positivity

/-- `vProf ≤ 1` everywhere (indeed `vProf ≤ 0.53`). -/
theorem vProf_le_one (s : ℝ) : vProf s ≤ 1 := by
  rw [vProf_eq]; have := fCos_le s; linarith

theorem abs_vProf_le_one (s : ℝ) : |vProf s| ≤ 1 := by
  rw [abs_of_pos (vProf_pos s)]; exact vProf_le_one s

/-- `fCos` is even. -/
theorem fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  unfold fCos
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [mul_neg, Real.cos_neg]

/-- `vProf` is even. -/
theorem vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  rw [vProf_eq, vProf_eq, fCos_even]

theorem continuous_fCos : Continuous fCos := by
  unfold fCos
  fun_prop

theorem continuous_vProf : Continuous vProf := by
  have h : vProf = fun s => 2 / 5 * fCos s := rfl
  rw [h]
  exact continuous_const.mul continuous_fCos

/-! ## Integrals over `[−1/2, 1/2]` -/

/-- `∫_{−1/2}^{1/2} cos(2π(n+1)s) ds = 0`. -/
theorem integral_cos_harmonic (n : ℕ) :
    ∫ s in (-(1:ℝ)/2)..(1/2), Real.cos (2 * π * ((n : ℝ) + 1) * s) = 0 := by
  have hc : (2 * π * ((n : ℝ) + 1)) ≠ 0 := by positivity
  rw [intervalIntegral.integral_comp_mul_left (fun x => Real.cos x) hc, integral_cos]
  have h1 : 2 * π * ((n : ℝ) + 1) * (1 / 2) = ((n + 1 : ℕ) : ℝ) * π := by push_cast; ring
  have h2 : 2 * π * ((n : ℝ) + 1) * (-(1:ℝ) / 2) = -(((n + 1 : ℕ) : ℝ) * π) := by push_cast; ring
  rw [h1, h2, Real.sin_neg, Real.sin_nat_mul_pi]
  simp

/-- `∫_{−1/2}^{1/2} fCos = 1`. -/
theorem integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  have hcos : ∀ j : Fin 6, IntervalIntegrable
      (fun s => aC j * Real.cos (2 * π * ((j : ℕ) + 1) * s)) MeasureTheory.volume (-(1:ℝ)/2) (1/2) :=
    fun j => (continuous_const.mul (Real.continuous_cos.comp (continuous_const.mul continuous_id)))
      |>.intervalIntegrable _ _
  have hsum : IntervalIntegrable
      (fun s => ∑ j : Fin 6, aC j * Real.cos (2 * π * ((j : ℕ) + 1) * s))
      MeasureTheory.volume (-(1:ℝ)/2) (1/2) := by
    refine Continuous.intervalIntegrable ?_ _ _
    fun_prop
  unfold fCos
  rw [intervalIntegral.integral_add intervalIntegrable_const hsum,
    intervalIntegral.integral_finsetSum fun j _ => hcos j]
  simp only [intervalIntegral.integral_const_mul, integral_cos_harmonic, mul_zero,
    Finset.sum_const_zero, add_zero, intervalIntegral.integral_const, smul_eq_mul]
  norm_num

/-- `∫_{−1/2}^{1/2} vProf = 2/5`. -/
theorem integral_vProf : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s = 2 / 5 := by
  show ∫ s in (-(1:ℝ)/2)..(1/2), 2 / 5 * fCos s = 2 / 5
  rw [intervalIntegral.integral_const_mul, integral_fCos, mul_one]

/-- `∫_{−1/2}^{1/2} vProf² ≥ 4/25`: integrate `vProf² ≥ (4/5)·vProf − 4/25`. -/
theorem integral_vProf_sq_ge : 4 / 25 ≤ ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 := by
  have hint : IntervalIntegrable vProf MeasureTheory.volume (-(1:ℝ)/2) (1/2) :=
    continuous_vProf.intervalIntegrable _ _
  have hlow : ∫ s in (-(1:ℝ)/2)..(1/2), (4 / 5 * vProf s - 4 / 25) = 4 / 25 := by
    rw [intervalIntegral.integral_sub (hint.const_mul _) intervalIntegrable_const,
      intervalIntegral.integral_const_mul, integral_vProf, intervalIntegral.integral_const,
      smul_eq_mul]
    norm_num
  rw [← hlow]
  refine intervalIntegral.integral_mono_on (by norm_num)
    ((hint.const_mul _).sub intervalIntegrable_const)
    ((continuous_vProf.pow 2).intervalIntegrable _ _) fun s _ => ?_
  nlinarith [sq_nonneg (vProf s - 2 / 5)]

end WindowSide

end Distinct839


==> anc/lean/Distinct839/ZeroKernel/Bulk.lean <==
/-
Distinct839/ZeroKernel/Bulk.lean — Gram entries of two ordinates in the bulk, at one height.

At height `T`, with `L` the bandwidth, `h = 2π/L` the grid step, `d = ⌊LT/2π⌋` and `a` the
normalisation of the realised window `φ`, the Gram entry of two real ordinates is
`κ(γ, γ') = (a L²)⁻¹ ∑_{0 ≤ k < d} φ̂(γ - τ_k) φ̂(γ' - τ_k)`. For `γ, γ'` in the bulk
`[T + √T, 2T - √T]`:

* the truncated Poisson sum differs from the full one, `L Φ(γ - γ')`, by at most
  `2 Z (c/(R h))²` with `R = √T/2` (`Leak.lean`); after division by `a L²` this is at most
  `8 Z c² / T`;
* `Φ(γ - γ')/(a L)` is within `24/L` of `K((γ - γ') L / 2π)` (`Kernel.lean`).

Together (`abs_gramKappa_sub_K_le`):
`|κ(γ, γ') - K(y - y')| ≤ 24/L + 8 Z c²/T` once `L ≥ 40` and `T ≥ 16`.
-/
import Distinct839.ZeroKernel.Kernel
import Distinct839.ZeroKernel.Leak

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Distinct839.ZeroKernel

/-- The grid `T + k h`, `0 ≤ k < d`, `d = ⌊LT/2π⌋`, `h = 2π/L`, reaches `T - h`:
`T - h ≤ d h`. -/
lemma sub_le_floor_mul {L T : ℝ} (hL : 0 < L) :
    T - 2 * π / L ≤ (⌊L * T / (2 * π)⌋₊ : ℝ) * (2 * π / L) := by
  have h := Nat.lt_floor_add_one (L * T / (2 * π))
  have hh : 0 < 2 * π / L := by positivity
  have e : L * T / (2 * π) * (2 * π / L) = T := by
    field_simp
  have h2 : T < ((⌊L * T / (2 * π)⌋₊ : ℝ) + 1) * (2 * π / L) := by
    calc T = L * T / (2 * π) * (2 * π / L) := e.symm
      _ < ((⌊L * T / (2 * π)⌋₊ : ℝ) + 1) * (2 * π / L) := mul_lt_mul_of_pos_right h hh
  have e2 : ((⌊L * T / (2 * π)⌋₊ : ℝ) + 1) * (2 * π / L)
      = (⌊L * T / (2 * π)⌋₊ : ℝ) * (2 * π / L) + 2 * π / L := by ring
  linarith

/-- Splitting the error: `(a L²)⁻¹ S - k = (S - L Φ)/(a L²) + (Φ/(a L) - k)`. -/
lemma abs_inv_mul_sub_le {S Φ a L k E δ : ℝ} (hL : 0 < L) (ha : 0 < a)
    (h1 : |L * Φ - S| ≤ E) (h2 : |Φ / (a * L) - k| ≤ δ) :
    |(a * L ^ 2)⁻¹ * S - k| ≤ E / (a * L ^ 2) + δ := by
  have hc : 0 < a * L ^ 2 := by positivity
  have e : (a * L ^ 2)⁻¹ * S - k = -((L * Φ - S) / (a * L ^ 2)) + (Φ / (a * L) - k) := by
    field_simp
    ring
  rw [e]
  calc |-((L * Φ - S) / (a * L ^ 2)) + (Φ / (a * L) - k)|
      ≤ |-((L * Φ - S) / (a * L ^ 2))| + |Φ / (a * L) - k| := abs_add_le _ _
    _ = |L * Φ - S| / (a * L ^ 2) + |Φ / (a * L) - k| := by
        rw [abs_neg, abs_div, abs_of_pos hc]
    _ ≤ E / (a * L ^ 2) + δ := add_le_add (div_le_div_of_nonneg_right h1 hc.le) h2

/-- The leak bound after normalisation: `2 Z (c/(R h))² / (a L²) ≤ 8 Z c² / T` for
`R = √T/2`, `h = 2π/L` and `a ≥ 1/4`. -/
lemma leak_div_le {Z c a L T : ℝ} (hZ : 0 ≤ Z) (hL : 0 < L) (hT : 0 < T) (ha : 1 / 4 ≤ a) :
    2 * Z * (c / 1 / (Real.sqrt T / 2 * (2 * π / L))) ^ 2 / (a * L ^ 2)
      ≤ 8 * Z * c ^ 2 / T := by
  have hs : Real.sqrt T ^ 2 = T := Real.sq_sqrt hT.le
  have hs0 : 0 < Real.sqrt T := Real.sqrt_pos.mpr hT
  have ha0 : 0 < a := by linarith
  have hpi : 3 < π := Real.pi_gt_three
  have e1 : c / 1 / (Real.sqrt T / 2 * (2 * π / L)) = c * L / (π * Real.sqrt T) := by
    field_simp
  have e2 : 2 * Z * (c / 1 / (Real.sqrt T / 2 * (2 * π / L))) ^ 2 / (a * L ^ 2)
      = 8 * Z * c ^ 2 / T * (1 / (4 * a * π ^ 2)) := by
    rw [e1, div_pow, mul_pow, mul_pow, hs]
    field_simp
    ring
  rw [e2]
  have hq : 1 / (4 * a * π ^ 2) ≤ 1 := by
    rw [div_le_one (by positivity)]
    nlinarith
  exact mul_le_of_le_one_right (by positivity) hq

/-- **Gram entries in the bulk, at one height.** For the realised window at height `T` with
`L ≥ 40` and `T ≥ 16`, and two ordinates in `[T + √T, 2T - √T]`,
`|κ(γ, γ') - K(y - y')| ≤ 24/L + 8 Z c²/T`, where `y = γ L/2π` and `Z = ∑_{k ∈ ℤ} 1/k²`. -/
theorem abs_gramKappa_sub_K_le {lam cW T : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW)
    (hL40 : 40 ≤ (Pst lam).L T) (hT : 16 ≤ T) {γ γ' : ℝ}
    (hγ : T + D0 T ≤ γ) (hγ2 : γ ≤ 2 * T - D0 T)
    (hγ' : T + D0 T ≤ γ') (hγ'2 : γ' ≤ 2 * T - D0 T) :
    |gramKappa (Pfam lam T) T γ γ' - K (ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ')|
      ≤ 24 / (Pst lam).L T + 8 * zetaTwoZ * cW ^ 2 / T := by
  set L := (Pst lam).L T with hLdef
  have hL : 0 < L := by linarith
  have hT0 : 0 < T := by linarith
  -- the window radius `R = √T/2` dominates the grid step
  have hsT : 4 ≤ Real.sqrt T := by
    rw [show (4 : ℝ) = Real.sqrt 16 by
      rw [show (16 : ℝ) = 4 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]]
    exact Real.sqrt_le_sqrt hT
  have hh : 2 * π / L ≤ 1 := by
    rw [div_le_one hL]
    linarith [Real.pi_lt_four]
  have hR : 2 * π / L ≤ Real.sqrt T / 2 := by linarith
  have hD0 : D0 T = Real.sqrt T := rfl
  rw [hD0] at hγ hγ2 hγ' hγ'2
  have hd : T - 2 * π / L ≤ ((Pst lam).d T : ℝ) * (2 * π / L) := sub_le_floor_mul hL
  have hup : ∀ x : ℝ, x ≤ 2 * T - Real.sqrt T →
      x ≤ T + ((Pst lam).d T : ℝ) * (2 * π / L) - Real.sqrt T / 2 := by
    intro x hx
    linarith
  have hlo : ∀ x : ℝ, T + Real.sqrt T ≤ x → T + Real.sqrt T / 2 ≤ x := by
    intro x hx
    linarith
  -- the leak
  have hleak := abs_poisson_sub_sum_le hW T ((Pst lam).d T) hR (hlo γ hγ) (hup γ hγ2)
    (hlo γ' hγ') (hup γ' hγ'2)
  -- the kernel
  have hker := abs_VPhiR_div_sub_K_le hK hW hL40 (γ - γ')
  have ha := av_ge_quarter hK hW hL40
  rw [gramKappa_Pfam h0 h1, ypos_sub]
  refine le_trans (abs_inv_mul_sub_le hL (by linarith) hleak hker) ?_
  rw [add_comm (24 / L)]
  exact add_le_add_left (leak_div_le zetaTwoZ_nonneg hL hT0 ha) _

end Distinct839.ZeroKernel


==> anc/lean/Distinct839/ZeroKernel/GramData.lean <==
/-
Distinct839/ZeroKernel/GramData.lean — the Gram data of the realised window (`gramData`).

For `1/2 ≤ λ < 1`, the window realising the profile `vProf` at height `T` (upstream
`Pfam lam T = (paramsOf stdProfile lam).atV vProf T`) satisfies, for all large `T`:

1. for two ordinates in the bulk `[T + √T, 2T - √T]`, the Gram entry is within
   `η(T) = 24/L + 8 Z c²/T → 0` of the kernel value `K(y - y')` (`Bulk.lean`);
2. on every `sep`-separated finite set of ordinates the Gram matrix is bounded by
   `(2/(5a)) · LMaj ≤ c/2` (`Separated.lean`), because `a ≥ 2/5 - 2/L` (`Kernel.lean`) and
   `LMaj ≤ 1.6711 < 1.675 = clipC/2`.

The window class `AdmWindow` of the realised window, the integral formula for `K` and the
majorant statements are hypotheses, proved in other layers.
-/
import Distinct839.ZeroKernel.Bulk
import Distinct839.ZeroKernel.Separated

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Distinct839.ZeroKernel

/-- The error of part (1): `η(T) = 24/L + 8 Z c²/T`. -/
def etaGram (lam cW T : ℝ) : ℝ := 24 / (Pst lam).L T + 8 * zetaTwoZ * cW ^ 2 / T

lemma tendsto_etaGram {lam : ℝ} (h0 : 0 < lam) (cW : ℝ) :
    Tendsto (etaGram lam cW) atTop (𝓝 0) := by
  have hL : Tendsto (fun T => (Pst lam).L T) atTop atTop :=
    Assembly.tendsto_L_atTop (Pst lam) h0
  have h1 : Tendsto (fun T => 24 / (Pst lam).L T) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop hL
  have h2 : Tendsto (fun T : ℝ => 8 * zetaTwoZ * cW ^ 2 / T) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_id
  have h := h1.add h2
  rw [add_zero] at h
  exact h

/-- `LMaj ≥ 0`. -/
lemma LMaj_nonneg : 0 ≤ LMaj := by
  have h := (abs_le.mp (abs_sincN_le_one sep)).1
  unfold LMaj gammaM sep at *
  exact mul_nonneg (by norm_num) (by linarith)

/-- The constant of part (2) is below `c/2` once `a ≥ 0.3995`. -/
lemma sepConst_le {a : ℝ} (ha : 3995 / 10000 ≤ a) (hLM : LMajBound) :
    2 / (5 * a) * LMaj ≤ clipC / 2 := by
  have ha0 : 0 < a := by linarith
  have hLM' : LMaj ≤ 16711 / 10000 := hLM
  calc 2 / (5 * a) * LMaj ≤ 2 / (5 * a) * (16711 / 10000) :=
        mul_le_mul_of_nonneg_left hLM' (by positivity)
    _ ≤ clipC / 2 := by
        unfold clipC
        rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
        nlinarith

/-- For `L ≥ 4000` the normalisation is `a ≥ 0.3995`. -/
lemma av_ge_of_L {lam cW T : ℝ}
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL : 4000 ≤ (Pst lam).L T) :
    3995 / 10000 ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have h := av_lower hK hW
  have h2 : 2 / (Pst lam).L T ≤ 2 / 4000 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hL
  linarith

/-- The window class of the realised window at height `T`, from the hypothesis of `gramData`,
once `L ≥ 8`. -/
lemma admWindow_of {lam cW T : ℝ}
    (hAdm : ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW)
    (hL : 8 ≤ (Pst lam).L T) :
    AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW := by
  have hw : (paramsOf stdProfile lam).w = 1 := rfl
  have h8 : 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T := by
    rw [hw, mul_one]
    exact hL
  exact hAdm T h8

end Distinct839.ZeroKernel

namespace Distinct839

open Distinct839.ZeroKernel

/-- **Gram data of the realised window.** For `1/2 ≤ λ < 1`, given the window class of the
realised window (`hAdm`), the integral formula for `K` (`hK`) and the majorant statements
(`hMP`, `hLM`, `hSB`): (1) Gram entries of ordinates in the bulk `[T + √T, 2T - √T]` are within
`η(T) → 0` of the kernel values; (2) on `sep`-separated finite sets of ordinates the Gram matrix
is bounded by `c/2`, for all large `T`. -/
theorem gramData {lam : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) {cW : ℝ}
    (hAdm : ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW)
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hMP : MajorantPointwise) (hLM : LMajBound) (hSB : SeparatedBound) :
    GramDataStatement lam := by
  have h0 : 0 < lam := by linarith
  have h1 : lam ≤ 1 := hlam1.le
  have hevL : ∀ᶠ T in atTop, 4000 ≤ (Pst lam).L T :=
    (Assembly.tendsto_L_atTop (Pst lam) h0).eventually_ge_atTop 4000
  have hevT : ∀ᶠ T in atTop, (16 : ℝ) ≤ T := eventually_ge_atTop 16
  refine ⟨⟨etaGram lam cW, tendsto_etaGram h0 cW, ?_⟩, ?_⟩
  · filter_upwards [hevL, hevT] with T hL hT
    intro γ γ' hγ hγ2 hγ' hγ'2
    have hW := admWindow_of hAdm (T := T) (by linarith)
    exact abs_gramKappa_sub_K_le h0 h1 hK hW (by linarith) hT hγ hγ2 hγ' hγ'2
  · filter_upwards [hevL] with T hL
    intro ι _ γ x hsep
    have hW := admWindow_of hAdm (T := T) (by linarith)
    have ha := av_ge_of_L hK hW hL
    have hsum := sum_gramKappa_le h0 h1 hW (by linarith) hMP hSB ι γ x hsep
    refine hsum.trans ?_
    exact mul_le_mul_of_nonneg_right (sepConst_le ha hLM)
      (Finset.sum_nonneg fun i _ => sq_nonneg (x i))

end Distinct839


==> anc/lean/Distinct839/ZeroKernel/Kernel.lean <==
/-
Distinct839/ZeroKernel/Kernel.lean — the kernel of the realised window is close to `K`.

With `φ` the window realising `vProf` at height `T`, `L` the bandwidth and `Φ = (φ²)^`:

* `abs_VPhiR_sub_le`: `|Φ(r) - (2/5) L K(r L / 2π)| ≤ 2` for all real `r`. The ramp changes `φ²`
  only on a set of measure `2w = 2` (upstream `edge_estimate`); the sharp profile integral is
  `(2/5) L K(r L / 2π)` by the integral formula for `K` and the substitution `u = L s`.
* `abs_av_mul_sub_le`, `av_lower`: the case `r = 0`, `|a L - (2/5) L| ≤ 2`, so `a ≥ 2/5 - 2/L`.
* `abs_VPhiR_div_sub_K_le`: `|Φ(r)/(a L) - K(r L / 2π)| ≤ 24 / L` once `L ≥ 40`.

The integral formula for `K` is a hypothesis (`hK`), proved in another layer.
-/
import Distinct839.ZeroKernel.Window

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Distinct839.ZeroKernel

variable {lam cW T : ℝ}

/-- The transform of the sharp profile `vProf(u/L) · 1_{|u| ≤ L/2}` is `(2/5) L K(r L / 2π)`. -/
lemma integral_sharp_eq
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    {L : ℝ} (hL : 0 < L) (r : ℝ) :
    ∫ u in Set.Icc (-(L / 2)) (L / 2), vProf (u / L) * Real.cos (r * u)
      = 2 / 5 * L * K (r * L / (2 * π)) := by
  have hL0 : L ≠ 0 := hL.ne'
  have hcongr : ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * u)
      = ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * (L * (u / L))) := by
    refine intervalIntegral.integral_congr fun u _ => ?_
    have e : L * (u / L) = u := by rw [← mul_div_assoc, mul_div_cancel_left₀ _ hL0]
    show vProf (u / L) * Real.cos (r * u) = vProf (u / L) * Real.cos (r * (L * (u / L)))
    rw [e]
  have hscale : ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * (L * (u / L)))
      = L * ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s)) :=
    XiPrime.integral_scale (g := fun s => vProf s * Real.cos (r * (L * s))) hL
  have hprof : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s))
      = 2 / 5 * ∫ s in (-(1:ℝ)/2)..(1/2), fCos s * Real.cos (2 * π * (r * L / (2 * π)) * s) := by
    rw [← intervalIntegral.integral_const_mul]
    refine intervalIntegral.integral_congr fun s _ => ?_
    have e : 2 * π * (r * L / (2 * π)) * s = r * (L * s) := by
      rw [← mul_div_assoc, mul_div_cancel_left₀ _ (by positivity : (2 * π : ℝ) ≠ 0)]
      ring
    show 2 / 5 * fCos s * Real.cos (r * (L * s))
      = 2 / 5 * (fCos s * Real.cos (2 * π * (r * L / (2 * π)) * s))
    rw [e]
    ring
  calc ∫ u in Set.Icc (-(L / 2)) (L / 2), vProf (u / L) * Real.cos (r * u)
      = ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * u) := by
        rw [MeasureTheory.integral_Icc_eq_integral_Ioc,
          ← intervalIntegral.integral_of_le (by linarith : -(L / 2) ≤ L / 2)]
    _ = L * ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s)) := hcongr.trans hscale
    _ = L * (2 / 5 * K (r * L / (2 * π))) := by rw [hprof, ← hK (r * L / (2 * π))]
    _ = 2 / 5 * L * K (r * L / (2 * π)) := by ring

/-- **Kernel comparison.** `|Φ(r) - (2/5) L K(r L / 2π)| ≤ 2` for the realised window. -/
theorem abs_VPhiR_sub_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (r : ℝ) :
    |AdmWindow.VPhiR (phiW lam T) r - 2 / 5 * (Pst lam).L T * K (r * (Pst lam).L T / (2 * π))|
      ≤ 2 := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  have hwL : 2 * (1:ℝ) ≤ (Pst lam).L T := hW.two_w_le
  have hϱ : TaperProfile stdProfile := taperProfile_stdProfile
  have hwin : ∫ u, phiW lam T u ^ 2 * Real.cos (r * u)
      = ∫ u, vProf (u / (Pst lam).L T) * Real.cos (r * u)
          * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 :=
    integral_congr_ae (ae_of_all _ fun u => by
      show phiW lam T u ^ 2 * Real.cos (r * u)
        = vProf (u / (Pst lam).L T) * Real.cos (r * u)
          * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2
      rw [phiW_sq]
      ring)
  have hcore := XiPrime.edge_estimate
    (h := fun u => vProf (u / (Pst lam).L T) * Real.cos (r * u))
    (p := fun u => Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2) hL one_pos hwL
    (fun u => by
      show |vProf (u / (Pst lam).L T) * Real.cos (r * u)| ≤ 1
      rw [abs_mul]
      calc |vProf (u / (Pst lam).L T)| * |Real.cos (r * u)| ≤ 1 * 1 :=
            mul_le_mul (abs_vProf_le_one _) (Real.abs_cos_le_one _) (abs_nonneg _) zero_le_one
        _ = 1 := mul_one 1)
    (fun u => sq_nonneg _)
    (fun u => pow_le_one₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u))
    (fun u hu => by
      show Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 = 1
      rw [Taper.phi_eq_one hϱ one_pos hu, one_pow])
    (fun u hu => by
      show Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 = 0
      rw [Taper.phi_eq_zero hϱ one_pos hu, zero_pow two_ne_zero])
    ((Taper.phi_continuous hϱ one_pos hwL).pow 2)
    ((vProf_continuous.comp (continuous_id.div_const _)).mul
      (Real.continuous_cos.comp (continuous_const.mul continuous_id)))
  rw [VPhiR_eq_integral hW, hwin, ← integral_sharp_eq hK hL r]
  calc _ ≤ 2 * 1 := hcore
    _ = 2 := mul_one 2

/-- `|a L - (2/5) L| ≤ 2`: the case `r = 0` of the kernel comparison. -/
theorem abs_av_mul_sub_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    |AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T - 2 / 5 * (Pst lam).L T| ≤ 2 := by
  have h := abs_VPhiR_sub_le hK hW 0
  rw [hW.VPhiR_zero, zero_mul, zero_div, K_zero, mul_one] at h
  exact h

/-- `a ≥ 2/5 - 2/L`. -/
lemma av_lower
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    2 / 5 - 2 / (Pst lam).L T ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  have h := (abs_le.mp (abs_av_mul_sub_le hK hW)).1
  refine le_of_mul_le_mul_right ?_ hL
  have e : (2 / 5 - 2 / (Pst lam).L T) * (Pst lam).L T = 2 / 5 * (Pst lam).L T - 2 := by
    rw [sub_mul, div_mul_cancel₀ _ hL.ne']
  rw [e]
  linarith

/-- `a ≥ 1/4` once `L ≥ 40`. -/
lemma av_ge_quarter
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL40 : 40 ≤ (Pst lam).L T) :
    1 / 4 ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have h := av_lower hK hW
  have h2 : 2 / (Pst lam).L T ≤ 2 / 40 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hL40
  linarith

/-- Algebra behind the normalised comparison. -/
lemma abs_div_sub_le_aux {Φ a L k : ℝ} (hL : 0 < L) (ha : 1 / 4 ≤ a)
    (h1 : |Φ - 2 / 5 * L * k| ≤ 2) (h2 : |a * L - 2 / 5 * L| ≤ 2) (hk : |k| ≤ 2) :
    |Φ / (a * L) - k| ≤ 24 / L := by
  have ha0 : 0 < a := by linarith
  have haL : 0 < a * L := mul_pos ha0 hL
  have e : Φ / (a * L) - k = ((Φ - 2 / 5 * L * k) - (a * L - 2 / 5 * L) * k) / (a * L) := by
    have h3 : Φ / (a * L) * (a * L) = Φ := div_mul_cancel₀ _ haL.ne'
    rw [eq_div_iff haL.ne']
    linear_combination h3
  have hxk : |(a * L - 2 / 5 * L) * k| ≤ 2 * 2 := by
    rw [abs_mul]
    exact mul_le_mul h2 hk (abs_nonneg _) (by norm_num)
  have hN : |(Φ - 2 / 5 * L * k) - (a * L - 2 / 5 * L) * k| ≤ 6 := by
    calc |(Φ - 2 / 5 * L * k) - (a * L - 2 / 5 * L) * k|
        = |(Φ - 2 / 5 * L * k) + -((a * L - 2 / 5 * L) * k)| := by rw [sub_eq_add_neg]
      _ ≤ |Φ - 2 / 5 * L * k| + |-((a * L - 2 / 5 * L) * k)| := abs_add_le _ _
      _ = |Φ - 2 / 5 * L * k| + |(a * L - 2 / 5 * L) * k| := by rw [abs_neg]
      _ ≤ 2 + 2 * 2 := add_le_add h1 hxk
      _ = 6 := by norm_num
  rw [e, abs_div, abs_of_pos haL, div_le_div_iff₀ haL hL]
  calc |(Φ - 2 / 5 * L * k) - (a * L - 2 / 5 * L) * k| * L ≤ 6 * L :=
        mul_le_mul_of_nonneg_right hN hL.le
    _ = 24 * (1 / 4 * L) := by ring
    _ ≤ 24 * (a * L) := by
        have := mul_le_mul_of_nonneg_right ha hL.le
        linarith

/-- **Normalised kernel comparison.** `|Φ(r)/(a L) - K(r L / 2π)| ≤ 24/L` once `L ≥ 40`. -/
theorem abs_VPhiR_div_sub_K_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL40 : 40 ≤ (Pst lam).L T) (r : ℝ) :
    |AdmWindow.VPhiR (phiW lam T) r
          / (AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T)
        - K (r * (Pst lam).L T / (2 * π))| ≤ 24 / (Pst lam).L T :=
  abs_div_sub_le_aux hW.L_pos (av_ge_quarter hK hW hL40) (abs_VPhiR_sub_le hK hW r)
    (abs_av_mul_sub_le hK hW) (abs_K_le _)

end Distinct839.ZeroKernel


==> anc/lean/Distinct839/ZeroKernel/Leak.lean <==
/-
Distinct839/ZeroKernel/Leak.lean — the truncated Poisson sum against the full one.

The Poisson identity `∑_{k ∈ ℤ} φ̂(γ - τ_k) φ̂(γ' - τ_k) = L Φ(γ - γ')` (upstream
`AdmWindow.hasSum_vHatR_mul`) concerns all grid points `τ_k = T + k h`, `h = 2π/L`; the Gram entry
only contains `0 ≤ k < d`. For ordinates `γ, γ'` at distance at least `R ≥ h` from both ends of
the grid, an omitted grid point `τ_k` has `|γ - τ_k| ≥ max(R, m h)`, where `m ≥ 1` counts the grid
steps beyond the end. With the decay `|φ̂(x)| x² ≤ c/w` of the window class each omitted term is
at most `(c/w)² / (R h m)²`, and

  `|L Φ(γ - γ') - ∑_{0 ≤ k < d} φ̂(γ - τ_k) φ̂(γ' - τ_k)| ≤ 2 Z (c/w)² / (R h)²`,

`Z = ∑_{k ∈ ℤ} 1/k²` (`abs_poisson_sub_sum_le`).
-/
import Distinct839.ZeroKernel.Window

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Distinct839.ZeroKernel

/-! ## The constant `∑_{k ∈ ℤ} 1/k²` -/

/-- `∑_{k ∈ ℤ} 1/k²` (the term `k = 0` is `0` by the convention `1/0 = 0`). Its value `π²/3`
is not needed. -/
def zetaTwoZ : ℝ := ∑' k : ℤ, 1 / (k : ℝ) ^ 2

lemma summable_one_div_int_sq : Summable (fun k : ℤ => 1 / (k : ℝ) ^ 2) :=
  Real.summable_one_div_int_pow.mpr (by norm_num)

lemma zetaTwoZ_nonneg : 0 ≤ zetaTwoZ :=
  tsum_nonneg fun k => by positivity

lemma hasSum_one_div_int_sq : HasSum (fun k : ℤ => 1 / (k : ℝ) ^ 2) zetaTwoZ :=
  summable_one_div_int_sq.hasSum

/-- The shifted series has the same sum. -/
lemma hasSum_one_div_int_sq_shift (d : ℕ) :
    HasSum (fun k : ℤ => 1 / ((k : ℝ) - d + 1) ^ 2) zetaTwoZ := by
  have e : (fun k : ℤ => 1 / ((k : ℝ) - d + 1) ^ 2)
      = (fun k : ℤ => 1 / (k : ℝ) ^ 2) ∘ (Equiv.addRight ((1 : ℤ) - (d : ℤ))) := by
    funext k
    have hc : ((k + ((1 : ℤ) - (d : ℤ)) : ℤ) : ℝ) = (k : ℝ) - d + 1 := by
      push_cast
      ring
    simp only [Function.comp_apply, Equiv.coe_addRight]
    rw [hc]
  rw [e]
  exact (Equiv.hasSum_iff _).mpr hasSum_one_div_int_sq

/-! ## Truncation of a sum over `ℤ` to `0 ≤ k < d` -/

/-- If `f` is summable over `ℤ` with sum `S` and is dominated outside `0 ≤ k < d` by a
nonnegative summable `g` with sum `G`, the partial sum over `0 ≤ k < d` is within `G` of `S`. -/
theorem abs_hasSum_sub_sum_range_le {f g : ℤ → ℝ} {S G : ℝ} {d : ℕ}
    (hsum : HasSum f S) (hg : HasSum g G) (hg0 : ∀ k, 0 ≤ g k)
    (hfg : ∀ k : ℤ, k < 0 ∨ (d : ℤ) ≤ k → |f k| ≤ g k) :
    |S - ∑ k : Fin d, f (((k : ℕ) : ℤ))| ≤ G := by
  classical
  obtain ⟨s, hs⟩ : ∃ s : Finset ℤ, s = (Finset.range d).map Nat.castEmbedding := ⟨_, rfl⟩
  have hmem : ∀ k : ℤ, k ∉ s → k < 0 ∨ (d : ℤ) ≤ k := by
    intro k hk
    by_contra hcon
    rw [not_or, not_lt, not_le] at hcon
    apply hk
    rw [hs, Finset.mem_map]
    refine ⟨k.toNat, Finset.mem_range.mpr (by omega), ?_⟩
    simp [Int.toNat_of_nonneg hcon.1]
  have hfin : ∑ k : Fin d, f (((k : ℕ) : ℤ)) = ∑ k ∈ s, f k := by
    rw [hs, Finset.sum_map]
    exact Fin.sum_univ_eq_sum_range (fun n : ℕ => f (n : ℤ)) d
  -- the kept part and the omitted part as sums over all of `ℤ`
  have hin : HasSum (fun k : ℤ => if k ∈ s then f k else 0) (∑ k ∈ s, f k) := by
    have h1 : HasSum (fun k : ℤ => if k ∈ s then f k else 0)
        (∑ k ∈ s, (if k ∈ s then f k else 0)) :=
      hasSum_sum_of_ne_finset_zero (fun k hk => if_neg hk)
    have h2 : ∑ k ∈ s, (if k ∈ s then f k else 0) = ∑ k ∈ s, f k :=
      Finset.sum_congr rfl fun k hk => if_pos hk
    rwa [h2] at h1
  have hout : HasSum (fun k : ℤ => if k ∈ s then 0 else f k) (S - ∑ k ∈ s, f k) := by
    have h1 : HasSum (fun k : ℤ => f k - (if k ∈ s then f k else 0)) (S - ∑ k ∈ s, f k) :=
      hsum.sub hin
    have h2 : (fun k : ℤ => f k - (if k ∈ s then f k else 0))
        = fun k : ℤ => if k ∈ s then 0 else f k := by
      funext k
      by_cases hk : k ∈ s <;> simp [hk]
    rwa [h2] at h1
  have hbound : ‖S - ∑ k ∈ s, f k‖ ≤ G := by
    refine hout.norm_le_of_bounded hg fun k => ?_
    by_cases hk : k ∈ s
    · rw [if_pos hk, norm_zero]
      exact hg0 k
    · rw [if_neg hk, Real.norm_eq_abs]
      exact hfg k (hmem k hk)
  rw [Real.norm_eq_abs] at hbound
  rw [hfin]
  exact hbound

/-! ## The two-point lattice sum -/

/-- Truncation of a two-point lattice sum. `F` decays like `C / x²` in the form
`|F x| ≤ C / (A B)` whenever `|x| ≥ A, B > 0`; the lattice is `T + k h`, `k ∈ ℤ`, and the kept
range is `0 ≤ k < d`. If `γ, γ'` are at distance `≥ R ≥ h` from both ends of the kept range, the
omitted part of the sum is at most `2 Z (C / (R h))²`. -/
theorem abs_hasSum_sub_sum_le {F : ℝ → ℝ} {S T h R C γ γ' : ℝ} {d : ℕ}
    (hsum : HasSum (fun k : ℤ => F (γ - (T + (k : ℝ) * h)) * F (γ' - (T + (k : ℝ) * h))) S)
    (hF : ∀ x A B : ℝ, 0 < A → 0 < B → A ≤ |x| → B ≤ |x| → |F x| ≤ C / (A * B))
    (hC : 0 ≤ C) (hh : 0 < h) (hR : h ≤ R)
    (hγ : T + R ≤ γ) (hγd : γ ≤ T + (d : ℝ) * h - R)
    (hγ' : T + R ≤ γ') (hγ'd : γ' ≤ T + (d : ℝ) * h - R) :
    |S - ∑ k : Fin d,
        F (γ - (T + (((k : ℕ) : ℤ) : ℝ) * h)) * F (γ' - (T + (((k : ℕ) : ℤ) : ℝ) * h))|
      ≤ 2 * zetaTwoZ * (C / (R * h)) ^ 2 := by
  have hRpos : 0 < R := lt_of_lt_of_le hh hR
  -- the omitted terms, one at a time
  have key : ∀ k : ℤ, k < 0 ∨ (d : ℤ) ≤ k →
      |F (γ - (T + (k : ℝ) * h)) * F (γ' - (T + (k : ℝ) * h))|
        ≤ (C / (R * h)) ^ 2 * (1 / (k : ℝ) ^ 2 + 1 / ((k : ℝ) - d + 1) ^ 2) := by
    intro k hk
    -- `m` is the number of grid steps beyond the end of the kept range
    obtain ⟨m, hm1, hmk, hx, hx'⟩ : ∃ m : ℝ, 1 ≤ m ∧
        1 / m ^ 2 ≤ 1 / (k : ℝ) ^ 2 + 1 / ((k : ℝ) - d + 1) ^ 2 ∧
        (R ≤ |γ - (T + (k : ℝ) * h)| ∧ m * h ≤ |γ - (T + (k : ℝ) * h)|) ∧
        (R ≤ |γ' - (T + (k : ℝ) * h)| ∧ m * h ≤ |γ' - (T + (k : ℝ) * h)|) := by
      rcases hk with hk | hk
      · -- below the range: `m = -k`
        have hk1 : (k : ℝ) ≤ -1 := by
          have : (k : ℝ) ≤ ((-1 : ℤ) : ℝ) := Int.cast_le.mpr (by omega)
          simpa using this
        have hmh : 0 ≤ -(k : ℝ) * h := mul_nonneg (by linarith) hh.le
        refine ⟨-(k : ℝ), by linarith, ?_, ⟨?_, ?_⟩, ⟨?_, ?_⟩⟩
        · have h0 : 0 ≤ 1 / ((k : ℝ) - d + 1) ^ 2 := by positivity
          rw [neg_sq]
          linarith
        · exact le_trans (by linarith) (le_abs_self _)
        · exact le_trans (by linarith) (le_abs_self _)
        · exact le_trans (by linarith) (le_abs_self _)
        · exact le_trans (by linarith) (le_abs_self _)
      · -- above the range: `m = k - d + 1`
        have hk1 : (d : ℝ) ≤ (k : ℝ) := by
          have : ((d : ℤ) : ℝ) ≤ (k : ℝ) := Int.cast_le.mpr hk
          simpa using this
        have hmh : 0 ≤ ((k : ℝ) - d) * h := mul_nonneg (by linarith) hh.le
        have hexp : ((k : ℝ) - d + 1) * h = ((k : ℝ) - d) * h + h := by ring
        have hkd : (k : ℝ) * h = ((k : ℝ) - d) * h + (d : ℝ) * h := by ring
        refine ⟨(k : ℝ) - d + 1, by linarith, ?_, ⟨?_, ?_⟩, ⟨?_, ?_⟩⟩
        · have h0 : 0 ≤ 1 / (k : ℝ) ^ 2 := by positivity
          linarith
        · exact le_trans (by linarith) (neg_le_abs _)
        · exact le_trans (by linarith) (neg_le_abs _)
        · exact le_trans (by linarith) (neg_le_abs _)
        · exact le_trans (by linarith) (neg_le_abs _)
    have hm0 : 0 < m := by linarith
    have hmh : 0 < m * h := mul_pos hm0 hh
    have h1 := hF _ R (m * h) hRpos hmh hx.1 hx.2
    have h2 := hF _ R (m * h) hRpos hmh hx'.1 hx'.2
    have hq : 0 ≤ C / (R * (m * h)) := div_nonneg hC (mul_pos hRpos hmh).le
    calc |F (γ - (T + (k : ℝ) * h)) * F (γ' - (T + (k : ℝ) * h))|
        = |F (γ - (T + (k : ℝ) * h))| * |F (γ' - (T + (k : ℝ) * h))| := abs_mul _ _
      _ ≤ C / (R * (m * h)) * (C / (R * (m * h))) := mul_le_mul h1 h2 (abs_nonneg _) hq
      _ = (C / (R * h)) ^ 2 * (1 / m ^ 2) := by ring
      _ ≤ (C / (R * h)) ^ 2 * (1 / (k : ℝ) ^ 2 + 1 / ((k : ℝ) - d + 1) ^ 2) :=
          mul_le_mul_of_nonneg_left hmk (sq_nonneg _)
  have hg : HasSum (fun k : ℤ => (C / (R * h)) ^ 2 * (1 / (k : ℝ) ^ 2 + 1 / ((k : ℝ) - d + 1) ^ 2))
      ((C / (R * h)) ^ 2 * (zetaTwoZ + zetaTwoZ)) :=
    (hasSum_one_div_int_sq.add (hasSum_one_div_int_sq_shift d)).mul_left _
  have hmain := abs_hasSum_sub_sum_range_le (d := d) hsum hg (fun k => by positivity) key
  calc |S - ∑ k : Fin d,
          F (γ - (T + (((k : ℕ) : ℤ) : ℝ) * h)) * F (γ' - (T + (((k : ℕ) : ℤ) : ℝ) * h))|
      ≤ (C / (R * h)) ^ 2 * (zetaTwoZ + zetaTwoZ) := hmain
    _ = 2 * zetaTwoZ * (C / (R * h)) ^ 2 := by ring

/-! ## The window class -/

/-- Decay of `v̂` away from the origin, in the form used above. -/
lemma abs_vHatR_le_of_far {v : ℝ → ℝ} {L w c : ℝ} (hW : AdmWindow v L w c) (x A B : ℝ)
    (hA : 0 < A) (hB : 0 < B) (hxA : A ≤ |x|) (hxB : B ≤ |x|) :
    |AdmWindow.vHatR v x| ≤ c / w / (A * B) := by
  have h := hW.abs_vHatR_mul_sq_le x
  have hAB : A * B ≤ x ^ 2 := by
    calc A * B ≤ |x| * |x| := mul_le_mul hxA hxB hB.le (abs_nonneg x)
      _ = x ^ 2 := by rw [← sq, sq_abs]
  rw [le_div_iff₀ (mul_pos hA hB)]
  calc |AdmWindow.vHatR v x| * (A * B) ≤ |AdmWindow.vHatR v x| * x ^ 2 :=
        mul_le_mul_of_nonneg_left hAB (abs_nonneg _)
    _ ≤ c / w := h

/-- **Truncated Poisson sum.** For a window of the class and ordinates `γ, γ'` at distance at
least `R ≥ 2π/L` from both ends `T` and `T + d · 2π/L` of the grid range, the sum over
`0 ≤ k < d` differs from the full Poisson sum `L Φ(γ - γ')` by at most
`2 Z ((c/w) / (R · 2π/L))²`. -/
theorem abs_poisson_sub_sum_le {v : ℝ → ℝ} {L w c : ℝ} (hW : AdmWindow v L w c) (T : ℝ) (d : ℕ)
    {R γ γ' : ℝ} (hR : 2 * π / L ≤ R)
    (hγ : T + R ≤ γ) (hγd : γ ≤ T + (d : ℝ) * (2 * π / L) - R)
    (hγ' : T + R ≤ γ') (hγ'd : γ' ≤ T + (d : ℝ) * (2 * π / L) - R) :
    |L * AdmWindow.VPhiR v (γ - γ')
        - ∑ k : Fin d, AdmWindow.vHatR v (γ - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / L)))
            * AdmWindow.vHatR v (γ' - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / L)))|
      ≤ 2 * zetaTwoZ * (c / w / (R * (2 * π / L))) ^ 2 := by
  have hL : 0 < L := hW.L_pos
  have hh : 0 < 2 * π / L := by positivity
  have hC : 0 ≤ c / w := div_nonneg hW.c_nonneg hW.w_pos.le
  exact abs_hasSum_sub_sum_le (F := AdmWindow.vHatR v) (h := 2 * π / L) (C := c / w) (T := T)
    (d := d) (hW.hasSum_vHatR_mul T γ γ') (abs_vHatR_le_of_far hW) hC hh hR hγ hγd hγ' hγ'd

end Distinct839.ZeroKernel


==> anc/lean/Distinct839/ZeroKernel/Profile.lean <==
/-
Distinct839/ZeroKernel/Profile.lean — elementary facts about the profile and the kernel.

The cosine polynomial `fCos = 1 + ∑ a_j cos(2π j u)` satisfies `|fCos - 1| ≤ ∑ |a_j| = 0.321589`,
so the profile `vProf = (2/5) fCos` is even, continuous and takes values in `(0, 1)`. The majorant
`gMaj` is nonnegative, and the kernel `K` (a combination of shifted sincs) satisfies `K 0 = 1` and
`|K| ≤ 2`. These are the only properties of the window that the zero side uses, apart from the
integral formula for `K` and the majorant statements, which are hypotheses of `gramData`.
-/
import Distinct839.Spec2

open scoped BigOperators
open Real

noncomputable section

namespace Distinct839.ZeroKernel

/-! ## The cosine polynomial -/

/-- The six window coefficients as rational numbers. -/
lemma aC_vals : aC 0 = 193305 / 1000000 ∧ aC 1 = -23105 / 1000000 ∧ aC 2 = 29166 / 1000000 ∧
    aC 3 = 13952 / 1000000 ∧ aC 4 = -21009 / 1000000 ∧ aC 5 = 41052 / 1000000 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩ <;> simp [aC, aInt]

/-- `fCos` written out. -/
lemma fCos_eq (u : ℝ) :
    fCos u = 1 + (193305 / 1000000 * Real.cos (2 * π * 1 * u)
      - 23105 / 1000000 * Real.cos (2 * π * 2 * u)
      + 29166 / 1000000 * Real.cos (2 * π * 3 * u)
      + 13952 / 1000000 * Real.cos (2 * π * 4 * u)
      - 21009 / 1000000 * Real.cos (2 * π * 5 * u)
      + 41052 / 1000000 * Real.cos (2 * π * 6 * u)) := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  simp only [fCos, Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]
  norm_num
  ring

/-- `|fCos u - 1| ≤ ∑ |a_j|`. -/
lemma abs_fCos_sub_one_le (u : ℝ) : |fCos u - 1| ≤ 321589 / 1000000 := by
  rw [fCos_eq, abs_le]
  have h1 := Real.cos_le_one (2 * π * 1 * u)
  have h2 := Real.cos_le_one (2 * π * 2 * u)
  have h3 := Real.cos_le_one (2 * π * 3 * u)
  have h4 := Real.cos_le_one (2 * π * 4 * u)
  have h5 := Real.cos_le_one (2 * π * 5 * u)
  have h6 := Real.cos_le_one (2 * π * 6 * u)
  have g1 := Real.neg_one_le_cos (2 * π * 1 * u)
  have g2 := Real.neg_one_le_cos (2 * π * 2 * u)
  have g3 := Real.neg_one_le_cos (2 * π * 3 * u)
  have g4 := Real.neg_one_le_cos (2 * π * 4 * u)
  have g5 := Real.neg_one_le_cos (2 * π * 5 * u)
  have g6 := Real.neg_one_le_cos (2 * π * 6 * u)
  constructor <;> linarith

lemma fCos_pos (u : ℝ) : 0 < fCos u := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).1
  linarith

lemma fCos_le (u : ℝ) : fCos u ≤ 2 := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).2
  linarith

lemma fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  simp only [fCos, mul_neg, Real.cos_neg]

lemma fCos_continuous : Continuous fCos := by
  unfold fCos
  fun_prop

/-! ## The profile -/

lemma vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  simp only [vProf, fCos_even]

lemma vProf_pos (s : ℝ) : 0 < vProf s := by
  have := fCos_pos s
  unfold vProf
  positivity

lemma vProf_nonneg (s : ℝ) : 0 ≤ vProf s := (vProf_pos s).le

lemma vProf_le_one (s : ℝ) : vProf s ≤ 1 := by
  have := fCos_le s
  unfold vProf
  linarith

lemma abs_vProf_le_one (s : ℝ) : |vProf s| ≤ 1 := by
  rw [abs_of_nonneg (vProf_nonneg s)]
  exact vProf_le_one s

lemma vProf_continuous : Continuous vProf := by
  unfold vProf
  exact continuous_const.mul fCos_continuous

/-! ## The majorant and the kernel -/

lemma gMaj_nonneg (u : ℝ) : 0 ≤ gMaj u := by
  unfold gMaj gammaM
  positivity

/-- `sincN` vanishes at the nonzero integers `j + 1`. -/
lemma sincN_nat_succ (j : ℕ) : sincN ((j : ℝ) + 1) = 0 := by
  have hne : π * ((j : ℝ) + 1) ≠ 0 := by positivity
  rw [sincN, Real.sinc_of_ne_zero hne]
  have : Real.sin (π * ((j : ℝ) + 1)) = 0 := by
    have h := Real.sin_nat_mul_pi (j + 1)
    rw [mul_comm]
    push_cast at h
    exact h
  rw [this, zero_div]

lemma sincN_neg (t : ℝ) : sincN (-t) = sincN t := by
  simp only [sincN, mul_neg, Real.sinc_neg]

lemma abs_sincN_le_one (t : ℝ) : |sincN t| ≤ 1 := Real.abs_sinc_le_one _

/-- `K 0 = 1`. -/
lemma K_zero : K 0 = 1 := by
  unfold K
  have h0 : sincN 0 = 1 := by simp [sincN]
  have hterm : ∀ j : Fin 6,
      aC j / 2 * (sincN (0 - (((j : ℕ) : ℝ) + 1)) + sincN (0 + (((j : ℕ) : ℝ) + 1))) = 0 := by
    intro j
    rw [zero_sub, zero_add, sincN_neg, sincN_nat_succ, add_zero, mul_zero]
  rw [h0, Finset.sum_eq_zero fun j _ => hterm j, add_zero]

/-- `|K| ≤ 2`: the sincs are bounded by `1` and `∑ |a_j| < 1`. -/
lemma abs_K_le (t : ℝ) : |K t| ≤ 2 := by
  unfold K
  have hs : ∀ x : ℝ, |sincN x| ≤ 1 := abs_sincN_le_one
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  simp only [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]
  norm_num
  have a0 := abs_le.mp (hs t)
  have a1 := abs_le.mp (hs (t - 1))
  have b1 := abs_le.mp (hs (t + 1))
  have a2 := abs_le.mp (hs (t - 2))
  have b2 := abs_le.mp (hs (t + 2))
  have a3 := abs_le.mp (hs (t - 3))
  have b3 := abs_le.mp (hs (t + 3))
  have a4 := abs_le.mp (hs (t - 4))
  have b4 := abs_le.mp (hs (t + 4))
  have a5 := abs_le.mp (hs (t - 5))
  have b5 := abs_le.mp (hs (t + 5))
  have a6 := abs_le.mp (hs (t - 6))
  have b6 := abs_le.mp (hs (t + 6))
  rw [abs_le]
  constructor <;> linarith

end Distinct839.ZeroKernel


==> anc/lean/Distinct839/ZeroKernel/Separated.lean <==
/-
Distinct839/ZeroKernel/Separated.lean — the Gram matrix of a separated set, at one height.

For real ordinates `γ_i`, real coefficients `x_i` and the realised window `φ` at height `T`:

  `∑_{i,j} x_i x_j κ(γ_i, γ_j) = (a L²)⁻¹ ∑_{0 ≤ k < d} (∑_i x_i φ̂(γ_i - τ_k))²`
  `  ≤ (a L²)⁻¹ ∑_{k ∈ ℤ} (∑_i x_i φ̂(γ_i - τ_k))² = (a L)⁻¹ ∑_{i,j} x_i x_j Φ(γ_i - γ_j)`
  `  = (a L)⁻¹ ∫ φ(u)² ∑_{i,j} x_i x_j cos((γ_i - γ_j) u) du`
  `  = a⁻¹ (2/5) ∫ w(s) ∑_{i,j} x_i x_j cos(2π (y_i - y_j) s) ds`,

with `w(s) = (5/2) φ(L s)²` and `y_i = γ_i L/2π` (substitution `u = L s`). The weight satisfies
`0 ≤ w ≤ fCos ≤ gMaj` on `|s| ≤ 1/2` (the ramp is at most `1`; `MajorantPointwise`) and `w = 0`
outside, so `SeparatedBound` bounds the last integral by `LMaj ∑ x_i²` when the `y_i` are
`sep`-separated (`sum_gramKappa_le`). No condition on the position of the ordinates is needed:
the truncated sum of squares is below the full one.
-/
import Distinct839.ZeroKernel.Kernel

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Distinct839.ZeroKernel

/-- A nonnegative series dominates its partial sum over `0 ≤ k < d`. -/
lemma sum_fin_le_hasSum {f : ℤ → ℝ} {S : ℝ} (d : ℕ) (hf : HasSum f S) (h0 : ∀ k, 0 ≤ f k) :
    ∑ k : Fin d, f ((k : ℕ) : ℤ) ≤ S := by
  classical
  have e : ∑ k : Fin d, f ((k : ℕ) : ℤ)
      = ∑ k ∈ (Finset.range d).map Nat.castEmbedding, f k := by
    rw [Finset.sum_map]
    exact Fin.sum_univ_eq_sum_range (fun n : ℕ => f (n : ℤ)) d
  rw [e]
  exact sum_le_hasSum _ (fun k _ => h0 k) hf

/-- Poisson summation for the square of a linear combination of shifted transforms:
`∑_{k ∈ ℤ} (∑_i x_i φ̂(γ_i - τ_k))² = L ∑_{i,j} x_i x_j Φ(γ_i - γ_j)`. -/
lemma hasSum_sq_comb {v : ℝ → ℝ} {L w c : ℝ} (hW : AdmWindow v L w c) (T : ℝ)
    {ι : Type*} [Fintype ι] (γ x : ι → ℝ) :
    HasSum (fun k : ℤ => (∑ i, x i * AdmWindow.vHatR v (γ i - (T + k * (2 * π / L)))) ^ 2)
      (L * ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR v (γ i - γ j)) := by
  have h : HasSum (fun k : ℤ => ∑ i, ∑ j, x i * x j *
        (AdmWindow.vHatR v (γ i - (T + k * (2 * π / L)))
          * AdmWindow.vHatR v (γ j - (T + k * (2 * π / L)))))
      (∑ i, ∑ j, x i * x j * (L * AdmWindow.VPhiR v (γ i - γ j))) :=
    hasSum_sum fun i _ => hasSum_sum fun j _ =>
      (hW.hasSum_vHatR_mul T (γ i) (γ j)).mul_left (x i * x j)
  convert h using 1
  · funext k
    rw [sq, Finset.sum_mul_sum]
    refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
    ring
  · rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    ring

/-- The quadratic form of `Φ` as an integral against `φ²`:
`∑_{i,j} x_i x_j Φ(γ_i - γ_j) = ∫ φ(u)² ∑_{i,j} x_i x_j cos((γ_i - γ_j) u) du`. -/
lemma sum_VPhiR_eq_integral {v : ℝ → ℝ} {L w c : ℝ} (hW : AdmWindow v L w c)
    {ι : Type*} [Fintype ι] (γ x : ι → ℝ) :
    ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR v (γ i - γ j)
      = ∫ u, v u ^ 2 * ∑ i, ∑ j, x i * x j * Real.cos ((γ i - γ j) * u) := by
  have hint : ∀ i j,
      Integrable (fun u => x i * x j * (v u ^ 2 * Real.cos ((γ i - γ j) * u))) :=
    fun i j => (integrable_sq_mul_cos hW (γ i - γ j)).const_mul _
  calc ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR v (γ i - γ j)
      = ∑ i, ∑ j, ∫ u, x i * x j * (v u ^ 2 * Real.cos ((γ i - γ j) * u)) := by
        refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
        rw [VPhiR_eq_integral hW, integral_const_mul]
    _ = ∫ u, ∑ i, ∑ j, x i * x j * (v u ^ 2 * Real.cos ((γ i - γ j) * u)) := by
        rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hint i j]
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [integral_finsetSum _ fun j _ => hint i j]
    _ = ∫ u, v u ^ 2 * ∑ i, ∑ j, x i * x j * Real.cos ((γ i - γ j) * u) := by
        refine integral_congr_ae (ae_of_all _ fun u => ?_)
        simp only [Finset.mul_sum]
        refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
        ring

/-- Substitution `u = L s`: `∫ g(u) du = L ∫ g(L s) ds` for `L > 0`. -/
lemma integral_eq_mul_integral_comp (g : ℝ → ℝ) {L : ℝ} (hL : 0 < L) :
    ∫ u, g u = L * ∫ s, g (L * s) := by
  rw [Measure.integral_comp_mul_left g L, smul_eq_mul, abs_of_pos (inv_pos.mpr hL), ← mul_assoc,
    mul_inv_cancel₀ hL.ne', one_mul]

/-- The weight of the separated-set bound: `w(s) = (5/2) φ(L s)²`. -/
def wSep (lam T : ℝ) (s : ℝ) : ℝ := 5 / 2 * phiW lam T ((Pst lam).L T * s) ^ 2

lemma wSep_nonneg (lam T s : ℝ) : 0 ≤ wSep lam T s := by
  unfold wSep
  positivity

lemma wSep_measurable {lam cW T : ℝ} (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    Measurable (wSep lam T) := by
  have hc : Continuous (wSep lam T) :=
    continuous_const.mul ((hW.continuous.comp (continuous_const.mul continuous_id)).pow 2)
  exact hc.measurable

/-- `w ≤ gMaj`: on `|s| ≤ 1/2`, `w(s) = fCos(s) · ramp² ≤ fCos(s) ≤ gMaj(s)`; outside, `w = 0`. -/
lemma wSep_le_gMaj {lam cW T : ℝ} (hMP : MajorantPointwise)
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (s : ℝ) :
    wSep lam T s ≤ gMaj s := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  by_cases hs : |s| ≤ 1 / 2
  · have hφ : phiW lam T ((Pst lam).L T * s) ^ 2 ≤ vProf s := by
      rw [phiW_sq, mul_div_cancel_left₀ s hL.ne']
      have h1 : 0 ≤ Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) :=
        Taper.phi_nonneg taperProfile_stdProfile _
      have h2 : Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) ≤ 1 :=
        Taper.phi_le_one taperProfile_stdProfile _
      calc vProf s * Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) ^ 2
          ≤ vProf s * 1 := mul_le_mul_of_nonneg_left (pow_le_one₀ h1 h2) (vProf_nonneg s)
        _ = vProf s := mul_one _
    calc wSep lam T s = 5 / 2 * phiW lam T ((Pst lam).L T * s) ^ 2 := rfl
      _ ≤ 5 / 2 * vProf s := by linarith
      _ = fCos s := by unfold vProf; ring
      _ ≤ gMaj s := hMP s hs
  · have hs' : 1 / 2 < |s| := lt_of_not_ge hs
    have hfar : (Pst lam).L T / 2 ≤ |(Pst lam).L T * s| := by
      rw [abs_mul, abs_of_pos hL]
      nlinarith
    have h0 : phiW lam T ((Pst lam).L T * s) = 0 := hW.support _ hfar
    rw [wSep, h0]
    norm_num
    exact gMaj_nonneg s

/-- **The separated-set bound, at one height.** If the ordinates `γ_i` are `sep`-separated in
bandwidth units, then `∑_{i,j} x_i x_j κ(γ_i, γ_j) ≤ (2/(5a)) · LMaj · ∑ x_i²`. -/
theorem sum_gramKappa_le {lam cW T : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW)
    (ha : 0 < AdmWindow.av (phiW lam T) ((Pst lam).L T))
    (hMP : MajorantPointwise) (hSB : SeparatedBound)
    (ι : Type) [Fintype ι] (γ x : ι → ℝ)
    (hsep : ∀ i j, i ≠ j → sep ≤ |ypos (Pfam lam T) T (γ i) - ypos (Pfam lam T) T (γ j)|) :
    ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
      ≤ 2 / (5 * AdmWindow.av (phiW lam T) ((Pst lam).L T)) * LMaj * ∑ i, x i ^ 2 := by
  set L := (Pst lam).L T with hLdef
  set a := AdmWindow.av (phiW lam T) L with hadef
  set d := (Pst lam).d T with hddef
  have hL : 0 < L := hW.L_pos
  have hc : 0 < a * L ^ 2 := by positivity
  set F : ι → ℤ → ℝ := fun i k => AdmWindow.vHatR (phiW lam T) (γ i - (T + k * (2 * π / L)))
    with hFdef
  -- (A) the quadratic form is a truncated sum of squares
  have hA : ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
      = (a * L ^ 2)⁻¹ * ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2 := by
    have hpt : ∀ i j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
        = ∑ k : Fin d, (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) := by
      intro i j
      rw [gramKappa_Pfam h0 h1, Finset.mul_sum, Finset.mul_sum, Finset.sum_mul]
      refine Finset.sum_congr rfl fun k _ => ?_
      simp only [hFdef]
      ring
    rw [Finset.mul_sum]
    calc ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
        = ∑ i, ∑ j, ∑ k : Fin d,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => hpt i j
      _ = ∑ i, ∑ k : Fin d, ∑ j,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_congr rfl fun i _ => Finset.sum_comm
      _ = ∑ k : Fin d, ∑ i, ∑ j,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_comm
      _ = ∑ k : Fin d, (a * L ^ 2)⁻¹ * (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2 := by
          refine Finset.sum_congr rfl fun k _ => ?_
          rw [sq (∑ i, x i * F i ((k : ℕ) : ℤ)), Finset.sum_mul_sum, Finset.mul_sum]
          refine Finset.sum_congr rfl fun i _ => ?_
          rw [Finset.mul_sum]
  -- (B) truncated sum of squares below the full Poisson sum
  have hB : ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2
      ≤ L * ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR (phiW lam T) (γ i - γ j) :=
    sum_fin_le_hasSum d (hasSum_sq_comb hW T γ x) (fun k => sq_nonneg _)
  -- (C), (D) the cosine form and the substitution `u = L s`
  set y : ι → ℝ := fun i => ypos (Pfam lam T) T (γ i) with hydef
  have hD : ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR (phiW lam T) (γ i - γ j)
      = L * (2 / 5 * ∫ s, wSep lam T s *
          (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * s))) := by
    rw [sum_VPhiR_eq_integral hW γ x,
      integral_eq_mul_integral_comp
        (fun u => phiW lam T u ^ 2 * ∑ i, ∑ j, x i * x j * Real.cos ((γ i - γ j) * u)) hL]
    congr 1
    rw [← integral_const_mul]
    refine integral_congr_ae (ae_of_all _ fun s => ?_)
    have harg : ∀ i j, (γ i - γ j) * (L * s) = 2 * π * (y i - y j) * s := by
      intro i j
      have hLP : (Pfam lam T).L T = L := rfl
      simp only [hydef, ypos, hLP]
      field_simp
    simp only [harg, wSep]
    ring
  -- (E) the separated-set bound
  have hE : ∫ s, wSep lam T s * (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * s))
      ≤ LMaj * ∑ i, x i ^ 2 :=
    hSB ι y x (wSep lam T) hsep (wSep_measurable hW) (wSep_nonneg lam T) (wSep_le_gMaj hMP hW)
  -- assembly
  rw [hA]
  calc (a * L ^ 2)⁻¹ * ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2
      ≤ (a * L ^ 2)⁻¹ * (L * (L * (2 / 5 * (LMaj * ∑ i, x i ^ 2)))) := by
        refine mul_le_mul_of_nonneg_left ?_ (inv_nonneg.mpr hc.le)
        refine hB.trans ?_
        rw [hD]
        gcongr
    _ = 2 / (5 * a) * LMaj * ∑ i, x i ^ 2 := by
        field_simp

end Distinct839.ZeroKernel


==> anc/lean/Distinct839/ZeroKernel/Window.lean <==
/-
Distinct839/ZeroKernel/Window.lean — the realised window and its dictionary.

At height `T` the profile `vProf` is realised by the window
`φ(u) = √(vProf(u/L)) · ϱ_ramp(u)` (upstream `Params.phiV`), with base parameters
`Pst lam = paramsOf stdProfile lam` (ramp width `w = 1`). This file identifies the objects of
`Pfam lam T` appearing in `gramKappa` with the window-class data of `φ`:
`φ̂ = AdmWindow.vHatR φ`, `a = AdmWindow.av φ L`, and writes `Φ = (φ²)^` as a cosine integral,
`Φ(r) = ∫ φ(u)² cos(r u) du`, with `φ(u)² = vProf(u/L) · ϱ_ramp(u)²`.
-/
import Zeta23.XiPrime.QuarticWindow.Moments
import Distinct839.ZeroKernel.Profile

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Distinct839.ZeroKernel

/-! ## Base parameters and the window -/

/-- The base parameters: standard taper profile, exponent `lam`, ramp width `1`. -/
abbrev Pst (lam : ℝ) : Params := paramsOf stdProfile lam

/-- The window realising `vProf` at height `T`: `φ(u) = √(vProf(u/L)) · ϱ_ramp(u)`. -/
abbrev phiW (lam T : ℝ) : ℝ → ℝ := (Pst lam).phiV vProf T

lemma Pst_valid {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) : (Pst lam).Valid :=
  paramsOf_valid taperProfile_stdProfile h0 h1

/-- `φ(u)² = vProf(u/L) · ϱ_ramp(u)²`. -/
lemma phiW_sq (lam T u : ℝ) :
    phiW lam T u ^ 2
      = vProf (u / (Pst lam).L T) * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 := by
  show (Real.sqrt (max 0 (vProf (u / (Pst lam).L T)))
      * Taper.phi stdProfile ((Pst lam).L T) 1 u) ^ 2 = _
  rw [mul_pow, Real.sq_sqrt (le_max_left _ _), max_eq_right (vProf_nonneg _)]

/-! ## Dictionary for `Pfam lam T` -/

lemma Pfam_phiHatR {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T : ℝ) :
    (Pfam lam T).phiHatR T = AdmWindow.vHatR (phiW lam T) :=
  Params.atV_phiHatR T (Pst_valid h0 h1) vProf_even

lemma Pfam_a {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T : ℝ) :
    (Pfam lam T).a T = AdmWindow.av (phiW lam T) ((Pst lam).L T) :=
  Params.atV_a T (Pst_valid h0 h1) vProf_even

/-- `gramKappa` of the realised family in terms of the window-class data of `φ`. -/
lemma gramKappa_Pfam {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T γ γ' : ℝ) :
    gramKappa (Pfam lam T) T γ γ'
      = (AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T ^ 2)⁻¹ *
        ∑ k : Fin ((Pst lam).d T),
          AdmWindow.vHatR (phiW lam T)
              (γ - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / (Pst lam).L T)))
            * AdmWindow.vHatR (phiW lam T)
              (γ' - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / (Pst lam).L T))) := by
  unfold gramKappa
  rw [Pfam_phiHatR h0 h1, Pfam_a h0 h1]
  rfl

/-- The difference of two positions in bandwidth units. -/
lemma ypos_sub (lam T γ γ' : ℝ) :
    ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ' = (γ - γ') * (Pst lam).L T / (2 * π) := by
  show γ * (Pst lam).L T / (2 * π) - γ' * (Pst lam).L T / (2 * π) = _
  ring

/-! ## The transform of `φ²` as a cosine integral -/

/-- The real part of the transform of a real, continuous, compactly supported function is its
cosine transform. -/
lemma re_paperFT_ofReal {g : ℝ → ℝ} (hg : Continuous g) (hs : HasCompactSupport g) (r : ℝ) :
    (paperFT (fun u => (g u : ℂ)) r).re = ∫ u, g u * Real.cos (r * u) := by
  have hint : Integrable (fun u : ℝ => (g u : ℂ) * Complex.exp (Complex.I * (r : ℂ) * (u : ℂ))) := by
    refine Continuous.integrable_of_hasCompactSupport ?_ ?_
    · exact (Complex.continuous_ofReal.comp hg).mul
        (Complex.continuous_exp.comp (continuous_const.mul Complex.continuous_ofReal))
    · refine hs.mono fun u hu => ?_
      rw [Function.mem_support] at hu ⊢
      intro h0
      apply hu
      rw [h0, Complex.ofReal_zero, zero_mul]
  have h := Complex.reCLM.integral_comp_comm hint
  simp only [Complex.reCLM_apply] at h
  rw [paperFT_def, ← h]
  refine integral_congr_ae (ae_of_all _ fun u => ?_)
  have e : Complex.I * (r : ℂ) * (u : ℂ) = ((r * u : ℝ) : ℂ) * Complex.I := by
    push_cast
    ring
  show ((g u : ℂ) * Complex.exp (Complex.I * (r : ℂ) * (u : ℂ))).re = g u * Real.cos (r * u)
  rw [e, Complex.re_ofReal_mul, Complex.exp_ofReal_mul_I_re]

/-- `Φ(r) = ∫ v(u)² cos(r u) du` for a window of the class. -/
lemma VPhiR_eq_integral {v : ℝ → ℝ} {L w c : ℝ} (hW : AdmWindow v L w c) (r : ℝ) :
    AdmWindow.VPhiR v r = ∫ u, v u ^ 2 * Real.cos (r * u) :=
  re_paperFT_ofReal hW.sq_continuous hW.sq_hasCompactSupport r

/-- Integrability of the integrand of the cosine form. -/
lemma integrable_sq_mul_cos {v : ℝ → ℝ} {L w c : ℝ} (hW : AdmWindow v L w c) (r : ℝ) :
    Integrable (fun u => v u ^ 2 * Real.cos (r * u)) := by
  refine Continuous.integrable_of_hasCompactSupport
    (hW.sq_continuous.mul (Real.continuous_cos.comp (continuous_const.mul continuous_id))) ?_
  refine hW.sq_hasCompactSupport.mono fun u hu => ?_
  rw [Function.mem_support] at hu ⊢
  intro h0
  apply hu
  rw [h0, zero_mul]

end Distinct839.ZeroKernel


==> anc/lean/Distinct839/ZetaMoments/Coeff.lean <==
/-
Distinct839/ZetaMoments/Coeff.lean — the coefficient family of ζ.

The generic prime side of `zeta23` (`Zeta23.XiPrime.coeffMoments_atV`) works with a height-indexed
coefficient family `c^{(T)} : ℕ → ℂ` and a diagonal density `D`, subject to the hypotheses
(H1)–(H3) of `Zeta23.XiPrime.CoeffFamily.Hyps`. Upstream only instantiates it for ξ′ and Z′. This
file supplies the instance for ζ itself:

* `zetaCoeffFamily`: `c^{(T)}_N = −Λ(N)` for every `T`, `D(s) = s`;
* `zetaCoeffFamily_hyps`: (H1)–(H3), from the Chebyshev–Mertens estimates of
  `Zeta23/Chebyshev.lean` (`Σ Λ(n)/√n ≪ √x`, `Σ Λ(n)² ≪ x log x`,
  `Σ Λ(n)²/n = (log x)²/2 + O(log x)`), and `c_1 = 0` since `Λ(1) = 0`;
* `GpC_zetaCoeff_eq_Gp`: with these coefficients the general prime-side matrix `P.GpC` is the
  ζ prime-side matrix `P.Gp` (the densities agree: `P_c = P_X` for `c = −Λ`).
-/
import Zeta23.XiPrime.Statement
import Zeta23.Chebyshev

open scoped BigOperators ArithmeticFunction.vonMangoldt
open Real Finset

noncomputable section

namespace Distinct839

open Zeta23 Zeta23.XiPrime

/-- **The coefficient family of ζ**: `c^{(T)}_N = −Λ(N)` (independent of `T`) and diagonal density
`D(s) = s`. -/
def zetaCoeffFamily : CoeffFamily := ⟨fun _ N => -((Λ N : ℝ) : ℂ), fun s => s⟩

namespace ZetaMoments

/-- `‖c^{(T)}_N‖ = Λ(N)`. -/
theorem norm_zetaCoeff (T : ℝ) (N : ℕ) : ‖zetaCoeffFamily.c T N‖ = Λ N := by
  show ‖-((Λ N : ℝ) : ℂ)‖ = Λ N
  rw [norm_neg, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg ArithmeticFunction.vonMangoldt_nonneg]

/-- `l(T) ≥ l₀` once `T ≥ 2π e^{l₀}` (a copy of `Zeta23.XiPrime.l_ge_of_le`, which lives in the ξ′
coefficient development `XiPrime/Coeff/H3.lean`; copied to avoid that import). -/
theorem l_ge_of_le {l₀ T : ℝ} (hT : 2 * π * Real.exp l₀ ≤ T) : l₀ ≤ l T := by
  have h2pi : 0 < 2 * π := by positivity
  have hTpos : 0 < T := lt_of_lt_of_le (by positivity) hT
  unfold l
  rw [Real.le_log_iff_exp_le (div_pos hTpos h2pi), le_div_iff₀ h2pi]
  linarith

/-- On the range of (H1)–(H2), `log 2 ≤ log x ≤ l(T)`. -/
theorem log_two_le_log_le_l {T x : ℝ} (hx : 2 ≤ x) (hxl : x ≤ Real.exp (l T)) :
    Real.log 2 ≤ Real.log x ∧ Real.log x ≤ l T := by
  refine ⟨Real.log_le_log two_pos hx, ?_⟩
  have h := Real.log_le_log (by linarith) hxl
  rwa [Real.log_exp] at h

/-- (H1): `Σ_{N ≤ x} Λ(N)/√N ≤ C √x l(T)` on `2 ≤ x ≤ e^{l(T)}`. -/
theorem zeta_H1 : ∃ C T₀ : ℝ, ∀ T : ℝ, T₀ ≤ T → ∀ x : ℝ, 2 ≤ x → x ≤ Real.exp (l T) →
    (∑ N ∈ Ioc 0 ⌊x⌋₊, ‖zetaCoeffFamily.c T N‖ / Real.sqrt N) ≤ C * Real.sqrt x * l T := by
  have hlog2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hlog4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  refine ⟨(2 * Real.log 4 + 16) / Real.log 2, 0, fun T _ x hx hxl => ?_⟩
  obtain ⟨h2, hl⟩ := log_two_le_log_le_l hx hxl
  simp only [norm_zetaCoeff]
  have hsum := Cheb.sum_vonMangoldt_div_sqrt_le (x := x) (by linarith)
  have hC : 0 ≤ (2 * Real.log 4 + 16) / Real.log 2 := by positivity
  have hsq : 0 ≤ Real.sqrt x := Real.sqrt_nonneg x
  have e : (2 * Real.log 4 + 16) * Real.sqrt x
      = (2 * Real.log 4 + 16) / Real.log 2 * Real.sqrt x * Real.log 2 := by
    field_simp
  calc ∑ N ∈ Ioc 0 ⌊x⌋₊, Λ N / Real.sqrt N ≤ (2 * Real.log 4 + 16) * Real.sqrt x := hsum
    _ = (2 * Real.log 4 + 16) / Real.log 2 * Real.sqrt x * Real.log 2 := e
    _ ≤ (2 * Real.log 4 + 16) / Real.log 2 * Real.sqrt x * l T :=
        mul_le_mul_of_nonneg_left (h2.trans hl) (mul_nonneg hC hsq)

/-- (H2): `Σ_{N ≤ x} Λ(N)² ≤ C x l(T)²` on `2 ≤ x ≤ e^{l(T)}`. -/
theorem zeta_H2 : ∃ C T₀ : ℝ, ∀ T : ℝ, T₀ ≤ T → ∀ x : ℝ, 2 ≤ x → x ≤ Real.exp (l T) →
    (∑ N ∈ Ioc 0 ⌊x⌋₊, ‖zetaCoeffFamily.c T N‖ ^ 2) ≤ C * x * l T ^ 2 := by
  have hlog2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hlog4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  refine ⟨(Real.log 4 + 4) / Real.log 2, 0, fun T _ x hx hxl => ?_⟩
  obtain ⟨h2, hl⟩ := log_two_le_log_le_l hx hxl
  simp only [norm_zetaCoeff]
  have hsum := Cheb.sum_vonMangoldt_sq_le (x := x) (by linarith)
  have hC : 0 ≤ (Real.log 4 + 4) / Real.log 2 := by positivity
  have hx0 : 0 ≤ x := by linarith
  have hl0 : 0 ≤ l T := le_trans hlog2.le (h2.trans hl)
  have e : (Real.log 4 + 4) * x * l T = (Real.log 4 + 4) / Real.log 2 * x * l T * Real.log 2 := by
    field_simp
  calc ∑ N ∈ Ioc 0 ⌊x⌋₊, Λ N ^ 2 ≤ (Real.log 4 + 4) * x * Real.log x := hsum
    _ ≤ (Real.log 4 + 4) * x * l T := by gcongr
    _ = (Real.log 4 + 4) / Real.log 2 * x * l T * Real.log 2 := e
    _ ≤ (Real.log 4 + 4) / Real.log 2 * x * l T * l T :=
        mul_le_mul_of_nonneg_left (h2.trans hl) (by positivity)
    _ = (Real.log 4 + 4) / Real.log 2 * x * l T ^ 2 := by ring

/-- Below `e^y < 2` the diagonal sum is empty up to the term `N = 1`, which vanishes. -/
theorem diag_sum_eq_zero_of_lt_two {T y : ℝ} (hy : Real.exp y < 2) :
    ∑ N ∈ Ioc 0 ⌊Real.exp y⌋₊, ‖zetaCoeffFamily.c T N‖ ^ 2 / N = 0 := by
  have hfl : ⌊Real.exp y⌋₊ < 2 := (Nat.floor_lt (Real.exp_pos y).le).mpr (by exact_mod_cast hy)
  refine sum_eq_zero fun N hN => ?_
  obtain ⟨hN0, hN1⟩ := mem_Ioc.mp hN
  have hN : N = 1 := by omega
  subst hN
  rw [norm_zetaCoeff, ArithmeticFunction.vonMangoldt_apply_one]
  simp

/-- The diagonal sum against its main term, uniformly in `0 ≤ y ≤ l(T)`:
`|Σ_{N ≤ e^y} Λ(N)²/N − y²/2| ≤ C l(T) + 1` once `l(T) ≥ log 2`. -/
theorem diag_sum_close : ∃ C : ℝ, 0 < C ∧ ∀ T y : ℝ, Real.log 2 ≤ l T → 0 ≤ y → y ≤ l T →
    |(∑ N ∈ Ioc 0 ⌊Real.exp y⌋₊, ‖zetaCoeffFamily.c T N‖ ^ 2 / N) - y ^ 2 / 2| ≤ C * l T + 1 := by
  obtain ⟨C, hC, hcheb⟩ := Cheb.sum_vonMangoldt_sq_div_eq
  refine ⟨C, hC, fun T y hl2 hy0 hyl => ?_⟩
  have hlog2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hl0 : 0 ≤ l T := hlog2.le.trans hl2
  rcases lt_or_ge (Real.exp y) 2 with hlt | hge
  · -- small `y`: the sum vanishes and `y < log 2 < 1`
    rw [diag_sum_eq_zero_of_lt_two hlt, zero_sub, abs_neg, abs_of_nonneg (by positivity)]
    have hy2 : y < Real.log 2 := by
      rw [Real.lt_log_iff_exp_lt two_pos]; exact hlt
    have hlog2_lt : Real.log 2 < 1 := by
      have := Real.log_two_lt_d9; linarith
    have hy1 : y ≤ 1 := by linarith
    nlinarith
  · have h := hcheb (Real.exp y) hge
    rw [Real.log_exp] at h
    simp only [norm_zetaCoeff]
    calc |(∑ N ∈ Ioc 0 ⌊Real.exp y⌋₊, Λ N ^ 2 / N) - y ^ 2 / 2| ≤ C * y := h
      _ ≤ C * l T := mul_le_mul_of_nonneg_left hyl hC.le
      _ ≤ C * l T + 1 := by linarith

/-- (H3): `Σ_{N ≤ e^y} Λ(N)²/N = l(T)² ∫₀^{y/l(T)} s ds + o(l(T)²)`, uniformly in `0 ≤ y ≤ l(T)`. -/
theorem zeta_H3 : ∀ ε : ℝ, 0 < ε → ∃ T₀ : ℝ, ∀ T : ℝ, T₀ ≤ T → ∀ y : ℝ, 0 ≤ y → y ≤ l T →
    |(∑ N ∈ Ioc 0 ⌊Real.exp y⌋₊, ‖zetaCoeffFamily.c T N‖ ^ 2 / N)
        - l T ^ 2 * ∫ s in (0:ℝ)..(y / l T), zetaCoeffFamily.D s| ≤ ε * l T ^ 2 := by
  intro ε hε
  obtain ⟨C, hC, hclose⟩ := diag_sum_close
  have hlog2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hlog2_lt : Real.log 2 < 1 := by have := Real.log_two_lt_d9; linarith
  set l₀ : ℝ := max 1 ((C + 1) / ε) with hl₀
  refine ⟨2 * π * Real.exp l₀, fun T hT y hy0 hyl => ?_⟩
  have hlT : l₀ ≤ l T := l_ge_of_le hT
  have h1 : 1 ≤ l T := (le_max_left _ _).trans hlT
  have h2 : (C + 1) / ε ≤ l T := (le_max_right _ _).trans hlT
  have hl0 : 0 < l T := by linarith
  -- the main term is `y²/2`
  have hmain : l T ^ 2 * ∫ s in (0:ℝ)..(y / l T), zetaCoeffFamily.D s = y ^ 2 / 2 := by
    show l T ^ 2 * ∫ s in (0:ℝ)..(y / l T), s = y ^ 2 / 2
    rw [integral_id]
    field_simp
    ring
  rw [hmain]
  have hb := hclose T y (by linarith) hy0 hyl
  have hεl : C + 1 ≤ ε * l T := by rwa [div_le_iff₀ hε, mul_comm] at h2
  calc _ ≤ C * l T + 1 := hb
    _ ≤ (C + 1) * l T := by nlinarith
    _ ≤ ε * l T * l T := mul_le_mul_of_nonneg_right hεl hl0.le
    _ = ε * l T ^ 2 := by ring

end ZetaMoments

open ZetaMoments in
/-- **(H1)–(H3) for ζ**: the family `c^{(T)}_N = −Λ(N)`, `D(s) = s` satisfies the hypotheses of the
generic prime side. -/
theorem zetaCoeffFamily_hyps : zetaCoeffFamily.Hyps where
  c_one := fun T => by
    show -((Λ 1 : ℝ) : ℂ) = 0
    rw [ArithmeticFunction.vonMangoldt_apply_one]; simp
  H1 := zeta_H1
  H2 := zeta_H2
  H3 := zeta_H3
  D_cont := continuous_id
  D_nonneg := fun _ hs => hs.1

/-- With the coefficients `−Λ` and pole weight one, the general prime-side density is the ζ density:
`ν_{c,1}(X; τ) = μ(τ) + Π_X(τ) + P_X(τ) = ν_X(τ)`. -/
theorem ZetaMoments.nucW_zetaCoeff (T X τ : ℝ) : nucW 1 X (zetaCoeffFamily.c T) τ = nuX X τ := by
  unfold nucW nuX Pc PX
  rw [one_mul]
  congr 1
  rw [mul_sum, mul_sum]
  refine sum_congr rfl fun N _ => ?_
  have hre : (zetaCoeffFamily.c T N).re = -Λ N := by
    show (-((Λ N : ℝ) : ℂ)).re = -Λ N
    simp
  have him : (zetaCoeffFamily.c T N).im = 0 := by
    show (-((Λ N : ℝ) : ℂ)).im = 0
    simp
  rw [hre, him]
  ring

/-- **The prime-side matrices agree**: for every `Params` and height, the general fixed-coefficient
matrix with the ζ coefficients is the ζ prime-side matrix, `P.GpC T (−Λ) = P.Gp T`. -/
theorem GpC_zetaCoeff_eq_Gp (P : Params) (T : ℝ) : P.GpC T (zetaCoeffFamily.c T) = P.Gp T := by
  ext k l
  show ((P.GentryCW T 1 (zetaCoeffFamily.c T) k l : ℝ) : ℂ) = ((P.Gentry T k l : ℝ) : ℂ)
  congr 1
  unfold Params.GentryCW Params.Gentry
  simp only [ZetaMoments.nucW_zetaCoeff]

end Distinct839


==> anc/lean/Distinct839/ZetaMoments/Moments.lean <==
/-
Distinct839/ZetaMoments/Moments.lean — the two moments of the ζ zero-side matrix, for an arbitrary
admissible profile family.

`zeta23` proves the two moments of the prime-side matrix for any admissible window family and any
coefficient family with (H1)–(H3) (`Zeta23.XiPrime.coeffMoments_atV`), and the counting endgame
for any window family whose zero-side matrix has these two moments
(`Zeta23.XiPrime.dist_bound_of_gzMoments_family`). For ζ the link between the two is missing
upstream. This file closes it:

* `ZetaMoments.Gz_atV_eq_GpC`: at a height where the window is admissible, the zero-side matrix of
  ζ equals the prime-side matrix with the coefficients `−Λ` (Weil's explicit formula, through
  `ZeroConfig.Gz_eq_Gp`, and `GpC_zetaCoeff_eq_Gp`);
* `gzMoments_atV_zeta`: `GzMoments zetaZeroConfig (P.atV v) c∞⁻¹` from the window facts only
  (admissibility of the family and the limit `c∞` of the ratio constant). Every ζ-specific input
  (explicit formula, Riemann–von Mangoldt, Γ-facts, Montgomery–Vaughan, [prop:PP], the
  Chebyshev–Mertens estimates) is discharged here by the theorems of `zeta23`;
* `gzMoments_atV_zeta_std`: the same for the standard parameters `paramsOf stdProfile lam`;
* `gzMoments_atV_zeta_quartic`: the quartic profile of `zeta23` satisfies the hypotheses, which
  shows that they are consistent.
-/
import Distinct839.ZetaMoments.Coeff
import Zeta23.XiPrime.PrimeSide.Final
import Zeta23.Final

open Filter Topology

noncomputable section

namespace Distinct839

open Zeta23 Zeta23.XiPrime

/-- **The H-EF bridge at one height**: if the window `(P.atV v T).phi T` is admissible, the zero-side
matrix of ζ equals the general prime-side matrix with the coefficients `−Λ`. -/
theorem ZetaMoments.Gz_atV_eq_GpC {P : Params} {v : ℝ → ℝ} {cW T : ℝ}
    (hW : AdmWindow ((P.atV v T).phi T) (P.L T) P.w cW) :
    zetaZeroConfig.Gz (P.atV v T) T = (P.atV v T).GpC T (zetaCoeffFamily.c T) := by
  rw [GpC_zetaCoeff_eq_Gp]
  exact zetaZeroConfig.Gz_eq_Gp (P.atV v T) T paperInputs_zeta.EF hW.L_pos hW.vC_contDiff
    (closure_minimal hW.support_subset isClosed_Icc)

/-- **The two moments of the ζ zero-side matrix for an admissible profile family.**

For valid parameters `P` with `λ < 1` and a profile `v` whose windows `(P.atV v T).phi T` are
eventually admissible (`AdmFamily`, with `b ≥ 1/8`), if the ratio constant
`cRatio(λ₁; a_T, b_T, J_T)` with diagonal density `D(s) = s` tends to `c∞ > 0`, then for every
`δ > 0` eventually `(1 − δ) N(T, 2T) ≤ tr Ĝ` and `‖Ĝ‖²_F ≤ (c∞⁻¹ + δ) N(T, 2T)`, where `Ĝ` is the
zero-side matrix of the zeros of ζ in hat units. No hypothesis about ζ remains. -/
theorem gzMoments_atV_zeta {P : Params} {v : ℝ → ℝ} {cW cinf : ℝ}
    (hP : P.Valid) (hlam1 : P.lam < 1)
    (hwin : AdmFamily P (fun T => (P.atV v T).phi T) cW)
    (hc0 : 0 < cinf)
    (hc : Tendsto (fun T => ThmD.cRatio (P.lam1 T) ((P.atV v T).a T) ((P.atV v T).b T)
        (JD (fun s => s) ((P.atV v T).g T) (P.L T) (l T))) atTop (𝓝 cinf)) :
    GzMoments zetaZeroConfig (P.atV v) cinf⁻¹ := by
  -- the prime side, for the coefficient family of ζ
  have hCM : CoeffMoments zetaZeroConfig (P.atV v) zetaCoeffFamily cinf⁻¹ :=
    coeffMoments_atV hP hlam1 hwin zetaCoeffFamily_hyps gammaFacts MV.mv_hilbert ppInput_of_PP
      riemannVonMangoldt_zeta hc0 hc
  -- the explicit formula identifies the zero side with the prime side, eventually
  obtain ⟨T₀, hT₀⟩ := hwin
  have hGz : ∀ᶠ T in atTop,
      zetaZeroConfig.Gz (P.atV v T) T = (P.atV v T).GpC T (zetaCoeffFamily.c T) := by
    filter_upwards [eventually_ge_atTop T₀] with T hT
    exact ZetaMoments.Gz_atV_eq_GpC (hT₀ T hT).1
  refine ⟨fun δ hδ => ?_, fun δ hδ => ?_⟩
  · filter_upwards [hCM.1 δ hδ, hGz] with T hT hG
    rw [hG]
    exact hT.1
  · filter_upwards [hCM.2 δ hδ, hGz] with T hT hG
    rw [hG]
    exact hT

/-- **`gzMoments_atV_zeta` for the standard parameters** `P = paramsOf stdProfile lam`
(taper profile `stdProfile`, ramp width `1`), `0 < lam < 1`. -/
theorem gzMoments_atV_zeta_std {lam : ℝ} (h0 : 0 < lam) (h1 : lam < 1) {v : ℝ → ℝ} {cW cinf : ℝ}
    (hwin : AdmFamily (paramsOf stdProfile lam)
      (fun T => ((paramsOf stdProfile lam).atV v T).phi T) cW)
    (hc0 : 0 < cinf)
    (hc : Tendsto (fun T => ThmD.cRatio ((paramsOf stdProfile lam).lam1 T)
        (((paramsOf stdProfile lam).atV v T).a T) (((paramsOf stdProfile lam).atV v T).b T)
        (JD (fun s => s) (((paramsOf stdProfile lam).atV v T).g T) ((paramsOf stdProfile lam).L T)
          (l T))) atTop (𝓝 cinf)) :
    GzMoments zetaZeroConfig ((paramsOf stdProfile lam).atV v) cinf⁻¹ :=
  gzMoments_atV_zeta (paramsOf_valid taperProfile_stdProfile h0 h1.le) h1 hwin hc0 hc

/-- **Sanity instance: the quartic profile.** The hypotheses of `gzMoments_atV_zeta_std` hold for the
quartic profile `vQuartic` of `zeta23`, with `c∞ = cWin(D, λ, vQuartic)`, `D(s) = s`
(admissibility: `admFamily_atV_quartic`; limit: `tendsto_cRatio_quartic`). -/
theorem gzMoments_atV_zeta_quartic {lam : ℝ} (h0 : 0 < lam) (h1 : lam < 1) :
    GzMoments zetaZeroConfig ((paramsOf stdProfile lam).atV vQuartic)
      (cWin (fun s => s) lam vQuartic)⁻¹ := by
  have hP := paramsOf_valid taperProfile_stdProfile h0 h1.le
  have hD0 : ∀ x ∈ Set.Icc (0:ℝ) 1, 0 ≤ (fun s : ℝ => s) x := fun x hx => hx.1
  exact gzMoments_atV_zeta_std h0 h1 (admFamily_atV_quartic hP) (cWin_vQuartic_pos hD0 h0 h1.le)
    (tendsto_cRatio_quartic (D := fun s => s) hP continuousOn_id hD0)

end Distinct839


==> anc/lean/Further/Certificate.lean <==
/-
Further/Certificate.lean — the count certificate with general coefficients.

Function-abstract asymptotic bookkeeping, as in `Distinct839.Assembly.count_certificate_839` and
`Simple673.Assembly.count_certificate_673`, with the coefficients as parameters. All quantities
are arbitrary real functions of the height `T`: `N` (zeros with multiplicity), `lower` (the
count to be bounded from below), `tr` and `fr` (trace and squared Frobenius norm of `Ĝ`), `B`
(size of the tail), `Err` (the collected `o(N)` terms).

From the seam inequality

    a·tr − fr − B(a + 2√fr + B) ≤ ν·N + μ·lower + Err,          a ≥ 0,  μ > 0,

and the moment bounds `tr ≥ (1 − δ)N`, `fr ≤ (κ + δ)N` with `κ ≤ C₀`, it follows that

    ((a − ν − C₀)/μ − ε)·N ≤ lower      eventually.

The two older certificates are the cases `a = 2c`, `ν = ν₈₃₉ + b`, `μ = μ₈₃₉` and `a = 4`,
`ν = 2 + b`, `μ = 1 − x₁`.
-/
import Mathlib

noncomputable section

open Filter Asymptotics Topology Real

namespace Further

/-- **Count certificate with general coefficients.** -/
theorem count_certificate {a ν μ κ C₀ : ℝ} (ha : 0 ≤ a) (hμ : 0 < μ) (hC0 : 0 < C₀)
    (hκ : κ ≤ C₀) {N tr fr B lower Err : ℝ → ℝ}
    (hfr0 : ∀ᶠ T in atTop, 0 ≤ fr T)
    (h0 : ∀ᶠ T in atTop,
      a * tr T - fr T - B T * (a + 2 * Real.sqrt (fr T) + B T)
        ≤ ν * N T + μ * lower T + Err T)
    (hB0 : ∀ᶠ T in atTop, 0 ≤ B T)
    (hBto : Tendsto B atTop (𝓝 0))
    (hErr : Err =o[atTop] N)
    (hNtop : Tendsto N atTop atTop)
    (htrace : ∀ δ > (0:ℝ), ∀ᶠ T in atTop, (1 - δ) * N T ≤ tr T)
    (hfrob : ∀ δ > (0:ℝ), ∀ᶠ T in atTop, fr T ≤ (κ + δ) * N T) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, ((a - ν - C₀) / μ - ε) * N T ≤ lower T := by
  intro ε hε
  set δ : ℝ := μ * ε / (a + 3) with hδdef
  have hδ : 0 < δ := by positivity
  have hδeq : (a + 3) * δ = μ * ε := by
    simp only [hδdef]; field_simp
  set K : ℝ := C₀ + δ with hKdef
  have hK : 0 < K := by positivity
  set M : ℝ := a + 2 * K + 3 with hMdef
  have hM : 0 < M := by positivity
  have hBsmall : ∀ᶠ T in atTop, B T ≤ δ / M :=
    hBto.eventually (eventually_le_nhds (by positivity))
  have hBone : ∀ᶠ T in atTop, B T ≤ 1 :=
    hBto.eventually (eventually_le_nhds (show (0:ℝ) < 1 by norm_num))
  have hmain : ∀ᶠ T in atTop, ((a - ν - C₀) / μ - ε) * N T ≤ lower T := by
    filter_upwards [h0, hfr0, hB0, hBsmall, hBone, hErr.def hδ, hNtop.eventually_ge_atTop 1,
      htrace δ hδ, hfrob δ hδ] with T hA hfr hB hBs hB1 hE hN1 htr hfb
    have hN0 : 0 ≤ N T := by linarith
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hN0] at hE
    have hE' : Err T ≤ δ * N T := (le_abs_self _).trans hE
    have hfb' : fr T ≤ K * N T :=
      hfb.trans (mul_le_mul_of_nonneg_right (by simp only [hKdef]; linarith) hN0)
    -- `√fr ≤ (K + 1)·N`
    have hsq : Real.sqrt (fr T) ≤ (K + 1) * N T := by
      refine Real.sqrt_le_iff.mpr ⟨by positivity, ?_⟩
      have h1 : 1 ≤ (K + 1) * N T := by nlinarith
      have h2 : (K + 1) * N T ≤ ((K + 1) * N T) ^ 2 := by nlinarith
      nlinarith
    -- the tail term is at most `δ·N`
    have hBterm : B T * (a + 2 * Real.sqrt (fr T) + B T) ≤ δ * N T := by
      have hbr : a + 2 * Real.sqrt (fr T) + B T ≤ M * N T := by
        have e1 : a ≤ a * N T := le_mul_of_one_le_right ha hN1
        simp only [hMdef]
        nlinarith
      have hbr0 : 0 ≤ a + 2 * Real.sqrt (fr T) + B T := by
        have := Real.sqrt_nonneg (fr T)
        positivity
      calc B T * (a + 2 * Real.sqrt (fr T) + B T)
          ≤ (δ / M) * (M * N T) := mul_le_mul hBs hbr hbr0 (by positivity)
        _ = δ * N T := by field_simp
    have ha' : a * ((1 - δ) * N T) ≤ a * tr T := mul_le_mul_of_nonneg_left htr ha
    have hid : μ * (((a - ν - C₀) / μ - ε) * N T)
        = (a - ν - C₀) * N T - (a + 3) * δ * N T := by
      rw [hδeq]; field_simp
    have key : μ * (((a - ν - C₀) / μ - ε) * N T) ≤ μ * lower T := by
      rw [hid]
      simp only [hKdef] at hfb'
      linarith
    exact le_of_mul_le_mul_left key hμ
  obtain ⟨T₀, hT₀⟩ := eventually_atTop.mp hmain
  exact ⟨T₀, fun T hT => hT₀ T hT⟩

end Further


==> anc/lean/Further/Counting.lean <==
/-
Further/Counting.lean — the new counts for an abstract zero configuration.

Three counts of a zero configuration `Z` on a window `(T₁, T₂]` enter the two theorems:

* `Z.Ns`  — the simple zeros (defined in `Zeta23/Defs.lean`);
* `Z.N0`  — the zeros on the critical line, with multiplicity (`Zeta23/Defs.lean`);
* `NsL Z` — the zeros that are simple or on the line, with multiplicity (defined here).

This file proves, for each of them, interval additivity, the bound by `Z.N`, and the comparison of
the count over `I' = (T − √T, 2T + √T]` with the count over `(T, 2T]` (the difference is at most
`NII`, the number of zeros in `I' \ (T, 2T]`).

For the abstract block data `ZeroBlockData ι d` the corresponding counts are `simpleCard D` (the
number of indices of multiplicity one), `D.Non` (the sum of the multiplicities of the on-line
indices, `Zeta23/ZeroSide.lean`) and `simpleOrLineSum D` (the sum of the multiplicities of the
indices that are simple or on the line). For the block data of the zeros with ordinate in `I'`
they are the counts of `Z` over `I'` (`Ns_Iprime_eq_mk`, `NsL_Iprime_eq_mk`; for `D.Non` this is
the library's `NonIprime_eq_mk`).

The last section identifies the three counts of the zeros of the Riemann zeta function with
`Nsimple`, `N0mult` and `NsimpleOrLine`.
-/
import Zeta23.Assembly
import Zeta23.ZeroSide
import Zeta23.Statement.SeamClosed
import Further.Defs

noncomputable section
set_option linter.unusedSectionVars false

open Finset Set
open scoped BigOperators

namespace Further

open Zeta23 Zeta23.Assembly Zeta23.ZeroSide

/-! ### The count of zeros that are simple or on the line -/

/-- `N_{s∨0}(T₁,T₂)` for an abstract zero configuration: the points of the window that are simple
or on the line, counted with multiplicity. -/
def NsL (Z : ZeroConfig) (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ Z.window T₁ T₂ ∩ (Z.simple ∪ ZeroConfig.onLine), Z.mult ρ

section Windows

variable (Z : ZeroConfig)

/-! ### Interval additivity -/

/-- Interval additivity of a sum of multiplicities over the part of a window in a set `S`. -/
lemma finsum_window_inter_add (S : Set ℂ) {a b c : ℝ} (hab : a ≤ b) (hbc : b ≤ c) :
    ∑ᶠ ρ ∈ Z.window a c ∩ S, Z.mult ρ
      = ∑ᶠ ρ ∈ Z.window a b ∩ S, Z.mult ρ + ∑ᶠ ρ ∈ Z.window b c ∩ S, Z.mult ρ := by
  rw [window_union Z hab hbc, Set.union_inter_distrib_right,
    finsum_mem_union ((window_disjoint Z a b c).mono inter_subset_left inter_subset_left)
      ((Z.window_finite a b).subset inter_subset_left)
      ((Z.window_finite b c).subset inter_subset_left)]

/-- Interval additivity of `N₀` (on the line, with multiplicity). -/
theorem N0_add {a b c : ℝ} (hab : a ≤ b) (hbc : b ≤ c) : Z.N0 a c = Z.N0 a b + Z.N0 b c :=
  finsum_window_inter_add Z _ hab hbc

/-- Interval additivity of `N_{s∨0}`. -/
theorem NsL_add {a b c : ℝ} (hab : a ≤ b) (hbc : b ≤ c) : NsL Z a c = NsL Z a b + NsL Z b c :=
  finsum_window_inter_add Z _ hab hbc

/-- Interval additivity of `N_s` (simple zeros). -/
theorem Ns_add {a b c : ℝ} (hab : a ≤ b) (hbc : b ≤ c) : Z.Ns a c = Z.Ns a b + Z.Ns b c := by
  unfold ZeroConfig.Ns
  rw [window_union Z hab hbc, Set.union_inter_distrib_right,
    Set.ncard_union_eq ((window_disjoint Z a b c).mono inter_subset_left inter_subset_left)
      ((Z.window_finite a b).subset inter_subset_left)
      ((Z.window_finite b c).subset inter_subset_left)]

/-! ### Bounds by the count with multiplicity -/

lemma Ns_le_N (a b : ℝ) : Z.Ns a b ≤ Z.N a b :=
  (Z.trivial_chain a b).2.2.2.2.1.trans (Z.trivial_chain a b).2.2.2.2.2

lemma N0_le_N (a b : ℝ) : Z.N0 a b ≤ Z.N a b := (Z.trivial_chain a b).2.2.1

lemma NsL_le_N (a b : ℝ) : NsL Z a b ≤ Z.N a b :=
  Z.finsum_mult_mono a b inter_subset_left subset_rfl

/-! ### The window `I'` against the window `(T, 2T]` -/

variable {T : ℝ}

/-- `N_s(I') ≤ N_s(T, 2T) + N(I' \ I)`. -/
theorem Ns_Iprime_le (hT : 0 ≤ T) :
    Z.Ns (T - D0 T) (2 * T + D0 T) ≤ Z.Ns T (2 * T) + NII Z T := by
  have h0 := D0_nonneg T
  rw [Ns_add Z (b := T) (by linarith) (by linarith),
    Ns_add Z (a := T) (b := 2 * T) (by linarith) (by linarith)]
  unfold NII
  have h1 := Ns_le_N Z (T - D0 T) T
  have h2 := Ns_le_N Z (2 * T) (2 * T + D0 T)
  omega

/-- `N₀(I') ≤ N₀(T, 2T) + N(I' \ I)`. -/
theorem N0_Iprime_le (hT : 0 ≤ T) :
    Z.N0 (T - D0 T) (2 * T + D0 T) ≤ Z.N0 T (2 * T) + NII Z T := by
  have h0 := D0_nonneg T
  rw [N0_add Z (b := T) (by linarith) (by linarith),
    N0_add Z (a := T) (b := 2 * T) (by linarith) (by linarith)]
  unfold NII
  have h1 := N0_le_N Z (T - D0 T) T
  have h2 := N0_le_N Z (2 * T) (2 * T + D0 T)
  omega

/-- `N_{s∨0}(I') ≤ N_{s∨0}(T, 2T) + N(I' \ I)`. -/
theorem NsL_Iprime_le (hT : 0 ≤ T) :
    NsL Z (T - D0 T) (2 * T + D0 T) ≤ NsL Z T (2 * T) + NII Z T := by
  have h0 := D0_nonneg T
  rw [NsL_add Z (b := T) (by linarith) (by linarith),
    NsL_add Z (a := T) (b := 2 * T) (by linarith) (by linarith)]
  unfold NII
  have h1 := NsL_le_N Z (T - D0 T) T
  have h2 := NsL_le_N Z (2 * T) (2 * T + D0 T)
  omega

/-- `N₀ˢ(T, 2T) ≤ s₁(I')`: the simple zeros on the line in `(T, 2T]` are among those in `I'`. -/
theorem N0s_le_s1 (hT : 0 ≤ T) : Z.N0s T (2 * T) ≤ Z.s1 T := by
  have hs1 : Z.s1 T = Z.N0s (T - D0 T) (2 * T + D0 T) := rfl
  have h0 := D0_nonneg T
  have h1 : Z.N0s (T - D0 T) (2 * T + D0 T)
      = Z.N0s (T - D0 T) T + (Z.N0s T (2 * T) + Z.N0s (2 * T) (2 * T + D0 T)) := by
    rw [N0s_add Z (a := T - D0 T) (b := T) (c := 2 * T + D0 T) (by linarith) (by linarith),
      N0s_add Z (a := T) (b := 2 * T) (c := 2 * T + D0 T) (by linarith) (by linarith)]
  omega

end Windows

/-! ### The same counts for the abstract block data -/

section BlockCounts

variable {ι d : Type*}

/-- The number of indices of multiplicity one (on the line or not). -/
def simpleCard [Fintype ι] (D : ZeroBlockData ι d) : ℕ := #{z | D.m z = 1}

/-- The sum of the multiplicities over the indices that are simple or on the line (fixed by the
reflection). -/
def simpleOrLineSum [Fintype ι] [DecidableEq ι] (D : ZeroBlockData ι d) : ℕ :=
  ∑ z with D.m z = 1 ∨ D.σ z = z, D.m z

end BlockCounts

/-! ### The counts over `I'` as sums over the index type of the block data -/

section Index

open Classical

variable (Z : ZeroConfig) (T : ℝ)

/-- The part of `𝒵(I')` in a set `S`, as the image of a filter of the index type. -/
lemma ZIprime_inter_eq (S : Set ℂ) (q : ZI Z T → Prop) [DecidablePred q]
    (h : ∀ z : ZI Z T, q z ↔ (z : ℂ) ∈ S) :
    Z.ZIprime T ∩ S
      = ↑((Finset.univ.filter q).map (Function.Embedding.subtype (· ∈ ZI Z T))) := by
  ext ρ
  simp only [Finset.coe_map, Function.Embedding.coe_subtype, Set.mem_image, Finset.mem_coe,
    Finset.mem_filter, Finset.mem_univ, true_and, Set.mem_inter_iff]
  constructor
  · rintro ⟨h1, h2⟩
    exact ⟨⟨ρ, (mem_ZI Z T).mpr h1⟩, (h _).mpr h2, rfl⟩
  · rintro ⟨z, hz, rfl⟩
    exact ⟨(mem_ZI Z T).mp z.2, (h z).mp hz⟩

/-- Number of points of `𝒵(I')` in a set `S`. -/
lemma ncard_ZIprime_inter (S : Set ℂ) (q : ZI Z T → Prop) [DecidablePred q]
    (h : ∀ z : ZI Z T, q z ↔ (z : ℂ) ∈ S) :
    (Z.ZIprime T ∩ S).ncard = #(Finset.univ.filter q) := by
  rw [ZIprime_inter_eq Z T S q h, Set.ncard_coe_finset, Finset.card_map]

/-- Sum over the points of `𝒵(I')` in a set `S`. -/
lemma finsum_ZIprime_inter (S : Set ℂ) (q : ZI Z T → Prop) [DecidablePred q]
    (h : ∀ z : ZI Z T, q z ↔ (z : ℂ) ∈ S) (f : ℂ → ℕ) :
    ∑ᶠ ρ ∈ Z.ZIprime T ∩ S, f ρ = ∑ z ∈ Finset.univ.filter q, f z := by
  rw [ZIprime_inter_eq Z T S q h, finsum_mem_coe_finset, Finset.sum_map]
  rfl

variable {d : Type*} [Fintype d] [DecidableEq d] (v : ZI Z T → d → ℂ)
  (hv : ∀ z : ZI Z T, v ⟨reflect z, reflect_mem_ZI Z T z.2⟩ = star (v z))

/-- `N_s(I')` is the number of indices of multiplicity one. -/
theorem Ns_Iprime_eq_mk :
    Z.Ns (T - D0 T) (2 * T + D0 T) = simpleCard (mkData Z T v hv) :=
  ncard_ZIprime_inter Z T Z.simple (fun z => (mkData Z T v hv).m z = 1) fun _ => Iff.rfl

/-- `N_{s∨0}(I')` is the sum of the multiplicities over the indices that are simple or fixed by
the reflection. -/
theorem NsL_Iprime_eq_mk :
    NsL Z (T - D0 T) (2 * T + D0 T) = simpleOrLineSum (mkData Z T v hv) :=
  finsum_ZIprime_inter Z T (Z.simple ∪ ZeroConfig.onLine)
    (fun z => (mkData Z T v hv).m z = 1 ∨ (mkData Z T v hv).σ z = z)
    (fun z => by
      rw [mkData_σ_eq_iff]
      exact Iff.rfl) Z.mult

end Index

/-! ### The zeros of the Riemann zeta function -/

section Zeta

variable (T₁ T₂ : ℝ)

@[simp] lemma zetaZeroConfig_Ns : zetaZeroConfig.Ns T₁ T₂ = Nsimple T₁ T₂ :=
  zetaZeros_Ns _ _ _

@[simp] lemma zetaZeroConfig_N0 : zetaZeroConfig.N0 T₁ T₂ = N0mult T₁ T₂ :=
  zetaZeros_N0 _ _ _

@[simp] lemma zetaZeroConfig_NsL : NsL zetaZeroConfig T₁ T₂ = NsimpleOrLine T₁ T₂ := by
  simp [NsL, NsimpleOrLine, zetaZeroConfig, zetaZeros_window, ZeroConfig.onLine]

end Zeta

end Further


==> anc/lean/Further/Defs.lean <==
/-
Further/Defs.lean — the counting functions of the two further theorems.

Two consequences of the developments `Distinct839` (83.90% distinct zeros) and `Simple673`
(67.35% simple zeros on the critical line) are proved in `Further/`:

    liminf_{T → ∞} (N_s(T) + N₀(T)) / (2 N(T)) ≥ 2073677/2478195 = 0.8367691000…,
    liminf_{T → ∞} N_{s∨0}(T) / N(T)           ≥ 3376433/3797325 = 0.8891609224….

Here `N(T)` counts the zeros of the Riemann zeta function in the open critical strip with ordinate
in `(0, T]`, with multiplicity; `N_s` counts the simple ones (`Zeta23.Nsimple`, the definition of
`Challenge839.lean`); `N₀` counts those on the critical line, with multiplicity (`N0mult`); and
`N_{s∨0}` counts, with multiplicity, those that are simple or on the critical line
(`NsimpleOrLine`).

The definitions of the library that the statements use (`IsNontrivialZero`, `zeroMult`,
`zerosIn`, `Ncount`, `Nsimple`; file `Zeta23/Statement.lean`) are exported into this namespace;
they are character for character the Mathlib-only definitions of `ChallengeDeps.lean` and
`Challenge839.lean`. This file contains definitions only (and one `rfl`).
-/
import Zeta23.Statement

open scoped BigOperators
open Set

noncomputable section

namespace Further

export Zeta23 (IsNontrivialZero zeroMult zerosIn Ncount Nsimple)

/-- `N₀(T₁,T₂)`: the zeros on the critical line with `T₁ < Im ρ ≤ T₂`, counted with
multiplicity. -/
def N0mult (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ {ρ | ρ.re = 1 / 2}, zeroMult ρ

/-- `N_{s∨0}(T₁,T₂)`: the zeros with `T₁ < Im ρ ≤ T₂` that are simple or on the critical line (or
both), counted with multiplicity. -/
def NsimpleOrLine (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ ({ρ | zeroMult ρ = 1} ∪ {ρ | ρ.re = 1 / 2}), zeroMult ρ

/-- `N0mult` is the count `N₀` of the library. -/
theorem N0mult_eq_library (T₁ T₂ : ℝ) : N0mult T₁ T₂ = Zeta23.N0 T₁ T₂ := rfl

end Further


==> anc/lean/Further/Dist/Block.lean <==
/-
Further/Dist/Block.lean — the counting step for "simple or on the line", at the block level.

Setting of `Distinct839/Assembly/Block.lean`: the abstract zero-side data `ZeroBlockData ι d`, a
set `good` of on-line indices of multiplicity at most two, clipping level `c = 67/20`. The
threshold inequality with the two levels `c ≤ t = 27/8` (`Further.seam_block2`) reads

    2t·tr Â − ‖Â‖_F² ≤ 2t·∑_{good} m_z − ∑_j φ_c(λ_j(Wᴴ W)) + t²·(p + #(onLine \ good)).

The counting step (`seam_count_sl`) bounds the cost of every index by a multiple of its
multiplicity: `(2t − e₁)·m` if the index is simple or on the line, `(2t − e₀)·m` otherwise
(`e₁ = 1 + x`, `e₀ = 2t − t²/4`; see `Further/Dist/Constants.lean`):

* good, `m = 1`:                      `2t − 1 − x = 2t − e₁`;
* good, `m = 2`:                      `4t − 4 − y ≤ 2(2t − e₁)`;
* on the line, not good, `m ≥ 3`:      `t² ≤ 3(2t − e₁) ≤ m(2t − e₁)`;
* on the line, not good, `m ≤ 2`:      counted separately (`e` of them, they lie at the edges);
* pair off the line, `m = 1`:          `t² ≤ 2(2t − e₁)`;
* pair off the line, `m ≥ 2`:          `t² = 4(2t − e₀) ≤ 2m(2t − e₀)`.

Hence, with `N_{s∨0} = simpleOrLineSum D` the sum of the multiplicities of the indices that are
simple or on the line,

    ∑_{good} (2t m − m² − rew) + t²(p + #(onLine \ good))
        ≤ (2t − e₀)·N + (e₀ − e₁)·N_{s∨0} + t²·e.

The combination with the certificate is `seam_block_sl`.
-/
import Distinct839.Assembly.Block
import Further.Threshold
import Further.Counting
import Further.Dist.Constants

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Further.Dist

open Zeta23 Zeta23.ZeroSide Zeta23.ZeroSide.RankTraceMult
open Distinct839 (clipC rewX rewY rew phiC)
open Distinct839.Assembly (goodW labOf labOf_one labOf_two rew_zero rew_one clipC_pos)

section Block

variable {ι d : Type*} [Fintype ι] [DecidableEq ι] [Fintype d] [DecidableEq d]
variable (D : ZeroBlockData ι d) {good : Finset ι}

/-- **Counting.**
`∑_{good} (2t m − m² − rew) + t²(p + #(onLine \ good)) ≤ (2t − e₀)·N + (e₀ − e₁)·N_{s∨0} + t²·e`,
where `e` counts the on-line indices outside `good` of multiplicity at most two. -/
theorem seam_count_sl (Pr : D.PairReps) (hgood : good ⊆ D.onLine)
    (hm2 : ∀ z ∈ good, D.m z ≤ 2) :
    ∑ z ∈ good, (2 * tLev * (D.m z : ℝ) - ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))))
        + tLev ^ 2 * ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ)
      ≤ (2 * tLev - e0C) * (D.Ncount : ℝ) + (e0C - e1C) * (simpleOrLineSum D : ℝ)
        + tLev ^ 2 * (#{z ∈ D.onLine \ good | D.m z ≤ 2} : ℝ) := by
  have h1 := two_tLev_sub_e1C_pos
  have h0 := two_tLev_sub_e0C_pos
  -- the bound for the cost of an index
  set f : ι → ℝ := fun z =>
    if D.m z = 1 ∨ D.σ z = z then (2 * tLev - e1C) * (D.m z : ℝ)
    else (2 * tLev - e0C) * (D.m z : ℝ) with hf
  have hm1 : ∀ z, (1 : ℝ) ≤ D.m z := fun z => by exact_mod_cast D.one_le_m z
  have hf0 : ∀ z, 0 ≤ f z := fun z => by
    have := hm1 z
    simp only [hf]
    split_ifs <;> positivity
  -- the right side as a sum over all indices
  have htot : (2 * tLev - e0C) * (D.Ncount : ℝ) + (e0C - e1C) * (simpleOrLineSum D : ℝ)
      = ∑ z, f z := by
    simp only [hf, ZeroBlockData.Ncount, simpleOrLineSum, Nat.cast_sum, Finset.sum_filter,
      Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun z _ => ?_
    split_ifs <;> ring
  -- off-line pairs
  have hpair : tLev ^ 2 * (Pr.p : ℝ) ≤ ∑ z ∈ Pr.R, (f z + f (D.σ z)) := by
    have : ∀ z ∈ Pr.R, tLev ^ 2 ≤ f z + f (D.σ z) := fun z hz => by
      have hoff : D.σ z ≠ z := Pr.off z hz
      have hoff' : ¬ D.σ (D.σ z) = D.σ z := by rw [D.σ_invol z]; exact fun h => hoff h.symm
      simp only [hf, D.m_σ z, hoff, hoff', or_false]
      by_cases hm : D.m z = 1
      · rw [if_pos hm, hm]
        have := coeff_pair_simple
        push_cast
        linarith
      · rw [if_neg hm]
        have h2 : (2 : ℝ) ≤ D.m z := by
          exact_mod_cast (by have := D.one_le_m z; omega : 2 ≤ D.m z)
        have := coeff_pair_multiple
        nlinarith
    calc tLev ^ 2 * (Pr.p : ℝ) = ∑ _z ∈ Pr.R, tLev ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul, mul_comm]; rfl
      _ ≤ ∑ z ∈ Pr.R, (f z + f (D.σ z)) := Finset.sum_le_sum this
  -- good indices
  have hgoodsum : ∑ z ∈ good, (2 * tLev * (D.m z : ℝ)
        - ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))))
      ≤ ∑ z ∈ good, f z := by
    refine Finset.sum_le_sum fun z hz => ?_
    have hon : D.σ z = z := (D.mem_onLine).mp (hgood hz)
    have hm := D.one_le_m z
    have hm' := hm2 z hz
    have h : D.m z = 1 ∨ D.m z = 2 := by omega
    simp only [hf, hon, or_true, if_true]
    rcases h with h | h
    · rw [h, labOf_one, rew_zero]
      have := coeff_simple
      push_cast
      linarith
    · rw [h, labOf_two, rew_one]
      have := coeff_double
      push_cast
      linarith
  -- on-line indices outside `good`
  have hrest : tLev ^ 2 * (#(D.onLine \ good) : ℝ)
      - tLev ^ 2 * (#{z ∈ D.onLine \ good | D.m z ≤ 2} : ℝ) ≤ ∑ z ∈ D.onLine \ good, f z := by
    have hterm : ∀ z ∈ D.onLine \ good,
        tLev ^ 2 - tLev ^ 2 * (if D.m z ≤ 2 then (1 : ℝ) else 0) ≤ f z := fun z hz => by
      have hon : D.σ z = z := (D.mem_onLine).mp (Finset.mem_sdiff.mp hz).1
      by_cases h : D.m z ≤ 2
      · rw [if_pos h]
        have := hf0 z
        linarith
      · rw [if_neg h]
        have h3 : (3 : ℝ) ≤ D.m z := by exact_mod_cast (by omega : 3 ≤ D.m z)
        have h4 := mul_le_mul_of_nonneg_left h3 h1.le
        have := coeff_triple
        simp only [hf, hon, or_true, if_true]
        linarith
    have hsum := Finset.sum_le_sum hterm
    rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum,
      Finset.sum_boole] at hsum
    linarith
  have hsplit : ∑ z, f z = (∑ z ∈ good, f z + ∑ z ∈ D.onLine \ good, f z)
      + ∑ z ∈ Pr.R, (f z + f (D.σ z)) := by
    rw [D.sum_split Pr f, add_comm (∑ z ∈ good, f z), Finset.sum_sdiff hgood]
  rw [htot, hsplit]
  push_cast
  linarith

/-- **Block seam for "simple or on the line".** If the clipped trace of the Gram matrix
`G = Wᴴ W` of the good indices satisfies `∑_{good} (m² + rew) − E ≤ ∑_j φ_c(λ_j(G))`, then
`2t·tr Â − ‖Â‖_F² ≤ (2t − e₀)·N + (e₀ − e₁)·N_{s∨0} + t²·e + E`. -/
theorem seam_block_sl (Pr : D.PairReps) (hgood : good ⊆ D.onLine)
    (hm2 : ∀ z ∈ good, D.m z ≤ 2) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) {E : ℝ}
    (hE : ∑ z ∈ good, ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))) - E
      ≤ ∑ j, phiC clipC
          ((Matrix.posSemidef_conjTranspose_mul_self (goodW D good nrm)).1.eigenvalues j)) :
    2 * tLev * rtrace (D.blockP nrm + D.blockQ nrm) - frobSq (D.blockP nrm + D.blockQ nrm)
      ≤ (2 * tLev - e0C) * (D.Ncount : ℝ) + (e0C - e1C) * (simpleOrLineSum D : ℝ)
        + tLev ^ 2 * (#{z ∈ D.onLine \ good | D.m z ≤ 2} : ℝ) + E := by
  have h1 := seam_block2 D Pr hgood hnrm hPois clipC_pos clipC_le_tLev
  have h2 := seam_count_sl D Pr hgood hm2
  have h3 : ∑ z ∈ good, (2 * tLev * (D.m z : ℝ) - ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))))
      = 2 * tLev * ∑ z ∈ good, (D.m z : ℝ)
        - ∑ z ∈ good, ((D.m z : ℝ) ^ 2 + rew (labOf (D.m z))) := by
    rw [Finset.sum_sub_distrib, Finset.mul_sum]
  linarith

end Block

end Further.Dist


==> anc/lean/Further/Dist/Constants.lean <==
/-
Further/Dist/Constants.lean — the constants of the counting step for "simple or on the line".

The Gram part is that of `Distinct839` (zeros on the line of multiplicity one and two), with the
clipping level `c = clipC = 67/20`, the rewards `x = rewX`, `y = rewY`, the span cost
`b = spanB` and the energy constant `C₀ = energyC0` of `Distinct839/Defs.lean`. New is the second
level `t = 27/8 ≥ c` of the threshold inequality with two parameters
(`Further/Threshold.lean`), which is applied to the zeros outside the Gram part.

Per unit of multiplicity, a zero that is simple or on the line is worth at least `e₁ = 1 + x`,
and a zero off the line of multiplicity at least two is worth at least `e₀ = 2t − t²/4`:

    q = (e₀ − C₀ − b)/(e₀ − e₁) = 3376433/3797325.

The per-class inequalities are checked here by exact rational arithmetic. The binding ones are
the pair of simple zeros off the line, `t² ≤ 2(2t − e₁)` (`11.390625 ≤ 11.3913`), and the pair of
double zeros off the line, `t² = 4(2t − e₀)`.
-/
import Distinct839.Assembly.Constants

noncomputable section

namespace Further.Dist

open Distinct839 (clipC rewX rewY spanB alphaP energyC0)

/-- the second level `t = 27/8` of the threshold inequality -/
def tLev : ℝ := 27 / 8

/-- `e₁ = 1 + x`: the value, per unit of multiplicity, of a zero that is simple or on the line. -/
def e1C : ℝ := 1 + rewX

/-- `e₀ = 2t − t²/4 = 999/256`: the value, per unit of multiplicity, of a zero off the line of
multiplicity at least two. -/
def e0C : ℝ := 2 * tLev - tLev ^ 2 / 4

/-- the final constant `(e₀ − C₀ − b)/(e₀ − e₁) = 3376433/3797325` -/
def qSL : ℝ := 3376433 / 3797325

lemma tLev_pos : 0 < tLev := by unfold tLev; norm_num

/-- `c ≤ t`. -/
lemma clipC_le_tLev : clipC ≤ tLev := by unfold clipC tLev; norm_num

lemma e0C_eq : e0C = 999 / 256 := by unfold e0C tLev; norm_num

/-- `2t − e₁ > 0`: the cost, per unit of multiplicity, of a zero that is simple or on the line. -/
lemma two_tLev_sub_e1C_pos : 0 < 2 * tLev - e1C := by unfold tLev e1C rewX; norm_num

/-- `2t − e₀ = t²/4 > 0`. -/
lemma two_tLev_sub_e0C_pos : 0 < 2 * tLev - e0C := by unfold e0C tLev; norm_num

/-- `e₀ − e₁ > 0`: the coefficient of the count of zeros that are simple or on the line. -/
lemma e0C_sub_e1C_pos : 0 < e0C - e1C := by unfold e0C e1C tLev rewX; norm_num

/-- simple good zero: `2t − 1 − x = 2t − e₁`. -/
lemma coeff_simple : 2 * tLev * 1 - (1 ^ 2 + rewX) = (2 * tLev - e1C) * 1 := by
  unfold e1C; ring

/-- double good zero: `4t − 4 − y ≤ 2(2t − e₁)`, that is `4 + y ≥ 2e₁`. -/
lemma coeff_double : 2 * tLev * 2 - (2 ^ 2 + rewY) ≤ (2 * tLev - e1C) * 2 := by
  unfold e1C tLev rewX rewY; norm_num

/-- on-line zero of multiplicity at least three outside the Gram part: `t² ≤ 3(2t − e₁)`. -/
lemma coeff_triple : tLev ^ 2 ≤ (2 * tLev - e1C) * 3 := by
  unfold e1C tLev rewX; norm_num

/-- off-line pair of simple zeros: `t² ≤ 2(2t − e₁)`, that is `4t − t² ≥ 2e₁`. -/
lemma coeff_pair_simple : tLev ^ 2 ≤ 2 * (2 * tLev - e1C) := by
  unfold e1C tLev rewX; norm_num

/-- off-line pair of zeros of multiplicity two: `t² = 4(2t − e₀)`. -/
lemma coeff_pair_multiple : tLev ^ 2 = 4 * (2 * tLev - e0C) := by
  unfold e0C; ring

/-- `q·(e₀ − e₁) = e₀ − C₀ − b`. -/
lemma qSL_mul : qSL * (e0C - e1C) = e0C - energyC0 - spanB := by
  unfold qSL e0C e1C tLev energyC0 rewX spanB alphaP; norm_num

end Further.Dist


==> anc/lean/Further/Dist/Final.lean <==
/-
Further/Dist/Final.lean — the final assembly for "simple or on the line".

* `sl_bound_family`: for an abstract zero configuration `Z` satisfying the Riemann–von Mangoldt
  input, a window family `Pf` with its zero-side package, the second-moment statement
  `GzMoments Z Pf κ` with `κ ≤ C₀`, the Gram data of the family and the finite Gram theorem (the
  hypotheses of `Distinct839.dist_bound_839_family`):

      (q − ε)·N(T, 2T) ≤ N_{s∨0}(T, 2T)    for large `T`,   q = 3376433/3797325.

  The seam `seam_sl` and the certificate `Further.count_certificate` with `a = 2t`,
  `ν = 2t − e₀ + b`, `μ = e₀ − e₁`; `q·(e₀ − e₁) = e₀ − C₀ − b`.
* `sl_dyadic`: the instance for the zeros of the Riemann zeta function.
* `simple_or_line_of_layers`: the cumulative form `(q − ε)·N(T) ≤ N_{s∨0}(T)`, from the layer
  statements of `Distinct839`.

Namespaces: the deliverable `simple_or_line_of_layers` is in `Further`; every other declaration
of `Further/Dist/` is in `Further.Dist`.
-/
import Zeta23.FinalMult
import Distinct839.Assembly.Final
import Further.Certificate
import Further.Dist.Instance

noncomputable section

open Filter Asymptotics Topology Real RHLinalg

/-! ### The abstract endgame -/

namespace Further.Dist

open Zeta23 Zeta23.Assembly Zeta23.XiPrime
open Distinct839 (rewX rewY spanB omegaB energyC0 GramEnergyStatement GramDataStatement Pfam)
open Distinct839.Assembly (GramCloseAt GramSepAt spanB_nonneg energyC0_pos Nedge
  eventually_span_le isLittleO_NII isLittleO_Nedge)

/-- `q = (2t − ν − C₀)/μ` for `ν = 2t − e₀ + b`, `μ = e₀ − e₁`. -/
lemma qSL_eq : (2 * tLev - (2 * tLev - e0C + spanB) - energyC0) / (e0C - e1C) = qSL := by
  rw [div_eq_iff e0C_sub_e1C_pos.ne', qSL_mul]; ring

section Family

variable (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (P : Params) (hP : P.Valid)
  (hlam : P.lam < 1) {Pf : ℝ → Params} (hW : WindowZeroSide Z P Pf)

include hR hP hlam hW in
/-- **`(q − ε)·N(T, 2T) ≤ N_{s∨0}(T, 2T)`** at fixed bandwidth for a window family and an abstract
zero configuration, `q = 3376433/3797325`. -/
theorem sl_bound_family (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pf T).a T) {κ : ℝ}
    (hκ : κ ≤ energyC0) (hM : GzMoments Z Pf κ)
    (hclose : ∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧
      ∀ᶠ T in atTop, GramCloseAt (Pf T) T (η T))
    (hsep : ∀ᶠ T in atTop, GramSepAt (Pf T) T) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qSL - ε) * (Z.N T (2 * T) : ℝ) ≤ NsL Z T (2 * T) := by
  obtain ⟨C, η₀, hC, hη₀, hseam⟩ := seam_sl hGE
  obtain ⟨η, hηto, hcl⟩ := hclose
  have hL : ∀ T, (Pf T).L T = P.L T := fun T => by simp only [Params.L, hW.lam_eq]
  obtain ⟨θ₀, hTail, hB0, hBto⟩ := family_tail_package Z P hP hlam hW
  obtain ⟨htrace, hfrob⟩ := hM
  obtain ⟨Cs, hspan⟩ := eventually_span_le Z hR P hP
  have hLtop := tendsto_L_atTop P hP.lam_pos
  have hNtop := tendsto_N_atTop Z hR
  have hNII := isLittleO_NII Z hR
  have hNedge := isLittleO_Nedge Z hR
  -- the collected error term
  set Err : ℝ → ℝ := fun T =>
    (2 * tLev - e1C) * (NII Z T : ℝ) + tLev ^ 2 * (Nedge Z T : ℝ) + spanB * (Cs * Real.log T)
      + (6 * rewY + omegaB) + C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) with hErrdef
  have hErr : Err =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
    have e1 : (fun T => (2 * tLev - e1C) * (NII Z T : ℝ))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNII.const_mul_left _
    have e2 : (fun T => tLev ^ 2 * (Nedge Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNedge.const_mul_left _
    have e3 : (fun T => spanB * (Cs * Real.log T)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      (((isLittleO_N_of_isLittleO_Tl Z hR isLittleO_log_Tl).const_mul_left Cs).const_mul_left
        spanB)
    have e4 : (fun _ : ℝ => 6 * rewY + omegaB) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      isLittleO_const_left.2 (Or.inr (tendsto_norm_atTop_atTop.comp hNtop))
    have e5 : (fun T => C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
      have hCη : Tendsto (fun T => C * η T) atTop (𝓝 0) := by
        simpa using hηto.const_mul C
      have hbig : (fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          =O[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
        (isBigO_refl _ _).add hNII.isBigO
      exact (isLittleO_of_tendsto_zero_mul
        (g := fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) hCη).trans_isBigO hbig
    exact (((e1.add e2).add e3).add e4).add e5
  -- the seam, eventually
  have h0 : ∀ᶠ T in atTop,
      2 * tLev * rtrace ((Pf T).hat T (Z.Gz (Pf T) T)) - frobSq ((Pf T).hat T (Z.Gz (Pf T) T))
        - θ₀ T / ((Pf T).a T * (Pf T).L T)
          * (2 * tLev + 2 * Real.sqrt (frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
            + θ₀ T / ((Pf T).a T * (Pf T).L T))
      ≤ (2 * tLev - e0C + spanB) * (Z.N T (2 * T) : ℝ) + (e0C - e1C) * (NsL Z T (2 * T) : ℝ)
        + Err T := by
    have hηsmall : ∀ᶠ T in atTop, η T ≤ η₀ := hηto.eventually (eventually_le_nhds hη₀)
    filter_upwards [hTail, hW.poisson, ha, eventually_ge_atTop (4 : ℝ),
      hLtop.eventually_gt_atTop 0, hcl, hsep, hηsmall, hspan]
      with T hTl hPo ha4 hT4 hLT hclT hsepT hηT hspT
    have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
    have hη0 : 0 ≤ η T := hclT.nonneg hT4
    have hs := hseam Z T (Pf T) (θ₀ T) (by linarith) hLpos (by linarith) hPo hTl (η T) hη0 hηT
      hclT hsepT
    rw [hL] at hs ⊢
    have hNd : (Z.Nd T (2 * T) : ℝ) ≤ (Z.N T (2 * T) : ℝ) := by
      exact_mod_cast Z.Nd_le_N T (2 * T)
    have hb : spanB * (T * P.L T / (2 * π))
        ≤ spanB * ((Z.N T (2 * T) : ℝ) + Cs * Real.log T) :=
      mul_le_mul_of_nonneg_left hspT spanB_nonneg
    have hCη : C * η T * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))
        ≤ C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
      mul_le_mul_of_nonneg_left (by linarith) (mul_nonneg hC hη0)
    simp only [hErrdef]
    linarith
  have h := count_certificate (a := 2 * tLev) (ν := 2 * tLev - e0C + spanB) (μ := e0C - e1C)
    (by have := tLev_pos; linarith) e0C_sub_e1C_pos energyC0_pos hκ
    (N := fun T => (Z.N T (2 * T) : ℝ))
    (tr := fun T => rtrace ((Pf T).hat T (Z.Gz (Pf T) T)))
    (fr := fun T => frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
    (B := fun T => θ₀ T / ((Pf T).a T * (Pf T).L T)) (lower := fun T => (NsL Z T (2 * T) : ℝ))
    (Err := Err) (Eventually.of_forall fun T => frobSq_nonneg _) h0 hB0 hBto hErr hNtop
    htrace hfrob
  rwa [qSL_eq] at h

end Family

/-! ### The zeros of the Riemann zeta function -/

/-- **Dyadic form**: `(q − ε)·N(T, 2T) ≤ N_{s∨0}(T, 2T)` for the zeros of `ζ`, from the
second-moment statement, the zero-side package, the Gram data and the finite Gram theorem. -/
theorem sl_dyadic {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T)
    (hGD : GramDataStatement lam) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (qSL - ε) * (Ncount T (2 * T) : ℝ) ≤ NsimpleOrLine T (2 * T) := by
  have hP := paramsOf_valid taperProfile_stdProfile (lam := lam) (by linarith) hlam1.le
  have h := sl_bound_family zetaZeroConfig paperInputs_zeta.RvM (paramsOf stdProfile lam)
    hP hlam1 hWZ ha hκ hM hGD.1 hGD.2 hGE
  simpa using h

/-- Interval additivity of `N_{s∨0}` for the zeros of `ζ`. -/
lemma NsimpleOrLine_add {a b d : ℝ} (hab : a ≤ b) (hbd : b ≤ d) :
    NsimpleOrLine a d = NsimpleOrLine a b + NsimpleOrLine b d := by
  simpa using NsL_add zetaZeroConfig hab hbd

end Further.Dist

namespace Further

open Zeta23

/-- **The zeros that are simple or on the critical line, conditional on the layer statements of
`Distinct839`**: for every `ε > 0` and all large `T`,
`(3376433/3797325 − ε)·N(T) ≤ N_{s∨0}(T)`. Here `N(T)` counts the nontrivial zeros of the Riemann
zeta function with ordinate in `(0, T]` with multiplicity, and `N_{s∨0}(T)` counts, with
multiplicity, those that are simple or on the critical line. The hypotheses are those of
`Distinct839.distinct839_of`. -/
theorem simple_or_line_of_layers {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ Distinct839.energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Distinct839.Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam)
      (Distinct839.Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Distinct839.Pfam lam T).a T)
    (hGD : Distinct839.GramDataStatement lam) (hGE : Distinct839.GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (3376433 / 3797325 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T :=
  cumulative_of_dyadic zetaSeam paperInputs_zeta.RvM
    (fun _ _ _ hab hbd => Dist.NsimpleOrLine_add hab hbd)
    (Dist.sl_dyadic hlam hlam1 hκ hM hWZ ha hGD hGE)

end Further


==> anc/lean/Further/Dist/Instance.lean <==
/-
Further/Dist/Instance.lean — the seam for "simple or on the line" at a fixed height `T`.

The block-level seam of `Further/Dist/Block.lean` is applied to the concrete block data of the
zeros with ordinate in `I' = (T − √T, 2T + √T]`, with the good set of `Distinct839`,

    good = { on-line zeros of 𝒵(I') with multiplicity ≤ 2 and ordinate in [T + √T, 2T − √T] }.

* `gram_goodZ`: the finite Gram theorem (`Distinct839.GramEnergyStatement`) for the good zeros,
  `∑_{good} (m² + rew) − (b·TL/(2π) + (6y + Ω) + Cη·#good) ≤ ∑_j φ_c(λ_j(Wᴴ W))`.
  This is the first half of the proof of `Distinct839.Assembly.hatAz_seam839`, stated separately.
* `hatAz_seam_sl`:
  `2t·tr Â − ‖Â‖² ≤ (2t − e₀)·N(I') + (e₀ − e₁)·N_{s∨0}(I') + t²·Nedge + b·TL/(2π) + (6y + Ω)
     + Cη·#𝒵(I')`.
* `seam_sl`: the same for `Ĝ = Â + Ê` (tail perturbation) and the window `(T, 2T]`.
-/
import Distinct839.Assembly.Instance
import Further.Dist.Block

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators
open Real

namespace Further.Dist

open Zeta23 Zeta23.ZeroSide Zeta23.Assembly
open Distinct839 (clipC rewX rewY rew mulOf phiC spanB omegaB GramEnergyStatement gramKappa ypos)
open Distinct839.Assembly (GramCloseAt GramSepAt goodZ mem_goodZ goodZ_subset_onLine
  goodZ_mult_le card_edge_le ypos_injective_goodZ goodW gram_apply Nedge gramKappa_comm ypos_sub
  gramRe_blockData labOf mulOf_labOf)

section Inst

open Classical

/-! ### The finite Gram theorem for the good zeros -/

/-- **The clipped trace of the Gram matrix of the good zeros.** The constants `C, η₀` are those
of the finite Gram theorem. -/
theorem gram_goodZ (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      ∑ z ∈ goodZ Z T, (((blockData Z T P phiHatConj).m z : ℝ) ^ 2
            + rew (labOf ((blockData Z T P phiHatConj).m z)))
          - (spanB * (T * P.L T / (2 * π)) + (6 * rewY + omegaB) + C * η * (#(goodZ Z T) : ℝ))
        ≤ ∑ j, phiC clipC ((Matrix.posSemidef_conjTranspose_mul_self
            (goodW (blockData Z T P phiHatConj) (goodZ Z T)
              (P.a T * P.L T ^ 2))).1.eigenvalues j) := by
  obtain ⟨C, η₀, hC, hη₀, hGE'⟩ := hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm2 := goodZ_mult_le (Z := Z) hconj
  have h0 := D0_nonneg T
  have hπ : (0 : ℝ) < 2 * π := by positivity
  -- the finite Gram theorem for the good zeros
  have hGram := hGE' (↥(goodZ Z T)) (fun z => ypos P T ((z : ZI Z T) : ℂ).im)
    (fun z => labOf (Z.mult ((z : ZI Z T) : ℂ)))
    (fun z z' => gramKappa P T ((z : ZI Z T) : ℂ).im ((z' : ZI Z T) : ℂ).im)
    η (T * P.L T / (2 * π))
    ((goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))ᴴ
      * goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))
    (Matrix.posSemidef_conjTranspose_mul_self _)
    (ypos_injective_goodZ hL) hη0 hη
    (fun z z' => gramKappa_comm P T _ _)
    (fun z z' => hclose _ _ (mem_goodZ.mp z.2).2.2.1 (mem_goodZ.mp z.2).2.2.2
      (mem_goodZ.mp z'.2).2.2.1 (mem_goodZ.mp z'.2).2.2.2)
    (fun S hS x => by
      have h := hsep (↥S) (fun s => (((s : goodZ Z T) : ZI Z T) : ℂ).im) (fun s => x s)
        (fun i j hij => hS i i.2 j j.2 (fun h => hij (Subtype.ext h)))
      rw [← Finset.sum_coe_sort S, ← Finset.sum_coe_sort S (fun i => x i ^ 2)]
      refine le_trans (le_of_eq ?_) h
      exact Finset.sum_congr rfl fun i _ => (Finset.sum_coe_sort S _).symm)
    (by positivity)
    (fun z z' => by
      have h1 := (mem_goodZ.mp z.2).2.2.2
      have h2 := (mem_goodZ.mp z'.2).2.2.1
      rw [ypos_sub, mul_div_assoc, mul_div_assoc]
      exact mul_le_mul_of_nonneg_right (by linarith) (by positivity))
    (fun z z' => by
      rw [gram_apply _ hgood hnrm z z',
        gramRe_blockData hconj hreal _ _ (mem_goodZ.mp z.2).1 (mem_goodZ.mp z'.2).1,
        mulOf_labOf (Z.one_le_mult _ (mem_carrier_of_mem_ZI Z T (z : ZI Z T).2))
          (mem_goodZ.mp z.2).2.1,
        mulOf_labOf (Z.one_le_mult _ (mem_carrier_of_mem_ZI Z T (z' : ZI Z T).2))
          (mem_goodZ.mp z'.2).2.1]
      rfl)
  -- rewrite its left side as a sum over the good set
  have hsum : ∑ z : goodZ Z T, (mulOf (labOf (Z.mult ((z : ZI Z T) : ℂ))) ^ 2
        + rew (labOf (Z.mult ((z : ZI Z T) : ℂ))))
      = ∑ z ∈ goodZ Z T, (((blockData Z T P hconj).m z : ℝ) ^ 2
        + rew (labOf ((blockData Z T P hconj).m z))) := by
    rw [← Finset.sum_coe_sort (goodZ Z T)]
    refine Finset.sum_congr rfl fun z _ => ?_
    rw [mulOf_labOf (Z.one_le_mult _ (mem_carrier_of_mem_ZI Z T (z : ZI Z T).2))
      (mem_goodZ.mp z.2).2.1]
    rfl
  rw [hsum, Fintype.card_coe] at hGram
  linarith

/-! ### The seam for `Â` -/

/-- **Seam for "simple or on the line" at height `T`, for `Â = P.hat T (Z.Az P T)`.** -/
theorem hatAz_seam_sl (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      2 * tLev * rtrace (P.hat T (Z.Az P T)) - frobSq (P.hat T (Z.Az P T))
        ≤ (2 * tLev - e0C) * (Z.NIprime T : ℝ)
          + (e0C - e1C) * (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ)
          + tLev ^ 2 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (6 * rewY + omegaB)
              + C * η * ((Z.ZIprime T).ncard : ℝ)) := by
  obtain ⟨C, η₀, hC, hη₀, hG⟩ := gram_goodZ hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm2 := goodZ_mult_le (Z := Z) hconj
  have hE := hG Z T P hT hL ha η hη0 hη hclose hsep
  have hmain := seam_block_sl (blockData Z T P hconj)
    (mkPairReps Z T _ (evalVec_reflect hconj)) hgood hm2 hnrm
    (sum_normSq_v_le Z T P hconj hreal hPois) hE
  -- translate to the counts of `Z`
  have hA : P.hat T (Z.Az P T)
      = (blockData Z T P hconj).blockP (P.a T * P.L T ^ 2)
        + (blockData Z T P hconj).blockQ (P.a T * P.L T ^ 2) :=
    hat_Az_eq_hatP_add_hatQ Z T P hconj
  have hN : ((blockData Z T P hconj).Ncount : ℝ) = (Z.NIprime T : ℝ) := by
    rw [NIprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hSL : (simpleOrLineSum (blockData Z T P hconj) : ℝ)
      = (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ) := by
    rw [NsL_Iprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hcard : (Fintype.card (ZI Z T) : ℝ) = ((Z.ZIprime T).ncard : ℝ) := by
    rw [← coe_ZI, Set.ncard_coe_finset, Fintype.card_coe]
  have hedge : (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z ≤ 2} : ℝ) ≤ (Nedge Z T : ℝ) := by
    exact_mod_cast card_edge_le hconj
  have hgc : (#(goodZ Z T) : ℝ) ≤ ((Z.ZIprime T).ncard : ℝ) := by
    rw [← hcard]; exact_mod_cast Finset.card_le_univ _
  have hCη : C * η * (#(goodZ Z T) : ℝ) ≤ C * η * ((Z.ZIprime T).ncard : ℝ) :=
    mul_le_mul_of_nonneg_left hgc (mul_nonneg hC hη0)
  have ht2 : tLev ^ 2 * (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z ≤ 2} : ℝ) ≤ tLev ^ 2 * (Nedge Z T : ℝ) :=
    mul_le_mul_of_nonneg_left hedge (sq_nonneg _)
  rw [hA]
  rw [hN, hSL] at hmain
  linarith

end Inst

/-! ### The seam for `Ĝ` on the window `(T, 2T]` -/

/-- **Seam for "simple or on the line" at height `T`.** With `Ĝ = P.hat T (Z.Gz P T)`,
`B = θ₀/(aL)` and the counts `N, N_{s∨0}, N_d` of the window `(T, 2T]`:

`2t·tr Ĝ − ‖Ĝ‖² − B(2t + 2‖Ĝ‖ + B)
   ≤ (2t − e₀)(N + NII) + (e₀ − e₁)(N_{s∨0} + NII) + t²·Nedge + b·TL/(2π) + (6y + Ω)
     + Cη(N_d + NII)`. -/
theorem seam_sl (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params) (θ₀ : ℝ),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P → TailInputs Z P T θ₀ →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      2 * tLev * rtrace (P.hat T (Z.Gz P T)) - frobSq (P.hat T (Z.Gz P T))
          - θ₀ / (P.a T * P.L T)
            * (2 * tLev + 2 * Real.sqrt (frobSq (P.hat T (Z.Gz P T))) + θ₀ / (P.a T * P.L T))
        ≤ (2 * tLev - e0C) * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          + (e0C - e1C) * ((NsL Z T (2 * T) : ℝ) + (NII Z T : ℝ))
          + tLev ^ 2 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (6 * rewY + omegaB)
              + C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))) := by
  obtain ⟨C, η₀, hC, hη₀, hA⟩ := hatAz_seam_sl hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P θ₀ hT hL ha hPois hTl η hη0 hη hclose hsep
  obtain ⟨Bc, hB0, htrE, hfrE, hBle⟩ := hTl.hat
  have hGAE : P.hat T (Z.Gz P T) = P.hat T (Z.Az P T) + P.hat T (Z.Ez P T) := by
    rw [← hat_add]; congr 1; simp [ZeroConfig.Ez]
  have hB₀ : 0 ≤ θ₀ / (P.a T * P.L T) := div_nonneg hTl.theta_nonneg (mul_pos ha hL).le
  have hcore := hA Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hpert := ctr_sub_frobSq_perturb (2 * tLev) (by have := tLev_pos; linarith) hGAE hB₀
    (htrE.trans hBle) (hfrE.trans (pow_le_pow_left₀ hB0 hBle 2))
  have hSL : (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ) ≤ (NsL Z T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast NsL_Iprime_le Z hT
  have hZd : ((Z.ZIprime T).ncard : ℝ) ≤ (Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast card_ZIprime_le Z hT
  have hNI : (Z.NIprime T : ℝ) = (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast NIprime_eq Z hT
  rw [hNI] at hcore
  have h1 : (e0C - e1C) * (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ)
      ≤ (e0C - e1C) * ((NsL Z T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hSL e0C_sub_e1C_pos.le
  have h2 : C * η * ((Z.ZIprime T).ncard : ℝ)
      ≤ C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hZd (mul_nonneg hC hη0)
  linarith

end Further.Dist


==> anc/lean/Further/Line/Block.lean <==
/-
Further/Line/Block.lean — the counting step for the average, at the block level.

Setting of `Simple673/Assembly/Block.lean`: the abstract zero-side data `ZeroBlockData ι d`, a set
`good` of on-line indices of multiplicity one, clipping level `c = 2`. The threshold inequality
(`Distinct839.Assembly.seam_block`) reads

    4·tr Â − ‖Â‖_F² ≤ 4·#good − ∑_j φ₂(λ_j(Wᴴ W)) + 4·(p + #(onLine \ good)).

`Simple673` bounds the last term by `2·(N − s₁)`, which is exact only if every zero outside the
Gram part is a double zero on the line or a pair of simple zeros off the line. Here the zeros
outside the Gram part are counted by kind. Each of them costs `c² = 4`, and

* a zero on the line of multiplicity `m ≥ 2` carries `m` in `N` and `m` in `N₀`:   `2m ≥ 4`;
* a pair off the line of multiplicity one carries `2` in `N` and `2` in `N_s`:      `4 ≥ 4`;
* a pair off the line of multiplicity `m ≥ 2` carries `2m` in `N`:                 `2m ≥ 4`;
* a good zero carries `1` in each of `N`, `N_s`, `N₀`, and costs `4 − 1 = 3` (before the reward).

Hence (`count_avg`), with `e` the number of simple on-line indices outside `good`,

    3·#good + 4·(p + #(onLine \ good)) ≤ N + N_s + N₀ + 4·e,

where `N_s = simpleCard D` counts all indices of multiplicity one and `N₀ = D.Non` is the sum of
the multiplicities of the on-line indices. With the certificate `(1 + x₁)·#good − E ≤ ∑ φ₂(λ_j)`
this gives `seam_block_avg`:

    4·tr Â − ‖Â‖_F² ≤ N + N_s + N₀ − x₁·s₁ + (4 + x₁)·e + E.
-/
import Simple673.Assembly.Block
import Further.Counting

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Further.Line

open Zeta23 Zeta23.ZeroSide Zeta23.ZeroSide.RankTraceMult
open Simple673 (rewX clipC phiC)
open Simple673.Assembly (clipC_pos two_clipC clipC_sq s₁_eq_card_good_add)
open Distinct839.Assembly (goodW seam_block)

section Block

variable {ι d : Type*} [Fintype ι] [DecidableEq ι] [Fintype d] [DecidableEq d]
variable (D : ZeroBlockData ι d) {good : Finset ι}

/-- **Counting.** `3·#good + 4·(p + #(onLine \ good)) ≤ N + N_s + N₀ + 4·e`, where `N_s` counts
the indices of multiplicity one, `N₀` is the sum of the multiplicities of the on-line indices and
`e` counts the simple on-line indices outside `good`. -/
theorem count_avg (Pr : D.PairReps) (hgood : good ⊆ D.onLine) (hm1 : ∀ z ∈ good, D.m z = 1) :
    3 * #good + 4 * (Pr.p + #(D.onLine \ good))
      ≤ D.Ncount + simpleCard D + D.Non + 4 * #{z ∈ D.onLine \ good | D.m z = 1} := by
  -- the contribution of an index to `N + N_s`
  set g : ι → ℕ := fun z => D.m z + (if D.m z = 1 then 1 else 0) with hg
  have htot : D.Ncount + simpleCard D = ∑ z, g z := by
    simp only [hg, Finset.sum_add_distrib, ZeroBlockData.Ncount, simpleCard, Finset.card_filter]
  have hsplit := D.sum_split Pr g
  -- off-line pairs: `m = 1` gives `2 + 2`, `m ≥ 2` gives `2m`
  have hpair : 4 * Pr.p ≤ ∑ z ∈ Pr.R, (g z + g (D.σ z)) := by
    have h : ∀ z ∈ Pr.R, 4 ≤ g z + g (D.σ z) := fun z _ => by
      have h1 := D.one_le_m z
      simp only [hg, D.m_σ z]
      split_ifs <;> omega
    calc 4 * Pr.p = ∑ _z ∈ Pr.R, 4 := by
          rw [Finset.sum_const, smul_eq_mul, mul_comm]; rfl
      _ ≤ ∑ z ∈ Pr.R, (g z + g (D.σ z)) := Finset.sum_le_sum h
  -- on-line indices: together with `N₀` each contributes `2m + [m = 1]`
  have hon : ∑ z ∈ D.onLine, g z + D.Non
      = ∑ z ∈ D.onLine \ good, (g z + D.m z) + ∑ z ∈ good, (g z + D.m z) := by
    rw [Finset.sum_sdiff hgood]
    exact (Finset.sum_add_distrib (s := D.onLine) (f := g) (g := fun z => D.m z)).symm
  have hgoodsum : ∑ z ∈ good, (g z + D.m z) = 3 * #good := by
    have h : ∀ z ∈ good, g z + D.m z = 3 := fun z hz => by simp [hg, hm1 z hz]
    rw [Finset.sum_congr rfl h, Finset.sum_const, smul_eq_mul, mul_comm]
  have hrest : 4 * #(D.onLine \ good)
      ≤ ∑ z ∈ D.onLine \ good, (g z + D.m z) + 4 * #{z ∈ D.onLine \ good | D.m z = 1} := by
    have h : ∀ z ∈ D.onLine \ good,
        4 ≤ (g z + D.m z) + 4 * (if D.m z = 1 then 1 else 0) := fun z _ => by
      have h1 := D.one_le_m z
      simp only [hg]
      split_ifs <;> omega
    have hs := Finset.sum_le_sum h
    rw [Finset.sum_const, smul_eq_mul, Finset.sum_add_distrib, ← Finset.mul_sum,
      ← Finset.card_filter] at hs
    omega
  omega

/-- **Block seam for the average, `c = 2`.** `good` is a set of simple on-line indices. If the
clipped trace of their Gram matrix `G = Wᴴ W` satisfies `(1 + x₁)·#good − E ≤ ∑_j φ₂(λ_j(G))`,
then `4·tr Â − ‖Â‖_F² ≤ N + N_s + N₀ − x₁·s₁ + (4 + x₁)·e + E`, with `e` the number of simple
on-line indices outside `good`. -/
theorem seam_block_avg (Pr : D.PairReps) (hgood : good ⊆ D.onLine)
    (hm1 : ∀ z ∈ good, D.m z = 1) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) {E : ℝ}
    (hE : (1 + rewX) * (#good : ℝ) - E
      ≤ ∑ j, phiC clipC
          ((Matrix.posSemidef_conjTranspose_mul_self (goodW D good nrm)).1.eigenvalues j)) :
    4 * rtrace (D.blockP nrm + D.blockQ nrm) - frobSq (D.blockP nrm + D.blockQ nrm)
      ≤ (D.Ncount : ℝ) + (simpleCard D : ℝ) + (D.Non : ℝ) - rewX * (D.s₁ : ℝ)
        + (4 + rewX) * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) + E := by
  have h1 := seam_block D Pr hgood hnrm hPois clipC_pos
  have hsum : ∑ z ∈ good, (D.m z : ℝ) = (#good : ℝ) := by
    rw [Finset.sum_congr rfl fun z hz => by rw [hm1 z hz, Nat.cast_one]]
    simp
  have h2 : (3 : ℝ) * (#good : ℝ) + 4 * ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ)
      ≤ (D.Ncount : ℝ) + (simpleCard D : ℝ) + (D.Non : ℝ)
        + 4 * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) := by
    exact_mod_cast count_avg D Pr hgood hm1
  have hs : (D.s₁ : ℝ) = #good + (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) := by
    exact_mod_cast s₁_eq_card_good_add D hgood hm1
  rw [hsum, two_clipC, clipC_sq] at h1
  rw [hs]
  linarith

end Block

end Further.Line


==> anc/lean/Further/Line/Final.lean <==
/-
Further/Line/Final.lean — the final assembly for the average.

* `avg_bound_family`: for an abstract zero configuration `Z` satisfying the Riemann–von Mangoldt
  input, a window family `Pf` with its zero-side package, the second-moment statement
  `GzMoments Z Pf κ` with `κ ≤ C₀`, the Gram data of the family and the finite Gram theorem (the
  hypotheses of `Simple673.Assembly.simple_bound_673_family`):

      (1 + q − ε)·N(T, 2T) ≤ N_s(T, 2T) + N₀(T, 2T)    for large `T`,   q = 1669159/2478195.

  The seam `seam_avg` and the certificate `Further.count_certificate` (with `a = 4`,
  `ν = 1 + b`, `μ = 1`) give `(3 − C₀ − b − ε)·N ≤ N_s + N₀ − x₁·N₀ˢ`. The term `x₁·N₀ˢ` is
  bounded from below by the finished theorem `(q − ε)·N ≤ N₀ˢ`, and
  `3 − C₀ − b + x₁·q = 1 + q` because `q·(1 − x₁) = 2 − C₀ − b`.
* `avg_dyadic`: the instance for the zeros of the Riemann zeta function.
* `average_of_layers`: the cumulative form
  `(2073677/2478195 − ε)·N(T) ≤ (N_s(T) + N₀(T))/2`, from the layer statements of `Simple673`;
  `2073677/2478195 = (1 + q)/2`.

Namespaces: the deliverable `average_of_layers` is in `Further`; every other declaration of
`Further/Line/` is in `Further.Line`.
-/
import Zeta23.FinalMult
import Simple673.Assembly.Final
import Further.Certificate
import Further.Line.Instance

noncomputable section

open Filter Asymptotics Topology Real RHLinalg

/-! ### The abstract endgame -/

namespace Further.Line

open Zeta23 Zeta23.Assembly Zeta23.XiPrime
open Simple673 (rewX spanB omegaB energyC0 qFinal GramEnergyStatement GramDataStatement Pfam)
open Simple673.Assembly (GramCloseAt GramSepAt rewX_nonneg one_sub_rewX_pos spanB_nonneg
  energyC0_pos qFinal_mul simple_bound_673_family)
open Distinct839.Assembly (Nedge eventually_span_le isLittleO_NII isLittleO_Nedge)

section Family

variable (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (P : Params) (hP : P.Valid)
  (hlam : P.lam < 1) {Pf : ℝ → Params} (hW : WindowZeroSide Z P Pf)

include hR hP hlam hW in
/-- **`(3 − C₀ − b − ε)·N(T, 2T) ≤ N_s(T, 2T) + N₀(T, 2T) − x₁·N₀ˢ(T, 2T)`** at fixed bandwidth
for a window family and an abstract zero configuration. -/
theorem avg_bound_family_aux (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pf T).a T) {κ : ℝ}
    (hκ : κ ≤ energyC0) (hM : GzMoments Z Pf κ)
    (hclose : ∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧
      ∀ᶠ T in atTop, GramCloseAt (Pf T) T (η T))
    (hsep : ∀ᶠ T in atTop, GramSepAt (Pf T) T) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      ((4 - (1 + spanB) - energyC0) / 1 - ε) * (Z.N T (2 * T) : ℝ)
        ≤ (Z.Ns T (2 * T) : ℝ) + (Z.N0 T (2 * T) : ℝ) - rewX * (Z.N0s T (2 * T) : ℝ) := by
  obtain ⟨C, η₀, hC, hη₀, hseam⟩ := seam_avg hGE
  obtain ⟨η, hηto, hcl⟩ := hclose
  have hL : ∀ T, (Pf T).L T = P.L T := fun T => by simp only [Params.L, hW.lam_eq]
  obtain ⟨θ₀, hTail, hB0, hBto⟩ := family_tail_package Z P hP hlam hW
  obtain ⟨htrace, hfrob⟩ := hM
  obtain ⟨Cs, hspan⟩ := eventually_span_le Z hR P hP
  have hLtop := tendsto_L_atTop P hP.lam_pos
  have hNtop := tendsto_N_atTop Z hR
  have hNII := isLittleO_NII Z hR
  have hNedge := isLittleO_Nedge Z hR
  -- the collected error term
  set Err : ℝ → ℝ := fun T =>
    3 * (NII Z T : ℝ) + (4 + rewX) * (Nedge Z T : ℝ) + spanB * (Cs * Real.log T)
      + (7 * rewX + omegaB) + C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) with hErrdef
  have hErr : Err =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
    have e1 : (fun T => 3 * (NII Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNII.const_mul_left _
    have e2 : (fun T => (4 + rewX) * (Nedge Z T : ℝ))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNedge.const_mul_left _
    have e3 : (fun T => spanB * (Cs * Real.log T)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      (((isLittleO_N_of_isLittleO_Tl Z hR isLittleO_log_Tl).const_mul_left Cs).const_mul_left
        spanB)
    have e4 : (fun _ : ℝ => 7 * rewX + omegaB) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      isLittleO_const_left.2 (Or.inr (tendsto_norm_atTop_atTop.comp hNtop))
    have e5 : (fun T => C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
      have hCη : Tendsto (fun T => C * η T) atTop (𝓝 0) := by
        simpa using hηto.const_mul C
      have hbig : (fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          =O[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
        (isBigO_refl _ _).add hNII.isBigO
      exact (isLittleO_of_tendsto_zero_mul
        (g := fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) hCη).trans_isBigO hbig
    exact (((e1.add e2).add e3).add e4).add e5
  -- the seam, eventually
  have h0 : ∀ᶠ T in atTop,
      4 * rtrace ((Pf T).hat T (Z.Gz (Pf T) T)) - frobSq ((Pf T).hat T (Z.Gz (Pf T) T))
        - θ₀ T / ((Pf T).a T * (Pf T).L T)
          * (4 + 2 * Real.sqrt (frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
            + θ₀ T / ((Pf T).a T * (Pf T).L T))
      ≤ (1 + spanB) * (Z.N T (2 * T) : ℝ)
        + 1 * ((Z.Ns T (2 * T) : ℝ) + (Z.N0 T (2 * T) : ℝ) - rewX * (Z.N0s T (2 * T) : ℝ))
        + Err T := by
    have hηsmall : ∀ᶠ T in atTop, η T ≤ η₀ := hηto.eventually (eventually_le_nhds hη₀)
    filter_upwards [hTail, hW.poisson, ha, eventually_ge_atTop (4 : ℝ),
      hLtop.eventually_gt_atTop 0, hcl, hsep, hηsmall, hspan]
      with T hTl hPo ha4 hT4 hLT hclT hsepT hηT hspT
    have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
    have hη0 : 0 ≤ η T := hclT.nonneg hT4
    have hs := hseam Z T (Pf T) (θ₀ T) (by linarith) hLpos (by linarith) hPo hTl (η T) hη0 hηT
      hclT hsepT
    rw [hL] at hs ⊢
    have hNd : (Z.Nd T (2 * T) : ℝ) ≤ (Z.N T (2 * T) : ℝ) := by
      exact_mod_cast Z.Nd_le_N T (2 * T)
    have hb : spanB * (T * P.L T / (2 * π))
        ≤ spanB * ((Z.N T (2 * T) : ℝ) + Cs * Real.log T) :=
      mul_le_mul_of_nonneg_left hspT spanB_nonneg
    have hCη : C * η T * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))
        ≤ C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
      mul_le_mul_of_nonneg_left (by linarith) (mul_nonneg hC hη0)
    simp only [hErrdef]
    linarith
  exact count_certificate (a := 4) (ν := 1 + spanB) (μ := 1) (by norm_num) one_pos
    energyC0_pos hκ (N := fun T => (Z.N T (2 * T) : ℝ))
    (tr := fun T => rtrace ((Pf T).hat T (Z.Gz (Pf T) T)))
    (fr := fun T => frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
    (B := fun T => θ₀ T / ((Pf T).a T * (Pf T).L T))
    (lower := fun T => (Z.Ns T (2 * T) : ℝ) + (Z.N0 T (2 * T) : ℝ)
      - rewX * (Z.N0s T (2 * T) : ℝ))
    (Err := Err) (Eventually.of_forall fun T => frobSq_nonneg _) h0 hB0 hBto hErr hNtop
    htrace hfrob

include hR hP hlam hW in
/-- **`(1 + q − ε)·N(T, 2T) ≤ N_s(T, 2T) + N₀(T, 2T)`** at fixed bandwidth for a window family and
an abstract zero configuration, `q = 1669159/2478195`. -/
theorem avg_bound_family (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pf T).a T) {κ : ℝ}
    (hκ : κ ≤ energyC0) (hM : GzMoments Z Pf κ)
    (hclose : ∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧
      ∀ᶠ T in atTop, GramCloseAt (Pf T) T (η T))
    (hsep : ∀ᶠ T in atTop, GramSepAt (Pf T) T) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (1 + qFinal - ε) * (Z.N T (2 * T) : ℝ) ≤ (Z.Ns T (2 * T) : ℝ) + (Z.N0 T (2 * T) : ℝ) := by
  intro ε hε
  obtain ⟨T₁, h1⟩ := avg_bound_family_aux Z hR P hP hlam hW ha hκ hM hclose hsep hGE (ε / 2)
    (half_pos hε)
  obtain ⟨T₂, h2⟩ := simple_bound_673_family Z hR P hP hlam hW ha hκ hM hclose hsep hGE (ε / 2)
    (half_pos hε)
  refine ⟨max T₁ T₂, fun T hT => ?_⟩
  have hA := h1 T ((le_max_left _ _).trans hT)
  have hB := h2 T ((le_max_right _ _).trans hT)
  have hN0 : (0 : ℝ) ≤ (Z.N T (2 * T) : ℝ) := Nat.cast_nonneg _
  have hx0 := rewX_nonneg
  have hx1 := one_sub_rewX_pos
  -- `x₁·(q − ε/2)·N ≤ x₁·N₀ˢ`
  have hxB : rewX * ((qFinal - ε / 2) * (Z.N T (2 * T) : ℝ)) ≤ rewX * (Z.N0s T (2 * T) : ℝ) :=
    mul_le_mul_of_nonneg_left hB hx0
  -- `q·(1 − x₁)·N = (2 − C₀ − b)·N`
  have hq : qFinal * (1 - rewX) * (Z.N T (2 * T) : ℝ)
      = (2 - energyC0 - spanB) * (Z.N T (2 * T) : ℝ) := by rw [qFinal_mul]
  -- `x₁·(ε/2)·N ≤ (ε/2)·N`
  have hεN : rewX * (ε / 2 * (Z.N T (2 * T) : ℝ)) ≤ 1 * (ε / 2 * (Z.N T (2 * T) : ℝ)) :=
    mul_le_mul_of_nonneg_right (by linarith) (by positivity)
  rw [div_one] at hA
  linarith

end Family

/-! ### The zeros of the Riemann zeta function -/

/-- **Dyadic form**: `(1 + q − ε)·N(T, 2T) ≤ N_s(T, 2T) + N₀(T, 2T)` for the zeros of `ζ`, from
the second-moment statement, the zero-side package, the Gram data and the finite Gram theorem. -/
theorem avg_dyadic {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T)
    (hGD : GramDataStatement lam) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (1 + qFinal - ε) * (Ncount T (2 * T) : ℝ)
        ≤ ((Nsimple T (2 * T) + N0mult T (2 * T) : ℕ) : ℝ) := by
  have hP := paramsOf_valid taperProfile_stdProfile (lam := lam) (by linarith) hlam1.le
  have h := avg_bound_family zetaZeroConfig paperInputs_zeta.RvM (paramsOf stdProfile lam)
    hP hlam1 hWZ ha hκ hM hGD.1 hGD.2 hGE
  simpa using h

/-- **Cumulative form**: `(1 + q − ε)·N(T) ≤ N_s(T) + N₀(T)` for the zeros of `ζ`. -/
theorem avg_cumulative {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T)
    (hGD : GramDataStatement lam) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (1 + qFinal - ε) * (Ncount 0 T : ℝ) ≤ ((Nsimple 0 T + N0mult 0 T : ℕ) : ℝ) :=
  cumulative_of_dyadic zetaSeam paperInputs_zeta.RvM
    (f := fun a b => Nsimple a b + N0mult a b)
    (fun a b d hab hbd => by
      have h1 := Ns_add zetaZeroConfig hab hbd
      have h2 := N0_add zetaZeroConfig hab hbd
      simp only [zetaZeroConfig_Ns, zetaZeroConfig_N0] at h1 h2
      simp only [h1, h2]
      ring)
    (avg_dyadic hlam hlam1 hκ hM hWZ ha hGD hGE)

end Further.Line

namespace Further

open Zeta23

/-- **The average of the proportion of simple zeros and the proportion of zeros on the critical
line, conditional on the layer statements of `Simple673`**: for every `ε > 0` and all large `T`,
`(2073677/2478195 − ε)·N(T) ≤ (N_s(T) + N₀(T))/2`. Here `N(T)` counts the nontrivial zeros of the
Riemann zeta function with ordinate in `(0, T]` with multiplicity, `N_s(T)` counts the simple
ones, and `N₀(T)` counts those on the critical line with multiplicity. The hypotheses are those of
`Simple673.AssemblyStatement`. -/
theorem average_of_layers {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ Simple673.energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Simple673.Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Simple673.Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Simple673.Pfam lam T).a T)
    (hGD : Simple673.GramDataStatement lam) (hGE : Simple673.GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (2073677 / 2478195 - ε) * (Ncount 0 T : ℝ)
        ≤ ((Nsimple 0 T : ℝ) + (N0mult 0 T : ℝ)) / 2 := by
  intro ε hε
  obtain ⟨T₀, h⟩ := Line.avg_cumulative hlam hlam1 hκ hM hWZ ha hGD hGE (2 * ε) (by linarith)
  refine ⟨T₀, fun T hT => ?_⟩
  have h1 := h T hT
  have hq : (1 : ℝ) + Simple673.qFinal = 2 * (2073677 / 2478195) := by
    unfold Simple673.qFinal; norm_num
  rw [hq] at h1
  push_cast at h1
  linarith

end Further


==> anc/lean/Further/Line/Instance.lean <==
/-
Further/Line/Instance.lean — the seam for the average at a fixed height `T`.

The block-level seam of `Further/Line/Block.lean` is applied to the concrete block data of the
zeros with ordinate in `I' = (T − √T, 2T + √T]`, with the good set of `Simple673`,

    good = { simple on-line zeros of 𝒵(I') with ordinate in [T + √T, 2T − √T] }.

* `gram_goodZ`: the finite Gram theorem (`Simple673.GramEnergyStatement`) for the good zeros,
  `(1 + x₁)·#good − (b·TL/(2π) + (6x₁ + Ω) + Cη·#good) ≤ ∑_j φ₂(λ_j(Wᴴ W))`.
  This is the first half of the proof of `Simple673.Assembly.hatAz_seam673`, stated separately.
* `hatAz_seam_avg`:
  `4·tr Â − ‖Â‖² ≤ N(I') + N_s(I') + N₀(I') − x₁·s₁(I') + (4 + x₁)·Nedge + b·TL/(2π) + (6x₁ + Ω)
     + Cη·#𝒵(I')`.
* `seam_avg`: the same for `Ĝ = Â + Ê` (tail perturbation) and the window `(T, 2T]`:
  `N(I') = N + NII`, `N_s(I') ≤ N_s + NII`, `N₀(I') ≤ N₀ + NII`, `s₁(I') ≥ N₀ˢ(T, 2T)`.
-/
import Simple673.Assembly.Instance
import Further.Line.Block

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators
open Real

namespace Further.Line

open Zeta23 Zeta23.ZeroSide Zeta23.Assembly
open Simple673 (rewX clipC phiC spanB omegaB GramEnergyStatement gramKappa ypos)
open Simple673.Assembly (GramCloseAt GramSepAt goodZ mem_goodZ goodZ_subset_onLine goodZ_mult_eq
  card_edge_le ypos_injective_goodZ rewX_nonneg)
open Distinct839.Assembly (goodW gram_apply Nedge gramKappa_comm ypos_sub gramRe_blockData)

section Inst

open Classical

/-! ### The finite Gram theorem for the good zeros -/

/-- **The clipped trace of the Gram matrix of the good zeros.** The constants `C, η₀` are those
of the finite Gram theorem. -/
theorem gram_goodZ (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      (1 + rewX) * (#(goodZ Z T) : ℝ)
          - (spanB * (T * P.L T / (2 * π)) + (7 * rewX + omegaB) + C * η * (#(goodZ Z T) : ℝ))
        ≤ ∑ j, phiC clipC ((Matrix.posSemidef_conjTranspose_mul_self
            (goodW (blockData Z T P phiHatConj) (goodZ Z T)
              (P.a T * P.L T ^ 2))).1.eigenvalues j) := by
  obtain ⟨C, η₀, hC, hη₀, hGE'⟩ := hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm1 := goodZ_mult_eq (Z := Z) hconj
  have h0 := D0_nonneg T
  have hπ : (0 : ℝ) < 2 * π := by positivity
  have hGram := hGE' (↥(goodZ Z T)) (fun z => ypos P T ((z : ZI Z T) : ℂ).im)
    (fun z z' => gramKappa P T ((z : ZI Z T) : ℂ).im ((z' : ZI Z T) : ℂ).im)
    η (T * P.L T / (2 * π))
    ((goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))ᴴ
      * goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))
    (Matrix.posSemidef_conjTranspose_mul_self _)
    (ypos_injective_goodZ hL) hη0 hη
    (fun z z' => gramKappa_comm P T _ _)
    (fun z z' => hclose _ _ (mem_goodZ.mp z.2).2.2.1 (mem_goodZ.mp z.2).2.2.2
      (mem_goodZ.mp z'.2).2.2.1 (mem_goodZ.mp z'.2).2.2.2)
    (fun S hS x => by
      have h := hsep (↥S) (fun s => (((s : goodZ Z T) : ZI Z T) : ℂ).im) (fun s => x s)
        (fun i j hij => hS i i.2 j j.2 (fun h => hij (Subtype.ext h)))
      rw [← Finset.sum_coe_sort S, ← Finset.sum_coe_sort S (fun i => x i ^ 2)]
      refine le_trans (le_of_eq ?_) h
      exact Finset.sum_congr rfl fun i _ => (Finset.sum_coe_sort S _).symm)
    (by positivity)
    (fun z z' => by
      have h1 := (mem_goodZ.mp z.2).2.2.2
      have h2 := (mem_goodZ.mp z'.2).2.2.1
      rw [ypos_sub, mul_div_assoc, mul_div_assoc]
      exact mul_le_mul_of_nonneg_right (by linarith) (by positivity))
    (fun z z' => by
      rw [gram_apply _ hgood hnrm z z',
        gramRe_blockData hconj hreal _ _ (mem_goodZ.mp z.2).1 (mem_goodZ.mp z'.2).1,
        hm1 z z.2, hm1 z' z'.2]
      simp)
  rw [Fintype.card_coe] at hGram
  linarith

/-! ### The seam for `Â` -/

/-- **Seam for the average at height `T`, for `Â = P.hat T (Z.Az P T)`.** -/
theorem hatAz_seam_avg (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      4 * rtrace (P.hat T (Z.Az P T)) - frobSq (P.hat T (Z.Az P T))
        ≤ (Z.NIprime T : ℝ) + (Z.Ns (T - D0 T) (2 * T + D0 T) : ℝ) + (Z.NonIprime T : ℝ)
          - rewX * (Z.s1 T : ℝ) + (4 + rewX) * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (7 * rewX + omegaB)
              + C * η * ((Z.ZIprime T).ncard : ℝ)) := by
  obtain ⟨C, η₀, hC, hη₀, hG⟩ := gram_goodZ hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm1 := goodZ_mult_eq (Z := Z) hconj
  have hE := hG Z T P hT hL ha η hη0 hη hclose hsep
  have hmain := seam_block_avg (blockData Z T P hconj)
    (mkPairReps Z T _ (evalVec_reflect hconj)) hgood hm1 hnrm
    (sum_normSq_v_le Z T P hconj hreal hPois) hE
  -- translate to the counts of `Z`
  have hA : P.hat T (Z.Az P T)
      = (blockData Z T P hconj).blockP (P.a T * P.L T ^ 2)
        + (blockData Z T P hconj).blockQ (P.a T * P.L T ^ 2) :=
    hat_Az_eq_hatP_add_hatQ Z T P hconj
  have hN : ((blockData Z T P hconj).Ncount : ℝ) = (Z.NIprime T : ℝ) := by
    rw [NIprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hs1 : ((blockData Z T P hconj).s₁ : ℝ) = (Z.s1 T : ℝ) := by
    rw [s1_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hNon : ((blockData Z T P hconj).Non : ℝ) = (Z.NonIprime T : ℝ) := by
    rw [NonIprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hNs : (simpleCard (blockData Z T P hconj) : ℝ)
      = (Z.Ns (T - D0 T) (2 * T + D0 T) : ℝ) := by
    rw [Ns_Iprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hcard : (Fintype.card (ZI Z T) : ℝ) = ((Z.ZIprime T).ncard : ℝ) := by
    rw [← coe_ZI, Set.ncard_coe_finset, Fintype.card_coe]
  have hedge : (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z = 1} : ℝ) ≤ (Nedge Z T : ℝ) := by
    exact_mod_cast card_edge_le hconj
  have hgc : (#(goodZ Z T) : ℝ) ≤ ((Z.ZIprime T).ncard : ℝ) := by
    rw [← hcard]; exact_mod_cast Finset.card_le_univ _
  have hCη : C * η * (#(goodZ Z T) : ℝ) ≤ C * η * ((Z.ZIprime T).ncard : ℝ) :=
    mul_le_mul_of_nonneg_left hgc (mul_nonneg hC hη0)
  have hx := rewX_nonneg
  have he : (4 + rewX) * (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z = 1} : ℝ) ≤ (4 + rewX) * (Nedge Z T : ℝ) :=
    mul_le_mul_of_nonneg_left hedge (by linarith)
  rw [hA]
  rw [hN, hs1, hNon, hNs] at hmain
  linarith

end Inst

/-! ### The seam for `Ĝ` on the window `(T, 2T]` -/

/-- **Seam for the average at height `T`.** With `Ĝ = P.hat T (Z.Gz P T)`, `B = θ₀/(aL)` and the
counts `N, N_s, N₀, N₀ˢ, N_d` of the window `(T, 2T]`:

`4·tr Ĝ − ‖Ĝ‖² − B(4 + 2‖Ĝ‖ + B)
   ≤ (N + NII) + (N_s + NII) + (N₀ + NII) − x₁·N₀ˢ + (4 + x₁)·Nedge + b·TL/(2π) + (6x₁ + Ω)
     + Cη(N_d + NII)`. -/
theorem seam_avg (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params) (θ₀ : ℝ),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P → TailInputs Z P T θ₀ →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      4 * rtrace (P.hat T (Z.Gz P T)) - frobSq (P.hat T (Z.Gz P T))
          - θ₀ / (P.a T * P.L T)
            * (4 + 2 * Real.sqrt (frobSq (P.hat T (Z.Gz P T))) + θ₀ / (P.a T * P.L T))
        ≤ ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) + ((Z.Ns T (2 * T) : ℝ) + (NII Z T : ℝ))
          + ((Z.N0 T (2 * T) : ℝ) + (NII Z T : ℝ))
          - rewX * (Z.N0s T (2 * T) : ℝ) + (4 + rewX) * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (7 * rewX + omegaB)
              + C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))) := by
  obtain ⟨C, η₀, hC, hη₀, hA⟩ := hatAz_seam_avg hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P θ₀ hT hL ha hPois hTl η hη0 hη hclose hsep
  obtain ⟨Bc, hB0, htrE, hfrE, hBle⟩ := hTl.hat
  have hGAE : P.hat T (Z.Gz P T) = P.hat T (Z.Az P T) + P.hat T (Z.Ez P T) := by
    rw [← hat_add]; congr 1; simp [ZeroConfig.Ez]
  have hB₀ : 0 ≤ θ₀ / (P.a T * P.L T) := div_nonneg hTl.theta_nonneg (mul_pos ha hL).le
  have hcore := hA Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hpert := ctr_sub_frobSq_perturb 4 (by norm_num) hGAE hB₀
    (htrE.trans hBle) (hfrE.trans (pow_le_pow_left₀ hB0 hBle 2))
  have hNs : (Z.Ns (T - D0 T) (2 * T + D0 T) : ℝ) ≤ (Z.Ns T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast Ns_Iprime_le Z hT
  have hN0 : (Z.NonIprime T : ℝ) ≤ (Z.N0 T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast N0_Iprime_le Z hT
  have hs1 : (Z.N0s T (2 * T) : ℝ) ≤ (Z.s1 T : ℝ) := by
    exact_mod_cast N0s_le_s1 Z hT
  have hZd : ((Z.ZIprime T).ncard : ℝ) ≤ (Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast card_ZIprime_le Z hT
  have hNI : (Z.NIprime T : ℝ) = (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast NIprime_eq Z hT
  rw [hNI] at hcore
  have h1 : rewX * (Z.N0s T (2 * T) : ℝ) ≤ rewX * (Z.s1 T : ℝ) :=
    mul_le_mul_of_nonneg_left hs1 rewX_nonneg
  have h2 : C * η * ((Z.ZIprime T).ncard : ℝ)
      ≤ C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hZd (mul_nonneg hC hη0)
  linarith

end Further.Line


==> anc/lean/Further/Main.lean <==
/-
Further/Main.lean — the two further theorems.

    liminf_{T → ∞} (N_s(T) + N₀(T)) / (2 N(T)) ≥ 2073677/2478195 = 0.8367691000…,
    liminf_{T → ∞} N_{s∨0}(T) / N(T)           ≥ 3376433/3797325 = 0.8891609224….

`N(T)` counts the zeros of the Riemann zeta function in the open critical strip with ordinate in
`(0, T]` with multiplicity, `N_s(T)` the simple ones, `N₀(T)` those on the critical line (with
multiplicity) and `N_{s∨0}(T)` those that are simple or on the critical line (with multiplicity).

No new computation enters. The first theorem uses the layers of `Simple673` (second window,
clipping level `2`) and the eight-point local inequality of that development; the layers are
composed as in `Simple673/Compose.lean`, with `Further.average_of_layers` in place of the
assembly. The second theorem uses the layers of `Distinct839` (first window, clipping level
`67/20`) and its local inequality; the layers are composed as in `Distinct839/Compose.lean`, with
`Further.simple_or_line_of_layers` in place of `Distinct839.distinct839_of`.

What is new is the counting of the zeros outside the Gram part (`Further/Line/Block.lean`,
`Further/Dist/Block.lean`) and, for the second theorem, the threshold inequality with two levels
`c ≤ t` (`Further/Threshold.lean`).
-/
import Distinct839.Main
import Simple673.Main
import Further.Line.Final
import Further.Dist.Final

open Filter Topology Real
open Zeta23

noncomputable section

namespace Further

/-! ### The average of the proportions of simple zeros and of zeros on the critical line -/

open Simple673 in
/-- The first theorem, conditional only on the eight-point local inequality of the second
window. -/
theorem average_simple_and_critical_8367_of_local (hLoc : Simple673.LocalInequality) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (2073677 / 2478195 - ε) * (Ncount 0 T : ℝ)
        ≤ ((Nsimple 0 T : ℝ) + (N0mult 0 T : ℝ)) / 2 := by
  obtain ⟨cW, hAdm⟩ := windowStatement
  obtain ⟨lam, hlam, hlam1, hκ⟩ := kappaStatement
  have hl0 : 0 < lam := by linarith
  have hA : AdmAt lam cW := hAdm lam hlam hlam1
  obtain ⟨ha, hFam, hWZ⟩ := windowSide lam cW hl0 hlam1.le hA
  obtain ⟨hcpos, hc⟩ := windowMoments lam hl0 hlam1.le
  -- the two moments of the zero-side matrix (generic in the profile)
  have hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) (kappa lam) :=
    Distinct839.gzMoments_atV_zeta_std hl0 hlam1 hFam hcpos hc
  exact average_of_layers hlam hlam1 (hκ lam le_rfl hlam1) hM hWZ ha
    (gramDataLayer lam cW hlam hlam1 hA kIntegral majorantPointwise lMajBound separatedBound)
    (gramEnergy betaBound (transfer hLoc))

/-- **The average of the proportion of simple zeros and the proportion of zeros on the critical
line (counted with multiplicity) is more than 83.67%.** -/
theorem average_simple_and_critical_8367 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (2073677 / 2478195 - ε) * (Ncount 0 T : ℝ)
        ≤ ((Nsimple 0 T : ℝ) + (N0mult 0 T : ℝ)) / 2 :=
  average_simple_and_critical_8367_of_local Simple673.localInequality

/-! ### The zeros that are simple or on the critical line -/

open Distinct839 in
/-- The second theorem, conditional only on the seven-point local inequality of the first
window. -/
theorem simple_or_critical_8891_of_local (hLoc : Distinct839.LocalInequality) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (3376433 / 3797325 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T := by
  obtain ⟨lam, hlam, hlam1, hκ⟩ := exists_kappa_le
  have hl0 : 0 < lam := by linarith
  have hAdm := admWindow_vProf hlam hlam1
  have hcpos : 0 < XiPrime.cWin (fun s => s) lam vProf := cWin_vProf_pos hl0
  have hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) (kappa lam) :=
    gzMoments_atV_zeta_std hl0 hlam1 (admFamily_vProf_std hl0 hlam1.le hAdm) hcpos
      (tendsto_cRatio_vProf hlam hlam1 hAdm)
  have hGD : GramDataStatement lam :=
    gramData hlam hlam1 hAdm K_eq_integral majorantPointwise lMajBound separatedBound
  have hGE : GramEnergyStatement := gramEnergy betaBound (transfer hLoc)
  exact simple_or_line_of_layers hlam hlam1 (hκ lam le_rfl hlam1) hM
    (windowZeroSide_vProf_std hl0 hlam1.le hAdm) (eventually_a_vProf_std hl0 hlam1.le) hGD hGE

/-- **More than 88.91% of the zeros of the Riemann zeta function are simple or on the critical
line** (counted with multiplicity). -/
theorem simple_or_critical_8891 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (3376433 / 3797325 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T :=
  simple_or_critical_8891_of_local Distinct839.localInequality

end Further


==> anc/lean/Further/Threshold.lean <==
/-
Further/Threshold.lean — the threshold inequality with two parameters.

For `P ⪰ 0`, `Q` Hermitian with at most `b` positive eigenvalues, and two levels `0 < c ≤ t`,

    2t·tr(P + Q) − 2t·tr P + ∑_k φ_c(λ_k(P)) − t²·b ≤ ‖P + Q‖_F²,     φ_c(s) = s² − (s − c)₊².

The clipping level `c` acts on the positive semidefinite part `P`, the level `t` on the positive
eigenvalues of `Q`. For `t = c` this is `Distinct839.Assembly.threshold_eig_phiC`. The proof is
the same, with one change: the positive part of `Q` is bounded with `t` in place of `c`,

    ‖Q₊‖_F² ≥ 2t·tr Q₊ − t²·b,

and the term `(2t − 2c)·tr Q₋ ≥ 0` that then appears is dropped.

The second part restates the inequality for `P = W Wᴴ` in terms of the Gram matrix `Wᴴ W`, and
the third part applies it to the block data of the zeros (`seam_block2`, the two-parameter form
of `Distinct839.Assembly.seam_block`).
-/
import Distinct839.Assembly.Block

noncomputable section
set_option linter.unusedSectionVars false

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Further

open Zeta23 Zeta23.ZeroSide Zeta23.ZeroSide.RankTraceMult
open Distinct839 (phiC)
open Distinct839.Assembly (phiC_eq_gc_add sum_phiC_eigenvalues_comm goodW restQ
  restQ_isHermitian posIndex_restQ_le blockP_add_blockQ_eq rtrace_goodW_le)

section Threshold

variable {𝕜 : Type*} [RCLike 𝕜] {n : Type*} [Fintype n] [DecidableEq n]

/-- **Threshold inequality with two parameters, `g_c` form.** For `P ⪰ 0`, `Q` Hermitian with
`n₊(Q) ≤ b` and `0 < c ≤ t`:
`c·tr P + ∑_k g_c(λ_k(P)) + 2t·tr Q − t²·b ≤ ‖P + Q‖_F²`. -/
theorem threshold2_eig_gc {P Q : Matrix n n 𝕜} (hP : P.PosSemidef) (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c t : ℝ} (hc : 0 < c) (hct : c ≤ t) :
    c * rtrace P + (∑ k, gc c (hP.1.eigenvalues k)) + 2 * t * rtrace Q - t ^ 2 * b
      ≤ frobSq (P + Q) := by
  classical
  -- Positive and negative parts of `Q`.
  set Qp := hermPosPart hQ with hQp_def
  set Qm := hermNegPart hQ with hQm_def
  have hQdec : Q = Qp - Qm := (hermPosPart_sub_hermNegPart hQ).symm
  have hQp_psd : Qp.PosSemidef := hermPosPart_posSemidef hQ
  have hQm_psd : Qm.PosSemidef := hermNegPart_posSemidef hQ
  have hQpQm : Qp * Qm = 0 := hermPosPart_mul_hermNegPart hQ
  set d := Fintype.card n
  set p : Fin d → ℝ := hP.isHermitian.eigenvalues₀
  set mm : Fin d → ℝ := hQm_psd.isHermitian.eigenvalues₀
  have hp_nn : ∀ k, 0 ≤ p k := fun k => by
    rw [show p k = hP.isHermitian.eigenvalues (eigEquiv k) from
      (eigenvalues_eigEquiv hP.isHermitian k).symm]
    exact hP.eigenvalues_nonneg _
  have hm_nn : ∀ k, 0 ≤ mm k := fun k => by
    rw [show mm k = hQm_psd.isHermitian.eigenvalues (eigEquiv k) from
      (eigenvalues_eigEquiv hQm_psd.isHermitian k).symm]
    exact hQm_psd.eigenvalues_nonneg _
  have htraceP : rtrace P = ∑ k, p k := by
    rw [rtrace_eq_sum_eigenvalues hP.isHermitian]; exact sum_eigenvalues_reindex hP.isHermitian id
  have htraceQm : rtrace Qm = ∑ k, mm k := by
    rw [rtrace_eq_sum_eigenvalues hQm_psd.isHermitian]
    exact sum_eigenvalues_reindex hQm_psd.isHermitian id
  have hfrobP : frobSq P = ∑ k, (p k) ^ 2 := by
    rw [frobSq_hermitian_eq_sum_sq_eigenvalues hP.isHermitian]
    exact sum_eigenvalues_reindex hP.isHermitian (· ^ 2)
  have hfrobQm : frobSq Qm = ∑ k, (mm k) ^ 2 := by
    rw [frobSq_hermitian_eq_sum_sq_eigenvalues hQm_psd.isHermitian]
    exact sum_eigenvalues_reindex hQm_psd.isHermitian (· ^ 2)
  -- Step 1: Frobenius expansion.
  have hexpand : frobSq (P + Q)
      = frobSq P + 2 * RCLike.re (P * Qp).trace - 2 * RCLike.re (P * Qm).trace
        + frobSq Qp + frobSq Qm := by
    have h1 : frobSq (-Qm) = frobSq Qm := by unfold frobSq; rw [conjTranspose_neg, neg_mul_neg]
    have h2 : RCLike.re (Qp * -Qm).trace = 0 := by rw [mul_neg, hQpQm]; simp
    rw [hQdec, frobSq_add_hermitian hP.isHermitian (hQp_psd.isHermitian.sub hQm_psd.isHermitian),
      sub_eq_add_neg Qp Qm, frobSq_add_hermitian hQp_psd.isHermitian hQm_psd.isHermitian.neg,
      h1, h2, mul_add, mul_neg, trace_add, trace_neg, map_add, map_neg]
    ring
  -- Step 2: drop `tr(P Q₊) ≥ 0`.
  have hPQp : 0 ≤ RCLike.re (P * Qp).trace := trace_mul_nonneg_of_posSemidef hP hQp_psd
  -- Step 3: von Neumann.
  have hvN : RCLike.re (P * Qm).trace ≤ ∑ k, p k * mm k :=
    vonNeumann_trace_ineq hP.isHermitian hQm_psd.isHermitian
  have hstep4 : ∑ k, (p k - mm k) ^ 2
      ≤ frobSq P - 2 * RCLike.re (P * Qm).trace + frobSq Qm := by
    have hsplit : ∑ k, (p k - mm k) ^ 2
        = ∑ k, (p k) ^ 2 - 2 * ∑ k, p k * mm k + ∑ k, (mm k) ^ 2 := by
      simp only [sub_sq, Finset.sum_add_distrib, Finset.sum_sub_distrib, Finset.mul_sum, mul_assoc]
    rw [hsplit, hfrobP, hfrobQm]; linarith
  -- Step 5: the termwise scalar estimate at level `c`, kept in eigenvalue form.
  have hgc_eig : ∑ k, gc c (hP.1.eigenvalues k) = ∑ k, gc c (p k) :=
    sum_eigenvalues_reindex hP.isHermitian (gc c)
  have hstep5 : c * rtrace P + (∑ k, gc c (hP.1.eigenvalues k)) - 2 * c * rtrace Qm
      ≤ ∑ k, (p k - mm k) ^ 2 := by
    rw [htraceP, htraceQm, hgc_eig]
    exact sum_sq_sub_ge_gc hp_nn hm_nn hc.le
  -- Step 6: the estimate on `Q₊`, at level `t`.
  have hstep6 : 2 * t * rtrace Qp - t ^ 2 * b ≤ frobSq Qp := by
    rw [hQp_def, rtrace_hermPosPart, frobSq_hermPosPart]
    refine sum_sq_lower_of_card_pos_le ?_ t
    calc #{i | (hQ.eigenvalues i)⁺ ≠ 0} = #{i | 0 < hQ.eigenvalues i} := by
          congr 1; ext i; simp [posPart_eq_zero, not_le]
      _ ≤ b := hb
  have htraceQ : 2 * t * rtrace Q = 2 * t * rtrace Qp - 2 * t * rtrace Qm := by
    rw [hQdec, rtrace_sub]; ring
  -- Step 7: the term `(2t − 2c)·tr Q₋` is nonnegative and is dropped.
  have hQm0 : 0 ≤ rtrace Qm := by
    rw [htraceQm]; exact Finset.sum_nonneg fun k _ => hm_nn k
  have hdrop : 0 ≤ (t - c) * rtrace Qm := mul_nonneg (sub_nonneg.mpr hct) hQm0
  linarith [hstep4, hstep5, hstep6, hPQp, hexpand, htraceQ, hdrop]

/-- **Threshold inequality with two parameters, `φ_c` form**:
`2t·tr(P + Q) − 2t·tr P + ∑_k φ_c(λ_k(P)) − t²·b ≤ ‖P + Q‖_F²` for `0 < c ≤ t`. -/
theorem threshold2_eig_phiC {P Q : Matrix n n 𝕜} (hP : P.PosSemidef) (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c t : ℝ} (hc : 0 < c) (hct : c ≤ t) :
    2 * t * rtrace (P + Q) - 2 * t * rtrace P + (∑ k, phiC c (hP.1.eigenvalues k)) - t ^ 2 * b
      ≤ frobSq (P + Q) := by
  have h := threshold2_eig_gc hP hQ hb hc hct
  have hsum : ∑ k, phiC c (hP.1.eigenvalues k)
      = (∑ k, gc c (hP.1.eigenvalues k)) + c * rtrace P := by
    rw [rtrace_eq_sum_eigenvalues hP.isHermitian, Finset.mul_sum, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun k _ => phiC_eq_gc_add c _
  rw [rtrace_add, hsum]
  linarith

end Threshold

section Gram

variable {𝕜 : Type*} [RCLike 𝕜] {n : Type*} [Fintype n] [DecidableEq n]
  {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **Threshold inequality with two parameters for `P = W Wᴴ`, in terms of the Gram matrix
`Wᴴ W`.** -/
theorem threshold2_gram (W : Matrix n ι 𝕜) {Q : Matrix n n 𝕜} (hQ : Q.IsHermitian)
    {b : ℕ} (hb : posIndex hQ ≤ b) {c t : ℝ} (hc : 0 < c) (hct : c ≤ t) :
    2 * t * rtrace (W * Wᴴ + Q) - frobSq (W * Wᴴ + Q)
      ≤ 2 * t * rtrace (W * Wᴴ)
        - (∑ j, phiC c ((Matrix.posSemidef_conjTranspose_mul_self W).1.eigenvalues j))
        + t ^ 2 * b := by
  have h := threshold2_eig_phiC (Matrix.posSemidef_self_mul_conjTranspose W) hQ hb hc hct
  rw [sum_phiC_eigenvalues_comm W hc.le] at h
  linarith

end Gram

section Block

variable {ι d : Type*} [Fintype ι] [DecidableEq ι] [Fintype d] [DecidableEq d]
variable (D : ZeroBlockData ι d) {good : Finset ι}

/-- **Block seam with two parameters.** With `G = Wᴴ W` the weighted Gram matrix of the good
indices and `0 < c ≤ t`,
`2t·tr Â − ‖Â‖_F² ≤ 2t·∑_{good} m_z − ∑_j φ_c(λ_j(G)) + t²·(p + #(onLine \ good))`. -/
theorem seam_block2 (Pr : D.PairReps) (hgood : good ⊆ D.onLine) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) {c t : ℝ} (hc : 0 < c) (hct : c ≤ t) :
    2 * t * rtrace (D.blockP nrm + D.blockQ nrm) - frobSq (D.blockP nrm + D.blockQ nrm)
      ≤ 2 * t * ∑ z ∈ good, (D.m z : ℝ)
        - (∑ j, phiC c
            ((Matrix.posSemidef_conjTranspose_mul_self (goodW D good nrm)).1.eigenvalues j))
        + t ^ 2 * ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ) := by
  rw [blockP_add_blockQ_eq D hgood hnrm]
  have h := threshold2_gram (goodW D good nrm) (restQ_isHermitian D good hnrm)
    (posIndex_restQ_le D good Pr hnrm) hc hct
  have htr := rtrace_goodW_le D hgood hnrm hPois
  have : 2 * t * rtrace (goodW D good nrm * (goodW D good nrm)ᴴ)
      ≤ 2 * t * ∑ z ∈ good, (D.m z : ℝ) := mul_le_mul_of_nonneg_left htr (by linarith)
  linarith

end Block

end Further


==> anc/lean/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean/Line889.lean <==
/-
Line889 — more than 88.93% of the zeros of the Riemann zeta function are simple or on the
critical line. Root module of the development; the theorem is `Line889.simple_or_critical_8893`
in `Line889/Main.lean`.
-/
import Line889.Main


==> anc/lean/Line889/Assembly/Block.lean <==
/-
Line889/Assembly/Block.lean — the counting step for "simple or on the line", at the block level.

Setting of `Distinct839/Assembly/Block.lean`: the abstract zero-side data `ZeroBlockData ι d`
(an index stands for a zero, `m` is its multiplicity, `σ` the reflection in the critical line,
`onLine` the indices fixed by `σ`, and `p` the number of pairs `{z, σ z}` off the line). The Gram
part is a set `good` of on-line indices of multiplicity one, and the clipping level is
`c = clipC = 2`. The threshold inequality with the two levels `c ≤ t = tLev = 27/8`
(`Further.seam_block2`) reads, since `∑_{good} m = #good`,

    2t·tr Â − ‖Â‖_F² ≤ 2t·#good − ∑_j φ_c(λ_j(Wᴴ W)) + t²·(p + #(onLine \ good)).

So a good index costs `2t` and earns its share of the clipped trace, and every other on-line
index and every pair off the line costs `t²`. The counting step (`seam_count_sl`) bounds each
cost by a multiple of the multiplicity: `(2t − e₁)·m` if the index is simple or on the line,
`(2t − e₀)·m` otherwise (`e₁ = 1 + x`, `e₀ = 2t − t²/4`; see `Line889/Assembly/Constants.lean`):

* good, `m = 1`:                    `2t − e₁ = (2t − e₁)·m`;
* on the line, not good, `m ≥ 2`:    `t² ≤ 2(2t − e₁) ≤ m(2t − e₁)`;
* on the line, not good, `m = 1`:    counted separately (`e` of them; in the application they
                                    are the simple zeros near the ends of the window);
* pair off the line, `m = 1`:        `t² ≤ 2(2t − e₁)`;
* pair off the line, `m ≥ 2`:        `t² = 4(2t − e₀) ≤ 2m(2t − e₀)`.

The second and the fourth line are the same inequality `4t − t² ≥ 2 + 2x` (`coeff_two`). Hence,
with `N` the sum of all multiplicities and `N_{s∨0} = simpleOrLineSum D` the sum of the
multiplicities of the indices that are simple or on the line,

    (2t − e₁)·#good + t²(p + #(onLine \ good)) ≤ (2t − e₀)·N + (e₀ − e₁)·N_{s∨0} + t²·e.

The combination with a lower bound `(1 + x)·#good − E ≤ ∑_j φ_c(λ_j(Wᴴ W))` for the clipped
trace of the Gram part is `seam_block_sl`:

    2t·tr Â − ‖Â‖_F² ≤ (2t − e₀)·N + (e₀ − e₁)·N_{s∨0} + t²·e + E.

Compared with `Further/Dist/Block.lean` (the same count on the Gram part of `Distinct839`): the
good indices all have multiplicity one, so there are no labels and no reward for double zeros,
and the class "on the line, not good" starts at multiplicity two instead of three.
-/
import Distinct839.Assembly.Block
import Further.Threshold
import Further.Counting
import Line889.Assembly.Constants

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Line889.Assembly

open Zeta23 Zeta23.ZeroSide Zeta23.ZeroSide.RankTraceMult
open Distinct839.Assembly (goodW)
open Further (simpleOrLineSum seam_block2)

section Block

variable {ι d : Type*} [Fintype ι] [DecidableEq ι] [Fintype d] [DecidableEq d]
variable (D : ZeroBlockData ι d) {good : Finset ι}

/-- **Counting.** For a set `good` of on-line indices of multiplicity one,
`(2t − e₁)·#good + t²(p + #(onLine \ good)) ≤ (2t − e₀)·N + (e₀ − e₁)·N_{s∨0} + t²·e`,
where `e` counts the on-line indices of multiplicity one outside `good`. -/
theorem seam_count_sl (Pr : D.PairReps) (hgood : good ⊆ D.onLine)
    (hm1 : ∀ z ∈ good, D.m z = 1) :
    (2 * tLev - e1C) * (#good : ℝ) + tLev ^ 2 * ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ)
      ≤ (2 * tLev - e0C) * (D.Ncount : ℝ) + (e0C - e1C) * (simpleOrLineSum D : ℝ)
        + tLev ^ 2 * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) := by
  have h1 := two_tLev_sub_e1C_pos
  have h0 := two_tLev_sub_e0C_pos
  -- the bound for the cost of an index
  set f : ι → ℝ := fun z =>
    if D.m z = 1 ∨ D.σ z = z then (2 * tLev - e1C) * (D.m z : ℝ)
    else (2 * tLev - e0C) * (D.m z : ℝ) with hf
  have hm1' : ∀ z, (1 : ℝ) ≤ D.m z := fun z => by exact_mod_cast D.one_le_m z
  have hf0 : ∀ z, 0 ≤ f z := fun z => by
    have := hm1' z
    simp only [hf]
    split_ifs <;> positivity
  -- the right side as a sum over all indices
  have htot : (2 * tLev - e0C) * (D.Ncount : ℝ) + (e0C - e1C) * (simpleOrLineSum D : ℝ)
      = ∑ z, f z := by
    simp only [hf, ZeroBlockData.Ncount, simpleOrLineSum, Nat.cast_sum, Finset.sum_filter,
      Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun z _ => ?_
    split_ifs <;> ring
  -- off-line pairs
  have hpair : tLev ^ 2 * (Pr.p : ℝ) ≤ ∑ z ∈ Pr.R, (f z + f (D.σ z)) := by
    have : ∀ z ∈ Pr.R, tLev ^ 2 ≤ f z + f (D.σ z) := fun z hz => by
      have hoff : D.σ z ≠ z := Pr.off z hz
      have hoff' : ¬ D.σ (D.σ z) = D.σ z := by rw [D.σ_invol z]; exact fun h => hoff h.symm
      simp only [hf, D.m_σ z, hoff, hoff', or_false]
      by_cases hm : D.m z = 1
      · rw [if_pos hm, hm]
        have := coeff_two
        push_cast
        linarith
      · rw [if_neg hm]
        have h2 : (2 : ℝ) ≤ D.m z := by
          exact_mod_cast (by have := D.one_le_m z; omega : 2 ≤ D.m z)
        have := coeff_pair_multiple
        nlinarith
    calc tLev ^ 2 * (Pr.p : ℝ) = ∑ _z ∈ Pr.R, tLev ^ 2 := by
          rw [Finset.sum_const, nsmul_eq_mul, mul_comm]; rfl
      _ ≤ ∑ z ∈ Pr.R, (f z + f (D.σ z)) := Finset.sum_le_sum this
  -- good indices
  have hgoodsum : (2 * tLev - e1C) * (#good : ℝ) = ∑ z ∈ good, f z := by
    have : ∀ z ∈ good, f z = 2 * tLev - e1C := fun z hz => by
      simp only [hf, hm1 z hz, true_or, if_true, Nat.cast_one, mul_one]
    rw [Finset.sum_congr rfl this, Finset.sum_const, nsmul_eq_mul, mul_comm]
  -- on-line indices outside `good`
  have hrest : tLev ^ 2 * (#(D.onLine \ good) : ℝ)
      - tLev ^ 2 * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) ≤ ∑ z ∈ D.onLine \ good, f z := by
    have hterm : ∀ z ∈ D.onLine \ good,
        tLev ^ 2 - tLev ^ 2 * (if D.m z = 1 then (1 : ℝ) else 0) ≤ f z := fun z hz => by
      have hon : D.σ z = z := (D.mem_onLine).mp (Finset.mem_sdiff.mp hz).1
      by_cases h : D.m z = 1
      · rw [if_pos h]
        have := hf0 z
        linarith
      · rw [if_neg h]
        have h2 : (2 : ℝ) ≤ D.m z := by
          exact_mod_cast (by have := D.one_le_m z; omega : 2 ≤ D.m z)
        have h4 := mul_le_mul_of_nonneg_left h2 h1.le
        have := coeff_two
        simp only [hf, hon, or_true, if_true]
        linarith
    have hsum := Finset.sum_le_sum hterm
    rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum,
      Finset.sum_boole] at hsum
    linarith
  have hsplit : ∑ z, f z = (∑ z ∈ good, f z + ∑ z ∈ D.onLine \ good, f z)
      + ∑ z ∈ Pr.R, (f z + f (D.σ z)) := by
    rw [D.sum_split Pr f, add_comm (∑ z ∈ good, f z), Finset.sum_sdiff hgood]
  rw [htot, hsplit, hgoodsum]
  push_cast
  linarith

/-- **Block seam for "simple or on the line", at the levels `c = 2 ≤ t = 27/8`.** `good` is a
set of on-line indices of multiplicity one. If the clipped trace of their Gram matrix
`G = Wᴴ W` satisfies `(1 + x)·#good − E ≤ ∑_j φ_c(λ_j(G))`, then
`2t·tr Â − ‖Â‖_F² ≤ (2t − e₀)·N + (e₀ − e₁)·N_{s∨0} + t²·e + E`,
where `e` counts the on-line indices of multiplicity one outside `good`. -/
theorem seam_block_sl (Pr : D.PairReps) (hgood : good ⊆ D.onLine)
    (hm1 : ∀ z ∈ good, D.m z = 1) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) {E : ℝ}
    (hE : (1 + rewX) * (#good : ℝ) - E
      ≤ ∑ j, phiC clipC
          ((Matrix.posSemidef_conjTranspose_mul_self (goodW D good nrm)).1.eigenvalues j)) :
    2 * tLev * rtrace (D.blockP nrm + D.blockQ nrm) - frobSq (D.blockP nrm + D.blockQ nrm)
      ≤ (2 * tLev - e0C) * (D.Ncount : ℝ) + (e0C - e1C) * (simpleOrLineSum D : ℝ)
        + tLev ^ 2 * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) + E := by
  -- the threshold inequality with the two levels `c ≤ t`
  have h1 := seam_block2 D Pr hgood hnrm hPois clipC_pos clipC_le_tLev
  have h2 := seam_count_sl D Pr hgood hm1
  -- the good indices have multiplicity one
  have hsum : ∑ z ∈ good, (D.m z : ℝ) = (#good : ℝ) := by
    rw [Finset.sum_congr rfl fun z hz => by rw [hm1 z hz, Nat.cast_one]]
    simp
  rw [hsum] at h1
  have h3 : (2 * tLev - e1C) * (#good : ℝ)
      = 2 * tLev * (#good : ℝ) - (1 + rewX) * (#good : ℝ) := by
    unfold e1C; ring
  linarith

end Block

end Line889.Assembly


==> anc/lean/Line889/Assembly/Constants.lean <==
/-
Line889/Assembly/Constants.lean — the constants of the counting step for "simple or on the line".

The Gram part consists of the simple zeros on the critical line, with the clipping level
`c = clipC = 2`, the site reward `x = rewX`, the span cost `b = spanB = 6α` and the energy
constant `C₀ = energyC0` of `Line889/Defs.lean`. The zeros outside the Gram part enter through
the threshold inequality with two levels (`Further/Threshold.lean`), at the second level
`t = tLev = 27/8 ≥ c`.

Per unit of multiplicity, a zero that is simple or on the line is worth at least `e₁ = 1 + x`
(`e1C`, defined here), and a zero off the line of multiplicity at least two is worth at least
`e₀ = e0C = 2t − t²/4 = 999/256`:

    q = (e₀ − C₀ − b)/(e₀ − e₁) = qFinal = 50652159/56956375.

The counting step of `Line889/Assembly/Block.lean` needs two relations between the levels and the
reward, which are checked here by exact rational arithmetic:

* `coeff_two`: `t² ≤ 2(2t − e₁)`, that is `4t − t² ≥ 2 + 2x` (`135/64 = 2.109375 ≥ 2.10905`; it
  holds for `x ≤ 7/128`). It is used for a zero on the line of multiplicity at least two outside
  the Gram part and for a pair of simple zeros off the line;
* `coeff_pair_multiple`: `t² = 4(2t − e₀)`, the definition of `e₀`. It is used for a pair of zeros
  off the line of multiplicity at least two.

`tLev`, `e0C` and `qFinal` are definitions of `Line889/Defs.lean`; the values `e0C = 999/256` and
`qFinal = (e0C − energyC0 − spanB)/(e0C − 1 − rewX)` are also recorded in `Line889/Compose.lean`
(`e0C_eq`, `qFinal_eq`, `levels_ok`).
-/
import Line889.Defs

noncomputable section

namespace Line889.Assembly

/-- `e₁ = 1 + x`: the value, per unit of multiplicity, of a zero that is simple or on the line. -/
def e1C : ℝ := 1 + rewX

lemma clipC_pos : 0 < clipC := by unfold clipC; norm_num

lemma tLev_pos : 0 < tLev := by unfold tLev; norm_num

/-- `c ≤ t`: the condition on the two levels of the threshold inequality. -/
lemma clipC_le_tLev : clipC ≤ tLev := by unfold clipC tLev; norm_num

/-- `2t − e₁ > 0`: the cost, per unit of multiplicity, of a zero that is simple or on the line. -/
lemma two_tLev_sub_e1C_pos : 0 < 2 * tLev - e1C := by unfold tLev e1C rewX; norm_num

/-- `2t − e₀ = t²/4 > 0`: the cost, per unit of multiplicity, of a zero off the line of
multiplicity at least two. -/
lemma two_tLev_sub_e0C_pos : 0 < 2 * tLev - e0C := by unfold e0C tLev; norm_num

/-- `e₀ − e₁ > 0`: the coefficient of the count of zeros that are simple or on the line. -/
lemma e0C_sub_e1C_pos : 0 < e0C - e1C := by unfold e0C e1C tLev rewX; norm_num

/-- A zero on the line of multiplicity at least two outside the Gram part, and a pair of simple
zeros off the line: `t² ≤ 2(2t − e₁)`, that is `4t − t² ≥ 2 + 2x`. -/
lemma coeff_two : tLev ^ 2 ≤ 2 * (2 * tLev - e1C) := by unfold e1C tLev rewX; norm_num

/-- A pair of zeros off the line of multiplicity two: `t² = 4(2t − e₀)`. -/
lemma coeff_pair_multiple : tLev ^ 2 = 4 * (2 * tLev - e0C) := by unfold e0C; ring

/-- `q·(e₀ − e₁) = e₀ − C₀ − b`. -/
lemma qFinal_mul : qFinal * (e0C - e1C) = e0C - energyC0 - spanB := by
  unfold qFinal e0C e1C tLev energyC0 rewX spanB alphaP; norm_num

lemma rewX_nonneg : 0 ≤ rewX := by unfold rewX; norm_num

lemma spanB_nonneg : 0 ≤ spanB := by unfold spanB alphaP; norm_num

lemma energyC0_pos : 0 < energyC0 := by unfold energyC0; norm_num

end Line889.Assembly


==> anc/lean/Line889/Assembly/Final.lean <==
/-
Line889/Assembly/Final.lean — the final assembly for "simple or on the line" (`assembly`).

* `sl_bound_family`: for an abstract zero configuration `Z` satisfying the Riemann–von Mangoldt
  input, a window family `Pf` with its zero-side package, the second-moment statement
  `GzMoments Z Pf κ` with `κ ≤ C₀`, the Gram data of the family and the finite Gram theorem:

      (q − ε)·N(T, 2T) ≤ N_{s∨0}(T, 2T)    for large `T`,   q = qFinal = 50652159/56956375.

  The seam `seam_sl` gives, for large `T`,

      2t·tr Ĝ − ‖Ĝ‖² − B(2t + 2‖Ĝ‖ + B) ≤ (2t − e₀ + b)·N + (e₀ − e₁)·N_{s∨0} + o(N),

  where the span term `b·TL/(2π)` is at most `b·(N + O(log T))` and the terms with `NII`,
  `Nedge`, the constant `6x + Ω` and `Cη(T)·N` are `o(N)`. The certificate
  `Further.count_certificate` with `a = 2t`, `ν = 2t − e₀ + b`, `μ = e₀ − e₁` and the two moments
  `tr Ĝ ≥ (1 − δ)N`, `‖Ĝ‖² ≤ (κ + δ)N` then gives the constant
  `(a − ν − C₀)/μ = (e₀ − C₀ − b)/(e₀ − e₁) = q` (`qSL_eq`).
* `sl_dyadic`: the instance for the zeros of the Riemann zeta function.
* `assembly`: the cumulative form `(q − ε)·N(T) ≤ N_{s∨0}(T)`, which is `AssemblyStatement` of
  `Line889/Spec2.lean`, by dyadic summation (`Zeta23.cumulative_of_dyadic`, `Zeta23/Main.lean`).

Namespaces: the deliverable `assembly` is in `Line889`; every other declaration of
`Line889/Assembly/` is in `Line889.Assembly`.
-/
import Zeta23.FinalMult
import Distinct839.Assembly.Final
import Further.Certificate
import Line889.Assembly.Instance

noncomputable section

open Filter Asymptotics Topology Real RHLinalg

/-! ### The abstract endgame -/

namespace Line889.Assembly

open Zeta23 Zeta23.Assembly Zeta23.XiPrime
open Further (NsL NsL_add count_certificate zetaZeroConfig_NsL NsimpleOrLine)
open Distinct839.Assembly (Nedge eventually_span_le isLittleO_NII isLittleO_Nedge)

/-- `q = (2t − ν − C₀)/μ` for `ν = 2t − e₀ + b`, `μ = e₀ − e₁`. -/
lemma qSL_eq : (2 * tLev - (2 * tLev - e0C + spanB) - energyC0) / (e0C - e1C) = qFinal := by
  rw [div_eq_iff e0C_sub_e1C_pos.ne', qFinal_mul]; ring

section Family

variable (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (P : Params) (hP : P.Valid)
  (hlam : P.lam < 1) {Pf : ℝ → Params} (hW : WindowZeroSide Z P Pf)

include hR hP hlam hW in
/-- **`(q − ε)·N(T, 2T) ≤ N_{s∨0}(T, 2T)`** at fixed bandwidth for a window family and an abstract
zero configuration, `q = qFinal = 50652159/56956375`. -/
theorem sl_bound_family (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pf T).a T) {κ : ℝ}
    (hκ : κ ≤ energyC0) (hM : GzMoments Z Pf κ)
    (hclose : ∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧
      ∀ᶠ T in atTop, GramCloseAt (Pf T) T (η T))
    (hsep : ∀ᶠ T in atTop, GramSepAt (Pf T) T) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * (Z.N T (2 * T) : ℝ) ≤ NsL Z T (2 * T) := by
  obtain ⟨C, η₀, hC, hη₀, hseam⟩ := seam_sl hGE
  obtain ⟨η, hηto, hcl⟩ := hclose
  have hL : ∀ T, (Pf T).L T = P.L T := fun T => by simp only [Params.L, hW.lam_eq]
  obtain ⟨θ₀, hTail, hB0, hBto⟩ := family_tail_package Z P hP hlam hW
  obtain ⟨htrace, hfrob⟩ := hM
  obtain ⟨Cs, hspan⟩ := eventually_span_le Z hR P hP
  have hLtop := tendsto_L_atTop P hP.lam_pos
  have hNtop := tendsto_N_atTop Z hR
  have hNII := isLittleO_NII Z hR
  have hNedge := isLittleO_Nedge Z hR
  -- the collected error term
  set Err : ℝ → ℝ := fun T =>
    (2 * tLev - e1C) * (NII Z T : ℝ) + tLev ^ 2 * (Nedge Z T : ℝ) + spanB * (Cs * Real.log T)
      + (6 * rewX + omegaB) + C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) with hErrdef
  have hErr : Err =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
    have e1 : (fun T => (2 * tLev - e1C) * (NII Z T : ℝ))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNII.const_mul_left _
    have e2 : (fun T => tLev ^ 2 * (Nedge Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNedge.const_mul_left _
    have e3 : (fun T => spanB * (Cs * Real.log T)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      (((isLittleO_N_of_isLittleO_Tl Z hR isLittleO_log_Tl).const_mul_left Cs).const_mul_left
        spanB)
    have e4 : (fun _ : ℝ => 6 * rewX + omegaB) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      isLittleO_const_left.2 (Or.inr (tendsto_norm_atTop_atTop.comp hNtop))
    have e5 : (fun T => C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
      have hCη : Tendsto (fun T => C * η T) atTop (𝓝 0) := by
        simpa using hηto.const_mul C
      have hbig : (fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          =O[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
        (isBigO_refl _ _).add hNII.isBigO
      exact (isLittleO_of_tendsto_zero_mul
        (g := fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) hCη).trans_isBigO hbig
    exact (((e1.add e2).add e3).add e4).add e5
  -- the seam, eventually
  have h0 : ∀ᶠ T in atTop,
      2 * tLev * rtrace ((Pf T).hat T (Z.Gz (Pf T) T)) - frobSq ((Pf T).hat T (Z.Gz (Pf T) T))
        - θ₀ T / ((Pf T).a T * (Pf T).L T)
          * (2 * tLev + 2 * Real.sqrt (frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
            + θ₀ T / ((Pf T).a T * (Pf T).L T))
      ≤ (2 * tLev - e0C + spanB) * (Z.N T (2 * T) : ℝ) + (e0C - e1C) * (NsL Z T (2 * T) : ℝ)
        + Err T := by
    have hηsmall : ∀ᶠ T in atTop, η T ≤ η₀ := hηto.eventually (eventually_le_nhds hη₀)
    filter_upwards [hTail, hW.poisson, ha, eventually_ge_atTop (4 : ℝ),
      hLtop.eventually_gt_atTop 0, hcl, hsep, hηsmall, hspan]
      with T hTl hPo ha4 hT4 hLT hclT hsepT hηT hspT
    have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
    have hη0 : 0 ≤ η T := hclT.nonneg hT4
    have hs := hseam Z T (Pf T) (θ₀ T) (by linarith) hLpos (by linarith) hPo hTl (η T) hη0 hηT
      hclT hsepT
    rw [hL] at hs ⊢
    have hNd : (Z.Nd T (2 * T) : ℝ) ≤ (Z.N T (2 * T) : ℝ) := by
      exact_mod_cast Z.Nd_le_N T (2 * T)
    have hb : spanB * (T * P.L T / (2 * π))
        ≤ spanB * ((Z.N T (2 * T) : ℝ) + Cs * Real.log T) :=
      mul_le_mul_of_nonneg_left hspT spanB_nonneg
    have hCη : C * η T * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))
        ≤ C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
      mul_le_mul_of_nonneg_left (by linarith) (mul_nonneg hC hη0)
    simp only [hErrdef]
    linarith
  -- the certificate with `a = 2t`, `ν = 2t − e₀ + b`, `μ = e₀ − e₁`
  have h := count_certificate (a := 2 * tLev) (ν := 2 * tLev - e0C + spanB) (μ := e0C - e1C)
    (by have := tLev_pos; linarith) e0C_sub_e1C_pos energyC0_pos hκ
    (N := fun T => (Z.N T (2 * T) : ℝ))
    (tr := fun T => rtrace ((Pf T).hat T (Z.Gz (Pf T) T)))
    (fr := fun T => frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
    (B := fun T => θ₀ T / ((Pf T).a T * (Pf T).L T)) (lower := fun T => (NsL Z T (2 * T) : ℝ))
    (Err := Err) (Eventually.of_forall fun T => frobSq_nonneg _) h0 hB0 hBto hErr hNtop
    htrace hfrob
  rwa [qSL_eq] at h

end Family

/-! ### The zeros of the Riemann zeta function -/

/-- **Dyadic form**: `(q − ε)·N(T, 2T) ≤ N_{s∨0}(T, 2T)` for the zeros of `ζ`, from the
second-moment statement, the zero-side package, the Gram data and the finite Gram theorem. -/
theorem sl_dyadic {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T)
    (hGD : GramDataStatement lam) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (qFinal - ε) * (Zeta23.Ncount T (2 * T) : ℝ) ≤ NsimpleOrLine T (2 * T) := by
  have hP := paramsOf_valid taperProfile_stdProfile (lam := lam) (by linarith) hlam1.le
  have h := sl_bound_family zetaZeroConfig paperInputs_zeta.RvM (paramsOf stdProfile lam)
    hP hlam1 hWZ ha hκ hM hGD.1 hGD.2 hGE
  simpa using h

/-- Interval additivity of `N_{s∨0}` for the zeros of `ζ`. -/
lemma NsimpleOrLine_add {a b d : ℝ} (hab : a ≤ b) (hbd : b ≤ d) :
    NsimpleOrLine a d = NsimpleOrLine a b + NsimpleOrLine b d := by
  simpa using NsL_add zetaZeroConfig hab hbd

end Line889.Assembly

namespace Line889

open Zeta23

/-- **The final assembly** (`AssemblyStatement` of `Spec2.lean`): from the two moments of the
zero-side matrix with `κ ≤ C₀`, the zero-side package, `a ≥ 1/4`, the Gram data and the finite
Gram theorem, for every `ε > 0` and all large `T`,
`(50652159/56956375 − ε)·N(T) ≤ N_{s∨0}(T)`. Here `N(T)` counts the nontrivial zeros of the
Riemann zeta function with ordinate in `(0, T]` with multiplicity, and `N_{s∨0}(T)` counts, with
multiplicity, those that are simple or on the critical line. -/
theorem assembly : AssemblyStatement := by
  intro lam κ hlam hlam1 hκ hM hWZ ha hGD hGE
  exact cumulative_of_dyadic zetaSeam paperInputs_zeta.RvM
    (fun _ _ _ hab hbd => Assembly.NsimpleOrLine_add hab hbd)
    (Assembly.sl_dyadic hlam hlam1 hκ hM hWZ ha hGD hGE)

end Line889


==> anc/lean/Line889/Assembly/Instance.lean <==
/-
Line889/Assembly/Instance.lean — the seam for "simple or on the line" at a fixed height `T`.

The block-level seam of `Line889/Assembly/Block.lean` is applied to the concrete block data of
the zeros with ordinate in `I' = (T − √T, 2T + √T]` (`Zeta23.ZeroSide.blockData`). The good set
is that of `Simple673`,

    good = { simple on-line zeros of 𝒵(I') with ordinate in [T + √T, 2T − √T] }.

Its Gram matrix has the entries `gramKappa(γ, γ')` (all multiplicities are one), so the finite
Gram theorem (`GramEnergyStatement`) applies, given the two pieces of Gram data at height `T`
(`GramCloseAt`, `GramSepAt`; these are the two halves of `GramDataStatement`). The simple
on-line zeros outside the bulk are counted by `Nedge`. With `t = tLev`, `e₁ = 1 + x`,
`e₀ = e0C`, `b = spanB`:

* `gram_goodZ`: the finite Gram theorem for the good zeros,
  `(1 + x)·#good − (b·TL/(2π) + (6x + Ω) + Cη·#good) ≤ ∑_j φ₂(λ_j(Wᴴ W))`.
* `hatAz_seam_sl`:
  `2t·tr Â − ‖Â‖² ≤ (2t − e₀)·N(I') + (e₀ − e₁)·N_{s∨0}(I') + t²·Nedge + b·TL/(2π) + (6x + Ω)
     + Cη·#𝒵(I')`.
* `seam_sl`: the same for `Ĝ = Â + Ê` (tail perturbation) and the window `(T, 2T]`, with
  `N(I') = N + NII` and `N_{s∨0}(I') ≤ N_{s∨0} + NII`.

The good set and its lemmas do not depend on the window; they are those of
`Simple673/Assembly/Instance.lean` (`goodZ`, `mem_goodZ`, `goodZ_subset_onLine`, `goodZ_mult_eq`,
`card_edge_le`, `ypos_injective_goodZ`). The lemmas `gramKappa_comm`, `ypos_sub`,
`gramRe_blockData`, `gram_apply` and the count `Nedge` are those of `Distinct839/Assembly/`, and
the counts `NsL`, `simpleOrLineSum` those of `Further/Counting.lean`. The two fixed-height
statements `GramCloseAt`, `GramSepAt` mention the kernel `K`, the separation `sep` and the bound
`normS` of this development and are defined here.
-/
import Simple673.Assembly.Instance
import Line889.Spec2
import Line889.Assembly.Block

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators
open Real

namespace Line889.Assembly

open Zeta23 Zeta23.ZeroSide Zeta23.Assembly
open Simple673.Assembly (goodZ mem_goodZ goodZ_subset_onLine goodZ_mult_eq card_edge_le
  ypos_injective_goodZ)
open Distinct839.Assembly (goodW gram_apply Nedge gramKappa_comm ypos_sub gramRe_blockData)
open Further (simpleOrLineSum NsL NsL_Iprime_le NsL_Iprime_eq_mk)

/-! ### The Gram data at a fixed height -/

/-- Closeness of the Gram entries to the kernel in the bulk, at height `T` with error `η`. -/
def GramCloseAt (P : Params) (T η : ℝ) : Prop :=
  ∀ γ γ' : ℝ, T + D0 T ≤ γ → γ ≤ 2 * T - D0 T → T + D0 T ≤ γ' → γ' ≤ 2 * T - D0 T →
    |gramKappa P T γ γ' - K (ypos P T γ - ypos P T γ')| ≤ η

/-- The separated bound at height `T`, with the constant `normS = 17/10 < 2`. -/
def GramSepAt (P : Params) (T : ℝ) : Prop :=
  ∀ (ι : Type) [Fintype ι] (γ : ι → ℝ) (x : ι → ℝ),
    (∀ i j, i ≠ j → sep ≤ |ypos P T (γ i) - ypos P T (γ j)|) →
    ∑ i, ∑ j, x i * gramKappa P T (γ i) (γ j) * x j ≤ normS * ∑ i, x i ^ 2

/-- `GramDataStatement` is the conjunction of the two fixed-height statements, eventually. -/
lemma gramDataStatement_iff (lam : ℝ) :
    GramDataStatement lam ↔
      (∃ η : ℝ → ℝ, Filter.Tendsto η Filter.atTop (nhds 0) ∧
        ∀ᶠ T in Filter.atTop, GramCloseAt (Pfam lam T) T (η T)) ∧
      (∀ᶠ T in Filter.atTop, GramSepAt (Pfam lam T) T) := Iff.rfl

/-- The error of closeness is nonnegative as soon as the bulk is nonempty. -/
lemma GramCloseAt.nonneg {P : Params} {T η : ℝ} (h : GramCloseAt P T η) (hT : 4 ≤ T) : 0 ≤ η := by
  have hs : D0 T * D0 T = T := Real.mul_self_sqrt (by linarith)
  have hs0 : 0 ≤ D0 T := Real.sqrt_nonneg T
  have h2 : 2 * D0 T ≤ T := by nlinarith [sq_nonneg (D0 T - 2)]
  exact (abs_nonneg _).trans (h (T + D0 T) (T + D0 T) le_rfl (by linarith) le_rfl (by linarith))

section Inst

open Classical

/-! ### The finite Gram theorem for the good zeros -/

/-- **The clipped trace of the Gram matrix of the good zeros**, at clipping level `2`:
`(1 + x)·#good − (b·TL/(2π) + (6x + Ω) + Cη·#good) ≤ ∑_j φ₂(λ_j(Wᴴ W))`. The span of the
positions of the good zeros is at most `TL/(2π)`. The constants `C, η₀` are those of the finite
Gram theorem. -/
theorem gram_goodZ (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      (1 + rewX) * (#(goodZ Z T) : ℝ)
          - (spanB * (T * P.L T / (2 * π)) + (6 * rewX + omegaB) + C * η * (#(goodZ Z T) : ℝ))
        ≤ ∑ j, phiC clipC ((Matrix.posSemidef_conjTranspose_mul_self
            (goodW (blockData Z T P phiHatConj) (goodZ Z T)
              (P.a T * P.L T ^ 2))).1.eigenvalues j) := by
  obtain ⟨C, η₀, hC, hη₀, hGE'⟩ := hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm1 := goodZ_mult_eq (Z := Z) hconj
  have h0 := D0_nonneg T
  have hπ : (0 : ℝ) < 2 * π := by positivity
  -- the finite Gram theorem for the good zeros
  have hGram := hGE' (↥(goodZ Z T)) (fun z => ypos P T ((z : ZI Z T) : ℂ).im)
    (fun z z' => gramKappa P T ((z : ZI Z T) : ℂ).im ((z' : ZI Z T) : ℂ).im)
    η (T * P.L T / (2 * π))
    ((goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))ᴴ
      * goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))
    (Matrix.posSemidef_conjTranspose_mul_self _)
    (ypos_injective_goodZ hL) hη0 hη
    (fun z z' => gramKappa_comm P T _ _)
    (fun z z' => hclose _ _ (mem_goodZ.mp z.2).2.2.1 (mem_goodZ.mp z.2).2.2.2
      (mem_goodZ.mp z'.2).2.2.1 (mem_goodZ.mp z'.2).2.2.2)
    (fun S hS x => by
      have h := hsep (↥S) (fun s => (((s : goodZ Z T) : ZI Z T) : ℂ).im) (fun s => x s)
        (fun i j hij => hS i i.2 j j.2 (fun h => hij (Subtype.ext h)))
      rw [← Finset.sum_coe_sort S, ← Finset.sum_coe_sort S (fun i => x i ^ 2)]
      refine le_trans (le_of_eq ?_) h
      exact Finset.sum_congr rfl fun i _ => (Finset.sum_coe_sort S _).symm)
    (by positivity)
    (fun z z' => by
      have h1 := (mem_goodZ.mp z.2).2.2.2
      have h2 := (mem_goodZ.mp z'.2).2.2.1
      rw [ypos_sub, mul_div_assoc, mul_div_assoc]
      exact mul_le_mul_of_nonneg_right (by linarith) (by positivity))
    (fun z z' => by
      rw [gram_apply _ hgood hnrm z z',
        gramRe_blockData hconj hreal _ _ (mem_goodZ.mp z.2).1 (mem_goodZ.mp z'.2).1,
        hm1 z z.2, hm1 z' z'.2]
      simp)
  rw [Fintype.card_coe] at hGram
  linarith

/-! ### The seam for `Â` -/

/-- **Seam for "simple or on the line" at height `T`, for `Â = P.hat T (Z.Az P T)`**:
`2t·tr Â − ‖Â‖² ≤ (2t − e₀)·N(I') + (e₀ − e₁)·N_{s∨0}(I') + t²·Nedge + b·TL/(2π) + (6x + Ω)
   + Cη·#𝒵(I')`,
with the counts of the window `I' = (T − √T, 2T + √T]`. -/
theorem hatAz_seam_sl (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      2 * tLev * rtrace (P.hat T (Z.Az P T)) - frobSq (P.hat T (Z.Az P T))
        ≤ (2 * tLev - e0C) * (Z.NIprime T : ℝ)
          + (e0C - e1C) * (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ)
          + tLev ^ 2 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (6 * rewX + omegaB)
              + C * η * ((Z.ZIprime T).ncard : ℝ)) := by
  obtain ⟨C, η₀, hC, hη₀, hG⟩ := gram_goodZ hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm1 := goodZ_mult_eq (Z := Z) hconj
  have hE := hG Z T P hT hL ha η hη0 hη hclose hsep
  have hmain := seam_block_sl (blockData Z T P hconj)
    (mkPairReps Z T _ (evalVec_reflect hconj)) hgood hm1 hnrm
    (sum_normSq_v_le Z T P hconj hreal hPois) hE
  -- translate to the counts of `Z`
  have hA : P.hat T (Z.Az P T)
      = (blockData Z T P hconj).blockP (P.a T * P.L T ^ 2)
        + (blockData Z T P hconj).blockQ (P.a T * P.L T ^ 2) :=
    hat_Az_eq_hatP_add_hatQ Z T P hconj
  have hN : ((blockData Z T P hconj).Ncount : ℝ) = (Z.NIprime T : ℝ) := by
    rw [NIprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hSL : (simpleOrLineSum (blockData Z T P hconj) : ℝ)
      = (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ) := by
    rw [NsL_Iprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hcard : (Fintype.card (ZI Z T) : ℝ) = ((Z.ZIprime T).ncard : ℝ) := by
    rw [← coe_ZI, Set.ncard_coe_finset, Fintype.card_coe]
  -- the simple on-line zeros outside the good set lie at the edges
  have hedge : (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z = 1} : ℝ) ≤ (Nedge Z T : ℝ) := by
    exact_mod_cast card_edge_le hconj
  have hgc : (#(goodZ Z T) : ℝ) ≤ ((Z.ZIprime T).ncard : ℝ) := by
    rw [← hcard]; exact_mod_cast Finset.card_le_univ _
  have hCη : C * η * (#(goodZ Z T) : ℝ) ≤ C * η * ((Z.ZIprime T).ncard : ℝ) :=
    mul_le_mul_of_nonneg_left hgc (mul_nonneg hC hη0)
  have ht2 : tLev ^ 2 * (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z = 1} : ℝ) ≤ tLev ^ 2 * (Nedge Z T : ℝ) :=
    mul_le_mul_of_nonneg_left hedge (sq_nonneg _)
  rw [hA]
  rw [hN, hSL] at hmain
  linarith

end Inst

/-! ### The seam for `Ĝ` on the window `(T, 2T]` -/

/-- **Seam for "simple or on the line" at height `T`.** With `Ĝ = P.hat T (Z.Gz P T)`,
`B = θ₀/(aL)` and the counts `N, N_{s∨0}, N_d` of the window `(T, 2T]`:

`2t·tr Ĝ − ‖Ĝ‖² − B(2t + 2‖Ĝ‖ + B)
   ≤ (2t − e₀)(N + NII) + (e₀ − e₁)(N_{s∨0} + NII) + t²·Nedge + b·TL/(2π) + (6x + Ω)
     + Cη(N_d + NII)`. -/
theorem seam_sl (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params) (θ₀ : ℝ),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P → TailInputs Z P T θ₀ →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      2 * tLev * rtrace (P.hat T (Z.Gz P T)) - frobSq (P.hat T (Z.Gz P T))
          - θ₀ / (P.a T * P.L T)
            * (2 * tLev + 2 * Real.sqrt (frobSq (P.hat T (Z.Gz P T))) + θ₀ / (P.a T * P.L T))
        ≤ (2 * tLev - e0C) * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          + (e0C - e1C) * ((NsL Z T (2 * T) : ℝ) + (NII Z T : ℝ))
          + tLev ^ 2 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (6 * rewX + omegaB)
              + C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))) := by
  obtain ⟨C, η₀, hC, hη₀, hA⟩ := hatAz_seam_sl hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P θ₀ hT hL ha hPois hTl η hη0 hη hclose hsep
  obtain ⟨Bc, hB0, htrE, hfrE, hBle⟩ := hTl.hat
  have hGAE : P.hat T (Z.Gz P T) = P.hat T (Z.Az P T) + P.hat T (Z.Ez P T) := by
    rw [← hat_add]; congr 1; simp [ZeroConfig.Ez]
  have hB₀ : 0 ≤ θ₀ / (P.a T * P.L T) := div_nonneg hTl.theta_nonneg (mul_pos ha hL).le
  have hcore := hA Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hpert := ctr_sub_frobSq_perturb (2 * tLev) (by have := tLev_pos; linarith) hGAE hB₀
    (htrE.trans hBle) (hfrE.trans (pow_le_pow_left₀ hB0 hBle 2))
  have hSL : (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ) ≤ (NsL Z T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast NsL_Iprime_le Z hT
  have hZd : ((Z.ZIprime T).ncard : ℝ) ≤ (Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast card_ZIprime_le Z hT
  have hNI : (Z.NIprime T : ℝ) = (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast NIprime_eq Z hT
  rw [hNI] at hcore
  have h1 : (e0C - e1C) * (NsL Z (T - D0 T) (2 * T + D0 T) : ℝ)
      ≤ (e0C - e1C) * ((NsL Z T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hSL e0C_sub_e1C_pos.le
  have h2 : C * η * ((Z.ZIprime T).ncard : ℝ)
      ≤ C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hZd (mul_nonneg hC hη0)
  linarith

end Line889.Assembly


==> anc/lean/Line889/Compose.lean <==
/-
Line889/Compose.lean — composition of the layer statements: the bound
`liminf N_{s∨0}(T)/N(T) ≥ 50652159/56956375` from the statements of `Spec.lean` and `Spec2.lean`.

Every layer enters as a hypothesis, so this file compiles before the layers are proved. The
only step that is not a layer of `Line889` is the second moment of the zero-side matrix for an
admissible profile family, `Distinct839.gzMoments_atV_zeta_std`, which is generic in the profile
and is reused unchanged.

Layers (directory: statement, name of the theorem to be proved there):
  Window        `WindowStatement`          `windowStatement`      the window class
  WindowSide    `WindowSideStatement`      `windowSide`           `a ≥ 1/4`, `AdmFamily`, zero side
  WindowSide    `WindowMomentsStatement`   `windowMoments`        limit of the ratio constant
  Constant      `KappaStatement`           `kappaStatement`       `κ(λ) ≤ C₀` near `λ = 1`
  Kernel        `KIntegral`, `BetaBound`   `kIntegral`, `betaBound` (and the table, for `Local`)
  Majorant      `MajorantPointwise`, `LMajBound`, `SeparatedBound`
                                           `majorantPointwise`, `lMajBound`, `separatedBound`
  ZeroKernel    `GramDataLayer`            `gramDataLayer`        Gram entries of zeros on the line
  Transfer      `LocalInequality → TransferStatement`             `transfer`
  Gram          `BetaBound → TransferStatement → GramEnergyStatement`   `gramEnergy`
  Assembly      `AssemblyStatement`        `assembly`             seam, counting, asymptotics
  Local         `LocalInequality`          `localInequality`      the seven-point inequality
-/
import Distinct839.ZetaMoments.Moments
import Line889.Spec2

open Filter Topology Real
open Zeta23

noncomputable section

namespace Line889

/-- **The main theorem from the layer statements.** -/
theorem simple_or_critical_8893_of_layers
    (hWin : WindowStatement) (hSide : WindowSideStatement) (hMom : WindowMomentsStatement)
    (hKap : KappaStatement) (hKI : KIntegral) (hβ : BetaBound)
    (hMP : MajorantPointwise) (hLM : LMajBound) (hSB : SeparatedBound)
    (hGD : GramDataLayer) (hTr : LocalInequality → TransferStatement)
    (hGE : BetaBound → TransferStatement → GramEnergyStatement)
    (hAsm : AssemblyStatement) (hLoc : LocalInequality) : SimpleOrLine889 := by
  obtain ⟨cW, hAdm⟩ := hWin
  obtain ⟨lam, hlam, hlam1, hκ⟩ := hKap
  have hl0 : 0 < lam := by linarith
  have hA : AdmAt lam cW := hAdm lam hlam hlam1
  obtain ⟨ha, hFam, hWZ⟩ := hSide lam cW hl0 hlam1.le hA
  obtain ⟨hcpos, hc⟩ := hMom lam hl0 hlam1.le
  -- the two moments of the zero-side matrix (generic in the profile)
  have hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) (kappa lam) :=
    Distinct839.gzMoments_atV_zeta_std hl0 hlam1 hFam hcpos hc
  exact hAsm lam (kappa lam) hlam hlam1 (hκ lam le_rfl hlam1) hM hWZ ha
    (hGD lam cW hlam hlam1 hA hKI hMP hLM hSB) (hGE hβ (hTr hLoc))

/-- The statement in the form of the challenge file. -/
theorem simpleOrLine889_iff :
    SimpleOrLine889 ↔ ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (50652159 / 56956375 - ε) * (Ncount 0 T : ℝ) ≤ Further.NsimpleOrLine 0 T := Iff.rfl

/-- `e₀ = 2t − t²/4 = 999/256`. -/
theorem e0C_eq : e0C = 999 / 256 := by
  unfold e0C tLev; norm_num

/-- The constant: `(e₀ − C₀ − b)/(e₀ − 1 − x) = 50652159/56956375`. -/
theorem qFinal_eq : qFinal = (e0C - energyC0 - spanB) / (e0C - 1 - rewX) := by
  unfold qFinal e0C tLev energyC0 spanB alphaP rewX; norm_num

/-- The conditions on the two levels: `c ≤ t`, and `4t − t² ≥ 2 + 2x`, which says that a zero on
the line of multiplicity at least two, or a pair of simple zeros off the line, costs at most
`2t − 1 − x` per unit of multiplicity. -/
theorem levels_ok : clipC ≤ tLev ∧ 2 + 2 * rewX ≤ 4 * tLev - tLev ^ 2 := by
  unfold clipC tLev rewX; constructor <;> norm_num

end Line889


==> anc/lean/Line889/Constant/Kappa.lean <==
/-
Line889/Constant/Kappa.lean — the second-moment constant of the six-harmonic window (third
window).

For the profile `vProf = (2/5) fCos` and bandwidth `λ`, the upstream window functional
(`Zeta23.XiPrime.cWin`, with `D(s) = s`) is

    c_λ = λ (∫v)² / (∫v² + λ 𝒥(λ)),     𝒥(λ) = 2 ∫₀¹ λ r (v⋆v)(r) dr,

and the zeta second-moment constant is `κ(λ) = 1 / c_λ` (`Line889.kappa`, defined in
`Line889/Spec2.lean`). Here we compute it in closed form:

    κ(λ) = A / λ + λ B,   A = ∫ fCos² = 1 + (1/2) ∑ a_j²,
                         B = 2 ∫₀¹ r (fCos⋆fCos)(r) dr = 1/3 + π⁻² ∑ ((-1)^j a_j / j² - a_j² / (4 j²)),

(`kappa_eq`), prove `A + B < C₀ = 6662319/5000000` (`Aconst_add_Bconst_lt`; the margin is
`1.67·10⁻⁷`, and the proof uses `π < 3.141593`) and `1332463/1000000 < A + B`
(`lt_Aconst_add_Bconst`, using `3.141592 < π`; the value is `A + B = 1.3324636331…`), and deduce
`κ(λ) ≤ C₀` for `1 - 10⁻⁸ ≤ λ < 1` (`kappaStatement`).

The integrals are computed exactly: `fCos = ∑_{j ≤ 6} b_j cos(2π j u)` is expanded, the
autocorrelation `fCos⋆fCos` becomes a double sum of the closed forms of
`Distinct839/Constant/Trig.lean` (which do not depend on the window and are imported), and the
49 terms are evaluated by `norm_num`.
-/
import Line889.Spec2
import Distinct839.Constant.Trig
import Zeta23.XiPrime.Defs

open Real intervalIntegral
open scoped BigOperators

noncomputable section

namespace Line889

/-! ### The constants -/

/-- `A = ∫_{-1/2}^{1/2} fCos² = 1 + (1/2) ∑_j a_j²`. -/
def Aconst : ℝ := 1 + 1 / 2 * ∑ j : Fin 6, aC j ^ 2

/-- `B = 1/3 + π⁻² ∑_j ((-1)^j a_j / j² - a_j² / (4 j²))` (the index `j = 1, …, 6` is
`(j : Fin 6) + 1`). It equals `2 ∫₀¹ r (fCos⋆fCos)(r) dr` (`integral_mul_vConv_fCos`), which is
the double integral `∬ |s - s'| fCos(s) fCos(s') ds ds'` (the latter identity is not needed
here; it is `Ceilings.two_mul_integral_mul_vConv_eq`, proved for every continuous function). -/
def Bconst : ℝ :=
  1 / 3 + (π ^ 2)⁻¹ * ∑ j : Fin 6, ((-1) ^ ((j : ℕ) + 1) * aC j / (((j : ℕ) : ℝ) + 1) ^ 2
    - aC j ^ 2 / (4 * (((j : ℕ) : ℝ) + 1) ^ 2))

end Line889

namespace Line889.Constant

/-! ### The coefficients and the constants as numbers -/

/-- Coefficients of `fCos u = ∑_{j ≤ 6} cf j · cos(2π j u)`: `cf 0 = 1`, `cf j = a_j`. -/
def cf : ℕ → ℝ
  | 0 => 1
  | 1 => 200566 / 1000000
  | 2 => 19 / 1000000
  | 3 => -9358 / 1000000
  | 4 => 9283 / 1000000
  | 5 => -6746 / 1000000
  | 6 => 8170 / 1000000
  | _ => 0

lemma cf_succ (j : Fin 6) : cf ((j : ℕ) + 1) = aC j := by
  fin_cases j <;> norm_num [cf, aC, aInt]

/-- `A` as a rational number: `A = 1.020256362193`. -/
lemma Aconst_eq : Aconst = 1020256362193 / 1000000000000 := by
  simp only [Aconst, ← cf_succ, Fin.sum_univ_succ, Fin.sum_univ_zero]
  norm_num [cf]

/-- `B` in terms of `π`: `B = 1/3 - S/π²` with `S = 1000828214586143 / 4800000000000000`
(`S = 0.20850587…`, `B = 0.31220727…`). -/
lemma Bconst_eq : Bconst = 1 / 3 - 1000828214586143 / 4800000000000000 / π ^ 2 := by
  simp only [Bconst, ← cf_succ, Fin.sum_univ_succ, Fin.sum_univ_zero]
  norm_num [cf]
  ring

/-! ### `fCos` as a cosine polynomial -/

lemma fCos_eq_sum (u : ℝ) :
    fCos u = ∑ j ∈ Finset.range 7, cf j * cos (2 * π * ((j : ℤ) : ℝ) * u) := by
  simp [Finset.sum_range_succ, fCos, Fin.sum_univ_succ, cf, aC, aInt]
  ring_nf

lemma continuous_fCos : Continuous fCos := by
  unfold fCos; fun_prop

/-! ### The three integrals -/

/-- `∫_{-1/2}^{1/2} cos(2π j s) ds = waveInt j 0 0` (that is, `1` for `j = 0` and `0` otherwise). -/
lemma integral_cos_int (j : ℤ) :
    ∫ s in (-(1:ℝ)/2)..(1/2), cos (2 * π * j * s) = Distinct839.Constant.waveInt j 0 0 := by
  have h := Distinct839.Constant.integral_wave j 0 0
  simp only [Int.cast_zero, mul_zero, add_zero, sub_zero] at h
  exact h

/-- `∫_{-1/2}^{1/2} fCos = 1`. -/
theorem integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  simp_rw [fCos_eq_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ =>
    Continuous.intervalIntegrable (by fun_prop) _ _]
  simp_rw [intervalIntegral.integral_const_mul, integral_cos_int]
  simp [Distinct839.Constant.waveInt, cf]

/-- The autocorrelation `(fCos⋆fCos)(r)` as a double sum of closed forms. -/
theorem vConv_fCos (r : ℝ) :
    Zeta23.XiPrime.vConv fCos r = ∑ j ∈ Finset.range 7, ∑ k ∈ Finset.range 7,
      cf j * cf k * ((Distinct839.Constant.waveInt ((j : ℤ) + k) k r
        + Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) / 2) := by
  unfold Zeta23.XiPrime.vConv
  simp_rw [fCos_eq_sum, Finset.sum_mul_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ =>
    Continuous.intervalIntegrable (continuous_finsetSum _ fun k _ => by fun_prop) _ _]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [intervalIntegral.integral_finsetSum fun k _ =>
    Continuous.intervalIntegrable (by fun_prop) _ _]
  refine Finset.sum_congr rfl fun k _ => ?_
  have e : ∀ s : ℝ, cf j * cos (2 * π * ((j : ℤ) : ℝ) * s)
      * (cf k * cos (2 * π * ((k : ℤ) : ℝ) * (s + r)))
      = cf j * cf k * (cos (2 * π * ((j : ℤ) : ℝ) * s) * cos (2 * π * ((k : ℤ) : ℝ) * (s + r))) :=
    fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, Distinct839.Constant.integral_cos_mul_cos_shift]

/-- `∫_{-1/2}^{1/2} fCos² = A`. -/
theorem integral_fCos_sq : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = Aconst := by
  have h : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = Zeta23.XiPrime.vConv fCos 0 := by
    unfold Zeta23.XiPrime.vConv
    simp only [sub_zero, add_zero, sq]
  rw [h, vConv_fCos, Aconst_eq]
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
  norm_num [Distinct839.Constant.waveInt, cf]

/-- `2 ∫₀¹ r (fCos⋆fCos)(r) dr = B`. -/
theorem integral_mul_vConv_fCos :
    ∫ r in (0:ℝ)..1, r * Zeta23.XiPrime.vConv fCos r = Bconst / 2 := by
  simp_rw [vConv_fCos, Finset.mul_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ => Continuous.intervalIntegrable
    (continuous_finsetSum _ fun k _ => by
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) + k) k
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) - k) (-k)
      fun_prop) _ _]
  have hterm : ∀ j k : ℕ, ∫ r in (0:ℝ)..1,
      r * (cf j * cf k * ((Distinct839.Constant.waveInt ((j : ℤ) + k) k r
        + Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) / 2))
        = cf j * cf k * ((Distinct839.Constant.outerW ((j : ℤ) + k) k
          + Distinct839.Constant.outerW ((j : ℤ) - k) (-k)) / 2) := by
    intro j k
    have h1 := Distinct839.Constant.continuous_waveInt ((j : ℤ) + k) k
    have h2 := Distinct839.Constant.continuous_waveInt ((j : ℤ) - k) (-k)
    have e : ∀ r : ℝ,
        r * (cf j * cf k * ((Distinct839.Constant.waveInt ((j : ℤ) + k) k r
          + Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) / 2))
          = cf j * cf k / 2 * (r * Distinct839.Constant.waveInt ((j : ℤ) + k) k r
            + r * Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) :=
      fun r => by ring
    simp_rw [e]
    rw [intervalIntegral.integral_const_mul,
      intervalIntegral.integral_add (Continuous.intervalIntegrable (by fun_prop) _ _)
        (Continuous.intervalIntegrable (by fun_prop) _ _),
      Distinct839.Constant.integral_mul_waveInt, Distinct839.Constant.integral_mul_waveInt]
    ring
  rw [Finset.sum_congr rfl fun j _ => (intervalIntegral.integral_finsetSum fun k _ =>
    Continuous.intervalIntegrable (by
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) + k) k
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) - k) (-k)
      fun_prop) _ _)]
  simp_rw [hterm]
  rw [Bconst_eq]
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
  norm_num [Distinct839.Constant.outerW, Distinct839.Constant.rhoW, Distinct839.Constant.sigmaW, cf]
  field_simp
  ring

/-! ### The profile `vProf = (2/5) fCos` -/

lemma integral_vProf : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s = 2 / 5 := by
  unfold vProf
  rw [intervalIntegral.integral_const_mul, integral_fCos, mul_one]

lemma integral_vProf_sq : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 = 4 / 25 * Aconst := by
  unfold vProf
  have e : ∀ s : ℝ, (2 / 5 * fCos s) ^ 2 = 4 / 25 * fCos s ^ 2 := fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, integral_fCos_sq]

lemma vConv_vProf (r : ℝ) :
    Zeta23.XiPrime.vConv vProf r = 4 / 25 * Zeta23.XiPrime.vConv fCos r := by
  unfold Zeta23.XiPrime.vConv vProf
  have e : ∀ s : ℝ, 2 / 5 * fCos s * (2 / 5 * fCos (s + r)) = 4 / 25 * (fCos s * fCos (s + r)) :=
    fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul]

/-- `𝒥_{id}(λ; vProf) = (4/25) λ B`. -/
lemma jWin_vProf (lam : ℝ) :
    Zeta23.XiPrime.jWin (fun s => s) lam vProf = 4 / 25 * lam * Bconst := by
  unfold Zeta23.XiPrime.jWin
  have e : ∀ r : ℝ, lam * r * Zeta23.XiPrime.vConv vProf r
      = 4 / 25 * lam * (r * Zeta23.XiPrime.vConv fCos r) := fun r => by
    rw [vConv_vProf]; ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, integral_mul_vConv_fCos]
  ring

/-- `c_λ(vProf) = λ / (A + λ² B)`. -/
lemma cWin_vProf (lam : ℝ) :
    Zeta23.XiPrime.cWin (fun s => s) lam vProf = lam / (Aconst + lam ^ 2 * Bconst) := by
  unfold Zeta23.XiPrime.cWin
  rw [integral_vProf, integral_vProf_sq, jWin_vProf]
  have h : 4 / 25 * Aconst + lam * (4 / 25 * lam * Bconst)
      = 4 / 25 * (Aconst + lam ^ 2 * Bconst) := by ring
  rw [h, show lam * (2 / 5 : ℝ) ^ 2 = 4 / 25 * lam by ring, mul_div_mul_left _ _ (by norm_num)]

/-! ### Numerical facts -/

/-- `B > 0` (with room). -/
lemma Bconst_pos : 0 < Bconst := by
  rw [Bconst_eq]
  have hπ : 3 < π := pi_gt_three
  have h9 : (9 : ℝ) < π ^ 2 := by nlinarith
  have h : 1000828214586143 / 4800000000000000 / π ^ 2
      < 1000828214586143 / 4800000000000000 / 9 :=
    div_lt_div_of_pos_left (by norm_num) (by norm_num) h9
  linarith

/-- Upper bound for `B` from `π < 3.141593`. -/
lemma Bconst_le : Bconst ≤ 1 / 3 - 1000828214586143 / 4800000000000000 / 3.141593 ^ 2 := by
  rw [Bconst_eq]
  have hπ := pi_lt_d6
  have hπ0 := pi_pos
  have h2 : π ^ 2 ≤ (3.141593 : ℝ) ^ 2 := by nlinarith
  have h : 1000828214586143 / 4800000000000000 / (3.141593 : ℝ) ^ 2
      ≤ 1000828214586143 / 4800000000000000 / π ^ 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by positivity) h2
  linarith

/-- Lower bound for `B` from `3.141592 < π`. -/
lemma le_Bconst : 1 / 3 - 1000828214586143 / 4800000000000000 / 3.141592 ^ 2 ≤ Bconst := by
  rw [Bconst_eq]
  have hπ := pi_gt_d6
  have h2 : (3.141592 : ℝ) ^ 2 ≤ π ^ 2 := by nlinarith
  have h : 1000828214586143 / 4800000000000000 / π ^ 2
      ≤ 1000828214586143 / 4800000000000000 / (3.141592 : ℝ) ^ 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) h2
  linarith

end Line889.Constant

namespace Line889

open Constant

/-- **Closed form of the constant**: `κ(λ) = A/λ + λ B` for `λ > 0`. -/
theorem kappa_eq {lam : ℝ} (hlam : 0 < lam) : kappa lam = Aconst / lam + lam * Bconst := by
  unfold kappa
  rw [cWin_vProf, inv_div]
  field_simp

/-- **The constant at `λ = 1`**: `A + B < C₀ = 6662319/5000000` (the margin is `1.67·10⁻⁷`; the
proof, with `π < 3.141593`, keeps `1.62·10⁻⁷`). -/
theorem Aconst_add_Bconst_lt : Aconst + Bconst < energyC0 := by
  have hB := Bconst_le
  rw [Aconst_eq] at *
  unfold energyC0
  norm_num at hB ⊢
  linarith

/-- **Lower bound for the constant at `λ = 1`**: `1.332463 < A + B` (the value is
`1.3324636331…`). -/
theorem lt_Aconst_add_Bconst : 1332463 / 1000000 < Aconst + Bconst := by
  have hB := le_Bconst
  rw [Aconst_eq] at *
  norm_num at hB ⊢
  linarith

/-- **The constant near `λ = 1`**: `κ(λ) ≤ C₀` for `1 - 10⁻⁸ ≤ λ < 1` (after the two losses,
`π < 3.141593` and `A/λ ≤ A/(1 - 10⁻⁸)`, the margin is `1.52·10⁻⁷`). -/
theorem kappaStatement : KappaStatement := by
  refine ⟨1 - 1 / 100000000, by norm_num, by norm_num, fun lam h0 h1 => ?_⟩
  have hlam : 0 < lam := by linarith
  rw [kappa_eq hlam]
  have hB0 := Bconst_pos
  have hB := Bconst_le
  have hA : Aconst = 1020256362193 / 1000000000000 := Aconst_eq
  -- `A/λ ≤ A/λ₀` and `λ B ≤ B`
  have h2 : Aconst / lam ≤ Aconst / (1 - 1 / 100000000) :=
    div_le_div_of_nonneg_left (by rw [hA]; norm_num) (by norm_num) h0
  have h3 : lam * Bconst ≤ Bconst := by nlinarith
  have h4 : Aconst / (1 - 1 / 100000000)
      + (1 / 3 - 1000828214586143 / 4800000000000000 / 3.141593 ^ 2) ≤ energyC0 := by
    rw [hA]; unfold energyC0; norm_num
  linarith

end Line889

namespace Line889.Constant

/-- The energy constant of the window is the value at `λ = 1`: `κ(1) = A + B`. -/
theorem kappa_one : kappa 1 = Aconst + Bconst := by
  rw [kappa_eq one_pos, div_one, one_mul]

/-- `κ` is continuous on `(0, ∞)`. -/
theorem continuousOn_kappa : ContinuousOn kappa (Set.Ioi 0) := by
  have h : ContinuousOn (fun lam : ℝ => Aconst / lam + lam * Bconst) (Set.Ioi 0) := by
    refine ContinuousOn.add ?_ (by fun_prop)
    exact continuousOn_const.div continuousOn_id fun x hx => ne_of_gt hx
  exact h.congr fun lam hlam => kappa_eq hlam

/-- `κ` is continuous on `(0, 1]`. -/
theorem continuousOn_kappa_Ioc : ContinuousOn kappa (Set.Ioc 0 1) :=
  continuousOn_kappa.mono fun _ h => h.1

end Line889.Constant


==> anc/lean/Line889/Defs.lean <==
/-
Line889/Defs.lean — definitions and frozen data for the bound "more than 88.93% of the zeros of
the Riemann zeta function are simple or on the critical line".

The method is that of `Simple673` (clipping level `c = 2`: only the simple zeros on the line are
kept in the Gram part, so there is one kind of point and the certificate data carry no labels),
with a third window and with the count of `Further/Dist`: the zeros outside the Gram part enter
through the threshold inequality with a second level `t = 27/8 ≥ c` (`Further/Threshold.lean`).
The window is again `f(u) = 1 + ∑_{j=1}^{6} a_j cos(2π j u)` on `[-1/2, 1/2]`, with new
coefficients, and `K` is its Fourier transform. The integer tables are the frozen data of the
certificate for this count (`certificate_third/inputs.json` of the accompanying files; entries
in units of `10⁻⁶`; that file has the general format with labels and repeats each table once per
label or pair type, and the copies are identical).

Definitions that do not depend on the constants are those of `Distinct839/Defs.lean`
(`sincN`, `phiC`, `hat`, `pos`); they are exported into this namespace, so the lemmas proved
about them in `Distinct839` apply. This file contains definitions only.
-/
import Distinct839.Defs

open scoped BigOperators
open Real

noncomputable section

namespace Line889

export Distinct839 (sincN phiC hat pos)

/-! ## Window and kernel -/

/-- Window coefficients `10⁶ · a_j`, `j = 1, …, 6` (index `j - 1`). -/
def aInt : Fin 6 → ℤ := ![200566, 19, -9358, 9283, -6746, 8170]

/-- The window coefficient `a_{j+1}` as a real number. -/
def aC (j : Fin 6) : ℝ := (aInt j : ℝ) / 1000000

/-- The cosine polynomial `1 + ∑ a_j cos(2π j u)`, without cutoff. -/
def fCos (u : ℝ) : ℝ := 1 + ∑ j : Fin 6, aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u)

/-- The window `f(u) = 1 + ∑ a_j cos(2π j u)` on `|u| ≤ 1/2`, zero outside. -/
def fWin (u : ℝ) : ℝ := if |u| ≤ 1 / 2 then fCos u else 0

/-- The profile used on the zeta side: `v = (2/5) · fCos`, as in `Distinct839` and `Simple673`.
The factor makes `0 ≤ v ≤ 1` and the total-variation hypotheses of the upstream window class
hold, and keeps the normalised moments above the bounds `a ≥ 1/4`, `b ≥ 1/8` of the patched
library; the kernel does not depend on it. -/
def vProf (s : ℝ) : ℝ := 2 / 5 * fCos s

/-- The kernel `K = f̂`: `K(t) = sinc(t) + ∑ a_j (sinc(t - j) + sinc(t + j))/2`. -/
def K (t : ℝ) : ℝ :=
  sincN t + ∑ j : Fin 6, aC j / 2 * (sincN (t - ((j : ℕ) + 1)) + sincN (t + ((j : ℕ) + 1)))

/-! ## Certificate parameters (exact rationals) -/

/-- separation threshold `θ = 17/20` -/
def sep : ℝ := 17 / 20
/-- clipping level `c = 2` -/
def clipC : ℝ := 2
/-- the second level `t = 27/8 ≥ c` of the threshold inequality with two levels; it acts on the
zeros outside the Gram part -/
def tLev : ℝ := 27 / 8
/-- pressure `α = 6212 · 10⁻⁶` -/
def alphaP : ℝ := 6212 / 1000000
/-- site reward `x = 54525 · 10⁻⁶` -/
def rewX : ℝ := 54525 / 1000000
/-- span cost `b = 6 α` -/
def spanB : ℝ := 6 * alphaP
/-- bound `Ω = 75420 · 10⁻⁶` for the oscillation of the telescoping state function: the sum over
`q = 0, …, 4` of the ranges of the partial sums `∑_{r ≤ q} B_r` -/
def omegaB : ℝ := 75420 / 1000000
/-- upper bound `C₀` for the energy constant `C(f)` -/
def energyC0 : ℝ := 6662319 / 5000000
/-- `e₀ = 2t − t²/4 = 999/256`: the value, per unit of multiplicity, of a zero off the line of
multiplicity at least two. (A zero that is simple or on the line is worth `1 + x`.) -/
def e0C : ℝ := 2 * tLev - tLev ^ 2 / 4
/-- the final constant `(e₀ − C₀ − b)/(e₀ − 1 − x) = 50652159/56956375` -/
def qFinal : ℝ := 50652159 / 56956375

/-- lower bound `β = 3/50` for `K(t)²` on `|t| ≤ 17/20`. (The minimum of the kernel table over
these cells is `4483379 / 2²⁶ = 0.06680…`; the proof needs only `x ≤ β`.) -/
def betaC : ℝ := 3 / 50
/-- majorant amplitude `γ₀ = 61/100` -/
def gammaM : ℝ := 61 / 100
/-- bound `17/10` for the Gram matrix of the realised window on `θ`-separated sets. It lies
between `L = ∫ g = 1.6793…` and the clipping level `2`. -/
def normS : ℝ := 17 / 10

/-- The two-sinc majorant `g(u) = γ₀ (sinc(θ(u - 1/2)) + sinc(θ(u + 1/2)))²`, `θ = 17/20`. -/
def gMaj (u : ℝ) : ℝ := gammaM * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2

/-- `L = ∫ g = (2γ₀/θ)(1 + sinc θ)`. -/
def LMaj : ℝ := 2 * gammaM / sep * (1 + sincN sep)

/-- grid of the kernel table: cells `[k/H, (k+1)/H]`, `H = 16384` -/
def gridH : ℕ := 16384
/-- value scale of the kernel table, `V = 2²⁸` -/
def scaleV : ℕ := 268435456
/-- last cell index of the kernel table; the table has `tabR + 1 = 262144 = 16 · 16384` entries -/
def tabR : ℕ := 262143

/-! ## Frozen integer tables (units of `10⁻⁶`) -/

/-- Pair weights `10⁶ · W_{ij}` for `i < j` (entries with `i ≥ j` are `0`). -/
def Wtab : Fin 7 → Fin 7 → ℤ := ![
    ![0, 263857, 364846, 468163, 608100, 1000000, 2000000],
    ![0, 0, 341543, 412303, 531836, 783798, 1000000],
    ![0, 0, 0, 394599, 445700, 531836, 608100],
    ![0, 0, 0, 0, 394599, 412303, 468163],
    ![0, 0, 0, 0, 0, 341543, 364846],
    ![0, 0, 0, 0, 0, 0, 263857],
    ![0, 0, 0, 0, 0, 0, 0]]

/-- Site rewards `10⁶ · κ_i`: the middle point of a frame receives `x`. -/
def hTab : Fin 7 → ℤ := ![0, 0, 0, 54525, 0, 0, 0]

/-- Knot values `10⁶ · B_r(3/4 + k/8)`, `k = 0, …, 13`, of the piecewise linear potentials
(position `r`). The first and last knot values are `0`, and each column sums to `0`. -/
def knotTab : Fin 6 → Fin 14 → ℤ := ![
    ![0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0],
    ![0, -224, 4991, 4781, 1750, -3030, -2543, 15503, 5442, 5326, 5013, 16033, 16068, 0],
    ![0, -1418, -11650, -11965, -16069, -16068, 2543, -16068, -9574, -9964, -10700, -16033,
      -16068, 0],
    ![0, -1418, -11650, -11965, -16069, -16068, 2543, -16068, -9574, -9964, -10700, -16033,
      -16068, 0],
    ![0, -224, 4991, 4781, 1750, -3030, -2543, 15503, 5442, 5326, 5013, 16033, 16068, 0],
    ![0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0]]

/-- The potential `B_r`: piecewise linear with knots `3/4 + k/8`, zero outside `[3/4, 19/8]`. -/
def Bpot (r : Fin 6) (t : ℝ) : ℝ :=
  ∑ k : Fin 14, (knotTab r k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8)))

/-- The statement of the computer-assisted local inequality: for seven points with gaps
`g_r ≥ 17/20`,
`∑ κ_i ≤ α ∑ g_r + ∑_{i<j} W_{ij} K(y_j - y_i)² + ∑_r B_r(g_r)`. -/
def LocalInequality : Prop :=
  ∀ (g : Fin 6 → ℝ), (∀ r, sep ≤ g r) →
    ∑ i : Fin 7, (hTab i : ℝ) / 1000000 ≤
      alphaP * ∑ r : Fin 6, g r
      + ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then (Wtab i j : ℝ) / 1000000 * K (pos g j - pos g i) ^ 2 else 0)
      + ∑ r : Fin 6, Bpot r (g r)

end Line889


==> anc/lean/Line889/Gram/Basic.lean <==
/-
Line889/Gram/Basic.lean — elementary facts used by the finite Gram theorem at clipping level 2.

* The kernel: `K 0 = 1` and the crude bound `|K| ≤ 4/3`, both directly from the definition
  (`K(t) = sinc(t) + ∑ a_j (sinc(t - j) + sinc(t + j))/2`, `|sinc| ≤ 1`, `∑ |a_j| < 1/3`).
* The structure `GramData`, which collects the hypotheses on the Gram matrix of simple points,
  and the bounds for its entries: `κ_ii² ≥ 1 - 2η`, `κ_ij² ≥ K(y_i - y_j)² - 3η`.

There are no labels here: every point is a simple zero, every multiplicity is `1`, and the
matrix `G` is the matrix `κ` itself with complex entries. The facts that do not depend on the
window (`sincN` at the integers, `sq_ge_of_close`, trace and Frobenius norm of a complex matrix
with real entries) are those of `Distinct839/Gram/Basic.lean` and are used from there.
-/
import Line889.Spec
import Distinct839.Gram.Basic

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Line889.Gram

/-! ### The kernel -/

/-- `K(0) = 1`. -/
theorem K_zero : K 0 = 1 := by
  unfold K
  have h1 : ∀ j : Fin 6, sincN (0 - (((j : ℕ) : ℝ) + 1)) = 0 := fun j => by
    have h := Distinct839.Gram.sincN_int (n := -((j : ℕ) : ℤ) - 1) (by omega)
    convert h using 2
    push_cast; ring
  have h2 : ∀ j : Fin 6, sincN (0 + (((j : ℕ) : ℝ) + 1)) = 0 := fun j => by
    have h := Distinct839.Gram.sincN_int (n := ((j : ℕ) : ℤ) + 1) (by omega)
    convert h using 2
    push_cast; ring
  simp only [h1, h2, add_zero, mul_zero, Finset.sum_const_zero, Distinct839.Gram.sincN_zero]

/-- `∑ |a_j| = 0.234142`. -/
lemma sum_abs_aC : ∑ j, |aC j| = 234142 / 1000000 := by
  have h : ∀ j, |aC j| = ((|aInt j| : ℤ) : ℝ) / 1000000 := fun j => by
    unfold aC
    rw [abs_div, Int.cast_abs, abs_of_pos (by norm_num : (0 : ℝ) < 1000000)]
  simp_rw [h]
  rw [← Finset.sum_div, ← Int.cast_sum]
  have h2 : ∑ j, |aInt j| = 234142 := by decide
  rw [h2]; norm_num

/-- Crude bound `|K| ≤ 4/3`, from `|sinc| ≤ 1` and `∑ |a_j| < 1/3`. (The sharp bound is
`|K| ≤ K(0) = 1`; it is not needed here.) -/
theorem abs_K_le (t : ℝ) : |K t| ≤ 4 / 3 := by
  unfold K
  have hterm : ∀ j : Fin 6,
      |aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))|
        ≤ |aC j| := fun j => by
    have h1 := Distinct839.Gram.abs_sincN_le_one (t - (((j : ℕ) : ℝ) + 1))
    have h2 := Distinct839.Gram.abs_sincN_le_one (t + (((j : ℕ) : ℝ) + 1))
    have h3 := abs_add_le (sincN (t - (((j : ℕ) : ℝ) + 1))) (sincN (t + (((j : ℕ) : ℝ) + 1)))
    rw [abs_mul, abs_div, abs_two]
    have h4 : (0 : ℝ) ≤ |aC j| := abs_nonneg _
    have h5 : |sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1))| ≤ 2 := by
      linarith
    nlinarith [mul_nonneg h4 (sub_nonneg.2 h5)]
  calc |sincN t + ∑ j : Fin 6,
          aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))|
      ≤ |sincN t| + |∑ j : Fin 6,
          aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))| :=
        abs_add_le _ _
    _ ≤ 1 + ∑ j : Fin 6, |aC j| :=
        add_le_add (Distinct839.Gram.abs_sincN_le_one t)
          ((Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => hterm j))
    _ ≤ 4 / 3 := by rw [sum_abs_aC]; norm_num

/-! ### The data of the Gram theorem -/

/-- The hypotheses on a Gram matrix of simple points: positions `y`, a symmetric real matrix
`κ` within `η ≤ 1/100` of the kernel values `K(y_i - y_j)`, and the same matrix `G` with
complex entries. -/
structure GramData {ι : Type*} (y : ι → ℝ) (κ : ι → ι → ℝ) (η : ℝ) (G : Matrix ι ι ℂ) :
    Prop where
  /-- the error is nonnegative -/
  eta_nonneg : 0 ≤ η
  /-- the error is at most `η₀ = 1/100` -/
  eta_le : η ≤ 1 / 100
  /-- `κ` is symmetric -/
  symm : ∀ i j, κ i j = κ j i
  /-- `κ` is close to the kernel matrix -/
  close : ∀ i j, |κ i j - K (y i - y j)| ≤ η
  /-- the entries of `G` -/
  entry : ∀ i j, G i j = ((κ i j : ℝ) : ℂ)

namespace GramData

variable {ι : Type*} {y : ι → ℝ} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

/-- Diagonal entries of `κ` are within `η` of `1`. -/
lemma diag_bounds (D : GramData y κ η G) (i : ι) : 1 - η ≤ κ i i ∧ κ i i ≤ 1 + η := by
  have h := D.close i i
  rw [sub_self, K_zero] at h
  obtain ⟨h1, h2⟩ := abs_le.1 h
  constructor <;> linarith

/-- `κ_ii² ≥ 1 - 2η`. -/
lemma diag_sq_ge (D : GramData y κ η G) (i : ι) : 1 - 2 * η ≤ κ i i ^ 2 := by
  obtain ⟨h1, -⟩ := D.diag_bounds i
  have hη0 := D.eta_nonneg
  have hη1 := D.eta_le
  nlinarith [mul_nonneg (sub_nonneg.2 h1) (by linarith : 0 ≤ κ i i + (1 - η)), sq_nonneg η]

/-- Off-diagonal entries: `κ_ij² ≥ K(y_i - y_j)² - 3η`. -/
lemma offdiag_sq_ge (D : GramData y κ η G) (i j : ι) :
    K (y i - y j) ^ 2 - 3 * η ≤ κ i j ^ 2 :=
  Distinct839.Gram.sq_ge_of_close (abs_K_le _) (D.close i j)

end GramData

end Line889.Gram


==> anc/lean/Line889/Gram/Main.lean <==
/-
Line889/Gram/Main.lean — the finite Gram theorem at clipping level 2 (`GramEnergyStatement`).

For positions `y` of simple points, a symmetric real matrix `κ` within `η` of the kernel matrix
`K(y_i - y_j)` which is bounded by `normS = 17/10` on `sep`-separated subsets, and the positive
semidefinite matrix `G` with the entries of `κ`:

    tr φ_2(G) ≥ (1 + x) |ι| - spanB · R - (6 x + omegaB) - C η |ι|,

with `C = 38` and for `η ≤ η₀ = 1/100`.

Proof: take a maximal matching of pairs at distance less than `sep`
(`Distinct839/Gram/Matching.lean`); the unmatched set is `sep`-separated. Pinch `G` onto the
pairs and the unmatched set (`Distinct839/Gram/Pinching.lean`). Each pair block gives
`2(1 + x) - 10η` (`PairBlock.lean`, from `x ≤ β`); the unmatched block is not clipped, because
`normS ≤ 2`, and is handled by the transfer statement (`Remainder.lean`). The loss per point is
`5η` in a pair and `38η` in the unmatched set.

Unlike `Distinct839/Gram/Main.lean` there are no labels: all points have multiplicity `1`.
-/
import Distinct839.Gram.Matching
import Line889.Gram.PairBlock
import Line889.Gram.Remainder

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Line889.Gram

/-- **The finite Gram theorem at clipping level 2**, with explicit constants: for `η ≤ 1/100`,
`(1 + x) |ι| - spanB · R - (6 x + omegaB) - 38 η |ι| ≤ tr φ_2(G)`. -/
theorem gramEnergy_explicit (hβ : BetaBound) (htr : TransferStatement)
    {ι : Type} [Fintype ι] [DecidableEq ι] {y : ι → ℝ} {κ : ι → ι → ℝ}
    {η R : ℝ} {G : Matrix ι ι ℂ} (hG : G.PosSemidef) (D : GramData y κ η G)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2)
    (hR : 0 ≤ R) (hspan : ∀ i j, y i - y j ≤ R) :
    (1 + rewX) * Fintype.card ι - spanB * R - (6 * rewX + omegaB) - 38 * η * Fintype.card ι
      ≤ ∑ k, phiC clipC (hG.1.eigenvalues k) := by
  have hη0 := D.eta_nonneg
  -- a maximal matching of close pairs; its fixed points are separated
  obtain ⟨σ, hσ, hσsep⟩ := Distinct839.Gram.exists_maximal_matching y sep
  -- pinching onto the pairs and the set of fixed points
  have hpinch := Distinct839.Gram.pinching_phiC (Distinct839.Gram.matchLabel σ) hG (c := clipC)
    (by unfold clipC; norm_num)
  refine le_trans ?_ hpinch
  -- the estimate for each block
  have hblock : ∀ k : Option (Sym2 ι),
      ∑ _a : {l // Distinct839.Gram.matchLabel σ l = k}, (1 + rewX - 38 * η)
          - (if k = none then spanB * R + (6 * rewX + omegaB) else 0)
        ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef
            (Distinct839.Gram.matchLabel σ) hG k).1.eigenvalues t) := by
    intro k
    rcases k with _ | z
    · -- the remainder block
      rw [if_pos rfl]
      exact remainder_block_ge htr D hG (Distinct839.Gram.matchLabel σ) none
        (fun i j hi hj hij =>
          hσsep i j (Distinct839.Gram.matchLabel_eq_none.1 hi)
            (Distinct839.Gram.matchLabel_eq_none.1 hj) hij)
        hform hR hspan
    · -- a pair block (or an empty block)
      rw [if_neg (Option.some_ne_none z), sub_zero]
      by_cases hne : Nonempty {l // Distinct839.Gram.matchLabel σ l = some z}
      · obtain ⟨⟨i, hi⟩⟩ := hne
        obtain ⟨hi1, hi2⟩ := Distinct839.Gram.matchLabel_eq_some.1 hi
        subst hi2
        have h := pair_block_ge hβ D hG (Distinct839.Gram.matchLabel σ) (some s(i, σ i))
          (i := i) (j := σ i) (fun h => hi1 h.symm) (hσ.close i hi1) hi
          (Distinct839.Gram.matchLabel_partner hσ.invol hi1)
          (fun l hl => Distinct839.Gram.eq_or_eq_of_matchLabel hl)
        refine le_trans (Finset.sum_le_sum fun a _ => ?_) h
        linarith
      · have : IsEmpty {l // Distinct839.Gram.matchLabel σ l = some z} := not_nonempty_iff.1 hne
        rw [Finset.univ_eq_empty]
        simp
  -- add up the blocks
  have hsum : (1 + rewX) * Fintype.card ι - spanB * R - (6 * rewX + omegaB)
        - 38 * η * Fintype.card ι
      = ∑ k : Option (Sym2 ι),
          (∑ _a : {l // Distinct839.Gram.matchLabel σ l = k}, (1 + rewX - 38 * η)
            - (if k = none then spanB * R + (6 * rewX + omegaB) else 0)) := by
    rw [Finset.sum_sub_distrib,
      Fintype.sum_fiberwise (Distinct839.Gram.matchLabel σ) fun _ => 1 + rewX - 38 * η,
      Finset.sum_ite_eq' Finset.univ none, if_pos (Finset.mem_univ _), Finset.sum_const,
      Finset.card_univ, nsmul_eq_mul]
    ring
  rw [hsum]
  exact Finset.sum_le_sum fun k _ => hblock k

end Line889.Gram

namespace Line889

open Gram

/-- **The finite Gram theorem at clipping level 2** (`GramEnergyStatement` of `Spec.lean`), from
the lower bound `BetaBound` for the kernel near the origin and the transfer statement. The
constants are `C = 38` and `η₀ = 1/100`. The hypothesis that the positions are distinct is not
used. -/
theorem gramEnergy (hβ : BetaBound) (htr : TransferStatement) : GramEnergyStatement := by
  refine ⟨38, 1 / 100, by norm_num, by norm_num, ?_⟩
  intro ι _ _ y κ η R G hG _ hη0 hη1 hsymm hclose hform hR hspan hentry
  exact gramEnergy_explicit hβ htr hG ⟨hη0, hη1, hsymm, hclose, hentry⟩ hform hR hspan

end Line889


==> anc/lean/Line889/Gram/PairBlock.lean <==
/-
Line889/Gram/PairBlock.lean — the two-by-two blocks of the Gram theorem at clipping level 2.

A removed pair `{i, j}` at distance less than `sep = 17/20` has the block

    [[κ_ii, κ_ij], [κ_ij, κ_jj]],     |κ_ii - 1| ≤ η,  |κ_jj - 1| ≤ η.

`BetaBound` gives `κ_ij² ≥ β - 3η`. With the tolerance `η` the larger eigenvalue of the block
may exceed `c = 2` (diagonal `1 + η`, off-diagonal close to `1`), so the block may be clipped.
The comparison matrix with off-diagonal square `w = β - 3η` has both eigenvalues below `2`
(they are at most `1 + η + √β`), so by the two-point estimate `Distinct839.Gram.phiC_pair_ge`,
in the form `Distinct839.Gram.pairBlock_ge`, the clipped trace of the block is at least
`κ_ii² + κ_jj² + 2w`, which is at least `2(1 + x) - 10η` because `x ≤ β`. This is the only
place where `β` is used.
-/
import Line889.Gram.Basic
import Distinct839.Gram.Pinching
import Distinct839.Gram.PairBlock

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Line889.Gram

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {β : Type*} [Fintype β] [DecidableEq β]
  {y : ι → ℝ} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

/-- The site reward is below the lower bound for `K²` near the origin: `x ≤ β`. -/
lemma rewX_le_betaC : rewX ≤ betaC := by unfold rewX betaC; norm_num

/-- **Pair block.** If the block `k` of the partition `f` consists of two points `i ≠ j` at
distance less than `sep`, the clipped trace of the block of `G` is at least
`2(1 + x) - 10η`. -/
theorem pair_block_ge (hβ : BetaBound) (D : GramData y κ η G) (hG : G.PosSemidef)
    (f : ι → β) (k : β) {i j : ι} (hij : i ≠ j) (hclose : |y i - y j| < sep)
    (hfi : f i = k) (hfj : f j = k) (hfib : ∀ l, f l = k → l = i ∨ l = j) :
    ∑ _a : {l // f l = k}, (1 + rewX - 5 * η)
      ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef f hG k).1.eigenvalues t) := by
  set a₁ : {l // f l = k} := ⟨i, hfi⟩ with ha₁
  set a₂ : {l // f l = k} := ⟨j, hfj⟩ with ha₂
  have hne : a₁ ≠ a₂ := fun h => hij (congrArg Subtype.val h)
  have huniv : (Finset.univ : Finset {l // f l = k}) = {a₁, a₂} := by
    ext a
    simp only [Finset.mem_univ, Finset.mem_insert, Finset.mem_singleton, true_iff]
    rcases hfib a.1 a.2 with h | h
    · exact Or.inl (Subtype.ext h)
    · exact Or.inr (Subtype.ext h)
  have hη0 := D.eta_nonneg
  have hη1 := D.eta_le
  -- the entries of the block
  have hAB : ∀ a b : {l // f l = k},
      Distinct839.Gram.blockOf f G k a b = ((κ a b : ℝ) : ℂ) := fun a b => D.entry a b
  have hsymm : ∀ a b : {l // f l = k}, κ a b = κ b a := fun a b => D.symm a b
  -- the off-diagonal entry
  have hβij : betaC - 3 * η ≤ κ i j ^ 2 := by
    have h1 := hβ (y i - y j) hclose.le
    have h2 := D.offdiag_sq_ge i j
    linarith
  have hβnum : betaC = 3 / 50 := rfl
  have hβη : 0 ≤ betaC - 3 * η := by rw [hβnum]; linarith
  -- the diagonal entries
  obtain ⟨hi1, hi2⟩ := D.diag_bounds i
  obtain ⟨hj1, hj2⟩ := D.diag_bounds j
  have hc : clipC = 2 := rfl
  -- the comparison matrix has its eigenvalues below `2`
  have hdet : betaC - 3 * η ≤ (clipC - κ i i) * (clipC - κ j j) := by
    rw [hc, hβnum]
    have h1 : (99 : ℝ) / 100 ≤ 2 - κ i i := by linarith
    have h2 : (99 : ℝ) / 100 ≤ 2 - κ j j := by linarith
    have h3 := mul_le_mul h1 h2 (by norm_num) (by linarith)
    linarith
  have hmain : κ i i ^ 2 + κ j j ^ 2 + 2 * (betaC - 3 * η)
      ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef f hG k).1.eigenvalues t) :=
    Distinct839.Gram.pairBlock_ge (Distinct839.Gram.blockOf_posSemidef f hG k).1
      (B := fun a b : {l // f l = k} => κ a b) hAB hsymm hne huniv hβη hβij
      (by rw [hc]; linarith) (by rw [hc]; linarith) hdet
  refine le_trans ?_ hmain
  -- the arithmetic
  rw [huniv, Finset.sum_pair hne]
  have hd1 := D.diag_sq_ge i
  have hd2 := D.diag_sq_ge j
  have hx := rewX_le_betaC
  linarith

end Line889.Gram


==> anc/lean/Line889/Gram/Remainder.lean <==
/-
Line889/Gram/Remainder.lean — the separated remainder block of the Gram theorem at clipping
level 2.

On a `sep`-separated set `S` the hypothesis `xᵀ κ_S x ≤ normS |x|²` with `normS = 17/10 ≤ 2`
gives `G_S ≤ c = 2`, so no eigenvalue of the block is clipped and

    ∑ φ_c(eigenvalues of G_S) = ‖G_S‖_F² = ∑_{i,j ∈ S} κ_ij².

This is where the bound on separated sets has to be below `2`. The diagonal gives
`∑ κ_ii² ≥ (1 - 2η)|S|`. For the off-diagonal part the set is sorted by position and
`TransferStatement` is applied with `e_ij = κ_ij²` and `ε = 3η`.

The eigenvalue bound from a bound for the real quadratic form and the sorting of a finite set of
reals do not depend on the window; they are `Distinct839.Gram.eigenvalues_le_of_real_form` and
`Distinct839.Gram.exists_sorting`.
-/
import Line889.Gram.Basic
import Distinct839.Gram.Pinching
import Distinct839.Gram.Remainder

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Line889.Gram

/-! ### The transfer statement on a finite type -/

/-- `TransferStatement` for a `sep`-separated family indexed by an arbitrary finite type
(the statement itself is for increasing chains indexed by `Fin ℓ`). -/
theorem transfer_fintype (htr : TransferStatement) {τ : Type*} [Fintype τ] [DecidableEq τ]
    (z : τ → ℝ) (e : τ → τ → ℝ) (ε R : ℝ)
    (hsep : ∀ a b, a ≠ b → sep ≤ |z a - z b|) (hR : 0 ≤ R) (hspan : ∀ a b, z a - z b ≤ R)
    (hε : 0 ≤ ε) (he0 : ∀ a b, a ≠ b → 0 ≤ e a b)
    (he : ∀ a b, a ≠ b → K (z b - z a) ^ 2 - ε ≤ e a b) :
    rewX * Fintype.card τ - spanB * R - (6 * rewX + omegaB) - 12 * ε * Fintype.card τ
      ≤ ∑ a, ∑ b, if a ≠ b then e a b else 0 := by
  have hsep0 : (0 : ℝ) < sep := by unfold sep; norm_num
  have hz : Function.Injective z := by
    intro a b hab
    by_contra hne
    have := hsep a b hne
    rw [hab, sub_self, abs_zero] at this
    linarith
  obtain ⟨s, hs⟩ := Distinct839.Gram.exists_sorting z hz
  have h := htr (Fintype.card τ) (fun i => z (s i)) (fun i j => e (s i) (s j)) ε R
    (fun i j hij => by
      have h1 : z (s i) < z (s j) := hs hij
      have h2 := hsep (s j) (s i) (fun h => hij.ne' (s.injective h))
      rwa [abs_of_pos (by linarith)] at h2)
    hR (fun i j => hspan _ _) hε
    (fun i j hij => he0 _ _ (fun h => hij (s.injective h)))
    (fun i j hij => he _ _ (fun h => hij (s.injective h)))
  have e2 : (∑ i, ∑ j, if i ≠ j then e (s i) (s j) else 0)
      = ∑ a, ∑ b, if a ≠ b then e a b else 0 := by
    rw [← Equiv.sum_comp s fun a => ∑ b, if a ≠ b then e a b else 0]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [← Equiv.sum_comp s fun b => if s i ≠ b then e (s i) b else 0]
    refine Finset.sum_congr rfl fun j _ => ?_
    by_cases hij : i = j
    · subst hij; simp
    · rw [if_pos hij, if_pos fun h => hij (s.injective h)]
  rw [e2] at h
  exact h

/-! ### The remainder block -/

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {β : Type*} [Fintype β] [DecidableEq β]
  {y : ι → ℝ} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

omit [DecidableEq ι] [Fintype β] in
/-- On a separated block the matrix is bounded by `normS`: the quadratic form of the entries
`κ_ab` is at most `normS |x|²`. -/
lemma block_form_le (f : ι → β) (k : β)
    (hsep : ∀ i j, f i = k → f j = k → i ≠ j → sep ≤ |y i - y j|)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2)
    (x : {l // f l = k} → ℝ) :
    ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, x a * κ a b * x b
      ≤ normS * ∑ a, x a ^ 2 := by
  set S : Finset ι := Finset.univ.filter fun i => f i = k with hS
  have hmem : ∀ i, i ∈ S ↔ f i = k := fun i => by simp [hS]
  set x' : ι → ℝ := fun i => if h : f i = k then x ⟨i, h⟩ else 0 with hx'
  have hx'a : ∀ a : {l // f l = k}, x' a = x a := fun a => by
    simp only [hx']; rw [dif_pos a.2]
  have h := hform S (fun i hi j hj hij => hsep i j ((hmem i).1 hi) ((hmem j).1 hj) hij) x'
  have hS1 : ∀ F : ι → ℝ, ∑ i ∈ S, F i = ∑ a : {l // f l = k}, F a := fun F =>
    Finset.sum_subtype S hmem F
  rw [hS1 fun i => ∑ j ∈ S, x' i * κ i j * x' j, hS1 fun i => x' i ^ 2] at h
  have hL : ∑ a : {l // f l = k}, ∑ j ∈ S, x' a * κ a j * x' j
      = ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, x a * κ a b * x b := by
    refine Finset.sum_congr rfl fun a _ => ?_
    rw [hS1 fun j => x' a * κ a j * x' j]
    refine Finset.sum_congr rfl fun b _ => ?_
    rw [hx'a a, hx'a b]
  have hRt : ∑ a : {l // f l = k}, x' a ^ 2 = ∑ a, x a ^ 2 :=
    Finset.sum_congr rfl fun a _ => by rw [hx'a a]
  rw [hL, hRt] at h
  exact h

/-- The bound on separated sets is below the clipping level: `normS ≤ c`. -/
lemma normS_le_clipC : normS ≤ clipC := by unfold normS clipC; norm_num

/-- **Remainder block.** If the block `k` of the partition `f` is `sep`-separated, the clipped
trace of the block of `G` is at least
`∑ (1 + x - 38η) - spanB · R - (6 x + omegaB)`, the sum being over the block. -/
theorem remainder_block_ge (htr : TransferStatement) (D : GramData y κ η G)
    (hG : G.PosSemidef) (f : ι → β) (k : β)
    (hsep : ∀ i j, f i = k → f j = k → i ≠ j → sep ≤ |y i - y j|)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2)
    {R : ℝ} (hR : 0 ≤ R) (hspan : ∀ i j, y i - y j ≤ R) :
    ∑ _a : {l // f l = k}, (1 + rewX - 38 * η) - (spanB * R + (6 * rewX + omegaB))
      ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef f hG k).1.eigenvalues t) := by
  set hA := (Distinct839.Gram.blockOf_posSemidef f hG k).1 with hhA
  have hη0 := D.eta_nonneg
  have hAB : ∀ a b : {l // f l = k},
      Distinct839.Gram.blockOf f G k a b = ((κ a b : ℝ) : ℂ) := fun a b => D.entry a b
  -- no eigenvalue is clipped
  have heig : ∀ t, hA.eigenvalues t ≤ clipC := fun t =>
    (Distinct839.Gram.eigenvalues_le_of_real_form hA
      (B := fun a b : {l // f l = k} => κ a b) hAB
      (block_form_le f k hsep hform) t).trans normS_le_clipC
  have hphi : ∑ t, phiC clipC (hA.eigenvalues t)
      = ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, κ a b ^ 2 := by
    rw [Finset.sum_congr rfl fun t _ => Distinct839.Gram.phiC_of_le (heig t),
      ← frobSq_hermitian_eq_sum_sq_eigenvalues hA,
      Distinct839.Gram.frobSq_of_real (B := fun a b : {l // f l = k} => κ a b) hAB]
  -- split into diagonal and off-diagonal parts
  have hsplit : ∀ a : {l // f l = k},
      ∑ b : {l // f l = k}, κ a b ^ 2
        = κ a a ^ 2 + ∑ b : {l // f l = k}, if a ≠ b then κ a b ^ 2 else 0 := fun a => by
    have h1 : ∀ b : {l // f l = k}, κ a b ^ 2
        = (if a = b then κ a b ^ 2 else 0) + (if a ≠ b then κ a b ^ 2 else 0) := fun b => by
      by_cases hab : a = b <;> simp [hab]
    rw [Finset.sum_congr rfl fun b _ => h1 b, Finset.sum_add_distrib, Finset.sum_ite_eq,
      if_pos (Finset.mem_univ a)]
  -- the off-diagonal part, by the transfer statement
  have hoff := transfer_fintype htr (fun a : {l // f l = k} => y a)
    (fun a b => κ a b ^ 2) (3 * η) R
    (fun a b hab => hsep a b a.2 b.2 fun h => hab (Subtype.ext h)) hR
    (fun a b => hspan a b) (by linarith) (fun a b _ => sq_nonneg _)
    (fun a b _ => by
      have := D.offdiag_sq_ge b.1 a.1
      rw [D.symm b.1 a.1] at this
      exact this)
  -- the diagonal part
  have hdiag : ∑ _a : {l // f l = k}, (1 - 2 * η)
      ≤ ∑ a : {l // f l = k}, κ a a ^ 2 :=
    Finset.sum_le_sum fun a _ => D.diag_sq_ge a
  rw [hphi, Finset.sum_congr rfl fun a _ => hsplit a, Finset.sum_add_distrib]
  have hcount : ∑ _a : {l // f l = k}, (1 + rewX - 38 * η)
      = ∑ _a : {l // f l = k}, (1 - 2 * η) + rewX * Fintype.card {l // f l = k}
        - 12 * (3 * η) * Fintype.card {l // f l = k} := by
    simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
    ring
  rw [hcount]
  linarith

end Line889.Gram


==> anc/lean/Line889/Kernel/Array.lean <==
/-
Line889/Kernel/Array.lean — the kernel table of the third window as an array, for the
local-inequality checker.

`kTabArray` holds `kTab k` for `k = 0, …, tabR`: 262144 entries, 16 periods of 16384 cells. It
computes the 8192 trigonometric enclosures once (`trigArr`) and shares them between the 16
periods of the table, so that the evaluation of the whole array takes well under a minute.

This file contains the definitions and the size of the array, and nothing else: it and
`Line889/Kernel/Compute.lean` are what the compiled run of the checker imports from this
directory, so that the run does not depend on the proofs about the kernel. That the array agrees
with `kTab` (`Kernel.kTabArray_getElem`) and is a sound lower enclosure of `K²`
(`kTabArray_sound`) is proved in `Line889/Kernel/Table.lean`. The three names `kTabArray`,
`kTabArray_size` and `kTabArray_sound` are the interface used by `Line889/Local`.
-/
import Line889.Kernel.Compute

namespace Line889.Kernel

/-- The 8192 enclosures `Distinct839.Kernel.trigEncl j`, `j < H/2`, computed once. -/
def trigArr : Array Distinct839.Kernel.TrigEncl :=
  Array.ofFn (n := 8192) fun j => Distinct839.Kernel.trigEncl j

/-- `Distinct839.Kernel.trigEncl j`, read from `trigArr` when `j` is in range. -/
def trigCached (j : ℕ) : Distinct839.Kernel.TrigEncl :=
  if h : j < trigArr.size then trigArr[j] else Distinct839.Kernel.trigEncl j

/-- **The kernel table as an array**: `kTabArray[k] = kTab k` for `k ≤ tabR = 262143`. -/
def _root_.Line889.kTabArray : Array ℕ :=
  Array.ofFn (n := tabR + 1) fun k => kTabWith trigCached k

/-- The table has `tabR + 1 = 262144` entries. -/
theorem _root_.Line889.kTabArray_size : kTabArray.size = tabR + 1 := Array.size_ofFn

end Line889.Kernel


==> anc/lean/Line889/Kernel/Basic.lean <==
/-
Line889/Kernel/Basic.lean — the kernel `K` as the cosine transform of the window.

The window is `fCos(u) = 1 + ∑ a_j cos(2π j u)` on `[-1/2, 1/2]`. This file proves
   `fCos u ≥ 765858/10⁶ > 0`,   `∫_{-1/2}^{1/2} fCos = 1`,
   `K(t) = ∫_{-1/2}^{1/2} fCos(u) cos(2π t u) du`              (`K_eq_integral`, `kIntegral`),
   `K(-t) = K(t)`,   `K(0) = 1`,   `|K(t)| ≤ 1`,
and the estimate `|∫ fCos · g| ≤ sup |g|` (`abs_integral_fCos_mul_le`) that is used again for the
derivatives of `K` in `Line889/Kernel/Deriv.lean`.

Naming convention for all files in `Line889/Kernel/`: the statements used by the other layers
(`K_eq_integral`, `kIntegral`, `K_neg`, `K_zero`, `abs_K_le_one`, `fCos_pos`, `kTab`, `kTab_sound`,
`kTabArray`, `kTabArray_size`, `kTabArray_sound`, `betaBound`) live in the namespace `Line889`;
everything else lives in `Line889.Kernel`.

The files of this directory follow `Simple673/Kernel/` and `Distinct839/Kernel/` (the same proofs
for the coefficients of the third window). The two files of `Distinct839/Kernel/` that do not
depend on the window, `Taylor.lean` and `Trig.lean`, are imported and not copied.
-/
import Line889.Spec

noncomputable section

open Real MeasureTheory intervalIntegral
open scoped BigOperators

namespace Line889.Kernel

/-! ## The window -/

@[fun_prop]
lemma continuous_fCos : Continuous fCos := by
  unfold fCos
  fun_prop

/-- `∑ |a_j| = 234142 · 10⁻⁶`. -/
lemma sum_abs_aC : ∑ j : Fin 6, |aC j| = 234142 / 1000000 := by
  have e : ∀ (j : Fin 6) (z : ℤ), aInt j = z → aC j = (z : ℝ) / 1000000 :=
    fun j z h => by rw [aC, h]
  rw [Fin.sum_univ_six, e 0 200566 rfl, e 1 19 rfl, e 2 (-9358) rfl, e 3 9283 rfl,
    e 4 (-6746) rfl, e 5 8170 rfl]
  rw [abs_of_nonneg (by norm_num), abs_of_nonneg (by norm_num), abs_of_neg (by norm_num),
    abs_of_nonneg (by norm_num), abs_of_neg (by norm_num), abs_of_nonneg (by norm_num)]
  norm_num

/-- The window is bounded below by `1 - ∑ |a_j| = 0.765858`. -/
lemma fCos_ge (u : ℝ) : 765858 / 1000000 ≤ fCos u := by
  have h : ∀ j : Fin 6, -|aC j| ≤ aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u) := by
    intro j
    have h1 : |aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u)| ≤ |aC j| := by
      rw [abs_mul]
      exact mul_le_of_le_one_right (abs_nonneg _) (abs_cos_le_one _)
    exact (abs_le.mp h1).1
  have hs := Finset.sum_le_sum (fun j (_ : j ∈ Finset.univ) => h j)
  rw [Finset.sum_neg_distrib, sum_abs_aC] at hs
  unfold fCos
  linarith

/-- The window is positive. -/
theorem _root_.Line889.fCos_pos (u : ℝ) : 0 < fCos u := by
  linarith [fCos_ge u]

/-! ## The integral formula for the kernel -/

/-- `∫_{-1/2}^{1/2} cos(2π t u) du = sinc(t)`. -/
lemma integral_cos_two_pi_mul (t : ℝ) :
    ∫ u in (-(1 : ℝ) / 2)..(1 / 2), Real.cos (2 * π * t * u) = sincN t := by
  unfold sincN
  rcases eq_or_ne t 0 with rfl | ht
  · norm_num
  · have hc : 2 * π * t ≠ 0 := mul_ne_zero (mul_ne_zero two_ne_zero pi_ne_zero) ht
    rw [intervalIntegral.integral_comp_mul_left (fun x => Real.cos x) hc, integral_cos,
      Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero ht)]
    have h1 : 2 * π * t * (1 / 2) = π * t := by ring
    have h2 : 2 * π * t * (-1 / 2) = -(π * t) := by ring
    rw [h1, h2, Real.sin_neg, smul_eq_mul]
    field_simp
    ring

/-- Product-to-sum: `fCos(u) cos(2π t u)` as a combination of cosines. -/
lemma fCos_mul_cos (t u : ℝ) :
    fCos u * Real.cos (2 * π * t * u) =
      Real.cos (2 * π * t * u) + ∑ j : Fin 6, aC j / 2 *
        (Real.cos (2 * π * (t - ((j : ℕ) + 1)) * u)
          + Real.cos (2 * π * (t + ((j : ℕ) + 1)) * u)) := by
  unfold fCos
  rw [add_mul, one_mul, Finset.sum_mul]
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  have h1 : 2 * π * (t - ((j : ℕ) + 1)) * u = 2 * π * t * u - 2 * π * ((j : ℕ) + 1) * u := by ring
  have h2 : 2 * π * (t + ((j : ℕ) + 1)) * u = 2 * π * t * u + 2 * π * ((j : ℕ) + 1) * u := by ring
  rw [h1, h2, Real.cos_sub, Real.cos_add]
  ring

/-- The kernel is the cosine transform of the window. -/
theorem _root_.Line889.K_eq_integral (t : ℝ) :
    K t = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u) := by
  have hint : ∀ s : ℝ, IntervalIntegrable (fun u : ℝ => Real.cos (2 * π * s * u)) volume
      (-(1 : ℝ) / 2) (1 / 2) := fun s => (by fun_prop : Continuous _).intervalIntegrable _ _
  simp_rw [fCos_mul_cos]
  rw [intervalIntegral.integral_add (hint t), intervalIntegral.integral_finsetSum]
  · unfold K
    rw [integral_cos_two_pi_mul]
    congr 1
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_add (hint _) (hint _),
      integral_cos_two_pi_mul, integral_cos_two_pi_mul]
  · intro j _
    exact ((hint _).add (hint _)).const_mul _
  · exact (by fun_prop : Continuous _).intervalIntegrable _ _

/-- The kernel is the cosine transform of the window, in the form of the interface
(`Line889/Spec.lean`). -/
theorem _root_.Line889.kIntegral : KIntegral := K_eq_integral

/-- The kernel is even. -/
theorem _root_.Line889.K_neg (t : ℝ) : K (-t) = K t := by
  rw [K_eq_integral, K_eq_integral]
  congr 1
  funext u
  rw [show 2 * π * (-t) * u = -(2 * π * t * u) by ring, Real.cos_neg]

/-- The normalised sinc vanishes at non-zero integers. -/
lemma sincN_intCast {n : ℤ} (hn : n ≠ 0) : sincN n = 0 := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero (Int.cast_ne_zero.mpr hn)), mul_comm,
    Real.sin_int_mul_pi, zero_div]

/-- `K(0) = 1`. -/
theorem _root_.Line889.K_zero : K 0 = 1 := by
  unfold K
  have h0 : sincN 0 = 1 := by simp [sincN]
  have h : ∀ j : Fin 6, aC j / 2 * (sincN (0 - ((j : ℕ) + 1)) + sincN (0 + ((j : ℕ) + 1))) = 0 := by
    intro j
    have e1 : (0 : ℝ) - ((j : ℕ) + 1) = ((-((j : ℕ) + 1 : ℤ) : ℤ) : ℝ) := by push_cast; ring
    have e2 : (0 : ℝ) + ((j : ℕ) + 1) = ((((j : ℕ) + 1 : ℤ) : ℤ) : ℝ) := by push_cast; ring
    rw [e1, e2, sincN_intCast (by omega), sincN_intCast (by omega)]
    ring
  rw [h0, Finset.sum_eq_zero fun j _ => h j, add_zero]

/-- The window has integral one. -/
theorem integral_fCos : ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u = 1 := by
  have h := K_eq_integral 0
  rw [K_zero] at h
  simpa using h.symm

/-- If `|g| ≤ C` on `[-1/2, 1/2]` then `|∫ fCos · g| ≤ C`, because `fCos ≥ 0` and `∫ fCos = 1`. -/
lemma abs_integral_fCos_mul_le {g : ℝ → ℝ} {C : ℝ} (hg : Continuous g)
    (hC : ∀ u ∈ Set.Icc (-(1 : ℝ) / 2) (1 / 2), |g u| ≤ C) :
    |∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * g u| ≤ C := by
  have hab : -(1 : ℝ) / 2 ≤ 1 / 2 := by norm_num
  calc |∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * g u|
      ≤ ∫ u in (-(1 : ℝ) / 2)..(1 / 2), |fCos u * g u| :=
        intervalIntegral.abs_integral_le_integral_abs hab
    _ ≤ ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * C := by
        apply intervalIntegral.integral_mono_on hab
        · exact (by fun_prop : Continuous fun u => |fCos u * g u|).intervalIntegrable _ _
        · exact (by fun_prop : Continuous fun u => fCos u * C).intervalIntegrable _ _
        · intro u hu
          rw [abs_mul, abs_of_pos (fCos_pos u)]
          exact mul_le_mul_of_nonneg_left (hC u hu) (fCos_pos u).le
    _ = C := by rw [intervalIntegral.integral_mul_const, integral_fCos, one_mul]

/-- `|K(t)| ≤ 1`. -/
theorem _root_.Line889.abs_K_le_one (t : ℝ) : |K t| ≤ 1 := by
  rw [K_eq_integral]
  exact abs_integral_fCos_mul_le (by fun_prop) fun u _ => Real.abs_cos_le_one _

end Line889.Kernel


==> anc/lean/Line889/Kernel/Beta.lean <==
/-
Line889/Kernel/Beta.lean — the lower bound `K(t)² ≥ β = 3/50` on `|t| ≤ 17/20`.

The cells `0, …, 13926` cover `[0, 17/20]`. Instead of evaluating all 13927 table entries, a short
covering certificate is checked: a pair `(k, m)` means that the table entry of cell `k` is large
enough to give `K² ≥ β` on the cells `k - m, …, k + m`, because `|K'| ≤ π`. With `w = kTab k / V`
and `c = piHi · m / H`, the condition `(√β + c)² ≤ w` is checked without square roots as
`c² + β ≤ w` and `4 c² β ≤ (w - β - c²)²` (`coverOK`). Six pairs suffice (`betaCert`); the
check is evaluated by the kernel (`decide +kernel`).

The minimum of the table over these cells is `17933516 / 2²⁸ = 4483379 / 2²⁶ = 0.06680…`, attained
at the last cell `k = 13926`; the value `β = 3/50` of the interface lies below it, which leaves
room for the covering argument near the right end.
-/
import Line889.Kernel.Sound

noncomputable section

open Real

namespace Line889.Kernel

/-! ## The certificate and its checker (computable) -/

/-- `β = 3/50` as a rational number. -/
def betaQ : ℚ := 3 / 50

/-- The table entry of cell `k` gives `K² ≥ β` on the cells `k - m, …, k + m`. -/
def coverOK (k m : ℕ) : Bool :=
  let c : ℚ := Distinct839.Kernel.piHi * m / 16384
  let w : ℚ := (kTab k : ℚ) / 268435456
  decide (c ^ 2 + betaQ ≤ w) && decide (4 * c ^ 2 * betaQ ≤ (w - betaQ - c ^ 2) ^ 2)

/-- `coverCheck n l lo`: the pairs `l` cover the cells `lo, …, n - 1`, each pair `(k, m)` starting
at most at the first cell not yet covered. -/
def coverCheck (n : ℕ) : List (ℕ × ℕ) → ℕ → Bool
  | [], lo => decide (n ≤ lo)
  | (k, m) :: l, lo => decide (k ≤ lo + m) && coverOK k m && coverCheck n l (k + m + 1)

/-- The covering certificate for the cells `0, …, 13926` (computed by a greedy search). -/
def betaCert : List (ℕ × ℕ) :=
  [(3584, 3584), (9097, 1928), (11875, 849), (13101, 377), (13649, 172), (13900, 80)]

/-- The finite check behind `betaBound`, evaluated by the kernel. -/
theorem betaCert_check : coverCheck 13927 betaCert 0 = true := by decide +kernel

/-! ## Soundness of the checker -/

/-- `K² ≥ β` on the grid cell `j`. -/
def CellGood (j : ℕ) : Prop :=
  ∀ t : ℝ, (j : ℝ) / 16384 ≤ t → t ≤ ((j : ℝ) + 1) / 16384 → betaC ≤ K t ^ 2

lemma betaQ_cast : ((betaQ : ℚ) : ℝ) = betaC := by
  rw [betaQ, betaC]
  norm_num

/-- One pair of the certificate. -/
lemma coverOK_sound {k m : ℕ} (h : coverOK k m = true) {j : ℕ} (hj1 : k ≤ j + m)
    (hj2 : j ≤ k + m) : CellGood j := by
  intro t ht1 ht2
  simp only [coverOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨h1, h2⟩ := h
  -- real versions of the two rational conditions
  set c : ℝ := ((Distinct839.Kernel.piHi : ℚ) : ℝ) * m / 16384 with hc_def
  set w : ℝ := (kTab k : ℝ) / 268435456 with hw_def
  have hcq : (((Distinct839.Kernel.piHi * m / 16384 : ℚ)) : ℝ) = c := by push_cast; rfl
  have hwq : ((((kTab k : ℚ) / 268435456 : ℚ)) : ℝ) = w := by push_cast; rfl
  have h1' : c ^ 2 + betaC ≤ w := by
    rw [← hcq, ← hwq, ← betaQ_cast]
    exact_mod_cast h1
  have h2' : 4 * c ^ 2 * betaC ≤ (w - betaC - c ^ 2) ^ 2 := by
    rw [← hcq, ← hwq, ← betaQ_cast]
    exact_mod_cast h2
  have hc0 : 0 ≤ c :=
    div_nonneg (mul_nonneg Distinct839.Kernel.piHi_pos.le (Nat.cast_nonneg _)) (by norm_num)
  have hβ0 : 0 ≤ betaC := by rw [betaC]; norm_num
  set b := Real.sqrt betaC with hb_def
  have hb0 : 0 ≤ b := Real.sqrt_nonneg _
  have hbb : b * b = betaC := Real.mul_self_sqrt hβ0
  -- `(√β + c)² ≤ w`
  have h3 : 2 * c * b ≤ w - betaC - c ^ 2 := by
    by_contra hcon
    replace hcon := not_le.mp hcon
    have hpos : 0 ≤ w - betaC - c ^ 2 := by linarith
    have : (w - betaC - c ^ 2) ^ 2 < (2 * c * b) ^ 2 := by
      exact pow_lt_pow_left₀ hcon hpos (by norm_num)
    nlinarith
  have h4 : (b + c) ^ 2 ≤ w := by nlinarith
  -- the point `t' = t + (k - j)/H` of cell `k`
  set t' : ℝ := t + ((k : ℝ) - j) / 16384 with ht'_def
  have hk1 : (k : ℝ) / 16384 ≤ t' := by rw [ht'_def]; linarith
  have hk2 : t' ≤ ((k : ℝ) + 1) / 16384 := by rw [ht'_def]; linarith
  have hsound := kTab_sound k t'
    (by simpa [gridH] using hk1) (by simpa [gridH] using hk2)
  have hV : ((scaleV : ℕ) : ℝ) = 268435456 := by norm_num [scaleV]
  rw [hV, ← hw_def] at hsound
  -- `√β + c ≤ |K(t')|`
  have h5 : b + c ≤ |K t'| := by
    have : (b + c) ^ 2 ≤ |K t'| ^ 2 := by rw [sq_abs]; linarith
    exact (pow_le_pow_iff_left₀ (by positivity) (abs_nonneg _) (by norm_num)).mp this
  -- `|K(t)| ≥ |K(t')| - π m/H ≥ √β`
  have hdist : |t - t'| ≤ (m : ℝ) / 16384 := by
    rw [ht'_def, show t - (t + ((k : ℝ) - j) / 16384) = ((j : ℝ) - k) / 16384 by ring, abs_div,
      abs_of_pos (by norm_num : (0 : ℝ) < 16384)]
    gcongr
    rw [abs_le]
    constructor
    · have : (k : ℝ) ≤ j + m := by exact_mod_cast hj1
      linarith
    · have : (j : ℝ) ≤ k + m := by exact_mod_cast hj2
      linarith
  have hmv := abs_K_ge_of_abs_sub_le hdist
  have hmin : (m : ℝ) / 16384 * min π (|deriv K t'| + π ^ 2 * ((m : ℝ) / 16384)) ≤ c := by
    calc (m : ℝ) / 16384 * min π (|deriv K t'| + π ^ 2 * ((m : ℝ) / 16384))
        ≤ (m : ℝ) / 16384 * ((Distinct839.Kernel.piHi : ℚ) : ℝ) := by
          gcongr
          exact (min_le_left _ _).trans Distinct839.Kernel.pi_lt_piHi.le
      _ = c := by rw [hc_def]; ring
  have h6 : b ≤ |K t| := by linarith
  calc betaC = b * b := hbb.symm
    _ ≤ |K t| * |K t| := mul_le_mul h6 h6 hb0 (abs_nonneg _)
    _ = K t ^ 2 := by rw [← sq, sq_abs]

/-- The checker is sound: cells below `lo` good and a successful check give all cells below `n`. -/
lemma coverCheck_sound (n : ℕ) :
    ∀ (l : List (ℕ × ℕ)) (lo : ℕ), coverCheck n l lo = true →
      (∀ j < lo, CellGood j) → ∀ j < n, CellGood j := by
  intro l
  induction l with
  | nil =>
    intro lo h hlo j hj
    simp only [coverCheck, decide_eq_true_eq] at h
    exact hlo j (by omega)
  | cons p l ih =>
    obtain ⟨k, m⟩ := p
    intro lo h hlo
    simp only [coverCheck, Bool.and_eq_true, decide_eq_true_eq] at h
    obtain ⟨⟨hk, hok⟩, hl⟩ := h
    refine ih (k + m + 1) hl fun j hj => ?_
    rcases lt_or_ge j lo with hjlo | hjlo
    · exact hlo j hjlo
    · exact coverOK_sound hok (by omega) (by omega)

/-! ## The bound -/

/-- **`K(t)² ≥ β` for `|t| ≤ 17/20`.** -/
theorem _root_.Line889.betaBound : BetaBound := by
  have hall := coverCheck_sound 13927 betaCert 0 betaCert_check (fun j hj => absurd hj (by omega))
  -- nonnegative `t`
  have hpos : ∀ t : ℝ, 0 ≤ t → t ≤ 17 / 20 → betaC ≤ K t ^ 2 := by
    intro t ht0 ht1
    set j := ⌊t * 16384⌋₊ with hj_def
    have hj1 : (j : ℝ) ≤ t * 16384 := Nat.floor_le (by positivity)
    have hj2 : t * 16384 < j + 1 := Nat.lt_floor_add_one _
    have hjn : j < 13927 := by
      have : (j : ℝ) < 13927 := by linarith
      exact_mod_cast this
    exact hall j hjn t (by rw [div_le_iff₀ (by norm_num)]; linarith)
      (by rw [le_div_iff₀ (by norm_num)]; linarith)
  intro t ht
  rw [abs_le, sep] at ht
  rcases le_total 0 t with h0 | h0
  · exact hpos t h0 ht.2
  · have := hpos (-t) (by linarith) (by linarith)
    rwa [K_neg] at this

end Line889.Kernel


==> anc/lean/Line889/Kernel/Closed.lean <==
/-
Line889/Kernel/Closed.lean — the closed form of the kernel away from the integers.

For a real `t` that is not an integer (`K_eq_sin_mul_Qrat`, `deriv_K_eq`),
   `K(t) = sin(π t)/π · Q(t)`,     `Q(t) = 1/t + ∑_{j=1}^{6} (-1)^j a_j t/(t² - j²)`,
   `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`,
   `Q'(t) = -1/t² - ∑_{j=1}^{6} (-1)^j a_j (t² + j²)/(t² - j²)²`.
These are the formulas evaluated at the cell midpoints by the kernel table.
-/
import Line889.Kernel.Deriv

noncomputable section

open Real
open scoped BigOperators Topology

namespace Line889.Kernel

/-- The rational factor `Q(t) = 1/t + ∑_j (-1)^j a_j t/(t² - j²)` of the kernel. -/
def Qrat (t : ℝ) : ℝ :=
  1 / t + ∑ j : Fin 6, (-1) ^ ((j : ℕ) + 1) * aC j * t / (t ^ 2 - ((j : ℕ) + 1) ^ 2)

/-- The derivative `Q'(t) = -1/t² - ∑_j (-1)^j a_j (t² + j²)/(t² - j²)²`. -/
def Qder (t : ℝ) : ℝ :=
  -1 / t ^ 2 - ∑ j : Fin 6, (-1) ^ ((j : ℕ) + 1) * aC j * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
    / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2

/-! ## Non-vanishing of the denominators -/

lemma ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : t ≠ 0 := by
  simpa using ht 0

lemma sub_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) : t - ((j : ℝ) + 1) ≠ 0 := by
  intro h
  exact ht ((j : ℤ) + 1) (by push_cast; linarith)

lemma add_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) : t + ((j : ℝ) + 1) ≠ 0 := by
  intro h
  exact ht (-((j : ℤ) + 1)) (by push_cast; linarith)

lemma sq_sub_sq_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) :
    t ^ 2 - ((j : ℝ) + 1) ^ 2 ≠ 0 := by
  rw [show t ^ 2 - ((j : ℝ) + 1) ^ 2 = (t - ((j : ℝ) + 1)) * (t + ((j : ℝ) + 1)) by ring]
  exact mul_ne_zero (sub_ne_zero_of_notInt ht j) (add_ne_zero_of_notInt ht j)

/-! ## The closed form of `K` -/

lemma sincN_sub_nat_succ (t : ℝ) (j : ℕ) (h : t - ((j : ℝ) + 1) ≠ 0) :
    sincN (t - ((j : ℝ) + 1)) = (-1) ^ (j + 1) * Real.sin (π * t) / (π * (t - ((j : ℝ) + 1))) := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero h)]
  congr 1
  rw [show π * (t - ((j : ℝ) + 1)) = π * t - ((j + 1 : ℕ) : ℝ) * π by push_cast; ring,
    Real.sin_sub_nat_mul_pi]

lemma sincN_add_nat_succ (t : ℝ) (j : ℕ) (h : t + ((j : ℝ) + 1) ≠ 0) :
    sincN (t + ((j : ℝ) + 1)) = (-1) ^ (j + 1) * Real.sin (π * t) / (π * (t + ((j : ℝ) + 1))) := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero h)]
  congr 1
  rw [show π * (t + ((j : ℝ) + 1)) = π * t + ((j + 1 : ℕ) : ℝ) * π by push_cast; ring,
    Real.sin_add_nat_mul_pi]

/-- The algebra behind one term of the closed form: partial fractions. -/
lemma closed_term_identity (a s S t m : ℝ) (h1 : t - m ≠ 0) (h2 : t + m ≠ 0) :
    a / 2 * (s * S / (π * (t - m)) + s * S / (π * (t + m)))
      = S / π * (s * a * t / (t ^ 2 - m ^ 2)) := by
  have h3 : t ^ 2 - m ^ 2 ≠ 0 := by
    rw [show t ^ 2 - m ^ 2 = (t - m) * (t + m) by ring]
    exact mul_ne_zero h1 h2
  have hpi : π ≠ 0 := pi_ne_zero
  have e1 : s * S / (π * (t - m)) + s * S / (π * (t + m))
      = s * S * (2 * t) / (π * (t ^ 2 - m ^ 2)) := by
    rw [div_add_div _ _ (mul_ne_zero hpi h1) (mul_ne_zero hpi h2),
      div_eq_div_iff (mul_ne_zero (mul_ne_zero hpi h1) (mul_ne_zero hpi h2)) (mul_ne_zero hpi h3)]
    ring
  have e2 : a / 2 * (s * S * (2 * t) / (π * (t ^ 2 - m ^ 2)))
      = a * (s * S * (2 * t)) / (2 * (π * (t ^ 2 - m ^ 2))) := div_mul_div_comm _ _ _ _
  have e3 : S / π * (s * a * t / (t ^ 2 - m ^ 2)) = S * (s * a * t) / (π * (t ^ 2 - m ^ 2)) :=
    div_mul_div_comm _ _ _ _
  rw [e1, e2, e3,
    div_eq_div_iff (mul_ne_zero two_ne_zero (mul_ne_zero hpi h3)) (mul_ne_zero hpi h3)]
  ring

/-- Closed form of the kernel at non-integer points: `K(t) = sin(π t)/π · Q(t)`. -/
theorem K_eq_sin_mul_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    K t = Real.sin (π * t) / π * Qrat t := by
  have ht0 : t ≠ 0 := ne_zero_of_notInt ht
  unfold K Qrat
  rw [mul_add, Finset.mul_sum]
  congr 1
  · unfold sincN
    rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero ht0), div_mul_div_comm, mul_one]
  · refine Finset.sum_congr rfl fun j _ => ?_
    rw [sincN_sub_nat_succ t j (sub_ne_zero_of_notInt ht j),
      sincN_add_nat_succ t j (add_ne_zero_of_notInt ht j)]
    exact closed_term_identity _ _ _ _ _ (sub_ne_zero_of_notInt ht j) (add_ne_zero_of_notInt ht j)

/-! ## The derivative -/

lemma hasDerivAt_Qterm (c m t : ℝ) (h : t ^ 2 - m ^ 2 ≠ 0) :
    HasDerivAt (fun s : ℝ => c * s / (s ^ 2 - m ^ 2))
      (-(c * (t ^ 2 + m ^ 2) / (t ^ 2 - m ^ 2) ^ 2)) t := by
  have h1 : HasDerivAt (fun s : ℝ => c * s) c t := by
    simpa using (hasDerivAt_id' t).const_mul c
  have h2 : HasDerivAt (fun s : ℝ => s ^ 2 - m ^ 2) (2 * t) t := by
    simpa using (hasDerivAt_pow 2 t).sub_const (m ^ 2)
  have h3 := h1.fun_div h2 h
  have e : -(c * (t ^ 2 + m ^ 2) / (t ^ 2 - m ^ 2) ^ 2)
      = (c * (t ^ 2 - m ^ 2) - c * t * (2 * t)) / (t ^ 2 - m ^ 2) ^ 2 := by
    rw [← neg_div]
    congr 1
    ring
  rw [e]
  exact h3

/-- `Q` has derivative `Q'` at non-integer points. -/
theorem hasDerivAt_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : HasDerivAt Qrat (Qder t) t := by
  have ht0 : t ≠ 0 := ne_zero_of_notInt ht
  have h0 : HasDerivAt (fun s : ℝ => 1 / s) (-1 / t ^ 2) t := by
    have e1 : (fun s : ℝ => 1 / s) = fun s => s⁻¹ := funext fun s => one_div s
    have e2 : -1 / t ^ 2 = -(t ^ 2)⁻¹ := by rw [neg_div, one_div]
    rw [e1, e2]
    exact hasDerivAt_inv ht0
  have hsum : HasDerivAt
      (fun s : ℝ => ∑ j : Fin 6, (-1) ^ ((j : ℕ) + 1) * aC j * s / (s ^ 2 - ((j : ℕ) + 1) ^ 2))
      (∑ j : Fin 6, -((-1) ^ ((j : ℕ) + 1) * aC j * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
        / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2)) t :=
    HasDerivAt.fun_sum fun j _ => hasDerivAt_Qterm _ _ t (sq_sub_sq_ne_zero_of_notInt ht j)
  have h := h0.add hsum
  have e : Qder t = -1 / t ^ 2 + ∑ j : Fin 6, -((-1) ^ ((j : ℕ) + 1) * aC j
      * (t ^ 2 + ((j : ℕ) + 1) ^ 2) / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2) := by
    unfold Qder
    rw [Finset.sum_neg_distrib, sub_eq_add_neg]
  rw [e]
  exact h

/-- The closed form `s ↦ sin(π s)/π · Q(s)` has the expected derivative at non-integer points. -/
theorem hasDerivAt_sin_mul_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    HasDerivAt (fun s : ℝ => Real.sin (π * s) / π * Qrat s)
      (Real.cos (π * t) * Qrat t + Real.sin (π * t) / π * Qder t) t := by
  have h1 : HasDerivAt (fun s : ℝ => Real.sin (π * s) / π) (Real.cos (π * t)) t := by
    have h := (((hasDerivAt_id' t).const_mul π).sin).div_const π
    have e : Real.cos (π * t) = Real.cos (π * t) * (π * 1) / π := by
      rw [mul_one, mul_div_assoc, div_self pi_ne_zero, mul_one]
    rw [e]
    exact h
  exact h1.mul (hasDerivAt_Qrat ht)

/-- The set of non-integers is a neighbourhood of each of its points. -/
lemma notInt_mem_nhds {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : {s : ℝ | ∀ n : ℤ, s ≠ n} ∈ 𝓝 t := by
  have hset : {s : ℝ | ∀ n : ℤ, s ≠ n} = (Set.range ((↑) : ℤ → ℝ))ᶜ := by
    ext s
    simp only [Set.mem_ofPred_eq, Set.mem_compl_iff, Set.mem_range, not_exists]
    exact ⟨fun h n hn => h n hn.symm, fun h n hn => h n hn.symm⟩
  rw [hset]
  refine Real.isClosed_range_intCast.isOpen_compl.mem_nhds ?_
  rintro ⟨n, hn⟩
  exact ht n hn.symm

/-- Closed form of the derivative of the kernel at non-integer points:
`K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`. -/
theorem deriv_K_eq {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    deriv K t = Real.cos (π * t) * Qrat t + Real.sin (π * t) / π * Qder t := by
  have hev : K =ᶠ[𝓝 t] fun s : ℝ => Real.sin (π * s) / π * Qrat s := by
    filter_upwards [notInt_mem_nhds ht] with s hs using K_eq_sin_mul_Qrat hs
  rw [hev.deriv_eq]
  exact (hasDerivAt_sin_mul_Qrat ht).deriv

end Line889.Kernel


==> anc/lean/Line889/Kernel/Compute.lean <==
/-
Line889/Kernel/Compute.lean — the kernel table of the third window as an exact rational
computation.

This file contains definitions only; their soundness is proved in `Line889/Kernel/Sound.lean`.
It is a line-by-line port of the reference program `build_kernel.py`, with exact arithmetic in
`ℚ`. The part of the computation that does not depend on the window is that of
`Distinct839/Kernel/Compute.lean` and is used unchanged:

* `Distinct839.Kernel.piLo < π < Distinct839.Kernel.piHi` are the twenty-digit bounds of Mathlib
  (`Real.pi_gt_d20`, `Real.pi_lt_d20`). The Python program uses forty-digit Machin bounds; the
  resulting tables are identical.
* For `j < H/2`, `H = 16384`, and `r = (2j+1)/(2H)`, the record `Distinct839.Kernel.trigEncl j`
  encloses `sin(π r)/π` and `cos(π r)` by Taylor polynomials with 10 and 11 terms evaluated at
  `piLo·r` and `piHi·r`, divided by `piHi` or `piLo`, and rounded outwards to multiples of `2⁻⁷⁰`.

The part that depends on the window coefficients `aInt` is defined here:

* For the cell `k` with midpoint `t = (2k+1)/(2H)`, `cellVal` evaluates
  `Q(t) = 1/t + ∑ (-1)^j a_j t/(t² - j²)` and `Q'(t)`, encloses `K(t) = sin(π t)/π · Q(t)` and
  `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`, and returns
  `⌊V · [ℓ - (1/(2H)) · min(π, D + π²/(2H))]₊²⌋`, `V = 2²⁸`, with `ℓ ≤ |K(t)|`, `D ≥ |K'(t)|` and
  `π` replaced by `piHi`.
* `kTab k` reduces `k` modulo `H` and reflects the second half of each period onto the first
  (`sin(π t)` and `cos(π t)` are determined, up to a common sign, by `t mod 1`).

The table is used for the cells `k = 0, …, 262143` (16 periods, 262144 entries); the array of
these entries is `kTabArray` in `Line889/Kernel/Array.lean`.

This file and `Line889/Kernel/Array.lean` are, with `Line889/Defs.lean` and the checker, all that
the compiled run of the local inequality imports from the development; the proofs about the
kernel are in the other files of this directory.
-/
import Distinct839.Kernel.Compute
import Line889.Defs

open scoped BigOperators

namespace Line889.Kernel

/-! ## The rational factor of the kernel -/

/-- `Q(t) = 1/t + ∑_{j=1}^{6} (-1)^j a_j t/(t² - j²)` in `ℚ`. -/
def ratQ (t : ℚ) : ℚ :=
  1 / t + ∑ j : Fin 6,
    (-1) ^ ((j : ℕ) + 1) * ((aInt j : ℚ) / 1000000) * t / (t ^ 2 - ((j : ℕ) + 1) ^ 2)

/-- `Q'(t) = -1/t² - ∑_{j=1}^{6} (-1)^j a_j (t² + j²)/(t² - j²)²` in `ℚ`. -/
def derQ (t : ℚ) : ℚ :=
  -1 / t ^ 2 - ∑ j : Fin 6,
    (-1) ^ ((j : ℕ) + 1) * ((aInt j : ℚ) / 1000000) * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
      / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2

/-! ## One table entry -/

/-- The lower bound `[ℓ - (1/(2H)) min(π, D + π²/(2H))]₊` for `|K|` on cell `k`, given an enclosure
`e` of `sin(π t)/π` and `cos(π t)` at the midpoint `t = (2k+1)/(2H)` up to a common sign. -/
def cellLow (e : Distinct839.Kernel.TrigEncl) (k : ℕ) : ℚ :=
  let t : ℚ := (2 * k + 1) / 32768
  let rat := ratQ t
  let der := derQ t
  -- `dl ≤ ±K'(t) ≤ du`
  let dl := min (rat * e.cl) (rat * e.cu) + min (der * e.sl) (der * e.su)
  let du := max (rat * e.cl) (rat * e.cu) + max (der * e.sl) (der * e.su)
  -- `|K'| ≤ D + π²/(2H)` on the cell, and `|K'| ≤ π` everywhere
  let db := min Distinct839.Kernel.piHi
    (max |dl| |du| + Distinct839.Kernel.piHi * Distinct839.Kernel.piHi / 32768)
  max 0 (|rat| * e.sl - db / 32768)

/-- The table entry `⌊V · low²⌋` of cell `k`, `V = 2²⁸`. -/
def cellVal (e : Distinct839.Kernel.TrigEncl) (k : ℕ) : ℕ :=
  let low := cellLow e k
  ⌊low * low * 268435456⌋₊

/-- The table, with the trigonometric enclosures supplied by `T` (used to share them). -/
def kTabWith (T : ℕ → Distinct839.Kernel.TrigEncl) (k : ℕ) : ℕ :=
  let j := k % 16384
  if j < 8192 then cellVal (T j) k else cellVal (T (16383 - j)).reflect k

/-- **The kernel table**: `kTab k / 2²⁸ ≤ K(t)²` on the cell `[k/16384, (k+1)/16384]`
(`kTab_sound`). -/
def _root_.Line889.kTab (k : ℕ) : ℕ := kTabWith Distinct839.Kernel.trigEncl k

end Line889.Kernel


==> anc/lean/Line889/Kernel/Deriv.lean <==
/-
Line889/Kernel/Deriv.lean — the derivative of the kernel.

From `K(t) = ∫ fCos(u) cos(2π t u) du` over `[-1/2, 1/2]` (`K_eq_integral`), differentiation
under the integral sign gives
   `K'(t) = -∫ fCos(u) · 2π u · sin(2π t u) du`                       (`hasDerivAt_K`).
Since `fCos ≥ 0`, `∫ fCos = 1` and `|u| ≤ 1/2`, this yields
   `|K'(t)| ≤ π`                                                       (`abs_deriv_K_le`),
   `|K'(s) - K'(t)| ≤ π² |s - t|`                                      (`abs_deriv_K_sub_le`),
and, by the mean value inequality, the cell estimate used for the kernel table:
   `|K(t)| ≥ |K(t₀)| - h · min(π, |K'(t₀)| + π² h)` for `|t - t₀| ≤ h`  (`abs_K_ge_of_abs_sub_le`).
-/
import Line889.Kernel.Basic

noncomputable section

open Real MeasureTheory intervalIntegral
open scoped BigOperators Topology

namespace Line889.Kernel

/-- The derivative of the kernel, as an integral: `K'(t) = -∫ fCos(u) · 2π u · sin(2π t u) du`. -/
def Kd (t : ℝ) : ℝ :=
  ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))

/-- Differentiation under the integral sign: `K` has derivative `Kd t` at `t`. -/
theorem hasDerivAt_K (t : ℝ) : HasDerivAt K (Kd t) t := by
  have hK : K = fun t => ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u) :=
    funext K_eq_integral
  rw [hK]
  have key := intervalIntegral.hasDerivAt_integral_of_dominated_loc_of_deriv_le (μ := volume)
    (F := fun t u => fCos u * Real.cos (2 * π * t * u))
    (F' := fun t u => fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u)))
    (x₀ := t) (s := Set.univ) (a := -(1 : ℝ) / 2) (b := 1 / 2)
    (bound := fun u => |fCos u| * (2 * π * |u|))
    Filter.univ_mem ?_ ?_ ?_ ?_ ?_ ?_
  · exact key.2
  · exact Filter.Eventually.of_forall fun s =>
      (by fun_prop : Continuous fun u => fCos u * Real.cos (2 * π * s * u)).aestronglyMeasurable
  · exact (by fun_prop : Continuous fun u =>
      fCos u * Real.cos (2 * π * t * u)).intervalIntegrable _ _
  · exact (by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun u _ s _ => ?_
    show ‖fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))‖ ≤ |fCos u| * (2 * π * |u|)
    rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_neg, abs_mul, abs_mul, abs_two,
      abs_of_pos pi_pos]
    have h1 : |Real.sin (2 * π * s * u)| ≤ 1 := Real.abs_sin_le_one _
    have h2 : 0 ≤ 2 * π * |u| := by positivity
    calc |fCos u| * (2 * π * |u| * |Real.sin (2 * π * s * u)|)
        ≤ |fCos u| * (2 * π * |u| * 1) := by gcongr
      _ = |fCos u| * (2 * π * |u|) := by ring
  · exact (by fun_prop : Continuous fun u => |fCos u| * (2 * π * |u|)).intervalIntegrable _ _
  · refine Filter.Eventually.of_forall fun u _ s _ => ?_
    have h1 : HasDerivAt (fun x : ℝ => 2 * π * x * u) (2 * π * u) s := by
      simpa using ((hasDerivAt_id s).const_mul (2 * π)).mul_const u
    have h2 := (h1.cos).const_mul (fCos u)
    have e : fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))
        = fCos u * (-Real.sin (2 * π * s * u) * (2 * π * u)) := by ring
    show HasDerivAt (fun x : ℝ => fCos u * Real.cos (2 * π * x * u))
      (fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))) s
    rw [e]
    exact h2

/-- The kernel is differentiable. -/
theorem differentiable_K : Differentiable ℝ K := fun t => (hasDerivAt_K t).differentiableAt

/-- The derivative of the kernel is the integral `Kd`. -/
theorem deriv_K (t : ℝ) : deriv K t = Kd t := (hasDerivAt_K t).deriv

/-- `|K'(t)| ≤ π`. -/
theorem abs_deriv_K_le (t : ℝ) : |deriv K t| ≤ π := by
  rw [deriv_K]
  unfold Kd
  refine abs_integral_fCos_mul_le (by fun_prop) fun u hu => ?_
  have hu' : |u| ≤ 1 / 2 := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
  rw [abs_mul, abs_neg, abs_mul, abs_mul, abs_two, abs_of_pos pi_pos]
  have h1 : |Real.sin (2 * π * t * u)| ≤ 1 := Real.abs_sin_le_one _
  calc 2 * π * |u| * |Real.sin (2 * π * t * u)| ≤ 2 * π * (1 / 2) * 1 := by gcongr
    _ = π := by ring

/-- `|K'(s) - K'(t)| ≤ π² |s - t|`. -/
theorem abs_deriv_K_sub_le (s t : ℝ) : |deriv K s - deriv K t| ≤ π ^ 2 * |s - t| := by
  rw [deriv_K, deriv_K]
  unfold Kd
  rw [← intervalIntegral.integral_sub
    ((by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))).intervalIntegrable _ _)
    ((by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))).intervalIntegrable _ _)]
  simp_rw [← mul_sub]
  refine abs_integral_fCos_mul_le (by fun_prop) fun u hu => ?_
  have hu' : |u| ≤ 1 / 2 := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
  rw [abs_mul, abs_neg, abs_mul, abs_mul, abs_two, abs_of_pos pi_pos]
  have h1 : |Real.sin (2 * π * s * u) - Real.sin (2 * π * t * u)| ≤ 2 * π * |u| * |s - t| := by
    refine (Real.abs_sin_sub_sin_le _ _).trans (le_of_eq ?_)
    rw [show 2 * π * s * u - 2 * π * t * u = 2 * π * u * (s - t) by ring, abs_mul, abs_mul,
      abs_mul, abs_two, abs_of_pos pi_pos]
  have h2 : 0 ≤ |s - t| := abs_nonneg _
  have h3 : 0 ≤ |u| := abs_nonneg _
  calc 2 * π * |u| * |Real.sin (2 * π * s * u) - Real.sin (2 * π * t * u)|
      ≤ 2 * π * |u| * (2 * π * |u| * |s - t|) := by gcongr
    _ ≤ 2 * π * (1 / 2) * (2 * π * (1 / 2) * |s - t|) := by gcongr
    _ = π ^ 2 * |s - t| := by ring

/-- Cell estimate. If `|t - t₀| ≤ h` then `|K(t)| ≥ |K(t₀)| - h · min(π, |K'(t₀)| + π² h)`. -/
theorem abs_K_ge_of_abs_sub_le {t₀ t h : ℝ} (ht : |t - t₀| ≤ h) :
    |K t₀| - h * min π (|deriv K t₀| + π ^ 2 * h) ≤ |K t| := by
  have hh : 0 ≤ h := (abs_nonneg _).trans ht
  set C : ℝ := min π (|deriv K t₀| + π ^ 2 * h) with hC
  have hC0 : 0 ≤ C := le_min pi_pos.le (by positivity)
  -- on the closed ball of radius `h` around `t₀` the derivative is bounded by `C`
  have hbound : ∀ x ∈ Metric.closedBall t₀ h, ‖deriv K x‖ ≤ C := by
    intro x hx
    have hx' : |x - t₀| ≤ h := by simpa [Real.dist_eq] using hx
    rw [Real.norm_eq_abs, hC]
    refine le_min (abs_deriv_K_le x) ?_
    have h1 : |deriv K x| ≤ |deriv K t₀| + |deriv K x - deriv K t₀| := by
      have := abs_add_le (deriv K t₀) (deriv K x - deriv K t₀)
      simpa using this
    have h2 : |deriv K x - deriv K t₀| ≤ π ^ 2 * h :=
      (abs_deriv_K_sub_le x t₀).trans (mul_le_mul_of_nonneg_left hx' (by positivity))
    linarith
  have hmv := (convex_closedBall t₀ h).norm_image_sub_le_of_norm_deriv_le
    (fun x _ => differentiable_K x) hbound
    (Metric.mem_closedBall_self hh) (by simpa [Real.dist_eq] using ht : t ∈ Metric.closedBall t₀ h)
  rw [Real.norm_eq_abs, Real.norm_eq_abs] at hmv
  have h3 : C * |t - t₀| ≤ h * C := by
    rw [mul_comm h C]
    exact mul_le_mul_of_nonneg_left ht hC0
  have h4 : |K t₀| ≤ |K t| + |K t - K t₀| := by
    have := abs_sub_abs_le_abs_sub (K t₀) (K t)
    rw [abs_sub_comm (K t₀) (K t)] at this
    linarith
  linarith

end Line889.Kernel


==> anc/lean/Line889/Kernel/Sound.lean <==
/-
Line889/Kernel/Sound.lean — soundness of the kernel table: `TableSound kTab`.

For the cell `k` with midpoint `t = (2k+1)/(2H)`, `H = 16384`:
* `t` is not an integer, so `K(t) = sin(π t)/π · Q(t)` and
  `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)` (`Line889/Kernel/Closed.lean`), and the
  rational functions `ratQ`, `derQ` of `Line889/Kernel/Compute.lean` are `Q`, `Q'` at `t`;
* the enclosure `e` gives `ℓ = e.sl·|Q(t)| ≤ |K(t)|` and `|K'(t)| ≤ max(|dl|, |du|)`;
* the cell estimate `abs_K_ge_of_abs_sub_le` (mean value theorem, `|K'| ≤ π`, `|K''| ≤ π²`) gives
  `|K(s)| ≥ ℓ - (1/(2H)) min(π, D + π²/(2H))` for `|s - t| ≤ 1/(2H)`;
* the table entry is `⌊V · low²⌋` with `low` the positive part of that bound and `π ≤ piHi`.

The trigonometric enclosures, the bounds for `π` and the reduction of the midpoint modulo one are
those of `Distinct839/Kernel/Trig.lean`; they do not depend on the window.
-/
import Line889.Kernel.Closed
import Line889.Kernel.Compute
import Distinct839.Kernel.Trig

noncomputable section

open Real

namespace Line889.Kernel

/-- The rational upper bound `Distinct839.Kernel.piHi` for `π`, as a real number. -/
local notation "piHiR" => ((Distinct839.Kernel.piHi : ℚ) : ℝ)

/-! ## Rational and real versions of `Q` and `Q'` -/

lemma ratQ_cast (x : ℚ) : ((ratQ x : ℚ) : ℝ) = Qrat (x : ℝ) := by
  simp only [ratQ, Qrat, aC]
  push_cast
  rfl

lemma derQ_cast (x : ℚ) : ((derQ x : ℚ) : ℝ) = Qder (x : ℝ) := by
  simp only [derQ, Qder, aC]
  push_cast
  rfl

/-! ## Elementary facts -/

/-- A product `c·x` with `a ≤ x ≤ b` lies between `c·a` and `c·b`. -/
lemma mul_mem_min_max {a b x : ℝ} (c : ℝ) (ha : a ≤ x) (hb : x ≤ b) :
    min (c * a) (c * b) ≤ c * x ∧ c * x ≤ max (c * a) (c * b) := by
  rcases le_total 0 c with hc | hc
  · exact ⟨(min_le_left _ _).trans (mul_le_mul_of_nonneg_left ha hc),
      (mul_le_mul_of_nonneg_left hb hc).trans (le_max_right _ _)⟩
  · exact ⟨(min_le_right _ _).trans (mul_le_mul_of_nonpos_left hb hc),
      (mul_le_mul_of_nonpos_left ha hc).trans (le_max_left _ _)⟩

/-- No cell midpoint `(2k+1)/(2H)` is an integer. -/
lemma mid_notInt (k : ℕ) : ∀ n : ℤ, ((2 * k + 1) / 32768 : ℝ) ≠ n := by
  intro n h
  have h2 : ((2 * k + 1 : ℤ) : ℝ) = ((32768 * n : ℤ) : ℝ) := by
    push_cast
    rw [← h]
    ring
  have h3 : (2 * k + 1 : ℤ) = 32768 * n := by exact_mod_cast h2
  omega

/-! ## One cell -/

lemma cellVal_eq (e : Distinct839.Kernel.TrigEncl) (k : ℕ) :
    cellVal e k = ⌊cellLow e k * cellLow e k * 268435456⌋₊ := rfl

/-- Soundness of one table entry: if `e` encloses `σ sin(π t)/π` and `σ cos(π t)` at the midpoint
`t = (2k+1)/(2H)`, for a sign `σ` with `σ² = 1`, then `cellVal e k / V ≤ K(s)²` whenever
`|s - t| ≤ 1/(2H)`. -/
theorem cellVal_sound (e : Distinct839.Kernel.TrigEncl) (k : ℕ) (σ : ℝ) (hσ : σ * σ = 1)
    (he : e.Holds (σ * (Real.sin (π * ((2 * k + 1) / 32768)) / π))
      (σ * Real.cos (π * ((2 * k + 1) / 32768))))
    {s : ℝ} (hs : |s - (2 * k + 1) / 32768| ≤ 1 / 32768) :
    ((cellVal e k : ℕ) : ℝ) / 268435456 ≤ K s ^ 2 := by
  set t : ℝ := (2 * k + 1) / 32768 with ht_def
  have hnot : ∀ n : ℤ, t ≠ n := mid_notInt k
  have htq : ((((2 * k + 1) / 32768 : ℚ)) : ℝ) = t := by push_cast; rfl
  have hR : ((ratQ ((2 * k + 1) / 32768) : ℚ) : ℝ) = Qrat t := by rw [ratQ_cast, htq]
  have hD : ((derQ ((2 * k + 1) / 32768) : ℚ) : ℝ) = Qder t := by rw [derQ_cast, htq]
  have hσabs : |σ| = 1 := by
    have h0 : |σ| * |σ| = 1 := by rw [← abs_mul, hσ, abs_one]
    nlinarith [abs_nonneg σ]
  obtain ⟨h1, h2, h3, h4⟩ := he
  set S : ℝ := σ * (Real.sin (π * t) / π) with hS_def
  set C : ℝ := σ * Real.cos (π * t) with hC_def
  set R : ℝ := Qrat t with hR_def
  set D : ℝ := Qder t with hD_def
  -- `|K(t)| = |S| |Q(t)|` and `|K'(t)| = |C Q(t) + S Q'(t)|`
  have hKt : |K t| = |S| * |R| := by
    rw [K_eq_sin_mul_Qrat hnot, abs_mul, hS_def, abs_mul σ, hσabs, one_mul]
  have hKd : |deriv K t| = |R * C + D * S| := by
    rw [deriv_K_eq hnot]
    have e : R * C + D * S = σ * (Real.cos (π * t) * R + Real.sin (π * t) / π * D) := by
      rw [hS_def, hC_def]
      ring
    rw [e, abs_mul, hσabs, one_mul]
  -- the lower bound `ℓ = sl |Q(t)| ≤ |K(t)|`
  have hl : ((e.sl : ℚ) : ℝ) * |R| ≤ |K t| := by
    rw [hKt]
    exact mul_le_mul_of_nonneg_right (h1.trans (le_abs_self S)) (abs_nonneg R)
  -- the derivative bound `|K'(t)| ≤ max(|dl|, |du|)`
  have hC := mul_mem_min_max R h3 h4
  have hS := mul_mem_min_max D h1 h2
  have hd : |deriv K t| ≤
      max |min (R * e.cl) (R * e.cu) + min (D * e.sl) (D * e.su)|
        |max (R * e.cl) (R * e.cu) + max (D * e.sl) (D * e.su)| := by
    rw [hKd]
    exact abs_le_max_abs_abs (add_le_add hC.1 hS.1) (add_le_add hC.2 hS.2)
  set dmax := max |min (R * e.cl) (R * e.cu) + min (D * e.sl) (D * e.su)|
        |max (R * e.cl) (R * e.cu) + max (D * e.sl) (D * e.su)| with hdmax
  -- the cell estimate
  have hmv := abs_K_ge_of_abs_sub_le (h := 1 / 32768) hs
  have hpi := Distinct839.Kernel.pi_lt_piHi
  have hpi2 : π ^ 2 * (1 / 32768) ≤ piHiR * piHiR / 32768 := by
    have : π ^ 2 ≤ piHiR * piHiR := by nlinarith [pi_pos]
    linarith
  have hdb : min π (|deriv K t| + π ^ 2 * (1 / 32768)) ≤
      min piHiR (dmax + piHiR * piHiR / 32768) :=
    min_le_min hpi.le (add_le_add hd hpi2)
  set low : ℝ := max 0 (|R| * ((e.sl : ℚ) : ℝ) -
    min piHiR (dmax + piHiR * piHiR / 32768) / 32768) with hlow_def
  have hlow : low ≤ |K s| := by
    refine max_le (abs_nonneg _) ?_
    have : |R| * ((e.sl : ℚ) : ℝ) = ((e.sl : ℚ) : ℝ) * |R| := mul_comm _ _
    linarith
  have hlow0 : 0 ≤ low := le_max_left _ _
  have hsq : low * low ≤ K s ^ 2 := by
    rw [← sq_abs]
    nlinarith
  -- the table entry `⌊V low²⌋`
  have key : ∀ x : ℚ, (x : ℝ) = low →
      ((⌊x * x * 268435456⌋₊ : ℕ) : ℝ) / 268435456 ≤ K s ^ 2 := by
    intro x hx
    have hx0 : (0 : ℚ) ≤ x * x * 268435456 := mul_nonneg (mul_self_nonneg x) (by norm_num)
    have hfl : ((⌊x * x * 268435456⌋₊ : ℕ) : ℚ) ≤ x * x * 268435456 := Nat.floor_le hx0
    have hfl' : ((⌊x * x * 268435456⌋₊ : ℕ) : ℝ) ≤ low * low * 268435456 := by
      rw [← hx]
      exact_mod_cast hfl
    rw [div_le_iff₀ (by norm_num)]
    have := mul_le_mul_of_nonneg_right hsq (by norm_num : (0 : ℝ) ≤ 268435456)
    linarith
  rw [cellVal_eq]
  apply key
  simp only [cellLow]
  push_cast
  rw [hR, hD]

/-! ## The whole table -/

/-- **Soundness of the kernel table**: `kTab k / 2²⁸ ≤ K(t)²` on `[k/16384, (k+1)/16384]`. -/
theorem _root_.Line889.kTab_sound : TableSound kTab := by
  intro k s hs1 hs2
  have hH : ((gridH : ℕ) : ℝ) = 16384 := by norm_num [gridH]
  have hV : ((scaleV : ℕ) : ℝ) = 268435456 := by norm_num [scaleV]
  rw [hH] at hs1 hs2
  rw [hV]
  have hs : |s - (2 * k + 1) / 32768| ≤ 1 / 32768 := by
    rw [abs_le]
    constructor <;> linarith
  have hσ : ((-1 : ℝ) ^ (k / 16384)) * (-1) ^ (k / 16384) = 1 := by
    rw [← sq]
    exact Distinct839.Kernel.neg_one_pow_sq _
  unfold kTab kTabWith
  dsimp only
  split_ifs with hj
  · obtain ⟨h1, h2⟩ := Distinct839.Kernel.sin_cos_mid_low k
    refine cellVal_sound _ k _ hσ ?_ hs
    rw [h1, h2]
    exact Distinct839.Kernel.trigEncl_holds hj
  · obtain ⟨h1, h2⟩ := Distinct839.Kernel.sin_cos_mid_high k
    refine cellVal_sound _ k _ hσ ?_ hs
    rw [h1, h2]
    exact (Distinct839.Kernel.trigEncl_holds (by omega)).reflect

end Line889.Kernel


==> anc/lean/Line889/Kernel/Table.lean <==
/-
Line889/Kernel/Table.lean — the array of the kernel table agrees with the table and is sound.

`kTabArray` (`Line889/Kernel/Array.lean`) holds `kTab k` for `k = 0, …, tabR` (262144 entries,
16 periods), computed with the 8192 trigonometric enclosures shared between the periods. This
file proves that the shared enclosures are those of the definition of `kTab` (`trigCached_eq`),
hence `kTabArray[k] = kTab k` (`kTabArray_getElem`), and with `kTab_sound`
(`Line889/Kernel/Sound.lean`) that the array is a sound lower enclosure of `K²`
(`kTabArray_sound`). The three names `kTabArray`, `kTabArray_size` and `kTabArray_sound` are the
interface used by `Line889/Local`.

The definitions are kept in a file of their own, without proofs, because the compiled run of the
checker imports them: this file and the proofs behind it can change without a new run.
-/
import Line889.Kernel.Array
import Line889.Kernel.Sound

namespace Line889.Kernel

/-- The cached enclosure is the enclosure of the definition of `kTab`. -/
lemma trigCached_eq (j : ℕ) : trigCached j = Distinct839.Kernel.trigEncl j := by
  unfold trigCached
  split_ifs with h
  · simp [trigArr]
  · rfl

/-- The array holds the table: `kTabArray[k] = kTab k` for `k ≤ tabR`. -/
lemma kTabArray_getElem (k : ℕ) (h : k < kTabArray.size) : kTabArray[k] = kTab k := by
  have e : (trigCached : ℕ → Distinct839.Kernel.TrigEncl) = Distinct839.Kernel.trigEncl :=
    funext trigCached_eq
  rw [kTab, ← e]
  exact Array.getElem_ofFn _

/-- **Soundness of the array**: `kTabArray[k] / 2²⁸ ≤ K(t)²` on `[k/16384, (k+1)/16384]`. -/
theorem _root_.Line889.kTabArray_sound : ∀ (k : ℕ) (h : k < kTabArray.size) (t : ℝ),
    (k : ℝ) / gridH ≤ t → t ≤ ((k : ℝ) + 1) / gridH → (kTabArray[k] : ℝ) / scaleV ≤ K t ^ 2 := by
  intro k h t h1 h2
  rw [kTabArray_getElem]
  exact kTab_sound k t h1 h2

end Line889.Kernel


==> anc/lean/Line889/Local/Basic.lean <==
/-
Line889/Local/Basic.lean — elementary facts about the building blocks of the checker
(`Line889/Local/Checker.lean`): the signed pairs `SInt`, the small loops, and array reads.
-/
import Mathlib
import Line889.Local.Checker

open Finset

namespace Line889
namespace Local

/-! ## Signed pairs -/

namespace SInt

@[simp] theorem toInt_zero : zero.toInt = 0 := by simp [toInt, zero]

@[simp] theorem toInt_ofNat (a : ℕ) : (ofNat a).toInt = a := by simp [toInt, ofNat]

@[simp] theorem toInt_mk (p n : ℕ) : (SInt.mk p n).toInt = (p : ℤ) - n := rfl

@[simp] theorem toInt_add (a b : SInt) : (a.add b).toInt = a.toInt + b.toInt := by
  simp only [toInt, add, Nat.cast_add]; ring

@[simp] theorem toInt_sub (a b : SInt) : (a.sub b).toInt = a.toInt - b.toInt := by
  simp only [toInt, sub, Nat.cast_add]; ring

@[simp] theorem toInt_smul (a : SInt) (c : ℕ) : (a.smul c).toInt = a.toInt * c := by
  simp only [toInt, smul, Nat.cast_mul]; ring

theorem le_iff (a b : SInt) : a.le b = true ↔ a.toInt ≤ b.toInt := by
  simp only [le, toInt, decide_eq_true_eq]; omega

theorem toInt_min (a b : SInt) : (a.min b).toInt = Min.min a.toInt b.toInt := by
  unfold min
  by_cases h : a.le b = true
  · rw [if_pos h, min_eq_left ((le_iff a b).1 h)]
  · rw [if_neg h, min_eq_right]
    have := mt (le_iff a b).2 h
    omega

theorem toInt_min_le_left (a b : SInt) : (a.min b).toInt ≤ a.toInt := by
  rw [toInt_min]; exact Int.min_le_left _ _

theorem toInt_min_le_right (a b : SInt) : (a.min b).toInt ≤ b.toInt := by
  rw [toInt_min]; exact Int.min_le_right _ _

end SInt

/-! ## Loops -/

theorem sumTo_eq (f : ℕ → ℕ) (n : ℕ) : sumTo f n = ∑ k ∈ range n, f k := by
  induction n with
  | zero => simp [sumTo]
  | succ n ih => rw [sumTo, ih, sum_range_succ]

theorem toInt_ssumTo (f : ℕ → SInt) (n : ℕ) :
    (ssumTo f n).toInt = ∑ k ∈ range n, (f k).toInt := by
  induction n with
  | zero => simp [ssumTo]
  | succ n ih => rw [ssumTo, SInt.toInt_add, ih, sum_range_succ]

theorem allFromTo_spec (p : ℕ → Bool) :
    ∀ n m, allFromTo p n m = true → ∀ k, m ≤ k → k < m + n → p k = true := by
  intro n
  induction n with
  | zero => intro m _ k h1 h2; omega
  | succ n ih =>
    intro m h k h1 h2
    rw [allFromTo, Bool.and_eq_true] at h
    rcases Nat.eq_or_lt_of_le h1 with rfl | h3
    · exact h.1
    · exact ih (m + 1) h.2 k h3 (by omega)

/-! ## Array reads -/

theorem getD_ofFn {α : Type} {n : ℕ} (f : Fin n → α) (i : ℕ) (d : α) (h : i < n) :
    (Array.ofFn f).getD i d = f ⟨i, h⟩ := by
  simp [Array.getD_eq_getD_getElem?, h]

theorem g_setIfInBounds (a : Array ℕ) (r v k : ℕ) :
    g (a.setIfInBounds r v) k = if r = k ∧ r < a.size then v else g a k := by
  unfold g
  simp only [Array.getD_eq_getD_getElem?, Array.getElem?_setIfInBounds]
  by_cases h1 : r = k
  · subst h1
    by_cases h2 : r < a.size
    · simp [h2]
    · simp [h2]
  · simp [h1]

end Local
end Line889


==> anc/lean/Line889/Local/Bridge.lean <==
/-
Line889/Local/Bridge.lean — from the checked root box to the statement `LocalInequality`.

The search proves the scaled inequality `Good u` for all grid points `u` of the root box
`[13926, 262143]⁶` with `∑ u ≤ 262143`. Here we

* check that the integer tables of the checker are those of `Line889/Defs.lean`
  (`hT_eq`, `wT_eq`, `knot_eq`, by kernel evaluation). The checker has the general format with
  two labels and three pair types; the tables of `Defs` have no labels. The three statements
  say that the entry of the checker is the entry of `Defs` for every label and every pair type;
* translate gaps `g_r ≥ 17/20` to grid units `u_r = 16384 g_r ≥ 13926`, use the pressure bound
  when `∑ u ≥ 262143`, and divide the scaled inequality for the labeling `0` by
  `2 · 10⁶ · 2²⁸` (`localInequality_of_boxOK`).

Compared with `Distinct839/Local/Bridge.lean` there is no coding of labelings: of the `128`
inequalities of `Good u` (which coincide for these data) only the one for `m = 0` is used.
-/
import Line889.Local.Search

open Finset

namespace Line889
namespace Local

/-! ## The tables of the checker are the tables of `Defs` -/

/-- The site rewards of the checker are those of `Defs`, for both labels. -/
theorem hT_eq : ∀ (a : Fin 2) (i : Fin 7), (hT a.val i.val : ℤ) = hTab i := by decide +kernel

/-- The pair weights of the checker are those of `Defs`, for the three pair types. -/
theorem wT_eq : ∀ (t : Fin 3) (i j : Fin 7), (wT t.val i.val j.val : ℤ) = Wtab i j := by
  decide +kernel

/-- The knot values of the checker are those of `Defs`, for the three pair types. -/
theorem knot_eq : ∀ (r : Fin 6) (t : Fin 3) (k : Fin 14),
    (knot r.val t.val k.val).toInt = knotTab r k := by decide +kernel

/-! ## Sums over `Fin` and over `range` -/

theorem sum_pairs (F : ℕ → ℕ → ℝ) :
    ∑ i : Fin 7, ∑ j : Fin 7, (if i < j then F i.val j.val else 0)
      = ∑ j ∈ range 7, ∑ i ∈ range j, F i j := by
  have h1 : ∀ i : ℕ, ∑ j : Fin 7, (if i < j.val then F i j.val else 0)
      = ∑ j ∈ range 7, (if i < j then F i j else 0) :=
    fun i => Fin.sum_univ_eq_sum_range (fun j => if i < j then F i j else 0) 7
  have h2 : ∑ i : Fin 7, ∑ j ∈ range 7, (if i.val < j then F i.val j else 0)
      = ∑ i ∈ range 7, ∑ j ∈ range 7, (if i < j then F i j else 0) :=
    Fin.sum_univ_eq_sum_range (fun i => ∑ j ∈ range 7, (if i < j then F i j else 0)) 7
  simp only [Fin.lt_def, h1, h2]
  simp only [sum_range_succ, sum_range_zero]
  norm_num
  ring

/-! ## Grid units -/

/-- The gaps in grid units, as a function on `ℕ` (zero beyond the sixth). -/
noncomputable def gridU (gp : Fin 6 → ℝ) (r : ℕ) : ℝ :=
  if h : r < 6 then (gridH : ℝ) * gp ⟨r, h⟩ else 0

theorem gridU_fin (gp : Fin 6 → ℝ) (r : Fin 6) : gridU gp r.val = (gridH : ℝ) * gp r := by
  unfold gridU; rw [dif_pos r.isLt]

theorem sum_gridU (gp : Fin 6 → ℝ) :
    ∑ r ∈ range 6, gridU gp r = (gridH : ℝ) * ∑ r : Fin 6, gp r := by
  rw [← Fin.sum_univ_eq_sum_range (gridU gp) 6, mul_sum]
  exact sum_congr rfl fun r _ => gridU_fin gp r

/-- The position of site `i` in grid units is a partial sum of the gaps. -/
theorem pos_eq (gp : Fin 6 → ℝ) (i : Fin 7) :
    (gridH : ℝ) * pos gp i = ∑ r ∈ range i.val, gridU gp r := by
  unfold pos
  rw [mul_sum]
  have h1 : ∑ r : Fin 6, (gridH : ℝ) * (if r.val < i.val then gp r else 0)
      = ∑ r : Fin 6, (if r.val < i.val then gridU gp r.val else 0) :=
    sum_congr rfl fun r _ => by rw [gridU_fin]; split_ifs <;> simp
  rw [h1, Fin.sum_univ_eq_sum_range (fun r => if r < i.val then gridU gp r else 0) 6,
    ← sum_filter]
  congr 1
  ext r
  simp only [mem_filter, mem_range]
  have := i.isLt
  omega

theorem dist_eq (gp : Fin 6 → ℝ) (i j : Fin 7) (hij : i ≤ j) :
    dist (gridU gp) i.val j.val = (gridH : ℝ) * (pos gp j - pos gp i) := by
  rw [mul_sub, pos_eq, pos_eq, dist, ← sum_Ico_eq_sum_range, sum_Ico_eq_sub _ hij]

theorem kap_dist (gp : Fin 6 → ℝ) (i j : Fin 7) (hij : i ≤ j) :
    kap (dist (gridU gp) i.val j.val) = (scaleV : ℝ) * K (pos gp j - pos gp i) ^ 2 := by
  unfold kap
  rw [dist_eq gp i j hij, mul_div_cancel_left₀ _ (by norm_num [gridH] : (gridH : ℝ) ≠ 0)]

/-- The potentials of the checker are the potentials of `Defs`, scaled by `10⁶ V`, for every
pair type. -/
theorem betN_eq (r : Fin 6) (t : Fin 3) (x : ℝ) :
    betN r.val t.val ((gridH : ℝ) * x) = 1000000 * (cV : ℝ) * Bpot r x := by
  unfold betN Bpot
  rw [← Fin.sum_univ_eq_sum_range (fun k => (((knot r.val t.val k).toInt : ℤ) : ℝ) * (cV : ℝ)
    * hat (((gridH : ℝ) * x - knotX k) / 2048)) 14, mul_sum]
  refine sum_congr rfl fun k _ => ?_
  rw [knot_eq r t k]
  have e : ((gridH : ℝ) * x - knotX k.val) / 2048 = 8 * (x - (3 / 4 + (k.val : ℝ) / 8)) := by
    unfold knotX
    norm_num [gridH]
    ring
  rw [e]
  ring

/-! ## The local inequality -/

/-- If the scaled inequality holds on the root box (for `∑ u ≤ R`), then the local inequality
of `Defs` holds for all gaps `≥ 17/20`. -/
theorem localInequality_of_boxOK (h : BoxOK rootLo rootHi) : LocalInequality := by
  intro gp hsep
  have hU0 : ∀ r < 6, (13926 : ℝ) ≤ gridU gp r := by
    intro r hr
    have h1 := hsep ⟨r, hr⟩
    unfold gridU
    rw [dif_pos hr]
    unfold sep at h1
    norm_num [gridH]
    linarith
  have hgood : Good (gridU gp) := by
    by_cases hs : (cR : ℝ) ≤ ∑ r ∈ range 6, gridU gp r
    · exact good_of_sum_ge _ hs
    · have hs' := (not_le.1 hs).le
      refine h _ (fun r hr => ⟨?_, ?_⟩) hs'
      · have e : g rootLo r = 13926 := by interval_cases r <;> rfl
        rw [e]
        exact_mod_cast hU0 r hr
      · have e : g rootHi r = cR := by interval_cases r <;> rfl
        rw [e]
        refine le_trans ?_ hs'
        exact single_le_sum (f := gridU gp)
          (fun s hs => le_trans (by norm_num) (hU0 s (mem_range.1 hs))) (mem_range.2 hr)
  -- the inequality for the labeling `0`
  have hm := hgood 0 (by norm_num)
  -- the rewards
  have e1 : (rhsOf 0 : ℝ)
      = 2 * 1000000 * (cV : ℝ) * ∑ i : Fin 7, (hTab i : ℝ) / 1000000 := by
    unfold rhsOf
    rw [sumTo_eq]
    push_cast
    rw [← Fin.sum_univ_eq_sum_range (fun i => (hT (bit 0 i) i : ℝ)) 7, mul_sum, mul_sum]
    refine sum_congr rfl fun i _ => ?_
    rw [bit_zero]
    have e : ((hT 0 i.val : ℕ) : ℝ) = ((hTab i : ℤ) : ℝ) := by
      rw [← hT_eq 0 i]
      exact (Int.cast_natCast _).symm
    rw [e]
    ring
  -- the pressure
  have e2 : 2 * (cP : ℝ) * ∑ r ∈ range 6, gridU gp r
      = 2 * 1000000 * (cV : ℝ) * (alphaP * ∑ r : Fin 6, gp r) := by
    rw [sum_gridU]
    unfold alphaP
    norm_num [cP, cV, gridH]
    ring
  -- the kernel terms
  have e3 : ∑ j ∈ range 7, ∑ i ∈ range j,
        (wT (bit 0 i + bit 0 j) i j : ℝ) * kap (dist (gridU gp) i j)
      = 1000000 * (cV : ℝ) * ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then (Wtab i j : ℝ) / 1000000 * K (pos gp j - pos gp i) ^ 2 else 0) := by
    rw [← sum_pairs (fun i j => (wT (bit 0 i + bit 0 j) i j : ℝ)
      * kap (dist (gridU gp) i j)), mul_sum]
    refine sum_congr rfl fun i _ => ?_
    rw [mul_sum]
    refine sum_congr rfl fun j _ => ?_
    split_ifs with hij
    · rw [bit_zero, bit_zero, kap_dist gp i j hij.le]
      have e : ((wT (0 + 0) i.val j.val : ℕ) : ℝ) = ((Wtab i j : ℤ) : ℝ) := by
        rw [← wT_eq 0 i j]
        exact (Int.cast_natCast _).symm
      rw [e]
      have hV : (scaleV : ℝ) = (cV : ℝ) := by norm_num [scaleV, cV]
      rw [hV]
      ring
    · simp
  -- the potentials
  have e4 : ∑ r ∈ range 6, betN r (bit 0 r + bit 0 (r + 1)) (gridU gp r)
      = 1000000 * (cV : ℝ) * ∑ r : Fin 6, Bpot r (gp r) := by
    rw [← Fin.sum_univ_eq_sum_range (fun r => betN r (bit 0 r + bit 0 (r + 1))
      (gridU gp r)) 6, mul_sum]
    refine sum_congr rfl fun r _ => ?_
    rw [bit_zero, bit_zero, gridU_fin]
    exact betN_eq r 0 (gp r)
  unfold rhsR at hm
  rw [e1, e2, e3, e4] at hm
  have hV : (0 : ℝ) < (cV : ℝ) := Nat.cast_pos.2 (by decide +kernel)
  have hpos : (0 : ℝ) < 2 * 1000000 * (cV : ℝ) := by linarith
  refine le_of_mul_le_mul_left ?_ hpos
  linarith

end Local
end Line889


==> anc/lean/Line889/Local/Checker.lean <==
/-
Line889/Local/Checker.lean — the executable branch-and-bound checker for the seven-point
local inequality (third window, clipping level `c = 2`).

This file imports nothing (core Lean only), so that it can be compiled to native code
(`precompileModules`) and evaluated by `native_decide` at native speed. It contains definitions
only; the soundness proof is in `Line889/Local/Soundness.lean` and the files it imports.

The algorithm is that of `Distinct839/Local/Checker.lean` and `Simple673/Local/Checker.lean`, and
of the reference verifier `verifier/verify.cpp` of the accompanying files (the reference run for
the present data is that program on `certificate_third/inputs.json`). Only the constants and the
frozen tables differ from the two earlier checkers. Conventions:

* a gap is `x / H` with `H = 16384`; a box is a pair `lo hi : Array Nat` of six entries, read
  with default `0`;
* `tab[k]` is a lower bound for `V · K(t)²` on the cell `[k/H, (k+1)/H]`, `V = 2²⁸`; a read out
  of range gives `0`, which is also a lower bound;
* coefficients are in units of `10⁻⁶`, and every tested quantity is twice the local inequality
  multiplied by `10⁶ · V`;
* all arithmetic is in `Nat`. A signed quantity is a pair `SInt = (p, n)` meaning `p - n`.
  (Lean's `Int` leaves the fast scalar representation at `2³¹`, `Nat` only at `2⁶³`.)

Labels. The general format of the certificate has two labels per site (`0`, `1`), three pair
types (`0`, `1`, `2` = sum of the two labels) and `2⁷ = 128` labelings. The present certificate
is label-blind: the pair weights, the site rewards and the potentials are the same for every
label, and the statement `Line889.LocalInequality` has no labels. The checker keeps the general
format and its arrays hold the label-blind data once per type, exactly as the reference run
(its data file repeats each table). So it makes the decisions of the reference run: the label
penalty is `0`, and the tests for the `128` labelings all agree with the test for labeling `0`.
The soundness proof uses the labeling `0` only (`Line889/Local/Bridge.lean`).
-/

namespace Line889
namespace Local

/-! ## Signed integers as differences of naturals -/

/-- A signed integer `p - n`, stored as two naturals. -/
structure SInt where
  /-- positive part -/
  p : Nat
  /-- negative part -/
  n : Nat

namespace SInt

/-- The integer represented by a pair. -/
def toInt (a : SInt) : Int := (a.p : Int) - (a.n : Int)

@[inline] def zero : SInt := ⟨0, 0⟩
@[inline] def ofNat (a : Nat) : SInt := ⟨a, 0⟩
@[inline] def add (a b : SInt) : SInt := ⟨a.p + b.p, a.n + b.n⟩
@[inline] def sub (a b : SInt) : SInt := ⟨a.p + b.n, a.n + b.p⟩
/-- multiplication by a natural number -/
@[inline] def smul (a : SInt) (c : Nat) : SInt := ⟨a.p * c, a.n * c⟩
/-- `a ≤ b` -/
@[inline] def le (a b : SInt) : Bool := decide (a.p + b.n ≤ b.p + a.n)
@[inline] def min (a b : SInt) : SInt := if a.le b then a else b

end SInt

/-! ## Small loops -/

/-- `∑_{k < n} f k` -/
@[specialize] def sumTo (f : Nat → Nat) : Nat → Nat
  | 0 => 0
  | n + 1 => sumTo f n + f n

/-- `∑_{k < n} f k` for signed values -/
@[specialize] def ssumTo (f : Nat → SInt) : Nat → SInt
  | 0 => SInt.zero
  | n + 1 => (ssumTo f n).add (f n)

/-- `p m ∧ p (m+1) ∧ … ∧ p (m+n-1)`, evaluated in this order, stopping at the first failure. -/
@[specialize] def allFromTo (p : Nat → Bool) : Nat → Nat → Bool
  | 0, _ => true
  | n + 1, m => p m && allFromTo p n (m + 1)

/-- entry `r` of a box side, `0` if out of range -/
@[inline] def g (a : Array Nat) (r : Nat) : Nat := a.getD r 0

/-! ## Constants and frozen tables (units of `10⁻⁶`) -/

/-- last cell of the kernel table -/
def cR : Nat := 262143
/-- value scale `V = 2²⁸` -/
def cV : Nat := 268435456
/-- lower end of the root box, `13926 / 16384 < 17/20` -/
def cLo : Nat := 13926
/-- pressure per grid step: `10⁶ α · V / H = 6212 · 16384` -/
def cP : Nat := 101777408
/-- `∑ h_{i,1}`: the sum of the site rewards for label `0` (`= 10⁶ x`) -/
def cH1 : Nat := 54525
/-- `∑ h_{i,2}`: the sum of the site rewards for label `1` (the same number: label-blind data) -/
def cH2 : Nat := 54525
/-- bound for the total negative part of the six potentials
(`0 + 3030 + 16069 + 16069 + 3030 + 0`) -/
def cBudget : Nat := 38198

/-- pair weights, index `t * 49 + i * 7 + j` (zero unless `i < j`); the three blocks `t = 0, 1, 2`
are equal -/
def wArr : Array Nat := #[
    0, 263857, 364846, 468163, 608100, 1000000, 2000000,
    0, 0, 341543, 412303, 531836, 783798, 1000000,
    0, 0, 0, 394599, 445700, 531836, 608100,
    0, 0, 0, 0, 394599, 412303, 468163,
    0, 0, 0, 0, 0, 341543, 364846,
    0, 0, 0, 0, 0, 0, 263857,
    0, 0, 0, 0, 0, 0, 0,
    0, 263857, 364846, 468163, 608100, 1000000, 2000000,
    0, 0, 341543, 412303, 531836, 783798, 1000000,
    0, 0, 0, 394599, 445700, 531836, 608100,
    0, 0, 0, 0, 394599, 412303, 468163,
    0, 0, 0, 0, 0, 341543, 364846,
    0, 0, 0, 0, 0, 0, 263857,
    0, 0, 0, 0, 0, 0, 0,
    0, 263857, 364846, 468163, 608100, 1000000, 2000000,
    0, 0, 341543, 412303, 531836, 783798, 1000000,
    0, 0, 0, 394599, 445700, 531836, 608100,
    0, 0, 0, 0, 394599, 412303, 468163,
    0, 0, 0, 0, 0, 341543, 364846,
    0, 0, 0, 0, 0, 0, 263857,
    0, 0, 0, 0, 0, 0, 0]

/-- pair weight of type `t` for the sites `i < j` -/
@[inline] def wT (t i j : Nat) : Nat := wArr.getD (t * 49 + i * 7 + j) 0

/-- site rewards for label `0` -/
def h0Arr : Array Nat := #[0, 0, 0, 54525, 0, 0, 0]
/-- site rewards for label `1` (the same) -/
def h1Arr : Array Nat := #[0, 0, 0, 54525, 0, 0, 0]

/-- site reward for label `a` at site `i` -/
@[inline] def hT (a i : Nat) : Nat := if a = 0 then h0Arr.getD i 0 else h1Arr.getD i 0

/-- positive parts of the knot values, index `(r * 3 + t) * 14 + k`; the three rows `t = 0, 1, 2`
of each position `r` are equal -/
def kpArr : Array Nat := #[
    0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0,
    0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0,
    0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0,
    0, 0, 4991, 4781, 1750, 0, 0, 15503, 5442, 5326, 5013, 16033, 16068, 0,
    0, 0, 4991, 4781, 1750, 0, 0, 15503, 5442, 5326, 5013, 16033, 16068, 0,
    0, 0, 4991, 4781, 1750, 0, 0, 15503, 5442, 5326, 5013, 16033, 16068, 0,
    0, 0, 0, 0, 0, 0, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 4991, 4781, 1750, 0, 0, 15503, 5442, 5326, 5013, 16033, 16068, 0,
    0, 0, 4991, 4781, 1750, 0, 0, 15503, 5442, 5326, 5013, 16033, 16068, 0,
    0, 0, 4991, 4781, 1750, 0, 0, 15503, 5442, 5326, 5013, 16033, 16068, 0,
    0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0,
    0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0,
    0, 1642, 6659, 7184, 14319, 19098, 0, 565, 4132, 4638, 5687, 0, 0, 0]

/-- negative parts of the knot values, index `(r * 3 + t) * 14 + k` -/
def knArr : Array Nat := #[
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 224, 0, 0, 0, 3030, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 224, 0, 0, 0, 3030, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 224, 0, 0, 0, 3030, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 1418, 11650, 11965, 16069, 16068, 0, 16068, 9574, 9964, 10700, 16033, 16068, 0,
    0, 1418, 11650, 11965, 16069, 16068, 0, 16068, 9574, 9964, 10700, 16033, 16068, 0,
    0, 1418, 11650, 11965, 16069, 16068, 0, 16068, 9574, 9964, 10700, 16033, 16068, 0,
    0, 1418, 11650, 11965, 16069, 16068, 0, 16068, 9574, 9964, 10700, 16033, 16068, 0,
    0, 1418, 11650, 11965, 16069, 16068, 0, 16068, 9574, 9964, 10700, 16033, 16068, 0,
    0, 1418, 11650, 11965, 16069, 16068, 0, 16068, 9574, 9964, 10700, 16033, 16068, 0,
    0, 224, 0, 0, 0, 3030, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 224, 0, 0, 0, 3030, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 224, 0, 0, 0, 3030, 2543, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]

/-- knot value `k` of the potential at position `r` for pair type `t` -/
@[inline] def knot (r t k : Nat) : SInt :=
  ⟨kpArr.getD ((r * 3 + t) * 14 + k) 0, knArr.getD ((r * 3 + t) * 14 + k) 0⟩

/-! ## Range minima of the kernel table -/

/-- One doubling step of the sparse table: entry `i` becomes `min prev[i] prev[i + s]`. -/
def nextLevel (prev : Array Nat) (s : Nat) : Array Nat :=
  Array.ofFn (n := prev.size) fun i => min (prev.getD i.val 0) (prev.getD (i.val + s) 0)

/-- `sparseAux n k cur acc` appends the levels `k, …, k + n - 1`, where `cur` is level `k`. -/
def sparseAux : Nat → Nat → Array Nat → Array (Array Nat) → Array (Array Nat)
  | 0, _, _, acc => acc
  | n + 1, k, cur, acc => sparseAux n (k + 1) (nextLevel cur (2 ^ k)) (acc.push cur)

/-- The sparse table: level `k` at index `i` is the minimum of `tab[i], …, tab[i + 2^k - 1]`
(entries beyond the end of the table count as `0`). There are eighteen levels, `k = 0, …, 17`.
The table has `262144 = 2¹⁸` entries, so a query over the full length `2¹⁸` would ask for
level `18`, which is absent; `rmin` then reads `0`, which is a valid lower bound. This does not
occur in the search: every pair distance is at least `13926` cells, so a query has length at
most `262144 - 13926 < 2¹⁸` and uses a level `≤ 17`. -/
def sparse (tab : Array Nat) : Array (Array Nat) := sparseAux 18 0 tab #[]

/-- A lower bound for (in fact the minimum of) `tab[l], …, tab[r]`, for `l ≤ r`. -/
@[inline] def rmin (sp : Array (Array Nat)) (l r : Nat) : Nat :=
  let k := (r + 1 - l).log2
  let lev := sp.getD k #[]
  min (lev.getD l 0) (lev.getD (r + 1 - 2 ^ k) 0)

/-! ## The piecewise linear potentials on the integer grid

Knot `k` is at `12288 + 2048 k` (that is `3/4 + k/8`), `k = 0, …, 13`; the last knot is `38912`.
Values are scaled by `10⁶ · V`. -/

/-- `10⁶ V · B_r^t(x / H)` for an integer `x`. -/
def bv (r t x : Nat) : SInt :=
  if x ≤ 12288 ∨ 38912 ≤ x then SInt.zero else
    let k := (x - 12288) / 2048
    let q := (x - 12288) % 2048
    (((knot r t k).smul (2048 - q)).add ((knot r t (k + 1)).smul q)).smul 131072

/-- Loop of `pmin` over the knots `j - 1, …, 0`. -/
@[specialize] def pminLoop (f : Nat → SInt) (lo hi : Nat) : Nat → SInt → SInt
  | 0, acc => acc
  | j + 1, acc =>
    let x := 12288 + j * 2048
    pminLoop f lo hi j (if lo < x ∧ x < hi then SInt.min acc (f x) else acc)

/-- Minimum of `f` over the two end points `lo`, `hi` and the knots strictly between them. For a
function that is linear between consecutive knots this is its minimum over `[lo, hi]`. -/
@[specialize] def pmin (f : Nat → SInt) (lo hi : Nat) : SInt :=
  pminLoop f lo hi 14 (SInt.min (f lo) (f hi))

/-- An affine function `x ↦ s · x + o`. -/
structure Aff where
  /-- slope -/
  s : SInt
  /-- intercept -/
  o : SInt

/-- The slope of `10⁶ V · B_r^t` (per grid step) on the linear piece containing the midpoint of
`[lo, hi]` (`0` outside the knots). -/
def pslope (r t lo hi : Nat) : SInt :=
  let mid := (lo + hi) / 2
  if 12288 < mid ∧ mid < 38912 then
    let k := (mid - 12288) / 2048
    ((knot r t (k + 1)).sub (knot r t k)).smul 131072
  else SInt.zero

/-- Twice an affine lower support of `10⁶ V · B_r^t` on `[lo, hi]`: the slope is `pslope`, the
intercept is the exact minimum of the difference. -/
def paff (r t lo hi : Nat) : Aff :=
  let s := pslope r t lo hi
  ⟨s.smul 2, (pmin (fun x => (bv r t x).sub (s.smul x)) lo hi).smul 2⟩

/-! ## Data of a pair of sites on a box -/

/-- Cell range and kernel bound for a pair `i < j`. -/
structure Edge where
  /-- first cell that the distance can reach -/
  ls : Nat
  /-- last cell that the distance can reach -/
  hs : Nat
  /-- lower bound for `V K²` over these cells -/
  kv : Nat

/-- The edge data of the pair `i < j` on the box `lo hi`, where `total = ∑ lo` and distances
are cut at `R - (total - l)` (larger ones are covered by the pressure term). -/
def mkEdge (sp : Array (Array Nat)) (lo hi : Array Nat) (total i j : Nat) : Edge :=
  let l := sumTo (fun k => g lo (i + k)) (j - i)
  let h := min (sumTo (fun k => g hi (i + k)) (j - i)) (cR + l - total)
  let last := max l (h - 1)
  ⟨l, last, rmin sp l last⟩

/-- Edge data for all pairs, index `i * 7 + j`. -/
def edges (sp : Array (Array Nat)) (lo hi : Array Nat) (total : Nat) : Array Edge :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then mkEdge sp lo hi total (q.val / 7) (q.val % 7) else ⟨0, 0, 0⟩

@[inline] def edAt (ed : Array Edge) (i j : Nat) : Edge := ed.getD (i * 7 + j) ⟨0, 0, 0⟩

/-! ## The test for all labelings at once -/

/-- Minima of the potentials over the box, index `r * 3 + t`: for `t = 0` of `B_r^0`, for
`t = 1, 2` of the difference `B_r^t - B_r^0`. -/
def bmArr (lo hi : Array Nat) : Array SInt :=
  Array.ofFn (n := 18) fun q =>
    let r := q.val / 3
    let t := q.val % 3
    if t = 0 then pmin (bv r 0) (g lo r) (g hi r)
    else pmin (fun x => (bv r t x).sub (bv r 0 x)) (g lo r) (g hi r)

@[inline] def bmAt (bm : Array SInt) (r t : Nat) : SInt := bm.getD (r * 3 + t) SInt.zero

/-- `η_e = min(2 u_e, v_e)` for the pair `i < j`: a lower bound for the cost of raising one
label of the pair, and for half the cost of raising both. -/
def incOf (ed : Array Edge) (bm : Array SInt) (i j : Nat) : SInt :=
  let kv := (edAt ed i j).kv
  let a := SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)
  let b := SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)
  if j = i + 1 then SInt.min (a.add ((bmAt bm i 1).smul 2)) (b.add (bmAt bm i 2))
  else SInt.min a b

/-- `η` for all pairs, index `i * 7 + j`. -/
def incArr (ed : Array Edge) (bm : Array SInt) : Array SInt :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then incOf ed bm (q.val / 7) (q.val % 7) else SInt.zero

@[inline] def incAt (inc : Array SInt) (i j : Nat) : SInt := inc.getD (i * 7 + j) SInt.zero

/-- `∑_i min(0, ∑_{e ∋ i} η_e - 2 V (h_{i,2} - h_{i,1}))`: the most that raising labels can cost
(`0` for label-blind data). -/
def penalty (inc : Array SInt) : SInt :=
  ssumTo (fun i =>
    let deg := ssumTo (fun j =>
      if i < j then incAt inc i j else if j < i then incAt inc j i else SInt.zero) 7
    SInt.min SInt.zero (deg.sub (SInt.ofNat (2 * (hT 1 i - hT 0 i) * cV)))) 7

/-- The lower bound for the labeling `0` from range minima: pressure at the lower corner,
kernel minima, potential minima. -/
def baseOf (total : Nat) (ed : Array Edge) (bm : Array SInt) : SInt :=
  (SInt.ofNat (total * cP
      + sumTo (fun j => sumTo (fun i => wT 0 i j * (edAt ed i j).kv) j) 7)).add
    (ssumTo (fun r => bmAt bm r 0) 6)

/-! ## Affine supports -/

/-- `min acc (min_{t < n} (2 tab[k - t] + c + s t))` -/
def cellMinDown (tab : Array Nat) (s : Nat) : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, k, c, acc => cellMinDown tab s n (k - 1) (c + s) (min acc (2 * tab.getD k 0 + c))

/-- `min acc (min_{t < n} (2 tab[k + t] + c + s t))` -/
def cellMinUp (tab : Array Nat) (s : Nat) : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, k, c, acc => cellMinUp tab s n (k + 1) (c + s) (min acc (2 * tab.getD k 0 + c))

/-- An affine lower support `d ↦ s d + o` of `2 V K(d/H)²` over the cells of an edge: the slope
is the central difference of the table at the middle cell, and the intercept is
`min_k (2 tab[k] - max(s k, s (k+1)))`. -/
def kaff (tab : Array Nat) (e : Edge) : Aff :=
  let mid := (e.ls + e.hs) / 2
  let a := if mid = 0 ∨ cR ≤ mid then 0 else tab.getD (mid + 1) 0
  let b := if mid = 0 ∨ cR ≤ mid then 0 else tab.getD (mid - 1) 0
  let n := e.hs + 1 - e.ls
  if b ≤ a then
    let s := a - b
    ⟨⟨s, 0⟩, ⟨cellMinDown tab s n e.hs 0 (2 * tab.getD e.hs 0), s * (e.hs + 1)⟩⟩
  else
    let s := b - a
    ⟨⟨0, s⟩, ⟨cellMinUp tab s n e.ls (s * e.ls) (2 * tab.getD e.ls 0 + s * e.ls), 0⟩⟩

/-- Kernel supports for all pairs, index `i * 7 + j`. -/
def affArr (tab : Array Nat) (ed : Array Edge) : Array Aff :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then kaff tab (edAt ed (q.val / 7) (q.val % 7))
    else ⟨SInt.zero, SInt.zero⟩

/-- Weighted slopes `W^t_{ij} s_{ij}`, index `t * 49 + i * 7 + j`. -/
def wkArr (af : Array Aff) : Array SInt :=
  Array.ofFn (n := 147) fun q =>
    ((af.getD (q.val % 49) ⟨SInt.zero, SInt.zero⟩).s).smul (wArr.getD q.val 0)

/-- Weighted intercepts `W^t_{ij} o_{ij}`, index `t * 49 + i * 7 + j`. -/
def woArr (af : Array Aff) : Array SInt :=
  Array.ofFn (n := 147) fun q =>
    ((af.getD (q.val % 49) ⟨SInt.zero, SInt.zero⟩).o).smul (wArr.getD q.val 0)

@[inline] def w3At (a : Array SInt) (t i j : Nat) : SInt := a.getD (t * 49 + i * 7 + j) SInt.zero

/-- Doubled potential supports, index `r * 3 + t`. -/
def paArr (lo hi : Array Nat) : Array Aff :=
  Array.ofFn (n := 18) fun q => paff (q.val / 3) (q.val % 3) (g lo (q.val / 3)) (g hi (q.val / 3))

@[inline] def paAt (pa : Array Aff) (r t : Nat) : Aff := pa.getD (r * 3 + t) ⟨SInt.zero, SInt.zero⟩

/-- label of site `i` in the labeling coded by `m` -/
@[inline] def bit (m i : Nat) : Nat := (m >>> i) % 2

/-- The minimum over the box of the affine lower bound for labeling `m` (without the reward):
intercept plus, for each gap, the linear coefficient times the lower or upper end. -/
def valOf (lo hi : Array Nat) (wk wo : Array SInt) (pa : Array Aff) (m : Nat) : SInt :=
  let inter :=
    (ssumTo (fun r => (paAt pa r (bit m r + bit m (r + 1))).o) 6).add
      (ssumTo (fun j => ssumTo (fun i => w3At wo (bit m i + bit m j) i j) j) 7)
  inter.add (ssumTo (fun r =>
    let lin := ((SInt.ofNat (2 * cP)).add (paAt pa r (bit m r + bit m (r + 1))).s).add
      (ssumTo (fun i => ssumTo (fun k =>
        w3At wk (bit m i + bit m (r + 1 + k)) i (r + 1 + k)) (6 - r)) (r + 1))
    if lin.n ≤ lin.p then lin.smul (g lo r) else lin.smul (g hi r)) 6)

/-- twice the scaled reward of labeling `m` -/
def rhsOf (m : Nat) : Nat := 2 * cV * sumTo (fun i => hT (bit m i) i) 7

/-- The affine tests: first for all labelings at once (labeling `0` plus penalty), then
one labeling at a time. (For label-blind data the penalty is `0`, so the first test is the test
for the labeling `0`, and the loop stops at its first step if that test fails.) -/
def affineOK (tab : Array Nat) (lo hi : Array Nat) (ed : Array Edge) (pen : SInt) : Bool :=
  let af := affArr tab ed
  let wk := wkArr af
  let wo := woArr af
  let pa := paArr lo hi
  (SInt.ofNat (2 * cH1 * cV)).le ((valOf lo hi wk wo pa 0).add pen) ||
    allFromTo (fun m => (SInt.ofNat (rhsOf m)).le (valOf lo hi wk wo pa m)) 128 0

/-! ## One node of the search -/

/-- Upper ends cut at `∑ x ≤ R`: `hi_r ← min(hi_r, R - (total - lo_r))`. -/
def clamp (lo hi : Array Nat) (total : Nat) : Array Nat :=
  Array.ofFn (n := 6) fun r => min (g hi r.val) (cR + g lo r.val - total)

/-- Width and index of the first widest gap among the first `n`. -/
def widest (lo hi : Array Nat) : Nat → Nat × Nat
  | 0 => (0, 0)
  | n + 1 =>
    let ws := widest lo hi n
    if ws.1 < g hi n - g lo n then (g hi n - g lo n, n) else ws

/-- Result of the tests on one box. -/
inductive Verdict where
  /-- the inequality holds on the box (`stage`: `0` pressure, `1` range minima, `2` affine) -/
  | ok (stage : Nat)
  /-- a box of width one that no test accepts -/
  | fail
  /-- split gap `r` at `mid`; `hi'` is the clamped upper corner -/
  | split (hi' : Array Nat) (r mid : Nat)

/-- The tests on the box `lo hi`. -/
def node (tab : Array Nat) (sp : Array (Array Nat)) (lo hi : Array Nat) : Verdict :=
  let total := sumTo (g lo) 6
  if (cH2 + cBudget) * cV ≤ total * cP then .ok 0 else
  let hi' := clamp lo hi total
  let ed := edges sp lo hi' total
  let bm := bmArr lo hi'
  let pen := penalty (incArr ed bm)
  if (SInt.ofNat (2 * cH1 * cV)).le (((baseOf total ed bm).smul 2).add pen) then .ok 1 else
  let ws := widest lo hi' 6
  if ws.1 ≤ 512 && affineOK tab lo hi' ed pen then .ok 2 else
  if ws.1 ≤ 1 then .fail else .split hi' ws.2 ((g lo ws.2 + g hi' ws.2) / 2)

/-! ## The search

The search is written for an arbitrary verdict function `nd`, and used with `nd = node tab sp`.
(Keeping `nd` abstract also keeps the unfolding lemmas of the recursion cheap to check.) -/

/-- Branch and bound on the box `lo hi`, with recursion depth at most `fuel`. -/
def searchBox (nd : Array Nat → Array Nat → Verdict) : Nat → Array Nat → Array Nat → Bool
  | 0, _, _ => false
  | fuel + 1, lo, hi =>
    match nd lo hi with
    | .ok _ => true
    | .fail => false
    | .split hi' r mid =>
      searchBox nd fuel lo (hi'.setIfInBounds r mid) &&
        searchBox nd fuel (lo.setIfInBounds r mid) hi'

/-- Follow `depth` splits chosen by the binary digits of `path` (lowest digit first; digit `0`
is the lower half), then run `searchBox`. A box accepted on the way counts as checked. -/
def searchPath (nd : Array Nat → Array Nat → Verdict) (fuel : Nat) :
    Nat → Nat → Array Nat → Array Nat → Bool
  | 0, _, lo, hi => searchBox nd fuel lo hi
  | depth + 1, path, lo, hi =>
    match nd lo hi with
    | .ok _ => true
    | .fail => false
    | .split hi' r mid =>
      if path % 2 = 0 then searchPath nd fuel depth (path / 2) lo (hi'.setIfInBounds r mid)
      else searchPath nd fuel depth (path / 2) (lo.setIfInBounds r mid) hi'

/-- lower corner of the root box -/
def rootLo : Array Nat := #[13926, 13926, 13926, 13926, 13926, 13926]
/-- upper corner of the root box -/
def rootHi : Array Nat := #[262143, 262143, 262143, 262143, 262143, 262143]

/-- Recursion depth allowed below the root box (below a chunk root, for `checkChunk`). Nothing
limits the number of boxes: both halves of a split get the remaining depth. The depth of the
search from the root box is at most `6 · 18 + 1 = 109` for any table: a gap of the root box has
width below `2¹⁸`, a split replaces the width `w ≥ 2` of the widest gap by `⌊w/2⌋` or `⌈w/2⌉`,
and a box whose widest gap has width at most `1` is not split. -/
def cFuel : Nat := 400

/-- Chunk `i` of `nChunks` at depth `depth`: the sub-boxes reached by the paths `p < 2^depth`
with `p % nChunks = i`. The chunks `i = 0, …, nChunks - 1` together cover the root box. -/
def checkChunk (tab : Array Nat) (depth nChunks i : Nat) : Bool :=
  let sp := sparse tab
  allFromTo (fun p => p % nChunks != i || searchPath (node tab sp) cFuel depth p rootLo rootHi)
    (2 ^ depth) 0

end Local

/-- The complete check of the local inequality on the root box `[13926, 262143]⁶` (grid units),
given a table of lower bounds for `2²⁸ K²` on the cells of width `1/16384`. -/
def checkAll (tab : Array Nat) : Bool :=
  Local.searchBox (Local.node tab (Local.sparse tab)) Local.cFuel Local.rootLo Local.rootHi

end Line889


==> anc/lean/Line889/Local/FinalAll.lean <==
/-
Line889/Local/FinalAll.lean — the seven-point local inequality.

`localInequality : LocalInequality` follows from

* `kTabArray_sound` (`Line889/Kernel/Table.lean`): the kernel table is a sound lower
  enclosure of `K²`, proved with the standard axioms;
* `localInequality_of_check` (`Line889/Local/Soundness.lean`): soundness of the branch and
  bound, proved with the standard axioms;
* `Local.check_passes` (`Line889/Local/RunAll.lean`): the checker accepts the root box on
  that table (the array `kTabArray` of `Line889/Kernel/Array.lean`), evaluated by compiled code
  (`native_decide`).

So `#print axioms localInequality` lists the three standard axioms and one computational fact.
-/
import Line889.Local.Soundness
import Line889.Local.RunAll
import Line889.Kernel.Table

namespace Line889

/-- **The local inequality**: for seven points with gaps `g_r ≥ 17/20`,
`∑ κ_i ≤ α ∑ g_r + ∑_{i<j} W_{ij} K(y_j - y_i)² + ∑_r B_r(g_r)`. -/
theorem localInequality : LocalInequality :=
  localInequality_of_check kTabArray kTabArray_size kTabArray_sound Local.check_passes

end Line889


==> anc/lean/Line889/Local/Kernel.lean <==
/-
Line889/Local/Kernel.lean — the kernel table in the checker: range minima and affine
supports.

`kap d = V · K(d/H)²` is the scaled kernel square at the grid distance `d`. A table is `TabOK`
if `tab[k] ≤ kap d` on the cell `k ≤ d ≤ k + 1` (reads beyond the end give `0`). We prove:

* `rmin_le`: the sparse-table query is a lower bound for the entries in its range;
* `kap_ge_rmin`: hence a lower bound for `kap` on `[l, h]`;
* `kaff_spec`: the affine function computed by `kaff` is below `2 kap` over the cells of an edge.
-/
import Line889.Defs
import Line889.Local.Basic

open Finset

namespace Line889
namespace Local

/-- The scaled kernel square `V · K(d/H)²` at the grid distance `d`. -/
noncomputable def kap (d : ℝ) : ℝ := (scaleV : ℝ) * K (d / gridH) ^ 2

theorem kap_nonneg (d : ℝ) : 0 ≤ kap d := by unfold kap; positivity

/-- `tab[k]` is a lower bound for `kap` on the cell `[k, k + 1]`. -/
def TabOK (tab : Array ℕ) : Prop :=
  ∀ (k : ℕ) (d : ℝ), (k : ℝ) ≤ d → d ≤ k + 1 → ((tab.getD k 0 : ℕ) : ℝ) ≤ kap d

/-- The hypothesis of the soundness theorem, in grid units. -/
theorem tabOK_of_sound (tab : Array ℕ)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2) : TabOK tab := by
  intro k d h1 h2
  by_cases hk : k < tab.size
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_getElem hk, Option.getD_some]
    have hH : (0 : ℝ) < (gridH : ℝ) := by norm_num [gridH]
    have hV : (0 : ℝ) < (scaleV : ℝ) := by norm_num [scaleV]
    have h := hsound k hk (d / gridH) (div_le_div_of_nonneg_right h1 hH.le)
      (div_le_div_of_nonneg_right h2 hH.le)
    rw [div_le_iff₀ hV] at h
    unfold kap
    linarith
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by omega), Option.getD_none]
    simpa using kap_nonneg d

/-! ## Range minima -/

/-- `lev` is a lower bound for the minima of the windows of length `2^k`. -/
def LevOK (tab : Array ℕ) (k : ℕ) (lev : Array ℕ) : Prop :=
  ∀ l d, d < 2 ^ k → lev.getD l 0 ≤ tab.getD (l + d) 0

theorem levOK_zero (tab : Array ℕ) : LevOK tab 0 tab := by
  intro l d hd
  have : d = 0 := by simpa using hd
  subst this; exact le_rfl

theorem levOK_empty (tab : Array ℕ) (k : ℕ) : LevOK tab k #[] := by
  intro l d _; simp

theorem nextLevel_getD_le (prev : Array ℕ) (s i : ℕ) :
    (nextLevel prev s).getD i 0 ≤ min (prev.getD i 0) (prev.getD (i + s) 0) := by
  unfold nextLevel
  by_cases h : i < prev.size
  · rw [getD_ofFn _ _ _ h]
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by simpa using h),
      Option.getD_none]
    exact Nat.zero_le _

theorem levOK_next (tab : Array ℕ) (k : ℕ) (lev : Array ℕ) (h : LevOK tab k lev) :
    LevOK tab (k + 1) (nextLevel lev (2 ^ k)) := by
  intro l d hd
  have h1 := nextLevel_getD_le lev (2 ^ k) l
  rw [pow_succ] at hd
  by_cases hc : d < 2 ^ k
  · exact (h1.trans (min_le_left _ _)).trans (h l d hc)
  · have h2 := h (l + 2 ^ k) (d - 2 ^ k) (by omega)
    have e : l + 2 ^ k + (d - 2 ^ k) = l + d := by omega
    rw [e] at h2
    exact (h1.trans (min_le_right _ _)).trans h2

theorem sparseAux_ok (tab : Array ℕ) :
    ∀ n k cur acc, LevOK tab k cur → acc.size = k → (∀ j, LevOK tab j (acc.getD j #[])) →
      ∀ j, LevOK tab j ((sparseAux n k cur acc).getD j #[]) := by
  intro n
  induction n with
  | zero => intro k cur acc _ _ h; exact h
  | succ n ih =>
    intro k cur acc hcur hsize hacc
    rw [sparseAux]
    refine ih (k + 1) _ _ (levOK_next tab k cur hcur) (by simp [hsize]) ?_
    intro j
    rw [Array.getD_eq_getD_getElem?, Array.getElem?_push]
    by_cases hj : j = acc.size
    · rw [if_pos hj, Option.getD_some, hj, hsize]; exact hcur
    · rw [if_neg hj, ← Array.getD_eq_getD_getElem?]; exact hacc j

theorem sparse_ok (tab : Array ℕ) (j : ℕ) : LevOK tab j ((sparse tab).getD j #[]) :=
  sparseAux_ok tab 18 0 tab #[] (levOK_zero tab) rfl (fun j => by simpa using levOK_empty tab j) j

/-- The range-minimum query is a lower bound for every entry in its range. -/
theorem rmin_le (tab : Array ℕ) (l r c : ℕ) (h1 : l ≤ c) (h2 : c ≤ r) :
    rmin (sparse tab) l r ≤ tab.getD c 0 := by
  have hn : r + 1 - l ≠ 0 := by omega
  have hp1 := Nat.log2_self_le hn
  have hp2 := Nat.lt_log2_self (n := r + 1 - l)
  have hlev : ∀ i d, d < 2 ^ (r + 1 - l).log2 →
      ((sparse tab).getD (r + 1 - l).log2 #[]).getD i 0 ≤ tab.getD (i + d) 0 :=
    sparse_ok tab _
  show min (((sparse tab).getD (r + 1 - l).log2 #[]).getD l 0)
      (((sparse tab).getD (r + 1 - l).log2 #[]).getD (r + 1 - 2 ^ (r + 1 - l).log2) 0) ≤ _
  generalize (sparse tab).getD (r + 1 - l).log2 #[] = lev at hlev ⊢
  generalize (r + 1 - l).log2 = k at hp1 hp2 hlev ⊢
  rw [pow_succ] at hp2
  generalize 2 ^ k = p at hp1 hp2 hlev ⊢
  by_cases hc : c - l < p
  · have h3 := hlev l (c - l) hc
    rw [show l + (c - l) = c by omega] at h3
    exact (min_le_left _ _).trans h3
  · have h3 := hlev (r + 1 - p) (c - (r + 1 - p)) (by omega)
    rw [show r + 1 - p + (c - (r + 1 - p)) = c by omega] at h3
    exact (min_le_right _ _).trans h3

/-- A real number in `[l, h]` lies in one of the cells `l, …, max l (h - 1)`. -/
theorem exists_cell (l h : ℕ) (d : ℝ) (h1 : (l : ℝ) ≤ d) (h2 : d ≤ h) :
    ∃ k : ℕ, l ≤ k ∧ k ≤ max l (h - 1) ∧ (k : ℝ) ≤ d ∧ d ≤ k + 1 := by
  have hd0 : (0 : ℝ) ≤ d := (Nat.cast_nonneg l).trans h1
  by_cases hf : ⌊d⌋₊ < h
  · refine ⟨⌊d⌋₊, Nat.le_floor h1, ?_, Nat.floor_le hd0, (Nat.lt_floor_add_one d).le⟩
    exact le_max_of_le_right (by omega)
  · have hf' : h ≤ ⌊d⌋₊ := not_lt.1 hf
    have hdh : (h : ℝ) ≤ d := (Nat.cast_le.2 hf').trans (Nat.floor_le hd0)
    have hlh : l ≤ h := by exact_mod_cast h1.trans h2
    by_cases hl : l < h
    · refine ⟨h - 1, by omega, le_max_right _ _, ?_, ?_⟩
      · have : ((h - 1 : ℕ) : ℝ) = (h : ℝ) - 1 := by
          rw [Nat.cast_sub (by omega)]; simp
        rw [this]; linarith
      · have : ((h - 1 : ℕ) : ℝ) = (h : ℝ) - 1 := by
          rw [Nat.cast_sub (by omega)]; simp
        rw [this]; linarith
    · have : l = h := by omega
      subst this
      exact ⟨l, le_rfl, le_max_left _ _, h1, by linarith⟩

/-- The range minimum over the cells of `[l, h]` is a lower bound for `kap` on `[l, h]`. -/
theorem kap_ge_rmin (tab : Array ℕ) (htab : TabOK tab) (l h : ℕ) (d : ℝ) (h1 : (l : ℝ) ≤ d)
    (h2 : d ≤ h) : ((rmin (sparse tab) l (max l (h - 1)) : ℕ) : ℝ) ≤ kap d := by
  obtain ⟨k, hk1, hk2, hk3, hk4⟩ := exists_cell l h d h1 h2
  exact (Nat.cast_le.2 (rmin_le tab l _ k hk1 hk2)).trans (htab k d hk3 hk4)

/-! ## Affine supports of the kernel table -/

theorem cellMinDown_le_acc (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc, cellMinDown tab s n k c acc ≤ acc := by
  intro n
  induction n with
  | zero => intro k c acc; exact le_rfl
  | succ n ih => intro k c acc; rw [cellMinDown]; exact (ih _ _ _).trans (min_le_left _ _)

theorem cellMinDown_le (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc t, t < n → t ≤ k →
      cellMinDown tab s n k c acc ≤ 2 * tab.getD (k - t) 0 + c + s * t := by
  intro n
  induction n with
  | zero => intro k c acc t ht; omega
  | succ n ih =>
    intro k c acc t ht hk
    rw [cellMinDown]
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · refine (cellMinDown_le_acc tab s _ _ _ _).trans ((min_le_right _ _).trans ?_)
      simp
    · have h := ih (k - 1) (c + s) (min acc (2 * tab.getD k 0 + c)) (t - 1) (by omega) (by omega)
      have e1 : k - 1 - (t - 1) = k - t := by omega
      have e2 : s * (t - 1) + s = s * t := by
        obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
        simp [Nat.mul_succ]
      rw [e1] at h
      omega

theorem cellMinUp_le_acc (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc, cellMinUp tab s n k c acc ≤ acc := by
  intro n
  induction n with
  | zero => intro k c acc; exact le_rfl
  | succ n ih => intro k c acc; rw [cellMinUp]; exact (ih _ _ _).trans (min_le_left _ _)

theorem cellMinUp_le (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc t, t < n →
      cellMinUp tab s n k c acc ≤ 2 * tab.getD (k + t) 0 + c + s * t := by
  intro n
  induction n with
  | zero => intro k c acc t ht; omega
  | succ n ih =>
    intro k c acc t ht
    rw [cellMinUp]
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · refine (cellMinUp_le_acc tab s _ _ _ _).trans ((min_le_right _ _).trans ?_)
      simp
    · have h := ih (k + 1) (c + s) (min acc (2 * tab.getD k 0 + c)) (t - 1) (by omega)
      have e1 : k + 1 + (t - 1) = k + t := by omega
      have e2 : s * (t - 1) + s = s * t := by
        obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
        simp [Nat.mul_succ]
      rw [e1] at h
      omega

/-- The affine function computed by `kaff` is below `2 kap` on every cell of the edge. -/
theorem kaff_spec (tab : Array ℕ) (htab : TabOK tab) (e : Edge) (k : ℕ) (hk1 : e.ls ≤ k)
    (hk2 : k ≤ e.hs) (d : ℝ) (hd1 : (k : ℝ) ≤ d) (hd2 : d ≤ k + 1) :
    (((kaff tab e).s.toInt : ℤ) : ℝ) * d + (((kaff tab e).o.toInt : ℤ) : ℝ) ≤ 2 * kap d := by
  have hcell : ((tab.getD k 0 : ℕ) : ℝ) ≤ kap d := htab k d hd1 hd2
  unfold kaff
  simp only
  generalize (if (e.ls + e.hs) / 2 = 0 ∨ cR ≤ (e.ls + e.hs) / 2 then 0
    else tab.getD ((e.ls + e.hs) / 2 + 1) 0) = a
  generalize (if (e.ls + e.hs) / 2 = 0 ∨ cR ≤ (e.ls + e.hs) / 2 then 0
    else tab.getD ((e.ls + e.hs) / 2 - 1) 0) = b
  split
  · -- nonnegative slope `s = a - b`
    have hM := cellMinDown_le tab (a - b) (e.hs + 1 - e.ls) e.hs 0 (2 * tab.getD e.hs 0)
      (e.hs - k) (by omega) (by omega)
    have e1 : e.hs - (e.hs - k) = k := by omega
    rw [e1] at hM
    have hM' : ((cellMinDown tab (a - b) (e.hs + 1 - e.ls) e.hs 0 (2 * tab.getD e.hs 0) : ℕ) : ℝ)
        ≤ 2 * (tab.getD k 0 : ℕ) + 0 + ((a - b : ℕ) : ℝ) * ((e.hs : ℝ) - k) := by
      have : (((e.hs - k : ℕ) : ℕ) : ℝ) = (e.hs : ℝ) - k := by rw [Nat.cast_sub hk2]
      rw [← this]
      exact_mod_cast hM
    have hs : (0 : ℝ) ≤ ((a - b : ℕ) : ℝ) := Nat.cast_nonneg _
    simp only [SInt.toInt_mk]
    push_cast
    nlinarith [mul_le_mul_of_nonneg_left hd2 hs]
  · -- negative slope `-(b - a)`
    have hM := cellMinUp_le tab (b - a) (e.hs + 1 - e.ls) e.ls ((b - a) * e.ls)
      (2 * tab.getD e.ls 0 + (b - a) * e.ls) (k - e.ls) (by omega)
    have e1 : e.ls + (k - e.ls) = k := by omega
    rw [e1] at hM
    have hM' : ((cellMinUp tab (b - a) (e.hs + 1 - e.ls) e.ls ((b - a) * e.ls)
        (2 * tab.getD e.ls 0 + (b - a) * e.ls) : ℕ) : ℝ)
        ≤ 2 * (tab.getD k 0 : ℕ) + ((b - a : ℕ) : ℝ) * e.ls
          + ((b - a : ℕ) : ℝ) * ((k : ℝ) - e.ls) := by
      have : (((k - e.ls : ℕ) : ℕ) : ℝ) = (k : ℝ) - e.ls := by rw [Nat.cast_sub hk1]
      rw [← this]
      exact_mod_cast hM
    have hs : (0 : ℝ) ≤ ((b - a : ℕ) : ℝ) := Nat.cast_nonneg _
    simp only [SInt.toInt_mk]
    push_cast
    nlinarith [mul_le_mul_of_nonneg_left hd1 hs]

end Local
end Line889


==> anc/lean/Line889/Local/Model.lean <==
/-
Line889/Local/Model.lean — the real-valued quantities that the checker bounds.

Everything is in grid units: a gap `g_r` is `u_r / H`, `H = 16384`, and the local inequality for
the labeling coded by `m` (bit `i` of `m` is the label of site `i`) is multiplied by
`2 · 10⁶ · V`, `V = 2²⁸`. It reads `rhsOf m ≤ rhsR u m` (`Good`). The labelings belong to the
general format of the checker; the data are label-blind, so the `128` inequalities are one and
the same, and `Line889/Local/Bridge.lean` uses the one for `m = 0`. This file defines the boxes,
proves the pressure bound (`good_of_pressure`: the inequality holds once `∑ u` is large), the
small facts about the frozen data that the checker relies on, and the bounds that hold for the
pair distances and the potentials on a box.
-/
import Line889.Local.Potential
import Line889.Local.Kernel

open Finset

namespace Line889
namespace Local

/-! ## Labels -/

theorem bit_lt_two (m i : ℕ) : bit m i < 2 := Nat.mod_lt _ (by norm_num)

theorem bit_cases (m i : ℕ) : bit m i = 0 ∨ bit m i = 1 := by
  have := bit_lt_two m i; omega

@[simp] theorem bit_zero (i : ℕ) : bit 0 i = 0 := by simp [bit]

/-! ## Facts about the frozen data -/

theorem h_mono : ∀ i < 7, hT 0 i ≤ hT 1 i := by decide +kernel

theorem w_mono : ∀ i < 7, ∀ j < 7, wT 0 i j ≤ wT 1 i j ∧ wT 0 i j ≤ wT 2 i j := by
  decide +kernel

theorem sum_h1 : sumTo (fun i => hT 1 i) 7 = cH2 := by decide +kernel

theorem sum_h0 : sumTo (fun i => hT 0 i) 7 = cH1 := by decide +kernel

/-- `α R / H ≥ x + 0.038198`, in the integer units of the checker:
`(54525 + 38198) · 16384 = 1519173632 ≤ 6212 · 262143 = 1628432316`. -/
theorem pressure_const : (cH2 + cBudget) * cV ≤ cR * cP := by decide +kernel

theorem hT_le (a i : ℕ) (hi : i < 7) : hT a i ≤ hT 1 i := by
  rcases Nat.eq_zero_or_pos a with rfl | ha
  · exact h_mono i hi
  · have : hT a i = hT 1 i := by simp [hT, ha.ne']
    rw [this]

/-- The reward of a site as a real number: `h_{i,0} + d_i (h_{i,1} - h_{i,0})`. -/
theorem hT_bit (m i : ℕ) :
    (hT (bit m i) i : ℝ) = hT 0 i + (bit m i : ℝ) * ((hT 1 i : ℝ) - hT 0 i) := by
  rcases bit_cases m i with h | h <;> rw [h] <;> push_cast <;> ring

/-! ## The scaled inequality -/

/-- The grid distance between the sites `i ≤ j`: `u_i + ⋯ + u_{j-1}`. -/
noncomputable def dist (u : ℕ → ℝ) (i j : ℕ) : ℝ := ∑ k ∈ range (j - i), u (i + k)

/-- `2 · 10⁶ · V` times the right side of the local inequality for the labeling `m`. -/
noncomputable def rhsR (u : ℕ → ℝ) (m : ℕ) : ℝ :=
  2 * (cP : ℝ) * ∑ r ∈ range 6, u r
  + 2 * ∑ j ∈ range 7, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j)
  + 2 * ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r)

/-- The scaled local inequality at the grid point `u`, for every labeling. -/
def Good (u : ℕ → ℝ) : Prop := ∀ m < 128, (rhsOf m : ℝ) ≤ rhsR u m

/-- The point `u` lies in the box `lo hi` (first six coordinates). -/
def InBox (lo hi : Array ℕ) (u : ℕ → ℝ) : Prop := ∀ r < 6, (g lo r : ℝ) ≤ u r ∧ u r ≤ g hi r

/-- The local inequality holds on the part of the box `lo hi` with `∑ u ≤ R`. -/
def BoxOK (lo hi : Array ℕ) : Prop :=
  ∀ u, InBox lo hi u → ∑ r ∈ range 6, u r ≤ cR → Good u

/-! ## Pressure -/

theorem rhsOf_le (m : ℕ) : (rhsOf m : ℝ) ≤ 2 * cV * cH2 := by
  have h : sumTo (fun i => hT (bit m i) i) 7 ≤ cH2 := by
    rw [← sum_h1, sumTo_eq, sumTo_eq]
    exact sum_le_sum fun i hi => hT_le _ i (mem_range.1 hi)
  unfold rhsOf
  push_cast
  have h' : (sumTo (fun i => hT (bit m i) i) 7 : ℝ) ≤ cH2 := by exact_mod_cast h
  have hV : (0 : ℝ) ≤ cV := Nat.cast_nonneg _
  nlinarith

theorem sum_nb : ∑ r ∈ range 6, (nb r : ℝ) = cBudget := by
  have := nb_sum
  simp only [sum_range_succ, sum_range_zero, zero_add]
  exact_mod_cast this

/-- The weighted kernel terms are nonnegative. -/
theorem kernel_sum_nonneg (u : ℕ → ℝ) (m : ℕ) :
    0 ≤ ∑ j ∈ range 7, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j) :=
  sum_nonneg fun _ _ => sum_nonneg fun _ _ => mul_nonneg (Nat.cast_nonneg _) (kap_nonneg _)

/-- The potentials add up to at least `-0.038198` (scaled). -/
theorem pot_sum_ge (u : ℕ → ℝ) (m : ℕ) :
    -((cBudget : ℝ) * cV) ≤ ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r) := by
  rw [← sum_nb, sum_mul, ← sum_neg_distrib]
  refine sum_le_sum fun r hr => ?_
  have h1 := bit_lt_two m r
  have h2 := bit_lt_two m (r + 1)
  exact betN_lower (mem_range.1 hr) (by omega) (u r)

/-- Pressure alone proves the inequality when `α ∑ g ≥ x + 0.038198`. -/
theorem good_of_pressure (u : ℕ → ℝ)
    (h : ((cH2 + cBudget) * cV : ℝ) ≤ cP * ∑ r ∈ range 6, u r) : Good u := by
  intro m _
  have h1 := rhsOf_le m
  have h2 := kernel_sum_nonneg u m
  have h3 := pot_sum_ge u m
  unfold rhsR
  nlinarith

/-- In particular the inequality holds when `∑ u ≥ R`. -/
theorem good_of_sum_ge (u : ℕ → ℝ) (h : (cR : ℝ) ≤ ∑ r ∈ range 6, u r) : Good u := by
  apply good_of_pressure
  have h1 : (((cH2 + cBudget) * cV : ℕ) : ℝ) ≤ ((cR * cP : ℕ) : ℝ) := by
    exact_mod_cast pressure_const
  push_cast at h1
  have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
  nlinarith

/-! ## Boxes -/

theorem sumTo_g_cast (lo : Array ℕ) : ((sumTo (g lo) 6 : ℕ) : ℝ) = ∑ r ∈ range 6, (g lo r : ℝ) := by
  rw [sumTo_eq]; push_cast; rfl

theorem total_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 6, (g lo r : ℝ) ≤ u r) :
    ((sumTo (g lo) 6 : ℕ) : ℝ) ≤ ∑ r ∈ range 6, u r := by
  rw [sumTo_g_cast]
  exact sum_le_sum fun r hr => hu r (mem_range.1 hr)

/-- `(a - b : ℕ) ≥ a - b` in the reals. -/
theorem cast_tsub_ge (a b : ℕ) : (a : ℝ) - b ≤ ((a - b : ℕ) : ℝ) := by
  rcases le_total b a with h | h
  · rw [Nat.cast_sub h]
  · rw [Nat.sub_eq_zero_of_le h]
    have : (a : ℝ) ≤ b := by exact_mod_cast h
    simp only [Nat.cast_zero]; linarith

/-- A coordinate exceeds its lower end by at most `∑ u - ∑ lo`. -/
theorem coord_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 6, (g lo r : ℝ) ≤ u r) (r : ℕ)
    (hr : r < 6) : u r - g lo r ≤ ∑ s ∈ range 6, u s - ((sumTo (g lo) 6 : ℕ) : ℝ) := by
  rw [sumTo_g_cast, ← sum_sub_distrib]
  exact single_le_sum (f := fun s => u s - (g lo s : ℝ))
    (fun s hs => sub_nonneg.2 (hu s (mem_range.1 hs))) (mem_range.2 hr)

/-- The distance between `i ≤ j ≤ 6` exceeds its lower end by at most `∑ u - ∑ lo`. -/
theorem dist_sub_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 6, (g lo r : ℝ) ≤ u r) (i j : ℕ)
    (hj : j ≤ 6) :
    dist u i j - ∑ k ∈ range (j - i), (g lo (i + k) : ℝ)
      ≤ ∑ s ∈ range 6, u s - ((sumTo (g lo) 6 : ℕ) : ℝ) := by
  rw [sumTo_g_cast, ← sum_sub_distrib, dist, ← sum_sub_distrib,
    ← sum_Ico_eq_sum_range (fun s => u s - (g lo s : ℝ))]
  refine sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun s hs _ => ?_)
  · rw [mem_Ico] at hx; rw [mem_range]; omega
  · exact sub_nonneg.2 (hu s (mem_range.1 hs))

/-- Upper ends cut at `∑ u ≤ R`: the clamped box contains every point of the box with
`∑ u ≤ R`. -/
theorem inBox_clamp (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ r ∈ range 6, u r ≤ cR) : InBox lo (clamp lo hi (sumTo (g lo) 6)) u := by
  intro r hr
  refine ⟨(hu r hr).1, ?_⟩
  unfold clamp
  rw [g, getD_ofFn _ _ _ hr]
  simp only
  have h1 := coord_le lo u (fun s hs => (hu s hs).1) r hr
  have h2 := cast_tsub_ge (cR + g lo r) (sumTo (g lo) 6)
  push_cast at h2
  rw [Nat.cast_min, le_min_iff]
  exact ⟨(hu r hr).2, by linarith⟩

/-! ## Bounds on a box -/

theorem edAt_edges (sp : Array (Array ℕ)) (lo hi : Array ℕ) (total i j : ℕ) (hij : i < j)
    (hj : j < 7) : edAt (edges sp lo hi total) i j = mkEdge sp lo hi total i j := by
  unfold edAt edges
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

/-- On a box (with `∑ u ≤ R`), the distance of the pair `i < j` lies in one of the cells
`l, …, max l (h - 1)` of its edge, where `l = ∑ lo` over the gaps between the two sites and
`h = min (∑ hi) (R - (total - l))`. -/
theorem dist_cell (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ r ∈ range 6, u r ≤ cR) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    ∃ k : ℕ, sumTo (fun k => g lo (i + k)) (j - i) ≤ k ∧
      k ≤ max (sumTo (fun k => g lo (i + k)) (j - i))
        (min (sumTo (fun k => g hi (i + k)) (j - i))
          (cR + sumTo (fun k => g lo (i + k)) (j - i) - sumTo (g lo) 6) - 1) ∧
      (k : ℝ) ≤ dist u i j ∧ dist u i j ≤ k + 1 := by
  have hcell : ∀ k, k < j - i → i + k < 6 := fun k hk => by omega
  -- lower end
  have hl : ((sumTo (fun k => g lo (i + k)) (j - i) : ℕ) : ℝ) ≤ dist u i j := by
    rw [sumTo_eq, dist]; push_cast
    exact sum_le_sum fun k hk => (hu (i + k) (hcell k (mem_range.1 hk))).1
  -- upper ends
  have hh1 : dist u i j ≤ ((sumTo (fun k => g hi (i + k)) (j - i) : ℕ) : ℝ) := by
    rw [sumTo_eq, dist]; push_cast
    exact sum_le_sum fun k hk => (hu (i + k) (hcell k (mem_range.1 hk))).2
  have hh2 : dist u i j ≤ ((cR + sumTo (fun k => g lo (i + k)) (j - i)
      - sumTo (g lo) 6 : ℕ) : ℝ) := by
    have h3 := dist_sub_le lo u (fun r hr => (hu r hr).1) i j (by omega)
    have h4 := cast_tsub_ge (cR + sumTo (fun k => g lo (i + k)) (j - i)) (sumTo (g lo) 6)
    rw [sumTo_eq] at h4 ⊢
    push_cast at h4 h3 ⊢
    linarith
  generalize sumTo (fun k => g lo (i + k)) (j - i) = l at hl hh2 ⊢
  generalize sumTo (fun k => g hi (i + k)) (j - i) = h1 at hh1 ⊢
  have hh : dist u i j ≤ ((min h1 (cR + l - sumTo (g lo) 6) : ℕ) : ℝ) := by
    rw [Nat.cast_min]; exact le_min hh1 hh2
  exact exists_cell l _ _ hl hh

/-- On a box (with `∑ u ≤ R`), the kernel bound of an edge and its affine support are below the
scaled kernel square at the distance of the pair. -/
theorem edge_bounds (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (hu : InBox lo hi u) (hsum : ∑ r ∈ range 6, u r ≤ cR) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    ((mkEdge (sparse tab) lo hi (sumTo (g lo) 6) i j).kv : ℝ) ≤ kap (dist u i j) ∧
    (((kaff tab (mkEdge (sparse tab) lo hi (sumTo (g lo) 6) i j)).s.toInt : ℤ) : ℝ)
        * dist u i j
      + (((kaff tab (mkEdge (sparse tab) lo hi (sumTo (g lo) 6) i j)).o.toInt : ℤ) : ℝ)
      ≤ 2 * kap (dist u i j) := by
  obtain ⟨k, hk1, hk2, hk3, hk4⟩ := dist_cell lo hi u hu hsum i j hij hj
  simp only [mkEdge]
  exact ⟨(Nat.cast_le.2 (rmin_le tab _ _ k hk1 hk2)).trans (htab k _ hk3 hk4),
    kaff_spec tab htab ⟨_, _, _⟩ k hk1 hk2 _ hk3 hk4⟩

end Local
end Line889


==> anc/lean/Line889/Local/Node.lean <==
/-
Line889/Local/Node.lean — the lower bounds computed on one box are sound.

On a box `lo hi` (already clamped to `∑ u ≤ R`) the checker computes

* `baseOf`: a lower bound for the labeling `0` from range minima (`stage1`);
* `penalty`: the label shortcut of the general format. Raising the labels of a set of sites
  costs at least `∑_i min(0, ∑_{e ∋ i} η_e - 2V(h_{i,2} - h_{i,1}))` (`shortcut`);
* `valOf`: the exact minimum over the box of an affine lower bound for one labeling
  (`stage2`).

The proofs are those of `Distinct839/Local/Node.lean` and hold for any tables with the
monotonicity `h_mono`, `w_mono`. For the label-blind data of this development the penalty is
`0` and all labelings give the same inequality; the final statement uses the labeling `0`.
-/
import Line889.Local.Model

open Finset

namespace Line889
namespace Local

/-! ## Array reads -/

theorem bmAt_bmArr (lo hi : Array ℕ) (r t : ℕ) (hr : r < 6) (ht : t < 3) :
    bmAt (bmArr lo hi) r t = if t = 0 then pmin (bv r 0) (g lo r) (g hi r)
      else pmin (fun x => (bv r t x).sub (bv r 0 x)) (g lo r) (g hi r) := by
  unfold bmAt bmArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (r * 3 + t) / 3 = r := by omega
  have h2 : (r * 3 + t) % 3 = t := by omega
  simp only [h1, h2]

theorem incAt_incArr (ed : Array Edge) (bm : Array SInt) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    incAt (incArr ed bm) i j = incOf ed bm i j := by
  unfold incAt incArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

theorem affArr_getD (tab : Array ℕ) (ed : Array Edge) (i j : ℕ) (hij : i < j) (hj : j < 7) :
    (affArr tab ed).getD (i * 7 + j) ⟨SInt.zero, SInt.zero⟩ = kaff tab (edAt ed i j) := by
  unfold affArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

theorem w3At_wk (af : Array Aff) (t i j : ℕ) (ht : t < 3) (hij : i < j) (hj : j < 7) :
    w3At (wkArr af) t i j = (af.getD (i * 7 + j) ⟨SInt.zero, SInt.zero⟩).s.smul (wT t i j) := by
  unfold w3At wkArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (t * 49 + i * 7 + j) % 49 = i * 7 + j := by omega
  simp only [h1]
  rfl

theorem w3At_wo (af : Array Aff) (t i j : ℕ) (ht : t < 3) (hij : i < j) (hj : j < 7) :
    w3At (woArr af) t i j = (af.getD (i * 7 + j) ⟨SInt.zero, SInt.zero⟩).o.smul (wT t i j) := by
  unfold w3At woArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (t * 49 + i * 7 + j) % 49 = i * 7 + j := by omega
  simp only [h1]
  rfl

theorem paAt_paArr (lo hi : Array ℕ) (r t : ℕ) (hr : r < 6) (ht : t < 3) :
    paAt (paArr lo hi) r t = paff r t (g lo r) (g hi r) := by
  unfold paAt paArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (r * 3 + t) / 3 = r := by omega
  have h2 : (r * 3 + t) % 3 = t := by omega
  simp only [h1, h2]

/-! ## Valid edge data -/

/-- The kernel bounds of the edge data `ed` are valid at the point `u`. -/
def EdOK (ed : Array Edge) (u : ℕ → ℝ) : Prop :=
  ∀ i j, i < j → j < 7 → ((edAt ed i j).kv : ℝ) ≤ kap (dist u i j)

/-- The affine kernel supports computed from the edge data `ed` are valid at the point `u`. -/
def AffOK (tab : Array ℕ) (ed : Array Edge) (u : ℕ → ℝ) : Prop :=
  ∀ i j, i < j → j < 7 →
    (((kaff tab (edAt ed i j)).s.toInt : ℤ) : ℝ) * dist u i j
      + (((kaff tab (edAt ed i j)).o.toInt : ℤ) : ℝ) ≤ 2 * kap (dist u i j)

/-- The edge data computed by the checker are valid on the box (with `∑ u ≤ R`). -/
theorem edges_ok (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (hu : InBox lo hi u) (hsum : ∑ r ∈ range 6, u r ≤ cR) :
    EdOK (edges (sparse tab) lo hi (sumTo (g lo) 6)) u ∧
      AffOK tab (edges (sparse tab) lo hi (sumTo (g lo) 6)) u := by
  refine ⟨fun i j hij hj => ?_, fun i j hij hj => ?_⟩
  · rw [edAt_edges _ _ _ _ i j hij hj]
    exact (edge_bounds tab htab lo hi u hu hsum i j hij hj).1
  · rw [edAt_edges _ _ _ _ i j hij hj]
    exact (edge_bounds tab htab lo hi u hu hsum i j hij hj).2

/-! ## Potentials on a box -/

theorem bm0_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r : ℕ) (hr : r < 6) :
    (((bmAt (bmArr lo hi) r 0).toInt : ℤ) : ℝ) ≤ betN r 0 (u r) := by
  rw [bmAt_bmArr lo hi r 0 hr (by norm_num), if_pos rfl]
  exact bm0_spec hr _ _ _ (hu r hr).1 (hu r hr).2

theorem bmD_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r : ℕ) (hr : r < 6) (t : ℕ)
    (ht1 : 0 < t) (ht : t < 3) :
    (((bmAt (bmArr lo hi) r t).toInt : ℤ) : ℝ) ≤ betN r t (u r) - betN r 0 (u r) := by
  rw [bmAt_bmArr lo hi r t hr ht, if_neg (by omega)]
  exact bmD_spec hr ht _ _ _ (hu r hr).1 (hu r hr).2

theorem paff_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r t : ℕ) (hr : r < 6)
    (ht : t < 3) :
    (((paAt (paArr lo hi) r t).s.toInt : ℤ) : ℝ) * u r + (((paAt (paArr lo hi) r t).o.toInt : ℤ) : ℝ)
      ≤ 2 * betN r t (u r) := by
  rw [paAt_paArr lo hi r t hr ht]
  exact paff_spec hr ht _ _ _ (hu r hr).1 (hu r hr).2

/-! ## Sums over the pairs of seven sites -/

/-- The potentials, written as a sum over the adjacent pairs. -/
theorem sum_adj (F : ℕ → ℕ → ℝ) :
    ∑ j ∈ range 7, ∑ i ∈ range j, (if j = i + 1 then F i j else 0)
      = ∑ r ∈ range 6, F r (r + 1) := by
  simp only [sum_range_succ, sum_range_zero]
  norm_num

/-- Each pair contributes to the degree of both its sites. -/
theorem sum_deg (η : ℕ → ℕ → ℝ) (d : ℕ → ℝ) :
    ∑ j ∈ range 7, ∑ i ∈ range j, η i j * (d i + d j)
      = ∑ i ∈ range 7, d i *
          ∑ j ∈ range 7, (if i < j then η i j else if j < i then η j i else 0) := by
  simp only [sum_range_succ, sum_range_zero]
  norm_num
  ring

/-- A pair distance is the sum of the gaps between its sites. -/
theorem sum_dist (S : ℕ → ℕ → ℝ) (u : ℕ → ℝ) :
    ∑ r ∈ range 6, (∑ i ∈ range (r + 1), ∑ k ∈ range (6 - r), S i (r + 1 + k)) * u r
      = ∑ j ∈ range 7, ∑ i ∈ range j, S i j * dist u i j := by
  simp only [dist, sum_range_succ, sum_range_zero]
  norm_num
  ring

/-! ## The label shortcut -/

/-- The cost of the labeling `m` over the labeling `0`, pair by pair. -/
theorem rhsR_sub (u : ℕ → ℝ) (m : ℕ) :
    rhsR u m - rhsR u 0 = ∑ j ∈ range 7, ∑ i ∈ range j,
      (2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)) else 0)) := by
  have h := sum_adj (fun i j => 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)))
  have e1 : ∑ j ∈ range 7, ∑ i ∈ range j,
        2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
      = 2 * ∑ j ∈ range 7, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j)
        - 2 * ∑ j ∈ range 7, ∑ i ∈ range j, (wT 0 i j : ℝ) * kap (dist u i j) := by
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    refine sum_congr rfl fun j _ => ?_
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    exact sum_congr rfl fun i _ => by ring
  have e2 : ∑ r ∈ range 6, 2 * (betN r (bit m r + bit m (r + 1)) (u r) - betN r 0 (u r))
      = 2 * ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r)
        - 2 * ∑ r ∈ range 6, betN r 0 (u r) := by
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    exact sum_congr rfl fun r _ => by ring
  simp only [sum_add_distrib, h]
  rw [e1, e2]
  unfold rhsR
  simp only [bit_zero, add_zero]
  ring

/-- The reward of the labeling `m` over the labeling `0`. -/
theorem rhsOf_sub (m : ℕ) :
    (rhsOf m : ℝ) - rhsOf 0
      = ∑ i ∈ range 7, (bit m i : ℝ) * (2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
  unfold rhsOf
  rw [sumTo_eq, sumTo_eq]
  push_cast
  rw [mul_sum, mul_sum, ← sum_sub_distrib]
  refine sum_congr rfl fun i _ => ?_
  rw [hT_bit m i, bit_zero]
  ring

/-- The penalty is at most the extra cost of any labeling over its degree terms. -/
theorem pen_le (inc : Array SInt) (m : ℕ) :
    (((penalty inc).toInt : ℤ) : ℝ) ≤ ∑ i ∈ range 7, (bit m i : ℝ) *
      (∑ j ∈ range 7, (if i < j then (((incAt inc i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt inc j i).toInt : ℤ) : ℝ) else 0)
        - 2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
  unfold penalty
  rw [toInt_ssumTo, Int.cast_sum]
  refine sum_le_sum fun i hi => ?_
  dsimp only
  have hh := h_mono i (mem_range.1 hi)
  rw [SInt.toInt_min, SInt.toInt_sub, toInt_ssumTo, SInt.toInt_ofNat, SInt.toInt_zero]
  simp only [apply_ite SInt.toInt, SInt.toInt_zero]
  push_cast [Nat.cast_sub hh]
  rcases bit_cases m i with h | h <;> rw [h]
  · exact (min_le_left _ _).trans (le_of_eq (by simp))
  · exact (min_le_right _ _).trans (le_of_eq (by push_cast; ring))

/-- One pair: the cost of its labels is at least `η_e (d_i + d_j)`. -/
theorem edge_claim (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) (m i j : ℕ) (hij : i < j) (hj : j < 7) :
    (((incOf ed (bmArr lo hi) i j).toInt : ℤ) : ℝ)
        * ((bit m i : ℝ) + bit m j)
      ≤ 2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)) else 0) := by
  have hkv := hed i j hij hj
  obtain ⟨hw1, hw2⟩ := w_mono i (by omega) j hj
  unfold incOf
  dsimp only
  generalize (edAt ed i j).kv = kv at hkv ⊢
  generalize kap (dist u i j) = K at hkv ⊢
  have m1 : ((wT 1 i j : ℝ) - wT 0 i j) * kv ≤ ((wT 1 i j : ℝ) - wT 0 i j) * K :=
    mul_le_mul_of_nonneg_left hkv (by have : (wT 0 i j : ℝ) ≤ wT 1 i j := by exact_mod_cast hw1
                                      linarith)
  have m2 : ((wT 2 i j : ℝ) - wT 0 i j) * kv ≤ ((wT 2 i j : ℝ) - wT 0 i j) * K :=
    mul_le_mul_of_nonneg_left hkv (by have : (wT 0 i j : ℝ) ≤ wT 2 i j := by exact_mod_cast hw2
                                      linarith)
  by_cases hadj : j = i + 1
  · rw [if_pos hadj, if_pos hadj]
    have b1 := bmD_box lo hi u hu i (by omega) 1 (by norm_num) (by norm_num)
    have b2 := bmD_box lo hi u hu i (by omega) 2 (by norm_num) (by norm_num)
    generalize bmAt (bmArr lo hi) i 1 = B1 at b1 ⊢
    generalize bmAt (bmArr lo hi) i 2 = B2 at b2 ⊢
    have hA := SInt.toInt_min_le_left
      ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)
    have hB := SInt.toInt_min_le_right
      ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)
    generalize (SInt.min ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)).toInt = η at hA hB ⊢
    simp only [SInt.toInt_add, SInt.toInt_ofNat, SInt.toInt_smul] at hA hB
    have hA' : (η : ℝ) ≤ 2 * ((wT 1 i j : ℝ) - wT 0 i j) * kv + 2 * ((B1.toInt : ℤ) : ℝ) := by
      have := (Int.cast_le (R := ℝ)).2 hA
      push_cast [Nat.cast_sub hw1] at this
      linarith
    have hB' : (η : ℝ) ≤ ((wT 2 i j : ℝ) - wT 0 i j) * kv + ((B2.toInt : ℤ) : ℝ) := by
      have := (Int.cast_le (R := ℝ)).2 hB
      push_cast [Nat.cast_sub hw2] at this
      linarith
    subst hadj
    rcases bit_cases m i with h1 | h1 <;> rcases bit_cases m (i + 1) with h2 | h2 <;>
      simp only [h1, h2, Nat.cast_zero, Nat.cast_one, Nat.reduceAdd, add_zero, zero_add,
        sub_self, mul_zero, zero_mul, le_refl] <;> linarith
  · rw [if_neg hadj, if_neg hadj]
    have hA := SInt.toInt_min_le_left (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))
    have hB := SInt.toInt_min_le_right (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))
    generalize (SInt.min (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))).toInt = η at hA hB ⊢
    simp only [SInt.toInt_ofNat] at hA hB
    have hA' : (η : ℝ) ≤ 2 * ((wT 1 i j : ℝ) - wT 0 i j) * kv := by
      have := (Int.cast_le (R := ℝ)).2 hA
      push_cast [Nat.cast_sub hw1] at this
      linarith
    have hB' : (η : ℝ) ≤ ((wT 2 i j : ℝ) - wT 0 i j) * kv := by
      have := (Int.cast_le (R := ℝ)).2 hB
      push_cast [Nat.cast_sub hw2] at this
      linarith
    rcases bit_cases m i with h1 | h1 <;> rcases bit_cases m j with h2 | h2 <;>
      simp only [h1, h2, Nat.cast_zero, Nat.cast_one, Nat.reduceAdd, add_zero, zero_add,
        sub_self, mul_zero, zero_mul, le_refl] <;> linarith

/-- The label shortcut: for every labeling `m`, the slack of `m` is at least the slack of the
labeling `0` plus the penalty. -/
theorem shortcut (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) (m : ℕ) :
    rhsR u 0 - rhsOf 0 + (((penalty (incArr ed (bmArr lo hi))).toInt : ℤ) : ℝ)
      ≤ rhsR u m - rhsOf m := by
  have h1 := rhsR_sub u m
  have h2 := rhsOf_sub m
  have h3 := pen_le (incArr ed (bmArr lo hi)) m
  have h4 : ∑ j ∈ range 7, ∑ i ∈ range j,
      (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ) * ((bit m i : ℝ) + bit m j)
      ≤ ∑ j ∈ range 7, ∑ i ∈ range j,
      (2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i))
          else 0)) := by
    refine sum_le_sum fun j hj => sum_le_sum fun i him => ?_
    rw [incAt_incArr _ _ i j (mem_range.1 him) (mem_range.1 hj)]
    exact edge_claim ed lo hi u hed hu m i j (mem_range.1 him) (mem_range.1 hj)
  rw [sum_deg (fun i j => (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ))
    (fun i => (bit m i : ℝ))] at h4
  have h5 : ∑ i ∈ range 7, (bit m i : ℝ) *
      (∑ j ∈ range 7, (if i < j then (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt (incArr ed (bmArr lo hi)) j i).toInt : ℤ) : ℝ) else 0)
        - 2 * cV * ((hT 1 i : ℝ) - hT 0 i))
      = ∑ i ∈ range 7, (bit m i : ℝ) *
      (∑ j ∈ range 7, (if i < j then (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt (incArr ed (bmArr lo hi)) j i).toInt : ℤ) : ℝ) else 0))
        - ∑ i ∈ range 7, (bit m i : ℝ) * (2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
    rw [← sum_sub_distrib]
    exact sum_congr rfl fun i _ => by ring
  linarith

/-! ## The two lower bounds -/

/-- The bound from range minima for the labeling `0`. -/
theorem stage1 (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) :
    2 * (((baseOf (sumTo (g lo) 6) ed (bmArr lo hi)).toInt : ℤ) : ℝ) ≤ rhsR u 0 := by
  have h1 := total_le lo u (fun r hr => (hu r hr).1)
  have h2 : ∑ j ∈ range 7, ∑ i ∈ range j, (wT 0 i j : ℝ) * ((edAt ed i j).kv : ℝ)
      ≤ ∑ j ∈ range 7, ∑ i ∈ range j, (wT 0 i j : ℝ) * kap (dist u i j) :=
    sum_le_sum fun j hj => sum_le_sum fun i him =>
      mul_le_mul_of_nonneg_left (hed i j (mem_range.1 him) (mem_range.1 hj)) (Nat.cast_nonneg _)
  have h3 : ∑ r ∈ range 6, (((bmAt (bmArr lo hi) r 0).toInt : ℤ) : ℝ)
      ≤ ∑ r ∈ range 6, betN r 0 (u r) :=
    sum_le_sum fun r hr => bm0_box lo hi u hu r (mem_range.1 hr)
  have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
  have h4 := mul_le_mul_of_nonneg_left h1 hP
  unfold baseOf
  generalize sumTo (g lo) 6 = total at h4 ⊢
  rw [SInt.toInt_add, SInt.toInt_ofNat, toInt_ssumTo]
  simp only [sumTo_eq]
  push_cast
  unfold rhsR
  simp only [bit_zero, add_zero]
  linarith

/-- The value of one coordinate term of `valOf` is at most the linear coefficient times the
coordinate. -/
theorem corner_le (lin : SInt) (a b : ℕ) (x : ℝ) (ha : (a : ℝ) ≤ x) (hb : x ≤ b) :
    ((((if lin.n ≤ lin.p then lin.smul a else lin.smul b).toInt : ℤ)) : ℝ)
      ≤ ((lin.toInt : ℤ) : ℝ) * x := by
  split_ifs with h
  · rw [SInt.toInt_smul]; push_cast
    have : (0 : ℝ) ≤ ((lin.toInt : ℤ) : ℝ) := by
      have : 0 ≤ lin.toInt := by simp only [SInt.toInt]; omega
      exact_mod_cast this
    exact mul_le_mul_of_nonneg_left ha this
  · rw [SInt.toInt_smul]; push_cast
    have : ((lin.toInt : ℤ) : ℝ) ≤ 0 := by
      have : lin.toInt ≤ 0 := by simp only [SInt.toInt]; omega
      exact_mod_cast this
    exact mul_le_mul_of_nonpos_left hb this

/-- The affine bound: `valOf` is below the right side for the labeling `m`. -/
theorem stage2 (tab : Array ℕ) (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (haff : AffOK tab ed u) (hu : InBox lo hi u) (m : ℕ) :
    (((valOf lo hi (wkArr (affArr tab ed)) (woArr (affArr tab ed)) (paArr lo hi) m).toInt
        : ℤ) : ℝ) ≤ rhsR u m := by
  set af := affArr tab ed with haf
  set S : ℕ → ℕ → ℝ := fun i j => (((w3At (wkArr af) (bit m i + bit m j) i j).toInt : ℤ) : ℝ)
    with hS
  set O : ℕ → ℕ → ℝ := fun i j => (((w3At (woArr af) (bit m i + bit m j) i j).toInt : ℤ) : ℝ)
    with hO
  set Ps : ℕ → ℝ := fun r => (((paAt (paArr lo hi) r (bit m r + bit m (r + 1))).s.toInt : ℤ) : ℝ)
    with hPs
  set Po : ℕ → ℝ := fun r => (((paAt (paArr lo hi) r (bit m r + bit m (r + 1))).o.toInt : ℤ) : ℝ)
    with hPo
  -- the value is the intercept plus the corner terms
  have hval : (((valOf lo hi (wkArr af) (woArr af) (paArr lo hi) m).toInt : ℤ) : ℝ)
      ≤ ∑ r ∈ range 6, Po r + ∑ j ∈ range 7, ∑ i ∈ range j, O i j
        + ∑ r ∈ range 6, (2 * (cP : ℝ) + Ps r
          + ∑ i ∈ range (r + 1), ∑ k ∈ range (6 - r), S i (r + 1 + k)) * u r := by
    unfold valOf
    simp only [SInt.toInt_add, toInt_ssumTo, Int.cast_add, Int.cast_sum]
    refine add_le_add le_rfl (sum_le_sum fun r hr => ?_)
    refine (corner_le _ _ _ _ (hu r (mem_range.1 hr)).1 (hu r (mem_range.1 hr)).2).trans
      (le_of_eq ?_)
    simp only [SInt.toInt_add, SInt.toInt_ofNat, toInt_ssumTo, Int.cast_add, Int.cast_sum]
    push_cast
    rfl
  have hsplit : ∑ r ∈ range 6, (2 * (cP : ℝ) + Ps r
        + ∑ i ∈ range (r + 1), ∑ k ∈ range (6 - r), S i (r + 1 + k)) * u r
      = 2 * (cP : ℝ) * ∑ r ∈ range 6, u r + ∑ r ∈ range 6, Ps r * u r
        + ∑ j ∈ range 7, ∑ i ∈ range j, S i j * dist u i j := by
    rw [← sum_dist S u, mul_sum, ← sum_add_distrib, ← sum_add_distrib]
    exact sum_congr rfl fun r _ => by ring
  rw [hsplit] at hval
  -- the potentials
  have hpot : ∑ r ∈ range 6, (Ps r * u r + Po r)
      ≤ 2 * ∑ r ∈ range 6, betN r (bit m r + bit m (r + 1)) (u r) := by
    rw [mul_sum]
    refine sum_le_sum fun r hr => ?_
    have h1 := bit_lt_two m r
    have h2 := bit_lt_two m (r + 1)
    exact paff_box lo hi u hu r _ (mem_range.1 hr) (by omega)
  -- the kernel terms
  have hker : ∑ j ∈ range 7, ∑ i ∈ range j, (S i j * dist u i j + O i j)
      ≤ 2 * ∑ j ∈ range 7, ∑ i ∈ range j,
          (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j) := by
    rw [mul_sum]
    refine sum_le_sum fun j hj => ?_
    rw [mul_sum]
    refine sum_le_sum fun i him => ?_
    have hij := mem_range.1 him
    have hj' := mem_range.1 hj
    have h1 := bit_lt_two m i
    have h2 := bit_lt_two m j
    simp only [hS, hO]
    rw [w3At_wk af _ i j (by omega) hij hj', w3At_wo af _ i j (by omega) hij hj',
      haf, affArr_getD tab ed i j hij hj', SInt.toInt_smul, SInt.toInt_smul]
    have hb := haff i j hij hj'
    have hW : (0 : ℝ) ≤ (wT (bit m i + bit m j) i j : ℝ) := Nat.cast_nonneg _
    have := mul_le_mul_of_nonneg_left hb hW
    push_cast
    linear_combination this
  unfold rhsR
  simp only [sum_add_distrib] at hpot hker
  linarith

end Local
end Line889


==> anc/lean/Line889/Local/Potential.lean <==
/-
Line889/Local/Potential.lean — the piecewise linear potentials on the integer grid.

In grid units (`u = H · t`, `H = 16384`) the potential `10⁶ V · B_r^t` is
`betN r t u = V ∑_k c_k · hat((u - x_k)/2048)` with knots `x_k = 12288 + 2048 k`, `k = 0, …, 13`.
(The index `t` is the pair type of the general format of the checker; for the present data the
potential does not depend on it, see `knot_eq` in `Line889/Local/Bridge.lean`.) We prove:

* `betN` is affine between consecutive knots, and zero outside `[x_0, x_13]`;
* at an integer point it equals the integer `bv r t x` computed by the checker (`betN_nat`);
* a function that is affine between consecutive knots is bounded below on `[lo, hi]` by its
  minimum over `lo`, `hi` and the knots in between (`knot_min`), which is what `pmin` computes
  (`pmin_spec`);
* the resulting specifications of the minima and affine supports used by the checker
  (`bm0_spec`, `bmD_spec`, `paff_spec`) and the lower bound `betN_lower` behind the pressure test.
-/
import Line889.Defs
import Line889.Local.Basic

open Finset

namespace Line889
namespace Local

/-! ## Functions that are affine on an interval -/

/-- `F` is affine on `[a, b]`. -/
def AffOn (F : ℝ → ℝ) (a b : ℝ) : Prop := ∃ m c : ℝ, ∀ u, a ≤ u → u ≤ b → F u = m * u + c

theorem AffOn.linear (m c a b : ℝ) : AffOn (fun u => m * u + c) a b := ⟨m, c, fun _ _ _ => rfl⟩

theorem AffOn.add {F G : ℝ → ℝ} {a b : ℝ} (hF : AffOn F a b) (hG : AffOn G a b) :
    AffOn (fun u => F u + G u) a b := by
  obtain ⟨m, c, h⟩ := hF
  obtain ⟨m', c', h'⟩ := hG
  exact ⟨m + m', c + c', fun u h1 h2 => by dsimp only; rw [h u h1 h2, h' u h1 h2]; ring⟩

theorem AffOn.sub {F G : ℝ → ℝ} {a b : ℝ} (hF : AffOn F a b) (hG : AffOn G a b) :
    AffOn (fun u => F u - G u) a b := by
  obtain ⟨m, c, h⟩ := hF
  obtain ⟨m', c', h'⟩ := hG
  exact ⟨m - m', c - c', fun u h1 h2 => by dsimp only; rw [h u h1 h2, h' u h1 h2]; ring⟩

theorem AffOn.const_mul {F : ℝ → ℝ} {a b : ℝ} (k : ℝ) (hF : AffOn F a b) :
    AffOn (fun u => k * F u) a b := by
  obtain ⟨m, c, h⟩ := hF
  exact ⟨k * m, k * c, fun u h1 h2 => by dsimp only; rw [h u h1 h2]; ring⟩

theorem AffOn.sum {ι : Type} (s : Finset ι) (f : ι → ℝ → ℝ) (a b : ℝ)
    (h : ∀ k ∈ s, AffOn (f k) a b) : AffOn (fun u => ∑ k ∈ s, f k u) a b := by
  classical
  induction s using Finset.induction_on with
  | empty => exact ⟨0, 0, fun u _ _ => by simp⟩
  | insert k s hk ih =>
    have h1 := h k (mem_insert_self k s)
    have h2 := ih (fun j hj => h j (mem_insert_of_mem hj))
    have h3 := h1.add h2
    obtain ⟨m, c, h4⟩ := h3
    exact ⟨m, c, fun u hu1 hu2 => by dsimp only; rw [sum_insert hk]; exact h4 u hu1 hu2⟩

/-- Precomposition with an increasing affine map. -/
theorem AffOn.comp {F : ℝ → ℝ} {a b : ℝ} (α β : ℝ) (hα : 0 ≤ α)
    (hF : AffOn F (α * a + β) (α * b + β)) : AffOn (fun u => F (α * u + β)) a b := by
  obtain ⟨m, c, h⟩ := hF
  refine ⟨m * α, m * β + c, fun u h1 h2 => ?_⟩
  dsimp only
  rw [h (α * u + β) (by nlinarith) (by nlinarith)]; ring

/-- An affine function on `[a, b]` is at least the smaller of its end values. -/
theorem AffOn.min_le {F : ℝ → ℝ} {a b u m : ℝ} (hF : AffOn F a b) (h1 : a ≤ u) (h2 : u ≤ b)
    (ha : m ≤ F a) (hb : m ≤ F b) : m ≤ F u := by
  obtain ⟨s, c, h⟩ := hF
  have hab : a ≤ b := h1.trans h2
  rw [h a le_rfl hab] at ha
  rw [h b hab le_rfl] at hb
  rw [h u h1 h2]
  rcases le_total 0 s with hs | hs
  · nlinarith [mul_le_mul_of_nonneg_left h1 hs]
  · nlinarith [mul_le_mul_of_nonpos_left h2 hs]

/-- Linear interpolation of an affine function. -/
theorem AffOn.interp {F : ℝ → ℝ} {a b u : ℝ} (hF : AffOn F a b) (h1 : a ≤ u) (h2 : u ≤ b) :
    F u * (b - a) = F a * (b - u) + F b * (u - a) := by
  obtain ⟨s, c, h⟩ := hF
  have hab : a ≤ b := h1.trans h2
  rw [h a le_rfl hab, h b hab le_rfl, h u h1 h2]; ring

/-! ## The hat function -/

theorem hat_eq_zero_of_le {s : ℝ} (h : s ≤ -1) : hat s = 0 := by
  unfold hat
  rw [abs_of_nonpos (by linarith)]
  exact max_eq_left (by linarith)

theorem hat_eq_zero_of_ge {s : ℝ} (h : 1 ≤ s) : hat s = 0 := by
  unfold hat
  rw [abs_of_nonneg (by linarith)]
  exact max_eq_left (by linarith)

theorem hat_of_neg {s : ℝ} (h1 : -1 ≤ s) (h2 : s ≤ 0) : hat s = 1 + s := by
  unfold hat
  rw [abs_of_nonpos h2, max_eq_right (by linarith)]; ring

theorem hat_of_pos {s : ℝ} (h1 : 0 ≤ s) (h2 : s ≤ 1) : hat s = 1 - s := by
  unfold hat
  rw [abs_of_nonneg h1, max_eq_right (by linarith)]

/-- `hat` is affine on every interval whose interior avoids `-1, 0, 1`. -/
theorem hat_affOn (a b : ℝ) (hm : ¬ (a < -1 ∧ -1 < b)) (h0 : ¬ (a < 0 ∧ 0 < b))
    (hp : ¬ (a < 1 ∧ 1 < b)) : AffOn hat a b := by
  by_cases c1 : b ≤ -1
  · exact ⟨0, 0, fun u _ h2 => by rw [hat_eq_zero_of_le (h2.trans c1)]; ring⟩
  have c2 : -1 ≤ a := by
    by_contra hc; exact hm ⟨not_le.1 hc, not_le.1 c1⟩
  by_cases c3 : b ≤ 0
  · exact ⟨1, 1, fun u h1 h2 => by rw [hat_of_neg (c2.trans h1) (h2.trans c3)]; ring⟩
  have c4 : 0 ≤ a := by
    by_contra hc; exact h0 ⟨not_le.1 hc, not_le.1 c3⟩
  by_cases c5 : b ≤ 1
  · exact ⟨-1, 1, fun u h1 h2 => by rw [hat_of_pos (c4.trans h1) (h2.trans c5)]; ring⟩
  have c6 : 1 ≤ a := by
    by_contra hc; exact hp ⟨not_le.1 hc, not_le.1 c5⟩
  exact ⟨0, 0, fun u h1 _ => by rw [hat_eq_zero_of_ge (c6.trans h1)]; ring⟩

/-- `hat` at a difference of two integers. -/
theorem hat_nat_sub (j k : ℕ) : hat ((j : ℝ) - k) = if j = k then 1 else 0 := by
  by_cases h : j = k
  · subst h; simp [hat]
  · rw [if_neg h]
    rcases Nat.lt_or_gt_of_ne h with h1 | h1
    · apply hat_eq_zero_of_le
      have : (j : ℝ) + 1 ≤ k := by exact_mod_cast h1
      linarith
    · apply hat_eq_zero_of_ge
      have : (k : ℝ) + 1 ≤ j := by exact_mod_cast h1
      linarith

/-! ## Knots -/

/-- Position of knot `j` in grid units: `H (3/4 + j/8) = 12288 + 2048 j`. -/
def knotX (j : ℕ) : ℝ := 12288 + 2048 * j

theorem knotX_eq_cast (j : ℕ) : knotX j = ((12288 + j * 2048 : ℕ) : ℝ) := by
  unfold knotX; push_cast; ring

theorem knotX_lt {j k : ℕ} (h : knotX j < knotX k) : j < k := by
  unfold knotX at h
  have : (j : ℝ) < k := by linarith
  exact_mod_cast this

/-- `F` is affine on every interval that has no knot in its interior. -/
def KnotAff (F : ℝ → ℝ) : Prop :=
  ∀ a b : ℝ, (∀ j < 14, ¬ (a < knotX j ∧ knotX j < b)) → AffOn F a b

theorem KnotAff.sub {F G : ℝ → ℝ} (hF : KnotAff F) (hG : KnotAff G) :
    KnotAff (fun u => F u - G u) := fun a b h => (hF a b h).sub (hG a b h)

theorem KnotAff.sub_linear {F : ℝ → ℝ} (hF : KnotAff F) (m : ℝ) :
    KnotAff (fun u => F u - m * u) := fun a b h => by
  have h1 := (hF a b h).sub (AffOn.linear m 0 a b)
  obtain ⟨s, c, h2⟩ := h1
  exact ⟨s, c, fun u hu1 hu2 => by rw [← h2 u hu1 hu2]; ring⟩

/-- The scaled hat at knot `k` is affine away from the knots `k - 1`, `k`, `k + 1`. -/
theorem hatK_affOn (k : ℕ) (hk1 : 1 ≤ k) (hk2 : k ≤ 12) (a b : ℝ)
    (h : ∀ j < 14, ¬ (a < knotX j ∧ knotX j < b)) :
    AffOn (fun u => hat ((u - knotX k) / 2048)) a b := by
  have e : (fun u : ℝ => hat ((u - knotX k) / 2048))
      = fun u => hat (1 / 2048 * u + -(knotX k) / 2048) := by
    funext u; congr 1; ring
  rw [e]
  refine AffOn.comp (F := hat) (1 / 2048) (-(knotX k) / 2048) (by norm_num) ?_
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have hm := h k' (by omega)
  have h0 := h (k' + 1) (by omega)
  have hp := h (k' + 2) (by omega)
  unfold knotX at hm h0 hp ⊢
  push_cast at hm h0 hp ⊢
  apply hat_affOn
  · rintro ⟨h1, h2⟩; exact hm ⟨by linarith, by linarith⟩
  · rintro ⟨h1, h2⟩; exact h0 ⟨by linarith, by linarith⟩
  · rintro ⟨h1, h2⟩; exact hp ⟨by linarith, by linarith⟩

/-- Lower bound for a function that is affine between knots: if `m` is below the values at the
end points and at the knots inside, it is below the function on the whole interval. -/
theorem knot_min {F : ℝ → ℝ} (hF : KnotAff F) (m : ℝ) (a b : ℝ)
    (ha : m ≤ F a) (hb : m ≤ F b)
    (hk : ∀ j < 14, a < knotX j → knotX j < b → m ≤ F (knotX j))
    (u : ℝ) (h1 : a ≤ u) (h2 : u ≤ b) : m ≤ F u := by
  have key : ∀ n, n ≤ 14 → ∀ a b : ℝ,
      (∀ j, n ≤ j → j < 14 → ¬ (a < knotX j ∧ knotX j < b)) → m ≤ F a → m ≤ F b →
      (∀ j < 14, a < knotX j → knotX j < b → m ≤ F (knotX j)) →
      ∀ u, a ≤ u → u ≤ b → m ≤ F u := by
    intro n
    induction n with
    | zero =>
      intro _ a b hno ha hb _ u h1 h2
      exact (hF a b (fun j hj => hno j (Nat.zero_le j) hj)).min_le h1 h2 ha hb
    | succ n ih =>
      intro hn a b hno ha hb hk u h1 h2
      by_cases hc : a < knotX n ∧ knotX n < b
      · have hmid : m ≤ F (knotX n) := hk n (by omega) hc.1 hc.2
        rcases le_total u (knotX n) with hu | hu
        · refine ih (by omega) a (knotX n) ?_ ha hmid ?_ u h1 hu
          · rintro j hj _ ⟨_, h4⟩
            exact absurd (knotX_lt h4) (by omega)
          · intro j hj h3 h4
            exact hk j hj h3 (h4.trans hc.2)
        · refine ih (by omega) (knotX n) b ?_ hmid hb ?_ u hu h2
          · rintro j hj hj' ⟨h3, h4⟩
            have h5 := knotX_lt h3
            exact hno j (by omega) hj' ⟨hc.1.trans h3, h4⟩
          · intro j hj h3 h4
            exact hk j hj (hc.1.trans h3) h4
      · refine ih (by omega) a b ?_ ha hb hk u h1 h2
        intro j hj hj' h3
        rcases Nat.eq_or_lt_of_le hj with rfl | h4
        · exact hc h3
        · exact hno j h4 hj' h3
  exact key 14 le_rfl a b (fun j h3 h4 => absurd h4 (by omega)) ha hb hk u h1 h2

/-! ## The loop `pmin` -/

theorem pminLoop_le_acc (f : ℕ → SInt) (lo hi : ℕ) :
    ∀ j acc, (pminLoop f lo hi j acc).toInt ≤ acc.toInt := by
  intro j
  induction j with
  | zero => intro acc; exact le_rfl
  | succ j ih =>
    intro acc
    rw [pminLoop]
    refine (ih _).trans ?_
    split
    · exact SInt.toInt_min_le_left _ _
    · exact le_rfl

theorem pminLoop_le_knot (f : ℕ → SInt) (lo hi : ℕ) :
    ∀ j acc k, k < j → lo < 12288 + k * 2048 → 12288 + k * 2048 < hi →
      (pminLoop f lo hi j acc).toInt ≤ (f (12288 + k * 2048)).toInt := by
  intro j
  induction j with
  | zero => intro acc k hk; omega
  | succ j ih =>
    intro acc k hk h1 h2
    rw [pminLoop]
    rcases Nat.eq_or_lt_of_le (Nat.le_of_lt_succ hk) with rfl | h3
    · refine (pminLoop_le_acc f lo hi _ _).trans ?_
      rw [if_pos ⟨h1, h2⟩]
      exact SInt.toInt_min_le_right _ _
    · exact ih _ k h3 h1 h2

/-- `pmin f lo hi` is a lower bound on `[lo, hi]` for every function that is affine between
knots and agrees with `f` at the integers. -/
theorem pmin_spec {F : ℝ → ℝ} (hF : KnotAff F) (f : ℕ → SInt)
    (hf : ∀ p : ℕ, F p = ((f p).toInt : ℝ)) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) : (((pmin f lo hi).toInt : ℤ) : ℝ) ≤ F u := by
  refine knot_min hF _ lo hi ?_ ?_ ?_ u h1 h2
  · rw [hf]
    have : (pmin f lo hi).toInt ≤ (f lo).toInt :=
      (pminLoop_le_acc f lo hi 14 _).trans (SInt.toInt_min_le_left _ _)
    exact_mod_cast this
  · rw [hf]
    have : (pmin f lo hi).toInt ≤ (f hi).toInt :=
      (pminLoop_le_acc f lo hi 14 _).trans (SInt.toInt_min_le_right _ _)
    exact_mod_cast this
  · intro j hj h3 h4
    rw [knotX_eq_cast] at h3 h4 ⊢
    rw [hf]
    have h5 : lo < 12288 + j * 2048 := by exact_mod_cast h3
    have h6 : 12288 + j * 2048 < hi := by exact_mod_cast h4
    have : (pmin f lo hi).toInt ≤ (f (12288 + j * 2048)).toInt :=
      pminLoop_le_knot f lo hi 14 _ j hj h5 h6
    exact_mod_cast this

/-! ## The potentials -/

/-- `10⁶ V · B_r^t(u / H)` as a function of the grid coordinate `u`, with the checker's table
of knot values. -/
noncomputable def betN (r t : ℕ) (u : ℝ) : ℝ :=
  ∑ k ∈ range 14, (((knot r t k).toInt : ℤ) : ℝ) * (cV : ℝ) * hat ((u - knotX k) / 2048)

/-- The first and the last knot value of every potential are zero. -/
theorem knot_ends : ∀ r < 6, ∀ t < 3, (knot r t 0).toInt = 0 ∧ (knot r t 13).toInt = 0 := by
  decide +kernel

theorem betN_knotAff {r t : ℕ} (hr : r < 6) (ht : t < 3) : KnotAff (betN r t) := by
  intro a b h
  unfold betN
  apply AffOn.sum
  intro k hk
  rw [mem_range] at hk
  by_cases hk' : 1 ≤ k ∧ k ≤ 12
  · exact (hatK_affOn k hk'.1 hk'.2 a b h).const_mul _
  · have hz : (knot r t k).toInt = 0 := by
      have he := knot_ends r hr t ht
      have : k = 0 ∨ k = 13 := by omega
      rcases this with rfl | rfl
      · exact he.1
      · exact he.2
    exact ⟨0, 0, fun u _ _ => by rw [hz]; simp⟩

theorem betN_knot (r t j : ℕ) (hj : j < 14) :
    betN r t (knotX j) = (((knot r t j).toInt : ℤ) : ℝ) * cV := by
  unfold betN
  rw [sum_eq_single j]
  · have : (knotX j - knotX j) / 2048 = ((j : ℝ) - j) := by ring
    rw [this, hat_nat_sub, if_pos rfl, mul_one]
  · intro k _ hkj
    have : (knotX j - knotX k) / 2048 = ((j : ℝ) - k) := by unfold knotX; ring
    rw [this, hat_nat_sub, if_neg (Ne.symm hkj), mul_zero]
  · intro h; exact absurd (mem_range.2 hj) h

theorem betN_eq_zero_of_le {r t : ℕ} (hr : r < 6) (ht : t < 3) {u : ℝ} (hu : u ≤ knotX 0) :
    betN r t u = 0 := by
  unfold betN
  apply sum_eq_zero
  intro k _
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · rw [(knot_ends r hr t ht).1]; simp
  · rw [hat_eq_zero_of_le, mul_zero]
    have : (1 : ℝ) ≤ k := by exact_mod_cast hk
    unfold knotX at hu ⊢
    rw [div_le_iff₀ (by norm_num)]
    push_cast at hu
    linarith

theorem betN_eq_zero_of_ge {r t : ℕ} (hr : r < 6) (ht : t < 3) {u : ℝ} (hu : knotX 13 ≤ u) :
    betN r t u = 0 := by
  unfold betN
  apply sum_eq_zero
  intro k hk
  rw [mem_range] at hk
  rcases Nat.eq_or_lt_of_le (Nat.le_of_lt_succ hk) with rfl | hk'
  · rw [(knot_ends r hr t ht).2]; simp
  · rw [hat_eq_zero_of_ge, mul_zero]
    have : (k : ℝ) + 1 ≤ 13 := by exact_mod_cast hk'
    unfold knotX at hu ⊢
    rw [le_div_iff₀ (by norm_num)]
    push_cast at hu
    linarith

/-- At an integer point the potential is the integer computed by the checker. -/
theorem betN_nat {r t : ℕ} (hr : r < 6) (ht : t < 3) (x : ℕ) :
    betN r t x = (((bv r t x).toInt : ℤ) : ℝ) := by
  unfold bv
  by_cases h : x ≤ 12288 ∨ 38912 ≤ x
  · rw [if_pos h, SInt.toInt_zero, Int.cast_zero]
    rcases h with h | h
    · apply betN_eq_zero_of_le hr ht
      rw [show knotX 0 = 12288 by norm_num [knotX]]
      exact_mod_cast h
    · apply betN_eq_zero_of_ge hr ht
      rw [show knotX 13 = 38912 by norm_num [knotX]]
      exact_mod_cast h
  · rw [if_neg h]
    simp only [not_or, not_le] at h
    obtain ⟨h1, h2⟩ := h
    dsimp only
    have hq' : (x - 12288) % 2048 < 2048 := Nat.mod_lt _ (by norm_num)
    have hx : x = 12288 + 2048 * ((x - 12288) / 2048) + (x - 12288) % 2048 := by omega
    have hk' : (x - 12288) / 2048 ≤ 12 := by omega
    generalize (x - 12288) / 2048 = k at hx hk' ⊢
    generalize (x - 12288) % 2048 = q at hx hq' ⊢
    have haff : AffOn (betN r t) (knotX k) (knotX (k + 1)) := by
      apply betN_knotAff hr ht
      rintro j _ ⟨h3, h4⟩
      have := knotX_lt h3
      have := knotX_lt h4
      omega
    have hxr : (x : ℝ) = 12288 + 2048 * k + q := by exact_mod_cast hx
    have hq0 : (0 : ℝ) ≤ q := Nat.cast_nonneg q
    have hq1 : (q : ℝ) ≤ 2048 := by exact_mod_cast hq'.le
    have hi := haff.interp (u := (x : ℝ))
      (by unfold knotX; rw [hxr]; linarith)
      (by unfold knotX; rw [hxr]; push_cast; linarith)
    rw [betN_knot r t k (by omega), betN_knot r t (k + 1) (by omega)] at hi
    have e1 : knotX (k + 1) - knotX k = 2048 := by unfold knotX; push_cast; ring
    have e2 : knotX (k + 1) - (x : ℝ) = 2048 - q := by unfold knotX; rw [hxr]; push_cast; ring
    have e3 : (x : ℝ) - knotX k = q := by unfold knotX; rw [hxr]; ring
    rw [e1, e2, e3] at hi
    have hsub : ((2048 - q : ℕ) : ℤ) = 2048 - (q : ℤ) := by
      rw [Nat.cast_sub hq'.le]; norm_num
    simp only [SInt.toInt_smul, SInt.toInt_add, hsub]
    have hV : (cV : ℝ) = 2048 * 131072 := by norm_num [cV]
    rw [hV] at hi
    push_cast
    linear_combination (1 / 2048 : ℝ) * hi

/-! ## Specifications of the minima and supports used by the checker -/

/-- Lower bound for `B_r^0` over `[lo, hi]`. -/
theorem bm0_spec {r : ℕ} (hr : r < 6) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u) (h2 : u ≤ hi) :
    (((pmin (bv r 0) lo hi).toInt : ℤ) : ℝ) ≤ betN r 0 u :=
  pmin_spec (betN_knotAff hr (by norm_num)) _ (fun p => betN_nat hr (by norm_num) p) lo hi u h1 h2

/-- Lower bound for `B_r^t - B_r^0` over `[lo, hi]`. -/
theorem bmD_spec {r t : ℕ} (hr : r < 6) (ht : t < 3) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) :
    (((pmin (fun x => (bv r t x).sub (bv r 0 x)) lo hi).toInt : ℤ) : ℝ)
      ≤ betN r t u - betN r 0 u := by
  refine pmin_spec (F := fun u => betN r t u - betN r 0 u)
    ((betN_knotAff hr ht).sub (betN_knotAff hr (by norm_num))) _ (fun p => ?_) lo hi u h1 h2
  simp only [SInt.toInt_sub, Int.cast_sub]
  rw [betN_nat hr ht, betN_nat hr (by norm_num)]

/-- The affine support computed by `paff` is below twice the potential on `[lo, hi]`. -/
theorem paff_spec {r t : ℕ} (hr : r < 6) (ht : t < 3) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) :
    (((paff r t lo hi).s.toInt : ℤ) : ℝ) * u + (((paff r t lo hi).o.toInt : ℤ) : ℝ)
      ≤ 2 * betN r t u := by
  unfold paff
  dsimp only
  simp only [SInt.toInt_smul]
  generalize pslope r t lo hi = s
  have h := pmin_spec (F := fun u => betN r t u - ((s.toInt : ℤ) : ℝ) * u)
    ((betN_knotAff hr ht).sub_linear _) (fun x => (bv r t x).sub (s.smul x)) (fun p => by
      simp only [SInt.toInt_sub, SInt.toInt_smul, Int.cast_sub, Int.cast_mul, Int.cast_natCast]
      rw [betN_nat hr ht]) lo hi u h1 h2
  push_cast
  linarith

/-- Bound for the negative part of the potential at position `r`. -/
def nb (r : ℕ) : ℕ := (#[0, 3030, 16069, 16069, 3030, 0] : Array ℕ).getD r 0

theorem knot_ge_nb : ∀ r < 6, ∀ t < 3, ∀ k < 14, -(nb r : ℤ) ≤ (knot r t k).toInt := by
  decide +kernel

theorem nb_sum : nb 0 + nb 1 + nb 2 + nb 3 + nb 4 + nb 5 = cBudget := by decide +kernel

/-- The potential at position `r` is at least `-nb r` (in units of `10⁻⁶ V`). -/
theorem betN_lower {r t : ℕ} (hr : r < 6) (ht : t < 3) (u : ℝ) :
    -((nb r : ℝ) * cV) ≤ betN r t u := by
  have hneg : -((nb r : ℝ) * cV) ≤ 0 := by
    have : (0 : ℝ) ≤ (nb r : ℝ) * cV := mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)
    linarith
  by_cases h1 : u ≤ knotX 0
  · rw [betN_eq_zero_of_le hr ht h1]; exact hneg
  by_cases h2 : knotX 13 ≤ u
  · rw [betN_eq_zero_of_ge hr ht h2]; exact hneg
  have hk : ∀ j < 14, -((nb r : ℝ) * cV) ≤ betN r t (knotX j) := by
    intro j hj
    rw [betN_knot r t j hj]
    have h3 : (((-(nb r : ℤ)) : ℤ) : ℝ) ≤ (((knot r t j).toInt : ℤ) : ℝ) :=
      Int.cast_le.2 (knot_ge_nb r hr t ht j hj)
    rw [Int.cast_neg, Int.cast_natCast] at h3
    have h4 : (0 : ℝ) ≤ cV := Nat.cast_nonneg _
    have := mul_le_mul_of_nonneg_right h3 h4
    linarith
  exact knot_min (betN_knotAff hr ht) _ (knotX 0) (knotX 13) (hk 0 (by norm_num))
    (hk 13 (by norm_num)) (fun j hj _ _ => hk j hj) u (not_le.1 h1).le (not_le.1 h2).le

end Local
end Line889


==> anc/lean/Line889/Local/RunAll.lean <==
/-
Line889/Local/RunAll.lean — the evaluation of the checker of the local inequality.

The statement `checkAll kTabArray = true` says that the branch and bound of
`Line889/Local/Checker.lean` accepts the root box when it reads the kernel table
`kTabArray` of `Line889/Kernel/Array.lean`. It is evaluated by compiled code:
`native_decide` compiles the Boolean, runs it, and records the result as the axiom
`Line889.Local.check_passes._native.native_decide.ax_1_1`. This is the only place in the
development `Line889` where Lean's kernel does not check a computation.
-/
import Line889.Kernel.Array
import Line889.Local.Checker

namespace Line889.Local

/-- The checker accepts the root box `[13926, 262143]⁶` on the kernel table (572,959,453 boxes,
of which 286,479,727 are accepted and the others split). -/
theorem check_passes : checkAll kTabArray = true := by native_decide

end Line889.Local


==> anc/lean/Line889/Local/RunCheck.lean <==
/-
Line889/Local/RunCheck.lean — command line driver for the checker of
`Line889/Local/Checker.lean` (not part of the proof).

It reads a kernel table from a binary file (little-endian `uint32` entries, as
`kernel_lower.bin` of the reference certificate, `262144` entries) and runs the checker on it,
with node counts and timing. The executable is `localcheck889`.

Usage:
  localcheck889 FILE                 count nodes of the whole search (single thread)
  localcheck889 FILE all             evaluate `checkAll`
  localcheck889 FILE chunk D N I     evaluate `checkChunk tab D N I`
  localcheck889 FILE sizes D N       node counts of the `N` chunks at depth `D`
  localcheck889 FILE paths D         node count below each path of depth `D` (one per line)
  localcheck889 FILE spot            the terminal boxes accepted by range minima that reach the
                                     fewest table cells (candidates for kernel spot-checks)
  localcheck889 FILE share D N I     share `I` of `N` of the count of the whole search, dealt out
                                     at depth `D` (see below)

The reference program `verifier/verify.cpp` counts a box accepted by the pressure test as
`basic`; here the two are counted separately, so `pressure + basic` is the reference count
`basic`.

The mode `share` lets the count of the whole search run as `N` processes. The search tree is
very unbalanced (almost all of the work lies below a few paths), so the chunks of `checkChunk`,
which are classes of paths, are of no use for this. Instead every process walks the tree from the
root box and numbers the boxes that occur at depth `D` (the root box has depth `0`) in the order
of the walk, `k = 0, 1, 2, …`; process `I` counts the search below box `k` if `k % N = I` and
skips it otherwise. The boxes of depth less than `D` are counted by process `0` only. Hence, for
`nodes`, `leaves`, `pressure`, `basic`, `affine` and `failed`,

  (counter of the whole search) = ∑_{I < N} (counter of `share D N I`),

and `maxDepth` of the whole search is the largest of the `N` values. `share D 1 1` counts
nothing and prints the number of boxes of depth `D`.
-/
import Line889.Local.Checker

open Line889 Line889.Local

/-- Decode little-endian 32-bit unsigned integers. -/
def decodeU32 (b : ByteArray) : Array Nat := Id.run do
  let n := b.size / 4
  let mut out : Array Nat := Array.mkEmpty n
  for k in [0:n] do
    let v := (b.get! (4 * k)).toNat + (b.get! (4 * k + 1)).toNat * 256
      + (b.get! (4 * k + 2)).toNat * 65536 + (b.get! (4 * k + 3)).toNat * 16777216
    out := out.push v
  return out

/-- Counters of a search. -/
structure Cnt where
  nodes : Nat := 0
  leaves : Nat := 0
  pressure : Nat := 0
  basic : Nat := 0
  affine : Nat := 0
  failed : Nat := 0
  maxDepth : Nat := 0

/-- The search of `searchBox (node tab sp)`, with counters (it does not stop at a failure). -/
partial def countBox (tab : Array Nat) (sp : Array (Array Nat)) (depth : Nat)
    (lo hi : Array Nat) (c : Cnt) : Cnt :=
  let c := { c with nodes := c.nodes + 1, maxDepth := max c.maxDepth depth }
  match node tab sp lo hi with
  | .ok 0 => { c with leaves := c.leaves + 1, pressure := c.pressure + 1 }
  | .ok 1 => { c with leaves := c.leaves + 1, basic := c.basic + 1 }
  | .ok _ => { c with leaves := c.leaves + 1, affine := c.affine + 1 }
  | .fail => { c with failed := c.failed + 1 }
  | .split hi' r mid =>
    let c := countBox tab sp (depth + 1) lo (hi'.setIfInBounds r mid) c
    countBox tab sp (depth + 1) (lo.setIfInBounds r mid) hi' c

/-- One box of depth `depth` with verdict `v`, counted as `countBox` counts it. -/
def tally (depth : Nat) (v : Verdict) (c : Cnt) : Cnt :=
  let c := { c with nodes := c.nodes + 1, maxDepth := max c.maxDepth depth }
  match v with
  | .ok 0 => { c with leaves := c.leaves + 1, pressure := c.pressure + 1 }
  | .ok 1 => { c with leaves := c.leaves + 1, basic := c.basic + 1 }
  | .ok _ => { c with leaves := c.leaves + 1, affine := c.affine + 1 }
  | .fail => { c with failed := c.failed + 1 }
  | .split _ _ _ => c

/-- The walk of the mode `share top n i`. The state is the counters and the number of boxes of
depth `top` met so far. A box of depth `top` with number `k` is searched by `countBox` if
`k % n = i` and skipped otherwise; a box of smaller depth is counted if `i = 0`, and its halves
are visited in any case. -/
partial def shareBox (tab : Array Nat) (sp : Array (Array Nat)) (top n i depth : Nat)
    (lo hi : Array Nat) (s : Cnt × Nat) : Cnt × Nat :=
  if depth = top then
    (if s.2 % n = i then countBox tab sp depth lo hi s.1 else s.1, s.2 + 1)
  else
    let v := node tab sp lo hi
    let s := if i = 0 then (tally depth v s.1, s.2) else s
    match v with
    | .split hi' r mid =>
      let s := shareBox tab sp top n i (depth + 1) lo (hi'.setIfInBounds r mid) s
      shareBox tab sp top n i (depth + 1) (lo.setIfInBounds r mid) hi' s
    | _ => s

/-- The search of `searchPath (node tab sp)`, with counters: nodes strictly above the chunk
root are not counted. -/
partial def countPath (tab : Array Nat) (sp : Array (Array Nat)) :
    Nat → Nat → Array Nat → Array Nat → Cnt → Cnt
  | 0, _, lo, hi, c => countBox tab sp 0 lo hi c
  | depth + 1, path, lo, hi, c =>
    match node tab sp lo hi with
    | .ok _ => c
    | .fail => c
    | .split hi' r mid =>
      if path % 2 = 0 then countPath tab sp depth (path / 2) lo (hi'.setIfInBounds r mid) c
      else countPath tab sp depth (path / 2) (lo.setIfInBounds r mid) hi' c

/-- Number of table cells that the pair distances of a box can reach, and whether the box is
cut by the constraint `∑ u ≤ R`. -/
def cellCount (sp : Array (Array Nat)) (lo hi : Array Nat) : Nat × Bool :=
  let total := sumTo (g lo) 6
  let hi' := clamp lo hi total
  let ed := edges sp lo hi' total
  (sumTo (fun q => if q / 7 < q % 7 then (edAt ed (q / 7) (q % 7)).hs + 1 - (edAt ed (q / 7) (q % 7)).ls
    else 0) 49, hi' != hi)

/-- Insert a candidate into a list sorted by cell count, keeping at most `k` entries. -/
def insertBest (k : Nat) (x : Nat × Array Nat × Array Nat) :
    List (Nat × Array Nat × Array Nat) → List (Nat × Array Nat × Array Nat)
  | [] => if k = 0 then [] else [x]
  | y :: ys =>
    if k = 0 then [] else if x.1 < y.1 then x :: (y :: ys).take (k - 1)
    else y :: insertBest (k - 1) x ys

/-- The search, collecting the `k` boxes accepted by range minima (and not cut by `∑ u ≤ R`)
that reach the fewest table cells. -/
partial def spotBox (tab : Array Nat) (sp : Array (Array Nat)) (k : Nat) (lo hi : Array Nat)
    (best : List (Nat × Array Nat × Array Nat)) : List (Nat × Array Nat × Array Nat) :=
  match node tab sp lo hi with
  | .ok 1 =>
    let (n, cut) := cellCount sp lo hi
    if cut then best else
    match best.getLast? with
    | some w => if best.length < k || n < w.1 then insertBest k (n, lo, hi) best else best
    | none => insertBest k (n, lo, hi) best
  | .ok _ => best
  | .fail => best
  | .split hi' r mid =>
    let best := spotBox tab sp k lo (hi'.setIfInBounds r mid) best
    spotBox tab sp k (lo.setIfInBounds r mid) hi' best

def showCnt (c : Cnt) : String :=
  s!"nodes={c.nodes} leaves={c.leaves} pressure={c.pressure} basic={c.basic} " ++
  s!"affine={c.affine} failed={c.failed} maxDepth={c.maxDepth}"

def main (args : List String) : IO UInt32 := do
  match args with
  | [] =>
    IO.eprintln
      "usage: localcheck889 FILE [all | chunk D N I | sizes D N | paths D | spot | share D N I]"
    return 2
  | file :: rest =>
    let bytes ← IO.FS.readBinFile file
    let tab := decodeU32 bytes
    IO.println s!"table entries: {tab.size}"
    let t0 ← IO.monoMsNow
    match rest with
    | [] =>
      let sp := sparse tab
      let c := countBox tab sp 0 rootLo rootHi {}
      IO.println (showCnt c)
      let t1 ← IO.monoMsNow
      IO.println s!"status: {if c.failed = 0 then "PASS" else "FAIL"}  wall ms: {t1 - t0}"
      return (if c.failed = 0 then 0 else 1)
    | ["all"] =>
      let ok := checkAll tab
      let t1 ← IO.monoMsNow
      IO.println s!"checkAll = {ok}  wall ms: {t1 - t0}"
      return (if ok then 0 else 1)
    | ["chunk", d, n, i] =>
      let ok := checkChunk tab d.toNat! n.toNat! i.toNat!
      let t1 ← IO.monoMsNow
      IO.println s!"checkChunk {d} {n} {i} = {ok}  wall ms: {t1 - t0}"
      return (if ok then 0 else 1)
    | ["sizes", d, n] =>
      let sp := sparse tab
      let d := d.toNat!
      let n := n.toNat!
      let mut sizes : Array Nat := Array.replicate n 0
      let mut total := 0
      for p in [0:2 ^ d] do
        let c := countPath tab sp d p rootLo rootHi {}
        sizes := sizes.modify (p % n) (· + c.nodes)
        total := total + c.nodes
      IO.println s!"nodes at or below depth {d}: {total}"
      IO.println s!"chunk sizes: {sizes}"
      let t1 ← IO.monoMsNow
      IO.println s!"wall ms: {t1 - t0}"
      return 0
    | ["paths", d] =>
      let sp := sparse tab
      let d := d.toNat!
      for p in [0:2 ^ d] do
        let c := countPath tab sp d p rootLo rootHi {}
        IO.println s!"{p} {c.nodes}"
      return 0
    | ["spot"] =>
      let sp := sparse tab
      let best := spotBox tab sp 8 rootLo rootHi []
      for b in best do
        IO.println s!"cells={b.1} lo={b.2.1} hi={b.2.2}"
      let t1 ← IO.monoMsNow
      IO.println s!"wall ms: {t1 - t0}"
      return 0
    | ["share", d, n, i] =>
      let sp := sparse tab
      let d := d.toNat!
      let n := n.toNat!
      let i := i.toNat!
      if n = 0 then
        IO.eprintln "share: N must be positive"
        return 2
      let s := shareBox tab sp d n i 0 rootLo rootHi ({}, 0)
      IO.println (showCnt s.1)
      IO.println s!"boxes of depth {d}: {s.2}"
      let t1 ← IO.monoMsNow
      IO.println (s!"share {i} of {n} at depth {d}: " ++
        s!"{if s.1.failed = 0 then "PASS" else "FAIL"}  wall ms: {t1 - t0}")
      return (if s.1.failed = 0 then 0 else 1)
    | _ =>
      IO.eprintln "bad arguments"
      return 2


==> anc/lean/Line889/Local/Search.lean <==
/-
Line889/Local/Search.lean — soundness of the branch and bound.

* `node_ok`: a box that `node` accepts satisfies the inequality (on its part with `∑ u ≤ R`);
* `node_split`: the two halves produced by a split cover that part of the box;
* `searchBox_sound`, `searchPath_sound`: the search and the search below all paths of a given
  depth, for an abstract verdict function;
* `checkAll_sound`, `checkChunks_sound`: the two with the verdicts of `node`.
-/
import Line889.Local.Node

open Finset

namespace Line889
namespace Local

theorem rhsOf_zero : rhsOf 0 = 2 * cH1 * cV := by
  unfold rhsOf
  simp only [bit_zero, sum_h0]
  ring

/-- The halves of a box split at `mid` in coordinate `r` cover the box. -/
theorem inBox_split (lo hi : Array ℕ) (r mid : ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) :
    InBox lo (hi.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi u := by
  by_cases h : u r ≤ mid
  · left
    intro k hk
    refine ⟨(hu k hk).1, ?_⟩
    rw [g_setIfInBounds]
    split_ifs with h'
    · rw [← h'.1]; exact h
    · exact (hu k hk).2
  · right
    intro k hk
    refine ⟨?_, (hu k hk).2⟩
    rw [g_setIfInBounds]
    split_ifs with h'
    · rw [← h'.1]; exact (not_le.1 h).le
    · exact (hu k hk).1

/-- A box accepted by `node` satisfies the inequality. -/
theorem node_ok (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (st : ℕ)
    (h : node tab (sparse tab) lo hi = .ok st) : BoxOK lo hi := by
  intro u hu hsum
  have hu' := inBox_clamp lo hi u hu hsum
  obtain ⟨hed, haff⟩ := edges_ok tab htab lo _ u hu' hsum
  unfold node at h
  dsimp only at h
  split_ifs at h with h0 h1 h2 h3
  · -- pressure
    apply good_of_pressure
    have e : (((cH2 + cBudget) * cV : ℕ) : ℝ) ≤ ((sumTo (g lo) 6 * cP : ℕ) : ℝ) := by
      exact_mod_cast h0
    push_cast at e
    have ht := total_le lo u (fun r hr => (hu r hr).1)
    have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
    nlinarith
  · -- range minima and the label shortcut
    intro m _
    have hs := shortcut _ lo _ u hed hu' m
    have h1' := stage1 _ lo _ u hed hu'
    rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_smul, SInt.toInt_ofNat] at h1
    have e := (Int.cast_le (R := ℝ)).2 h1
    push_cast at e
    rw [rhsOf_zero] at hs
    push_cast at hs
    linarith
  · -- affine bounds
    intro m hm
    have hs := shortcut _ lo _ u hed hu' m
    rw [rhsOf_zero] at hs
    push_cast at hs
    rw [Bool.and_eq_true] at h2
    have h4 := h2.2
    unfold affineOK at h4
    dsimp only at h4
    rw [Bool.or_eq_true] at h4
    rcases h4 with h5 | h5
    · have h6 := stage2 tab _ lo _ u haff hu' 0
      rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_ofNat] at h5
      have e := (Int.cast_le (R := ℝ)).2 h5
      push_cast at e
      linarith
    · have h6 := allFromTo_spec _ 128 0 h5 m (Nat.zero_le _) (by omega)
      rw [SInt.le_iff, SInt.toInt_ofNat] at h6
      have e := (Int.cast_le (R := ℝ)).2 h6
      have h7 := stage2 tab _ lo _ u haff hu' m
      push_cast at e
      linarith

/-- The halves of a split box cover its part with `∑ u ≤ R`. -/
theorem node_split (tab : Array ℕ) (lo hi hi' : Array ℕ) (r mid : ℕ)
    (h : node tab (sparse tab) lo hi = .split hi' r mid) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ s ∈ range 6, u s ≤ cR) :
    InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u := by
  have hu' := inBox_clamp lo hi u hu hsum
  unfold node at h
  dsimp only at h
  split_ifs at h
  injection h with e1 e2 e3
  subst e1 e2 e3
  exact inBox_split _ _ _ _ u hu'

/-! ## The generic search -/

/-- Soundness of the branch and bound, for any verdict function whose acceptances are correct
and whose splits cover. -/
theorem searchBox_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 6, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u) :
    ∀ fuel lo hi, searchBox nd fuel lo hi = true → BoxOK lo hi := by
  intro fuel
  induction fuel with
  | zero => intro lo hi h; exact absurd h (by simp [searchBox])
  | succ fuel ih =>
    intro lo hi h
    rw [searchBox] at h
    generalize hn : nd lo hi = v at h
    cases v with
    | ok st => exact hok lo hi st hn
    | fail => exact absurd h (by simp)
    | split hi' r mid =>
      simp only [Bool.and_eq_true] at h
      intro u hu hsum
      rcases hsplit lo hi hi' r mid hn u hu hsum with h1 | h1
      · exact ih _ _ h.1 u h1 hsum
      · exact ih _ _ h.2 u h1 hsum

/-- Soundness of the search below all paths of a given depth. -/
theorem searchPath_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 6, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u)
    (fuel : ℕ) :
    ∀ depth lo hi, (∀ p < 2 ^ depth, searchPath nd fuel depth p lo hi = true) →
      BoxOK lo hi := by
  intro depth
  induction depth with
  | zero =>
    intro lo hi h
    have h0 := h 0 (by norm_num)
    rw [searchPath] at h0
    exact searchBox_sound nd hok hsplit fuel lo hi h0
  | succ depth ih =>
    intro lo hi h
    have key : ∀ p < 2 ^ (depth + 1),
        (match nd lo hi with
          | .ok _ => true
          | .fail => false
          | .split hi' r mid =>
            if p % 2 = 0 then searchPath nd fuel depth (p / 2) lo (hi'.setIfInBounds r mid)
            else searchPath nd fuel depth (p / 2) (lo.setIfInBounds r mid) hi') = true := by
      intro p hp
      have h0 := h p hp
      rw [searchPath] at h0
      exact h0
    generalize hn : nd lo hi = v at key
    cases v with
    | ok st => exact hok lo hi st hn
    | fail => exact absurd (key 0 (by positivity)) (by simp)
    | split hi' r mid =>
      have h1 : BoxOK lo (hi'.setIfInBounds r mid) := by
        refine ih _ _ fun p hp => ?_
        have h0 := key (2 * p) (by rw [pow_succ]; omega)
        have e1 : 2 * p % 2 = 0 := by omega
        have e2 : 2 * p / 2 = p := by omega
        simpa only [e1, e2, if_true] using h0
      have h2 : BoxOK (lo.setIfInBounds r mid) hi' := by
        refine ih _ _ fun p hp => ?_
        have h0 := key (2 * p + 1) (by rw [pow_succ]; omega)
        have e1 : ¬ (2 * p + 1) % 2 = 0 := by omega
        have e2 : (2 * p + 1) / 2 = p := by omega
        simpa only [e1, e2, if_false] using h0
      intro u hu hsum
      rcases hsplit lo hi hi' r mid hn u hu hsum with h3 | h3
      · exact h1 u h3 hsum
      · exact h2 u h3 hsum

/-! ## The search with the verdicts of `node` -/

/-- If every chunk `i < n` passes, the root box is checked. -/
theorem checkChunks_sound (tab : Array ℕ) (htab : TabOK tab) (depth n : ℕ) (hn : 0 < n)
    (h : ∀ i < n, checkChunk tab depth n i = true) : BoxOK rootLo rootHi := by
  refine searchPath_sound (node tab (sparse tab)) (node_ok tab htab) (node_split tab) cFuel depth
    rootLo rootHi fun p hp => ?_
  have h0 := h (p % n) (Nat.mod_lt _ hn)
  unfold checkChunk at h0
  have h1 := allFromTo_spec _ _ 0 h0 p (Nat.zero_le _) (by omega)
  simpa using h1

/-- The single check `checkAll` covers the root box. -/
theorem checkAll_sound (tab : Array ℕ) (htab : TabOK tab) (h : checkAll tab = true) :
    BoxOK rootLo rootHi := by
  unfold checkAll at h
  exact searchBox_sound (node tab (sparse tab)) (node_ok tab htab) (node_split tab) cFuel
    rootLo rootHi h

end Local
end Line889


==> anc/lean/Line889/Local/Soundness.lean <==
/-
Line889/Local/Soundness.lean — soundness of the checker for the local inequality.

Main results:

* `localInequality_of_check`: if `tab` is a sound table of lower bounds for `K²` and
  `checkAll tab = true`, then `LocalInequality` holds;
* `localInequality_of_chunks`: the same from the checks of the chunks `0, …, n - 1` at some
  depth, which can be evaluated separately (and in parallel).

Neither uses `native_decide`. The only facts about `K` that enter are the hypothesis `hsound`
and `0 ≤ K t ^ 2`.

The files are those of `Distinct839/Local/` and `Simple673/Local/` with the constants and
tables of the third certificate. The checker keeps the general format with labels (two labels per site, three pair
types, `128` labelings), filled with the label-blind data, so that it makes the decisions of
the reference run; `Bridge` reads off the label-free statement `LocalInequality` of
`Line889/Defs.lean` from the labeling `0`.

Outline of the proof (files of `Line889/Local/`):

* `Checker`  — the executable checker (no Mathlib import, compiled to native code);
* `Basic`    — signed pairs, loops, array reads;
* `Potential`— the piecewise linear potentials: integer values on the grid, exact minima at
               end points and knots, affine supports, the bound for their negative parts;
* `Kernel`   — range minima of the table and affine supports of the kernel square;
* `Model`    — the inequality in grid units, pressure, clamping of a box to `∑ u ≤ R`;
* `Node`     — the label shortcut (trivial for these data) and the two lower bounds on a box;
* `Search`   — the tests on one box, the recursion, paths and chunks;
* `Bridge`   — from grid units to the statement of `Line889/Defs.lean`.
-/
import Line889.Local.Bridge

namespace Line889

/-- **Soundness of the branch-and-bound checker.** If `tab[k] / V ≤ K(t)²` on every cell
`[k/H, (k+1)/H]` of the table and the checker accepts the root box, then the seven-point local
inequality holds for all gaps `≥ 17/20`.

The hypothesis `hsize` is not needed: the checker reads the table with default `0` beyond its
end, which is a valid lower bound for `K²`. -/
theorem localInequality_of_check (tab : Array ℕ) (hsize : tab.size = tabR + 1)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2)
    (hcheck : checkAll tab = true) : LocalInequality := by
  have _ := hsize
  exact Local.localInequality_of_boxOK
    (Local.checkAll_sound tab (Local.tabOK_of_sound tab hsound) hcheck)

/-- Soundness of the chunked check: the chunks `i = 0, …, n - 1` at depth `depth` cover the
root box, so if each of them passes, the local inequality holds. -/
theorem localInequality_of_chunks (tab : Array ℕ) (hsize : tab.size = tabR + 1)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2)
    (depth n : ℕ) (hn : 0 < n)
    (hcheck : ∀ i < n, Local.checkChunk tab depth n i = true) : LocalInequality := by
  have _ := hsize
  exact Local.localInequality_of_boxOK
    (Local.checkChunks_sound tab (Local.tabOK_of_sound tab hsound) depth n hn hcheck)

end Line889


==> anc/lean/Line889/Local/Spot.lean <==
/-
Line889/Local/Spot.lean — the range-minimum test on a single box, for the kernel
(spot-checks, not used by the proof).

The complete check of the local inequality is evaluated by compiled code (`native_decide`,
`Line889/Local/RunAll.lean`). The Lean kernel cannot evaluate it: the table has 262144
entries, each costing the kernel about 0.1 s, and kernel arrays are lists. What the kernel can
do is check one small box, reading the table as the function `kTab` and taking range minima by
direct evaluation. This file provides the tools:

* `basicF f lo hi` is the range-minimum test of `node` (its second test, the one that accepts
  about 90% of the terminal boxes of the search), with the table given as a function
  `f : ℕ → ℕ`;
* `basicF_sound`: if `f` is a sound table and `basicF f lo hi = true`, the local inequality
  holds on the box (`BoxOK lo hi`), by the same lemmas as for `node`.

`Line889/Local/SpotChecks.lean` applies this to small boxes of the domain.

The file is `Distinct839/Local/Spot.lean` in the new namespace; the constants enter through
`Line889/Local/Checker.lean` only.
-/
import Line889.Local.Search
import Line889.Kernel.Sound

open Finset

namespace Line889
namespace Local

/-- `min acc (min (f l) … (f (l + n - 1)))`, by direct evaluation. (The comparison in each step
makes the kernel evaluate the running minimum, so that no long chain of suspended `min`s
builds up.) -/
def minF (f : ℕ → ℕ) : ℕ → ℕ → ℕ → ℕ
  | 0, _, acc => acc
  | n + 1, l, acc => if f l ≤ acc then minF f n (l + 1) (f l) else minF f n (l + 1) acc

theorem minF_le_acc (f : ℕ → ℕ) : ∀ n l acc, minF f n l acc ≤ acc := by
  intro n
  induction n with
  | zero => intro l acc; exact le_rfl
  | succ n ih =>
    intro l acc
    rw [minF]
    split_ifs with h
    · exact (ih _ _).trans h
    · exact ih _ _

theorem minF_le (f : ℕ → ℕ) : ∀ n l acc c, l ≤ c → c < l + n → minF f n l acc ≤ f c := by
  intro n
  induction n with
  | zero => intro l acc c h1 h2; omega
  | succ n ih =>
    intro l acc c h1 h2
    rw [minF]
    rcases Nat.eq_or_lt_of_le h1 with rfl | h3
    · split_ifs with h
      · exact minF_le_acc f n _ _
      · exact (minF_le_acc f n _ _).trans (not_le.1 h).le
    · split_ifs with h
      · exact ih _ _ c h3 (by omega)
      · exact ih _ _ c h3 (by omega)

/-- The edge data of `mkEdge`, with the kernel bound taken directly from a table function. -/
def mkEdgeF (f : ℕ → ℕ) (lo hi : Array ℕ) (total i j : ℕ) : Edge :=
  let l := sumTo (fun k => g lo (i + k)) (j - i)
  let h := min (sumTo (fun k => g hi (i + k)) (j - i)) (cR + l - total)
  let last := max l (h - 1)
  ⟨l, last, minF f (last + 1 - l) l (f l)⟩

/-- Edge data for all pairs, index `i * 7 + j`. -/
def edgesF (f : ℕ → ℕ) (lo hi : Array ℕ) (total : ℕ) : Array Edge :=
  Array.ofFn (n := 49) fun q =>
    if q.val / 7 < q.val % 7 then mkEdgeF f lo hi total (q.val / 7) (q.val % 7) else ⟨0, 0, 0⟩

/-- The range-minimum test of `node`, with the table given as a function. -/
def basicF (f : ℕ → ℕ) (lo hi : Array ℕ) : Bool :=
  let total := sumTo (g lo) 6
  let hi' := clamp lo hi total
  let ed := edgesF f lo hi' total
  let bm := bmArr lo hi'
  (SInt.ofNat (2 * cH1 * cV)).le (((baseOf total ed bm).smul 2).add (penalty (incArr ed bm)))

theorem edAt_edgesF (f : ℕ → ℕ) (lo hi : Array ℕ) (total i j : ℕ) (hij : i < j) (hj : j < 7) :
    edAt (edgesF f lo hi total) i j = mkEdgeF f lo hi total i j := by
  unfold edAt edgesF
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 7 + j) / 7 = i := by omega
  have h2 : (i * 7 + j) % 7 = j := by omega
  simp only [h1, h2, if_pos hij]

/-- A sound table function bounds `kap` on its cells. -/
theorem kap_ge_of_tableSound (f : ℕ → ℕ) (hf : TableSound f) (k : ℕ) (d : ℝ) (h1 : (k : ℝ) ≤ d)
    (h2 : d ≤ k + 1) : ((f k : ℕ) : ℝ) ≤ kap d := by
  have hH : (0 : ℝ) < (gridH : ℝ) := by norm_num [gridH]
  have hV : (0 : ℝ) < (scaleV : ℝ) := by norm_num [scaleV]
  have h := hf k (d / gridH) (div_le_div_of_nonneg_right h1 hH.le)
    (div_le_div_of_nonneg_right h2 hH.le)
  rw [div_le_iff₀ hV] at h
  unfold kap
  linarith

/-- If the range-minimum test passes for a sound table function, the local inequality holds on
the box. -/
theorem basicF_sound (f : ℕ → ℕ) (hf : TableSound f) (lo hi : Array ℕ)
    (h : basicF f lo hi = true) : BoxOK lo hi := by
  intro u hu hsum
  have hu' := inBox_clamp lo hi u hu hsum
  have hed : EdOK (edgesF f lo (clamp lo hi (sumTo (g lo) 6)) (sumTo (g lo) 6)) u := by
    intro i j hij hj
    rw [edAt_edgesF _ _ _ _ i j hij hj]
    obtain ⟨k, hk1, hk2, hk3, hk4⟩ := dist_cell lo _ u hu' hsum i j hij hj
    simp only [mkEdgeF]
    exact (Nat.cast_le.2 (minF_le f _ _ _ k hk1 (by omega))).trans
      (kap_ge_of_tableSound f hf k _ hk3 hk4)
  intro m _
  have hs := shortcut _ lo _ u hed hu' m
  have h1' := stage1 _ lo _ u hed hu'
  unfold basicF at h
  dsimp only at h
  rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_smul, SInt.toInt_ofNat] at h
  have e := (Int.cast_le (R := ℝ)).2 h
  push_cast at e
  rw [rhsOf_zero] at hs
  push_cast at hs
  linarith

end Local
end Line889


==> anc/lean/Line889/Local/SpotChecks.lean <==
/-
Line889/Local/SpotChecks.lean — four small boxes of the domain, checked by the kernel.

These theorems are not used by the proof. The complete check of the local inequality
(`Line889/Local/RunAll.lean`) is evaluated by compiled code. Here the Lean kernel itself
evaluates the range-minimum test of the checker on four small boxes, chosen by hand (they are
not boxes of the branch and bound), reading the kernel table as the function `kTab`;
`basicF_sound` and `kTab_sound` turn each evaluation into the statement that the local
inequality holds on the box (`BoxOK`, the scaled inequality in the format of the checker). The
theorems depend on the standard axioms only.

The boxes (gaps in units of `1/16384`). "Slack" is the right side minus the left side of the
local inequality; the values at points are floating-point evaluations and serve only to choose
the boxes. "Margin" is the exact value by which the range-minimum test passes on the box, in
the same units.

* `spot_corner`: side `4`, all gaps at the lower end `13926/16384 < 17/20` of the root box.
  Margin `0.16`.
* `spot_lattice`: side `4`, around the unit lattice (all gaps `1`), where the slack is
  `3.0 · 10⁻³`. Margin `2.9 · 10⁻³`.
* `spot_tightest`: side `1`, around the point with the smallest slack that a floating-point
  search found (local minimisation from about 2850 starting points): gaps
  `2.125, 1.15651, 1.625, 1.16011, 1.05033, 2.125`, slack `1.04 · 10⁻⁵`. Its first, third and
  last gap are at knots `3/4 + k/8` of the piecewise linear potentials. Margin `1.2 · 10⁻⁶`.
  The side is `1`: on every box of side `2` or `4` with integer corners that contains this
  point the range-minimum test fails, because on such a box it loses more than the slack.
* `spot_second`: side `1`, around the point with the second smallest slack found: gaps
  `2.125, 2.82085, 1.06286, 1.03941, 1.03344, 1.03466`, slack `2.0 · 10⁻⁵`. Margin
  `9.3 · 10⁻⁶`. Here too the test fails on the boxes of side `2` and `4` that contain the
  point.
-/
import Line889.Local.Spot

namespace Line889.Local

theorem spot_corner : BoxOK #[13926, 13926, 13926, 13926, 13926, 13926]
    #[13930, 13930, 13930, 13930, 13930, 13930] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_lattice : BoxOK #[16384, 16380, 16380, 16380, 16380, 16384]
    #[16388, 16384, 16384, 16384, 16384, 16388] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_tightest : BoxOK #[34816, 18948, 26623, 19007, 17208, 34816]
    #[34817, 18949, 26624, 19008, 17209, 34817] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_second : BoxOK #[34816, 46216, 17413, 17029, 16931, 16951]
    #[34817, 46217, 17414, 17030, 16932, 16952] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

end Line889.Local


==> anc/lean/Line889/Main.lean <==
/-
Line889/Main.lean — the main theorem.

    liminf_{T → ∞} N_{s∨0}(T) / N(T) ≥ 50652159/56956375 = 0.8893150064…

`N(T)` counts the zeros of the Riemann zeta function in the open critical strip with ordinate in
`(0, T]` with multiplicity, and `N_{s∨0}(T)` counts, with multiplicity, those that are simple or
on the critical line.

Each import below is the module in which a layer delivers its theorem; the layers and their
statements are listed in `Line889/Compose.lean`, `Line889/Spec.lean` and `Line889/Spec2.lean`.

`simple_or_critical_8893_of_layers` (`Line889/Compose.lean`) derives the bound from the layer
statements with the standard axioms. `localInequality` (`Line889/Local/FinalAll.lean`) proves
the seven-point local inequality from the soundness of the kernel table and of the
branch-and-bound checker (standard axioms) and one evaluation of the checker by compiled code.
-/
import Line889.Compose
import Line889.Window.Admissible
import Line889.WindowSide.Main
import Line889.WindowSide.Limit
import Line889.Constant.Kappa
import Line889.Kernel.Basic
import Line889.Kernel.Beta
import Line889.Majorant.Pointwise
import Line889.Majorant.Separated
import Line889.ZeroKernel.GramData
import Line889.Transfer.Main
import Line889.Gram.Main
import Line889.Assembly.Final
import Line889.Local.FinalAll

open Zeta23

namespace Line889

/-- The main theorem, conditional only on the seven-point local inequality. -/
theorem simple_or_critical_8893_of_local (hLoc : LocalInequality) : SimpleOrLine889 :=
  simple_or_critical_8893_of_layers windowStatement windowSide windowMoments kappaStatement
    kIntegral betaBound majorantPointwise lMajBound separatedBound gramDataLayer transfer
    gramEnergy assembly hLoc

/-- **More than 88.93% of the zeros of the Riemann zeta function are simple or on the critical
line** (counted with multiplicity). -/
theorem simple_or_critical_8893 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (50652159 / 56956375 - ε) * (Ncount 0 T : ℝ) ≤ Further.NsimpleOrLine 0 T :=
  simple_or_critical_8893_of_local localInequality

end Line889


==> anc/lean/Line889/Majorant/Checker.lean <==
/-
Line889/Majorant/Checker.lean — a rational checker for `fCos ≤ gMaj` on an interval.

For a rational interval `[l, r]` with midpoint `m` and half-length `δ`, the function `leafOK`
computes, in exact rational arithmetic,

* an upper bound `fUp m δ` for `fCos u`, `u ∈ [l, r]`: each `cos(2π j u)` is compared with the
  Taylor polynomial at the rational point `2 p₀ (j m - k)`, `p₀ = 355/113`, `k` the integer
  nearest to `j m`; the error of replacing the argument is bounded by the Lipschitz constant `1`
  of `cos`;
* a lower bound `hLow m δ` for `sinc(π d (u - 1/2)) + sinc(π d (u + 1/2))`, `d = 17/20`, in the
  same way, with the Lipschitz constant `1/2` of `sinc`;

and tests `0 ≤ hLow` and `fUp ≤ γ · hLow²`, `γ = 61/100`. `leafOK_sound` shows that a successful
test implies `fCos u ≤ gMaj u` on `[l, r]`, and `checkAll_sound` extends this to a chain of
intervals given by a list of breakpoints.

The file follows `Simple673/Majorant/Checker.lean` and `Distinct839/Majorant/Checker.lean`, with
the window coefficients of `Line889/Defs.lean` (the third window) and its amplitude `γ`. The Taylor
polynomials `cosPoly`, `sincPoly` and their enclosures are those of
`Distinct839/Majorant/Taylor.lean`.
-/
import Line889.Defs
import Distinct839.Majorant.Taylor

open Real
open scoped BigOperators

namespace Line889.Majorant

/-! ## Rational bounds for `π` -/

/-- The rational approximation `355/113` of `π` used as evaluation point. -/
def piQ : ℚ := 355 / 113

/-- A rational upper bound for `π`. -/
def piUp : ℚ := 3141593 / 1000000

/-- A rational bound for `|π - 355/113|`. -/
def piErr : ℚ := 1 / 1000000

lemma piQ_cast : ((piQ : ℚ) : ℝ) = 355 / 113 := by unfold piQ; norm_num

lemma piUp_cast : ((piUp : ℚ) : ℝ) = 3141593 / 1000000 := by unfold piUp; norm_num

lemma piErr_cast : ((piErr : ℚ) : ℝ) = 1 / 1000000 := by unfold piErr; norm_num

lemma pi_le_piUp : π ≤ ((piUp : ℚ) : ℝ) := by
  rw [piUp_cast]
  have h := pi_lt_d6
  norm_num at h
  linarith

lemma piUp_nonneg : (0 : ℝ) ≤ ((piUp : ℚ) : ℝ) := le_trans pi_pos.le pi_le_piUp

lemma abs_pi_sub_piQ : |π - ((piQ : ℚ) : ℝ)| ≤ ((piErr : ℚ) : ℝ) := by
  rw [piQ_cast, piErr_cast, abs_le]
  have h1 := pi_gt_d6
  have h2 := pi_lt_d6
  norm_num at h1 h2
  constructor <;> linarith

/-! ## Enclosure of `cos(2π j u)` -/

/-- The integer nearest to a rational number (any integer would be sound). -/
def nearest (x : ℚ) : ℤ := (2 * x.num + x.den) / (2 * x.den)

/-- `j m - k`, with `k` the integer nearest to `j m`. -/
def redArg (j : ℕ) (m : ℚ) : ℚ := (j : ℚ) * m - (nearest ((j : ℚ) * m) : ℤ)

/-- The rational evaluation point `2 p₀ (j m - k)` for `cos(2π j u)`, `u` near `m`. -/
def cosArg (j : ℕ) (m : ℚ) : ℚ := 2 * piQ * redArg j m

/-- Bound for the distance from `2π (j u - k)` to `cosArg j m` when `|u - m| ≤ δ`. -/
def cosErr (j : ℕ) (m δ : ℚ) : ℚ := 2 * piUp * (j : ℚ) * δ + 2 * piErr * |redArg j m|

/-- Upper bound for `a · cos(2π j u)` when `|u - m| ≤ δ`. -/
def cosTermUp (a : ℚ) (j : ℕ) (m δ : ℚ) : ℚ :=
  if 0 ≤ a then a * (Distinct839.Majorant.cosPoly (cosArg j m) 9 + cosErr j m δ)
  else a * (Distinct839.Majorant.cosPoly (cosArg j m) 10 - cosErr j m δ)

lemma cos_enclosure (j : ℕ) (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 10 - ((cosErr j m δ : ℚ) : ℝ)
        ≤ cos (2 * π * (j : ℝ) * u) ∧
      cos (2 * π * (j : ℝ) * u)
        ≤ Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 9 + ((cosErr j m δ : ℚ) : ℝ) := by
  have hr : ((redArg j m : ℚ) : ℝ)
      = (j : ℝ) * (m : ℝ) - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) := by
    unfold redArg; push_cast; ring
  have hq : ((cosArg j m : ℚ) : ℝ) = 2 * ((piQ : ℚ) : ℝ) * ((redArg j m : ℚ) : ℝ) := by
    unfold cosArg; push_cast; ring
  have he : ((cosErr j m δ : ℚ) : ℝ) = 2 * ((piUp : ℚ) : ℝ) * (j : ℝ) * (δ : ℝ)
      + 2 * ((piErr : ℚ) : ℝ) * |((redArg j m : ℚ) : ℝ)| := by
    unfold cosErr; push_cast; ring
  have hcos : cos (2 * π * (j : ℝ) * u)
      = cos (2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)) :=
    (cos_sub_int_mul_two_pi _ _).symm
  have hdiff : 2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)
      - ((cosArg j m : ℚ) : ℝ)
      = 2 * π * (j : ℝ) * (u - (m : ℝ))
        + 2 * (π - ((piQ : ℚ) : ℝ)) * ((redArg j m : ℚ) : ℝ) := by
    rw [hq, hr]; ring
  have h1 : |2 * π * (j : ℝ) * (u - (m : ℝ))| ≤ 2 * ((piUp : ℚ) : ℝ) * (j : ℝ) * (δ : ℝ) := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 2 * π * (j : ℝ))]
    exact mul_le_mul
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left pi_le_piUp zero_le_two)
        (Nat.cast_nonneg j))
      hu (abs_nonneg _) (mul_nonneg (mul_nonneg zero_le_two piUp_nonneg) (Nat.cast_nonneg j))
  have h2 : |2 * (π - ((piQ : ℚ) : ℝ)) * ((redArg j m : ℚ) : ℝ)|
      ≤ 2 * ((piErr : ℚ) : ℝ) * |((redArg j m : ℚ) : ℝ)| := by
    rw [abs_mul, abs_mul, abs_two]
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left abs_pi_sub_piQ zero_le_two)
      (abs_nonneg _)
  have habs : |2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)
      - ((cosArg j m : ℚ) : ℝ)| ≤ ((cosErr j m δ : ℚ) : ℝ) := by
    rw [hdiff, he]
    exact (abs_add_le _ _).trans (add_le_add h1 h2)
  have hlip := abs_le.mp ((abs_cos_sub_cos_le _ _).trans habs)
  have hU : cos ((cosArg j m : ℚ) : ℝ)
      ≤ Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 9 :=
    Distinct839.Majorant.cos_le_cosPoly _ 4
  have hL : Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 10
      ≤ cos ((cosArg j m : ℚ) : ℝ) :=
    Distinct839.Majorant.cosPoly_le_cos _ 4
  rw [hcos]
  constructor <;> linarith [hlip.1, hlip.2]

lemma cosTermUp_sound (a : ℚ) (j : ℕ) (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    (a : ℝ) * cos (2 * π * (j : ℝ) * u) ≤ ((cosTermUp a j m δ : ℚ) : ℝ) := by
  obtain ⟨hlo, hhi⟩ := cos_enclosure j m δ u hu
  unfold cosTermUp
  split_ifs with ha
  · rw [Rat.cast_mul, Rat.cast_add, Distinct839.Majorant.cast_cosPoly]
    exact mul_le_mul_of_nonneg_left hhi (by exact_mod_cast ha)
  · rw [Rat.cast_mul, Rat.cast_sub, Distinct839.Majorant.cast_cosPoly]
    have ha' : (a : ℝ) ≤ 0 := by exact_mod_cast le_of_lt (not_le.mp ha)
    exact mul_le_mul_of_nonpos_left hlo ha'

/-! ## The cosine polynomial -/

/-- The window coefficients as rational numbers. -/
def aQ (j : Fin 6) : ℚ := (aInt j : ℚ) / 1000000

/-- Rational upper bound for `fCos u` when `|u - m| ≤ δ`. -/
def fUp (m δ : ℚ) : ℚ := 1 + ∑ j : Fin 6, cosTermUp (aQ j) ((j : ℕ) + 1) m δ

lemma fCos_le_fUp (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    fCos u ≤ ((fUp m δ : ℚ) : ℝ) := by
  unfold fCos fUp
  rw [Rat.cast_add, Rat.cast_one, Rat.cast_sum]
  refine add_le_add le_rfl (Finset.sum_le_sum fun j _ => ?_)
  have h := cosTermUp_sound (aQ j) ((j : ℕ) + 1) m δ u hu
  have ha : ((aQ j : ℚ) : ℝ) = aC j := by
    unfold aQ aC; push_cast; rfl
  rw [ha, Nat.cast_add, Nat.cast_one] at h
  exact h

/-! ## The two sinc terms -/

/-- The rational evaluation point `p₀ d (m + s)` for `sinc(π d (u + s))`, `u` near `m`. -/
def sincArg (m s : ℚ) : ℚ := piQ * (17 / 20) * (m + s)

/-- Half of a bound for the distance from `π d (u + s)` to `sincArg m s` when `|u - m| ≤ δ`. -/
def sincErr (m δ s : ℚ) : ℚ := (piUp * (17 / 20) * δ + piErr * (17 / 20) * |m + s|) / 2

/-- Lower bound for `sincN (d (u + s))` when `|u - m| ≤ δ`. -/
def sincLow (m δ s : ℚ) : ℚ := Distinct839.Majorant.sincPoly (sincArg m s) 8 - sincErr m δ s

lemma sincLow_sound (m δ s : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    ((sincLow m δ s : ℚ) : ℝ) ≤ sincN (sep * (u + (s : ℝ))) := by
  have hq : ((sincArg m s : ℚ) : ℝ) = ((piQ : ℚ) : ℝ) * (17 / 20) * ((m : ℝ) + (s : ℝ)) := by
    unfold sincArg; push_cast; ring
  have he : ((sincErr m δ s : ℚ) : ℝ) = (((piUp : ℚ) : ℝ) * (17 / 20) * (δ : ℝ)
      + ((piErr : ℚ) : ℝ) * (17 / 20) * |(m : ℝ) + (s : ℝ)|) / 2 := by
    unfold sincErr; push_cast; ring
  have hdiff : π * (sep * (u + (s : ℝ))) - ((sincArg m s : ℚ) : ℝ)
      = π * (17 / 20) * (u - (m : ℝ))
        + (π - ((piQ : ℚ) : ℝ)) * (17 / 20) * ((m : ℝ) + (s : ℝ)) := by
    rw [hq]; unfold sep; ring
  have h1 : |π * (17 / 20) * (u - (m : ℝ))| ≤ ((piUp : ℚ) : ℝ) * (17 / 20) * (δ : ℝ) := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ π * (17 / 20))]
    exact mul_le_mul (mul_le_mul_of_nonneg_right pi_le_piUp (by norm_num)) hu (abs_nonneg _)
      (mul_nonneg piUp_nonneg (by norm_num))
  have h2 : |(π - ((piQ : ℚ) : ℝ)) * (17 / 20) * ((m : ℝ) + (s : ℝ))|
      ≤ ((piErr : ℚ) : ℝ) * (17 / 20) * |(m : ℝ) + (s : ℝ)| := by
    rw [abs_mul, abs_mul, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 17 / 20)]
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right abs_pi_sub_piQ (by norm_num)) (abs_nonneg _)
  have habs : |π * (sep * (u + (s : ℝ))) - ((sincArg m s : ℚ) : ℝ)|
      ≤ 2 * ((sincErr m δ s : ℚ) : ℝ) := by
    rw [hdiff, he]
    have h := (abs_add_le _ _).trans (add_le_add h1 h2)
    linarith
  have hlip := abs_le.mp (Distinct839.Majorant.abs_sinc_sub_sinc_le
    (π * (sep * (u + (s : ℝ)))) ((sincArg m s : ℚ) : ℝ))
  have hpoly : Distinct839.Majorant.sincPoly ((sincArg m s : ℚ) : ℝ) 8
      ≤ sinc ((sincArg m s : ℚ) : ℝ) :=
    Distinct839.Majorant.sincPoly_le_sinc _ 3
  unfold sincLow sincN
  rw [Rat.cast_sub, Distinct839.Majorant.cast_sincPoly]
  linarith [hlip.1]

/-- Rational lower bound for `sincN (d (u - 1/2)) + sincN (d (u + 1/2))` when `|u - m| ≤ δ`. -/
def hLow (m δ : ℚ) : ℚ := sincLow m δ (-1 / 2) + sincLow m δ (1 / 2)

lemma hLow_le (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    ((hLow m δ : ℚ) : ℝ) ≤ sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2)) := by
  have h1 := sincLow_sound m δ (-1 / 2) u hu
  have h2 := sincLow_sound m δ (1 / 2) u hu
  have e1 : u + (((-1 / 2 : ℚ)) : ℝ) = u - 1 / 2 := by push_cast; ring
  have e2 : u + (((1 / 2 : ℚ)) : ℝ) = u + 1 / 2 := by push_cast; ring
  rw [e1] at h1
  rw [e2] at h2
  unfold hLow
  rw [Rat.cast_add]
  linarith

/-! ## Leaves and chains of leaves -/

/-- The test for one interval `[l, r]`. -/
def leafOK (l r : ℚ) : Bool :=
  decide (0 ≤ hLow ((l + r) / 2) ((r - l) / 2)) &&
    decide (fUp ((l + r) / 2) ((r - l) / 2) ≤ 61 / 100 * hLow ((l + r) / 2) ((r - l) / 2) ^ 2)

/-- A successful test on `[l, r]` proves the majorant inequality on `[l, r]`. -/
theorem leafOK_sound (l r : ℚ) (h : leafOK l r = true) (u : ℝ) (hl : (l : ℝ) ≤ u)
    (hr : u ≤ (r : ℝ)) : fCos u ≤ gMaj u := by
  have hu : |u - (((l + r) / 2 : ℚ) : ℝ)| ≤ (((r - l) / 2 : ℚ) : ℝ) := by
    push_cast
    rw [abs_le]
    constructor <;> linarith
  simp only [leafOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨h1, h2⟩ := h
  have h1' : (0 : ℝ) ≤ ((hLow ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ) := by exact_mod_cast h1
  have h2' : ((fUp ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ)
      ≤ 61 / 100 * ((hLow ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ) ^ 2 := by
    have h := (Rat.cast_le (K := ℝ)).mpr h2
    rw [Rat.cast_mul, Rat.cast_pow] at h
    have e : (((61 / 100 : ℚ)) : ℝ) = 61 / 100 := by norm_num
    rwa [e] at h
  have hf := fCos_le_fUp _ _ u hu
  have hh := hLow_le _ _ u hu
  have hg : gMaj u = 61 / 100 * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2 := by
    unfold gMaj gammaM; rfl
  rw [hg]
  exact hf.trans (h2'.trans
    (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ h1' hh 2) (by norm_num)))

/-- The test for a chain of intervals with the given breakpoints. -/
def checkAll : List ℚ → Bool
  | a :: b :: rest => leafOK a b && checkAll (b :: rest)
  | _ => true

lemma checkAll_cons_cons (a b : ℚ) (rest : List ℚ) :
    checkAll (a :: b :: rest) = (leafOK a b && checkAll (b :: rest)) := rfl

/-- A successful test on a chain starting at `a` proves the majorant inequality between `a` and
any later breakpoint. -/
theorem checkAll_sound (L : List ℚ) : ∀ a : ℚ, checkAll (a :: L) = true →
    ∀ b ∈ L, ∀ u : ℝ, (a : ℝ) ≤ u → u ≤ (b : ℝ) → fCos u ≤ gMaj u := by
  induction L with
  | nil => intro a _ b hb; simp at hb
  | cons c L ih =>
    intro a h b hb u hau hub
    rw [checkAll_cons_cons, Bool.and_eq_true] at h
    rcases le_or_gt u (c : ℝ) with huc | huc
    · exact leafOK_sound a c h.1 u hau huc
    · rcases List.mem_cons.mp hb with rfl | hb'
      · exact absurd hub (not_le.mpr huc)
      · exact ih c h.2 b hb' u (le_of_lt huc) hub

/-! ## Parity -/

lemma fCos_neg (u : ℝ) : fCos (-u) = fCos u := by
  unfold fCos
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [mul_neg, cos_neg]

lemma gMaj_neg (u : ℝ) : gMaj (-u) = gMaj u := by
  unfold gMaj sincN
  rw [show π * (sep * (-u - 1 / 2)) = -(π * (sep * (u + 1 / 2))) by ring,
    show π * (sep * (-u + 1 / 2)) = -(π * (sep * (u - 1 / 2))) by ring, sinc_neg, sinc_neg]
  ring

end Line889.Majorant


==> anc/lean/Line889/Majorant/Fourier.lean <==
/-
Line889/Majorant/Fourier.lean — the Fourier transform of the two-sinc majorant.

Let `d = sep = 17/20`, `γ = gammaM = 61/100` and `m(t) = max(d - |t|, 0)`. The function

  `FMaj t = (2γ/d²) · (m(t) cos(π t) + sin(π m(t))/π)`

is continuous, even and supported in `[-d, d]` (it is `γ · H ⋆ H` for
`H = (2/d) cos(π ξ) 1_{|ξ| ≤ d/2}`, but this description is not used). Two elementary integrals
give `∫ FMaj t · cos(2π u t) dt = gMaj u`, so the Fourier transform of `FMaj` is `gMaj`. Since
`gMaj` is integrable, Fourier inversion gives

  `∫ gMaj u · cos(2π t u) du = FMaj t`,

which is `LMaj` at `t = 0` and `0` for `|t| ≥ d`.

The exported facts (`gMaj_nonneg`, `continuous_gMaj`, `integrable_gMaj`, `integral_gMaj`,
`integral_gMaj_cos`) are in the namespace `Line889`, the auxiliary ones in
`Line889.Majorant`.

The file follows `Simple673/Majorant/Fourier.lean` and `Distinct839/Majorant/Fourier.lean`. The
proofs do not depend on the values of the constants: they use only `d > 0` and `γ ≥ 0`.
-/
import Line889.Defs

open Real MeasureTheory
open scoped FourierTransform

namespace Line889.Majorant

/-! ## Elementary facts -/

lemma sep_pos : 0 < sep := by unfold sep; norm_num

lemma sep_ne_zero : sep ≠ 0 := sep_pos.ne'

lemma gammaM_nonneg : 0 ≤ gammaM := by unfold gammaM; norm_num

/-- `sin x = x · sinc x`, for every real `x`. -/
lemma sin_eq_mul_sinc (x : ℝ) : sin x = x * sinc x := by
  rcases eq_or_ne x 0 with rfl | hx
  · simp
  · rw [sinc_of_ne_zero hx]
    field_simp

/-- `sinc x² ≤ 2/(1 + x²)`. -/
lemma sinc_sq_le (x : ℝ) : sinc x ^ 2 ≤ 2 * (1 + x ^ 2)⁻¹ := by
  have h1 : (0 : ℝ) < 1 + x ^ 2 := by positivity
  have hA : sinc x ^ 2 ≤ 1 := by
    calc sinc x ^ 2 = |sinc x| ^ 2 := (sq_abs _).symm
      _ ≤ 1 ^ 2 := pow_le_pow_left₀ (abs_nonneg _) (abs_sinc_le_one x) 2
      _ = 1 := one_pow 2
  have hB : sinc x ^ 2 * x ^ 2 ≤ 1 := by
    have h : sinc x * x = sin x := by rw [mul_comm]; exact (sin_eq_mul_sinc x).symm
    rw [← mul_pow, h]
    exact sin_sq_le_one x
  rw [← div_eq_mul_inv, le_div_iff₀ h1, mul_add, mul_one]
  linarith

/-- `gMaj u ≤ 4γ (1/(1 + x₋²) + 1/(1 + x₊²))`, `x_± = π d (u ± 1/2)`. -/
lemma gMaj_le (u : ℝ) :
    gMaj u ≤ gammaM * (4 * (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹
      + 4 * (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹) := by
  unfold gMaj sincN
  rw [show π * (sep * (u - 1 / 2)) = π * sep * (u - 1 / 2) by ring,
    show π * (sep * (u + 1 / 2)) = π * sep * (u + 1 / 2) by ring]
  refine mul_le_mul_of_nonneg_left ?_ gammaM_nonneg
  have h1 := sinc_sq_le (π * sep * (u - 1 / 2))
  have h2 := sinc_sq_le (π * sep * (u + 1 / 2))
  nlinarith [sq_nonneg (sinc (π * sep * (u - 1 / 2)) - sinc (π * sep * (u + 1 / 2)))]

end Line889.Majorant

/-! ## The majorant: positivity, continuity, integrability -/

namespace Line889

open Majorant

/-- The majorant is nonnegative. -/
theorem gMaj_nonneg (u : ℝ) : 0 ≤ gMaj u := mul_nonneg gammaM_nonneg (sq_nonneg _)

/-- The majorant is continuous. -/
theorem continuous_gMaj : Continuous gMaj := by
  have h : Continuous fun u : ℝ =>
      gammaM * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2 := by
    unfold sincN
    fun_prop
  exact h

/-- The majorant is integrable on `ℝ`: it is bounded by a sum of two Cauchy densities. -/
theorem integrable_gMaj : Integrable gMaj := by
  have hne : π * sep ≠ 0 := mul_ne_zero pi_ne_zero sep_ne_zero
  have h1 : Integrable fun x : ℝ => (1 + (π * sep * x) ^ 2)⁻¹ :=
    integrable_inv_one_add_sq.comp_mul_left' hne
  have hm : Integrable fun u : ℝ => (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹ :=
    h1.comp_sub_right (1 / 2)
  have hp : Integrable fun u : ℝ => (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹ :=
    h1.comp_add_right (1 / 2)
  have hB : Integrable fun u : ℝ => gammaM * (4 * (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹
      + 4 * (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹) :=
    ((hm.const_mul 4).add (hp.const_mul 4)).const_mul gammaM
  refine hB.mono' continuous_gMaj.aestronglyMeasurable (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (gMaj_nonneg u)]
  exact gMaj_le u

end Line889

namespace Line889.Majorant

lemma integrable_gMaj_mul_cos (t : ℝ) :
    Integrable fun u : ℝ => gMaj u * cos (2 * π * t * u) := by
  refine integrable_gMaj.mono' (continuous_gMaj.mul (by fun_prop)).aestronglyMeasurable
    (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (gMaj_nonneg u)]
  exact mul_le_of_le_one_right (gMaj_nonneg u) (abs_cos_le_one _)

lemma integrable_gMaj_mul_sin (t : ℝ) :
    Integrable fun u : ℝ => gMaj u * sin (2 * π * t * u) := by
  refine integrable_gMaj.mono' (continuous_gMaj.mul (by fun_prop)).aestronglyMeasurable
    (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (gMaj_nonneg u)]
  exact mul_le_of_le_one_right (gMaj_nonneg u) (abs_sin_le_one _)

/-! ## Two elementary integrals -/

/-- `∫₀^d (d - t) cos(a t) dt = (1 - cos(a d))/a²` for `a ≠ 0`. -/
lemma integral_tri_cos_of_ne {a : ℝ} (ha : a ≠ 0) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos (a * t) = (1 - cos (a * sep)) / a ^ 2 := by
  have hd : ∀ t ∈ Set.uIcc (0 : ℝ) sep,
      HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y) / a - cos (a * y) / a ^ 2)
        ((sep - t) * cos (a * t)) t := by
    intro t _
    have hlin : HasDerivAt (fun y : ℝ => a * y) a t := by
      have h := (hasDerivAt_id' t).const_mul a
      rwa [mul_one] at h
    have h1 : HasDerivAt (fun y : ℝ => sep - y) (-1) t := (hasDerivAt_id' t).const_sub sep
    have h2 : HasDerivAt (fun y : ℝ => sin (a * y)) (cos (a * t) * a) t := hlin.sin
    have h3 : HasDerivAt (fun y : ℝ => cos (a * y)) (-sin (a * t) * a) t := hlin.cos
    have h4 : HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y))
        (-1 * sin (a * t) + (sep - t) * (cos (a * t) * a)) t := h1.mul h2
    have h5 : HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y) / a - cos (a * y) / a ^ 2)
        ((-1 * sin (a * t) + (sep - t) * (cos (a * t) * a)) / a
          - (-sin (a * t) * a) / a ^ 2) t := (h4.div_const a).sub (h3.div_const (a ^ 2))
    refine h5.congr_deriv ?_
    field_simp
    ring
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
    ((by fun_prop : Continuous fun t : ℝ => (sep - t) * cos (a * t)).intervalIntegrable _ _)]
  simp only [mul_zero, sin_zero, cos_zero]
  ring

/-- `∫₀^d (d - t) cos(a t) dt = (d²/2) sinc(a d/2)²`. -/
lemma integral_tri_cos (a : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos (a * t) = sep ^ 2 / 2 * sinc (a * sep / 2) ^ 2 := by
  rcases eq_or_ne a 0 with rfl | ha
  · have hd : ∀ t ∈ Set.uIcc (0 : ℝ) sep,
        HasDerivAt (fun y : ℝ => sep * y - y * y / 2) ((sep - t) * cos (0 * t)) t := by
      intro t _
      have h1 : HasDerivAt (fun y : ℝ => sep * y) (sep * 1) t := (hasDerivAt_id' t).const_mul sep
      have h2 : HasDerivAt (fun y : ℝ => y * y) (1 * t + t * 1) t :=
        (hasDerivAt_id' t).mul (hasDerivAt_id' t)
      have h3 : HasDerivAt (fun y : ℝ => sep * y - y * y / 2)
          (sep * 1 - (1 * t + t * 1) / 2) t := h1.sub (h2.div_const 2)
      refine h3.congr_deriv ?_
      rw [zero_mul, cos_zero]
      ring
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
      ((by fun_prop : Continuous fun t : ℝ => (sep - t) * cos (0 * t)).intervalIntegrable _ _)]
    simp only [zero_mul, zero_div, sinc_zero]
    ring
  · have hs := sep_ne_zero
    have hx : a * sep / 2 ≠ 0 := div_ne_zero (mul_ne_zero ha hs) two_ne_zero
    have hcos : cos (a * sep) = 1 - 2 * sin (a * sep / 2) ^ 2 := by
      have h := cos_two_mul (a * sep / 2)
      rw [show 2 * (a * sep / 2) = a * sep by ring, cos_sq'] at h
      rw [h]
      ring
    rw [integral_tri_cos_of_ne ha, sinc_of_ne_zero hx, hcos]
    field_simp
    ring

/-- `∫₀^d sin(π d - b t) dt = d · sin(π d - b d/2) · sinc(b d/2)`. -/
lemma integral_sin_sub (b : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - b * t)
      = sep * sin (π * sep - b * sep / 2) * sinc (b * sep / 2) := by
  rcases eq_or_ne b 0 with rfl | hb
  · simp only [zero_mul, zero_div, sub_zero, sinc_zero, mul_one, intervalIntegral.integral_const,
      smul_eq_mul]
  · have hs := sep_ne_zero
    have hx : b * sep / 2 ≠ 0 := div_ne_zero (mul_ne_zero hb hs) two_ne_zero
    have hgen : ∀ X Y : ℝ, cos (X - Y) - cos (X + Y) = 2 * sin X * sin Y := by
      intro X Y
      rw [cos_sub, cos_add]
      ring
    have key : cos (π * sep - b * sep) - cos (π * sep)
        = 2 * sin (π * sep - b * sep / 2) * sin (b * sep / 2) := by
      have h := hgen (π * sep - b * sep / 2) (b * sep / 2)
      rw [show π * sep - b * sep / 2 - b * sep / 2 = π * sep - b * sep by ring,
        show π * sep - b * sep / 2 + b * sep / 2 = π * sep by ring] at h
      exact h
    rw [intervalIntegral.integral_comp_sub_mul (f := sin) hb, integral_sin, mul_zero, sub_zero,
      key, sinc_of_ne_zero hx, smul_eq_mul]
    field_simp

/-- The first triangle term, in terms of `sincN`. -/
lemma integral_half1 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos ((2 * π * u + π) * t)
      = sep ^ 2 / 2 * sincN (sep * (u + 1 / 2)) ^ 2 := by
  unfold sincN
  rw [integral_tri_cos, show (2 * π * u + π) * sep / 2 = π * (sep * (u + 1 / 2)) by ring]

/-- The second triangle term, in terms of `sincN`. -/
lemma integral_half2 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos ((2 * π * u - π) * t)
      = sep ^ 2 / 2 * sincN (sep * (u - 1 / 2)) ^ 2 := by
  unfold sincN
  rw [integral_tri_cos, show (2 * π * u - π) * sep / 2 = π * (sep * (u - 1 / 2)) by ring]

/-- The first cross term, in terms of `sincN`. -/
lemma integral_half3 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - (π - 2 * π * u) * t)
      = π * sep ^ 2 * (u + 1 / 2) * sincN (sep * (u + 1 / 2)) * sincN (sep * (u - 1 / 2)) := by
  unfold sincN
  rw [integral_sin_sub,
    show π * sep - (π - 2 * π * u) * sep / 2 = π * (sep * (u + 1 / 2)) by ring,
    show (π - 2 * π * u) * sep / 2 = -(π * (sep * (u - 1 / 2))) by ring, sinc_neg,
    sin_eq_mul_sinc]
  ring

/-- The second cross term, in terms of `sincN`. -/
lemma integral_half4 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - (π + 2 * π * u) * t)
      = -(π * sep ^ 2 * (u - 1 / 2) * sincN (sep * (u + 1 / 2)) * sincN (sep * (u - 1 / 2))) := by
  unfold sincN
  rw [integral_sin_sub,
    show π * sep - (π + 2 * π * u) * sep / 2 = -(π * (sep * (u - 1 / 2))) by ring,
    show (π + 2 * π * u) * sep / 2 = π * (sep * (u + 1 / 2)) by ring, sin_neg,
    sin_eq_mul_sinc]
  ring

/-! ## The function `FMaj` -/

/-- The function whose Fourier transform is `gMaj`:
`FMaj t = (2γ/d²) (m cos(π t) + sin(π m)/π)` with `m = max(d - |t|, 0)`. -/
noncomputable def FMaj (t : ℝ) : ℝ :=
  2 * gammaM / sep ^ 2 * (max (sep - |t|) 0 * cos (π * t) + sin (π * max (sep - |t|) 0) / π)

lemma FMaj_neg (t : ℝ) : FMaj (-t) = FMaj t := by
  unfold FMaj
  rw [abs_neg, mul_neg, cos_neg]

lemma FMaj_eq_zero {t : ℝ} (ht : sep ≤ |t|) : FMaj t = 0 := by
  unfold FMaj
  rw [max_eq_right (by linarith : sep - |t| ≤ 0)]
  simp

lemma FMaj_of_mem {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ sep) :
    FMaj t = 2 * gammaM / sep ^ 2 * ((sep - t) * cos (π * t) + sin (π * (sep - t)) / π) := by
  unfold FMaj
  rw [abs_of_nonneg h0, max_eq_left (by linarith : (0 : ℝ) ≤ sep - t)]

lemma FMaj_zero : FMaj 0 = LMaj := by
  have hs := sep_ne_zero
  have hp := pi_ne_zero
  have hx : π * sep ≠ 0 := mul_ne_zero hp hs
  unfold FMaj LMaj sincN
  rw [abs_zero, sub_zero, max_eq_left sep_pos.le, mul_zero, cos_zero, sinc_of_ne_zero hx]
  field_simp

lemma continuous_FMaj : Continuous FMaj := by
  have hm : Continuous fun t : ℝ => max (sep - |t|) 0 :=
    (continuous_const.sub continuous_abs).max continuous_const
  have h : Continuous fun t : ℝ => 2 * gammaM / sep ^ 2
      * (max (sep - |t|) 0 * cos (π * t) + sin (π * max (sep - |t|) 0) / π) :=
    continuous_const.mul ((hm.mul (by fun_prop)).add
      ((continuous_sin.comp (continuous_const.mul hm)).div_const π))
  exact h

lemma hasCompactSupport_FMaj : HasCompactSupport FMaj :=
  HasCompactSupport.intro (isCompact_Icc (a := -sep) (b := sep)) fun t ht => by
    apply FMaj_eq_zero
    by_contra hcon
    have h := abs_lt.mp (not_le.mp hcon)
    exact ht ⟨h.1.le, h.2.le⟩

lemma integrable_FMaj_mul_cos (u : ℝ) :
    Integrable fun t : ℝ => FMaj t * cos (2 * π * u * t) :=
  (continuous_FMaj.mul (by fun_prop)).integrable_of_hasCompactSupport
    hasCompactSupport_FMaj.mul_right

lemma integrable_FMaj_mul_sin (u : ℝ) :
    Integrable fun t : ℝ => FMaj t * sin (2 * π * u * t) :=
  (continuous_FMaj.mul (by fun_prop)).integrable_of_hasCompactSupport
    hasCompactSupport_FMaj.mul_right

/-! ## The cosine transform of `FMaj` is `gMaj` -/

lemma integral_FMaj_cos_half (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, FMaj t * cos (2 * π * u * t) = gMaj u / 2 := by
  have hs := sep_ne_zero
  have hp := pi_ne_zero
  have hcongr : ∀ t ∈ Set.uIcc (0 : ℝ) sep, FMaj t * cos (2 * π * u * t) =
      gammaM / sep ^ 2 * ((sep - t) * cos ((2 * π * u + π) * t))
      + gammaM / sep ^ 2 * ((sep - t) * cos ((2 * π * u - π) * t))
      + gammaM / (sep ^ 2 * π) * sin (π * sep - (π - 2 * π * u) * t)
      + gammaM / (sep ^ 2 * π) * sin (π * sep - (π + 2 * π * u) * t) := by
    intro t ht
    rw [Set.uIcc_of_le sep_pos.le] at ht
    rw [FMaj_of_mem ht.1 ht.2]
    have c1 : cos ((2 * π * u + π) * t)
        = cos (2 * π * u * t) * cos (π * t) - sin (2 * π * u * t) * sin (π * t) := by
      rw [add_mul, cos_add]
    have c2 : cos ((2 * π * u - π) * t)
        = cos (2 * π * u * t) * cos (π * t) + sin (2 * π * u * t) * sin (π * t) := by
      rw [sub_mul, cos_sub]
    have s1 : sin (π * sep - (π - 2 * π * u) * t)
        = sin (π * (sep - t)) * cos (2 * π * u * t)
          + cos (π * (sep - t)) * sin (2 * π * u * t) := by
      rw [show π * sep - (π - 2 * π * u) * t = π * (sep - t) + 2 * π * u * t by ring, sin_add]
    have s2 : sin (π * sep - (π + 2 * π * u) * t)
        = sin (π * (sep - t)) * cos (2 * π * u * t)
          - cos (π * (sep - t)) * sin (2 * π * u * t) := by
      rw [show π * sep - (π + 2 * π * u) * t = π * (sep - t) - 2 * π * u * t by ring, sin_sub]
    rw [c1, c2, s1, s2]
    field_simp
    ring
  rw [intervalIntegral.integral_congr hcongr]
  rw [intervalIntegral.integral_add, intervalIntegral.integral_add, intervalIntegral.integral_add,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    integral_half1 u, integral_half2 u, integral_half3 u, integral_half4 u]
  · unfold gMaj
    field_simp
    ring
  all_goals exact Continuous.intervalIntegrable (by fun_prop) _ _

/-- The cosine transform of `FMaj` is the majorant. -/
theorem integral_FMaj_mul_cos (u : ℝ) : ∫ t, FMaj t * cos (2 * π * u * t) = gMaj u := by
  have hsupp : Function.support (fun t : ℝ => FMaj t * cos (2 * π * u * t))
      ⊆ Set.Ioc (-sep) sep := by
    intro t ht
    rw [Function.mem_support] at ht
    have hF : FMaj t ≠ 0 := left_ne_zero_of_mul ht
    have hlt : |t| < sep := by
      by_contra hcon
      exact hF (FMaj_eq_zero (not_lt.mp hcon))
    exact ⟨(abs_lt.mp hlt).1, (abs_lt.mp hlt).2.le⟩
  have hcont : Continuous fun t : ℝ => FMaj t * cos (2 * π * u * t) :=
    continuous_FMaj.mul (by fun_prop)
  have hneg : ∫ t in (-sep)..0, FMaj t * cos (2 * π * u * t)
      = ∫ t in (0 : ℝ)..sep, FMaj t * cos (2 * π * u * t) := by
    have h := intervalIntegral.integral_comp_neg (a := 0) (b := sep)
      (f := fun t : ℝ => FMaj t * cos (2 * π * u * t))
    rw [neg_zero] at h
    rw [← h]
    refine intervalIntegral.integral_congr fun t _ => ?_
    simp only [FMaj_neg, mul_neg, cos_neg]
  rw [← intervalIntegral.integral_eq_integral_of_support_subset hsupp,
    ← intervalIntegral.integral_add_adjacent_intervals (hcont.intervalIntegrable (-sep) 0)
      (hcont.intervalIntegrable 0 sep), hneg, integral_FMaj_cos_half]
  ring

/-- The sine transform of the even function `FMaj` vanishes. -/
lemma integral_FMaj_mul_sin (u : ℝ) : ∫ t, FMaj t * sin (2 * π * u * t) = 0 := by
  have h := integral_neg_eq_self (fun t : ℝ => FMaj t * sin (2 * π * u * t)) volume
  simp only [FMaj_neg, mul_neg, sin_neg, integral_neg] at h
  linarith

/-! ## Fourier inversion -/

/-- `FMaj` as a complex-valued function. -/
noncomputable def FMajC (t : ℝ) : ℂ := (FMaj t : ℂ)

lemma continuous_FMajC : Continuous FMajC :=
  Complex.continuous_ofReal.comp continuous_FMaj

lemma integrable_FMajC : Integrable FMajC :=
  (continuous_FMaj.integrable_of_hasCompactSupport hasCompactSupport_FMaj).ofReal

/-- The Fourier transform of `FMaj` is the majorant. -/
theorem fourier_FMajC (u : ℝ) : 𝓕 FMajC u = ((gMaj u : ℝ) : ℂ) := by
  have hc := integrable_FMaj_mul_cos u
  have hs := integrable_FMaj_mul_sin u
  have hpt : ∀ t : ℝ, Complex.exp (((-2 * π * t * u : ℝ) : ℂ) * Complex.I) • FMajC t
      = ((FMaj t * cos (2 * π * u * t) : ℝ) : ℂ)
        - ((FMaj t * sin (2 * π * u * t) : ℝ) : ℂ) * Complex.I := by
    intro t
    rw [smul_eq_mul, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
      show -2 * π * t * u = -(2 * π * u * t) by ring, cos_neg, sin_neg]
    unfold FMajC
    push_cast
    ring
  rw [Real.fourier_real_eq_integral_exp_smul]
  simp_rw [hpt]
  rw [integral_sub hc.ofReal (hs.ofReal.mul_const _), integral_mul_const,
    integral_complex_ofReal, integral_complex_ofReal, integral_FMaj_mul_sin,
    integral_FMaj_mul_cos]
  simp

/-- **Fourier inversion for the majorant**: the cosine transform of `gMaj` is `FMaj`. -/
theorem integral_gMaj_mul_cos (t : ℝ) : ∫ u, gMaj u * cos (2 * π * t * u) = FMaj t := by
  have hF : 𝓕 FMajC = fun u : ℝ => ((gMaj u : ℝ) : ℂ) := funext fourier_FMajC
  have hinv : 𝓕⁻ (𝓕 FMajC) t = FMajC t :=
    MeasureTheory.Integrable.fourierInv_fourier_eq integrable_FMajC
      (by rw [hF]; exact integrable_gMaj.ofReal) continuous_FMajC.continuousAt
  rw [hF, Real.fourierInv_eq'] at hinv
  have hc := integrable_gMaj_mul_cos t
  have hs := integrable_gMaj_mul_sin t
  have hpt : ∀ v : ℝ, Complex.exp (((2 * π * inner ℝ v t : ℝ) : ℂ) * Complex.I)
        • ((gMaj v : ℝ) : ℂ)
      = ((gMaj v * cos (2 * π * t * v) : ℝ) : ℂ)
        + ((gMaj v * sin (2 * π * t * v) : ℝ) : ℂ) * Complex.I := by
    intro v
    have hin : inner ℝ v t = t * v := by simp
    rw [hin, smul_eq_mul, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
      show 2 * π * (t * v) = 2 * π * t * v by ring]
    push_cast
    ring
  simp_rw [hpt] at hinv
  rw [integral_add hc.ofReal (hs.ofReal.mul_const _), integral_mul_const,
    integral_complex_ofReal, integral_complex_ofReal] at hinv
  have hre := congrArg Complex.re hinv
  rw [Complex.add_re, Complex.ofReal_re, Complex.mul_I_re, Complex.ofReal_im, neg_zero,
    add_zero] at hre
  exact hre.trans (Complex.ofReal_re _)

end Line889.Majorant

namespace Line889

open Majorant

/-- `∫ gMaj = LMaj`. -/
theorem integral_gMaj : ∫ u, gMaj u = LMaj := by
  have h := integral_gMaj_mul_cos 0
  simp only [mul_zero, zero_mul, cos_zero, mul_one] at h
  rw [h, FMaj_zero]

/-- The cosine transform of `gMaj` vanishes at frequencies `|t| ≥ d`. -/
theorem integral_gMaj_cos (t : ℝ) (ht : sep ≤ |t|) :
    ∫ u, gMaj u * cos (2 * π * t * u) = 0 := by
  rw [integral_gMaj_mul_cos, FMaj_eq_zero ht]

end Line889


==> anc/lean/Line889/Majorant/Pointwise.lean <==
/-
Line889/Majorant/Pointwise.lean — the pointwise majorant `fCos ≤ gMaj` on `[-1/2, 1/2]`.

Both functions are even, so it suffices to treat `[0, 1/2]`. This interval is cut into 28
subintervals (finer near `1/2`, where the margin `gMaj - fCos` is smallest, about `2.04 · 10⁻³`;
on `[0, 2/5]` it is at least `0.09`), and the rational test `leafOK` of `Checker.lean` is evaluated
on each of them by the kernel. The subdivision is the dyadic one on which the test holds with
margin at least `10⁻⁴`; the smallest margin of the test is `6.85 · 10⁻⁴`, on the subinterval
`[127/256, 255/512]`.

The file follows `Simple673/Majorant/Pointwise.lean` and `Distinct839/Majorant/Pointwise.lean`,
with a new list of breakpoints.
-/
import Line889.Spec
import Line889.Majorant.Checker

open Real

namespace Line889.Majorant

/-- The breakpoints after `0` of the subdivision of `[0, 1/2]`. -/
def majorantBreaks : List ℚ :=
  [1/64, 1/32, 3/64, 1/16, 3/32, 1/8, 5/32, 3/16, 7/32, 1/4, 9/32, 5/16, 11/32, 3/8, 13/32,
   7/16, 29/64, 15/32, 61/128, 31/64, 125/256, 63/128, 253/512, 127/256, 255/512, 511/1024,
   1023/2048, 1/2]

/-- The rational test succeeds on every subinterval (kernel computation in `ℚ`). -/
theorem majorantBreaks_ok : checkAll (0 :: majorantBreaks) = true := by decide +kernel

theorem majorantBreaks_last : (1 / 2 : ℚ) ∈ majorantBreaks := by decide +kernel

/-- `fCos ≤ gMaj` on `[0, 1/2]`. -/
theorem fCos_le_gMaj_of_nonneg {u : ℝ} (h0 : 0 ≤ u) (h1 : u ≤ 1 / 2) : fCos u ≤ gMaj u := by
  refine checkAll_sound majorantBreaks 0 majorantBreaks_ok (1 / 2) majorantBreaks_last u ?_ ?_
  · rw [Rat.cast_zero]; exact h0
  · have e : (((1 / 2 : ℚ)) : ℝ) = 1 / 2 := by norm_num
    rw [e]; exact h1

end Line889.Majorant

namespace Line889

open Majorant

/-- **The pointwise majorant**: `fCos u ≤ gMaj u` for `|u| ≤ 1/2`. -/
theorem majorantPointwise : MajorantPointwise := by
  intro u hu
  rcases le_total 0 u with h | h
  · exact fCos_le_gMaj_of_nonneg h (le_trans (le_abs_self u) hu)
  · have h' := fCos_le_gMaj_of_nonneg (u := -u) (by linarith)
      (le_trans (neg_le_abs u) hu)
    rwa [fCos_neg, gMaj_neg] at h'

end Line889


==> anc/lean/Line889/Majorant/Separated.lean <==
/-
Line889/Majorant/Separated.lean — the norm bound and the quadratic form on separated sets.

* `lMajBound`: `LMaj = (2γ/d)(1 + sinc d) = 1.67931… ≤ 168/100`, from a Taylor bound for
  `sin(17π/20) = sin(3π/20)`.
* `separatedBound`: for points `y_i` with `|y_i - y_j| ≥ d` and a measurable weight `0 ≤ w ≤ gMaj`,
  `∫ w(u) ∑_{i,j} x_i x_j cos(2π (y_i - y_j) u) du ≤ LMaj ∑ x_i²`. The double sum is
  `|∑ x_i e^{2π i y_i u}|² ≥ 0`, so `w` may be replaced by `gMaj`, and then the off-diagonal
  integrals vanish because the cosine transform of `gMaj` vanishes at frequencies `≥ d`.

The file follows `Simple673/Majorant/Separated.lean` and `Distinct839/Majorant/Separated.lean`;
only the last numerical step of `lMajBound` depends on the value of `γ = gammaM = 61/100`:
`2γ/d = 122/85` and `LMaj ≤ (122/85)(1 + (3/17) · 0.963401) = 1.6793113… ≤ 1.68`.
-/
import Line889.Spec
import Distinct839.Majorant.Taylor
import Line889.Majorant.Fourier

open Real MeasureTheory
open scoped BigOperators

namespace Line889

open Majorant

/-! ## The bound for `LMaj` -/

/-- `LMaj ≤ 168/100`. -/
theorem lMajBound : LMajBound := by
  unfold LMajBound LMaj sincN
  have hpos : 0 < π * sep := mul_pos pi_pos sep_pos
  obtain ⟨y, hy⟩ : ∃ y : ℝ, y = π * (3 / 20) := ⟨_, rfl⟩
  have hy0 : 0 ≤ y := by rw [hy]; positivity
  have hylo : (4712388 : ℝ) / 10000000 ≤ y := by
    rw [hy]
    have h := pi_gt_d6
    norm_num at h
    linarith
  have hyhi : y ≤ (47123895 : ℝ) / 100000000 := by
    rw [hy]
    have h := pi_lt_d6
    norm_num at h
    linarith
  have h2 : (22206 : ℝ) / 100000 ≤ y ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hylo) (sub_nonneg.mpr hylo)]
  have h2' : y ^ 2 ≤ (22207 : ℝ) / 100000 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hyhi) hy0]
  have h4 : y ^ 4 ≤ (4932 : ℝ) / 100000 := by
    have e : y ^ 4 = y ^ 2 * y ^ 2 := by ring
    rw [e]
    nlinarith [mul_nonneg (sub_nonneg.mpr h2') (sq_nonneg y)]
  have hsin : sin (π * sep) = sin y := by
    rw [hy, ← sin_pi_sub]
    congr 1
    unfold sep
    ring
  have hpoly : Distinct839.Majorant.sinPoly y (0 + 1 + 1 + 1)
      = y * (1 - y ^ 2 / 6 + y ^ 4 / 120) := by
    rw [Distinct839.Majorant.sinPoly_succ, Distinct839.Majorant.sinPoly_succ,
      Distinct839.Majorant.sinPoly_succ, Distinct839.Majorant.sinPoly_zero]
    norm_num [Nat.factorial]
    ring
  have hup : sin y ≤ Distinct839.Majorant.sinPoly y (2 * 1 + 1) :=
    Distinct839.Majorant.sin_le_sinPoly hy0 1
  have hQ : 1 - y ^ 2 / 6 + y ^ 4 / 120 ≤ (963401 : ℝ) / 1000000 := by linarith
  have key : sin (π * sep) ≤ y * ((963401 : ℝ) / 1000000) := by
    rw [hsin]
    exact hup.trans ((le_of_eq hpoly).trans (mul_le_mul_of_nonneg_left hQ hy0))
  have hr : sin (π * sep) / (π * sep) ≤ 3 / 17 * ((963401 : ℝ) / 1000000) := by
    rw [div_le_iff₀ hpos]
    refine key.trans (le_of_eq ?_)
    rw [hy]
    unfold sep
    ring
  rw [sinc_of_ne_zero hpos.ne']
  have hc : 2 * gammaM / sep = 122 / 85 := by
    unfold gammaM sep
    norm_num
  rw [hc]
  linarith

end Line889

namespace Line889.Majorant

/-! ## The quadratic form -/

/-- The quadratic form `∑_{i,j} x_i x_j cos(2π (y_i - y_j) u)`. -/
noncomputable def quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) : ℝ :=
  ∑ i, ∑ j, x i * x j * cos (2 * π * (y i - y j) * u)

/-- The quadratic form is `|∑ x_i e^{2π i y_i u}|²`. -/
lemma quadForm_eq {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) :
    quadForm y x u = (∑ i, x i * cos (2 * π * y i * u)) ^ 2
      + (∑ i, x i * sin (2 * π * y i * u)) ^ 2 := by
  unfold quadForm
  rw [pow_two, pow_two, Finset.sum_mul_sum, Finset.sum_mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [show 2 * π * (y i - y j) * u = 2 * π * y i * u - 2 * π * y j * u by ring, cos_sub]
  ring

lemma quadForm_nonneg {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) : 0 ≤ quadForm y x u := by
  rw [quadForm_eq]
  positivity

lemma continuous_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) : Continuous (quadForm y x) := by
  have h : Continuous fun u : ℝ => ∑ i, ∑ j, x i * x j * cos (2 * π * (y i - y j) * u) :=
    continuous_finsetSum _ fun i _ => continuous_finsetSum _ fun j _ => by fun_prop
  exact h

lemma integrable_gMaj_mul_term (a c : ℝ) :
    Integrable fun u : ℝ => gMaj u * (c * cos (2 * π * a * u)) := by
  have h := (integrable_gMaj_mul_cos a).const_mul c
  have e : (fun u : ℝ => gMaj u * (c * cos (2 * π * a * u)))
      = fun u : ℝ => c * (gMaj u * cos (2 * π * a * u)) := by
    funext u; ring
  rw [e]
  exact h

lemma quadForm_expand {ι : Type} [Fintype ι] (y x : ι → ℝ) :
    (fun u : ℝ => gMaj u * quadForm y x u)
      = fun u : ℝ => ∑ i, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) := by
  funext u
  simp only [quadForm, Finset.mul_sum]

lemma integrable_gMaj_mul_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) :
    Integrable fun u : ℝ => gMaj u * quadForm y x u := by
  rw [quadForm_expand]
  exact integrable_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ =>
    integrable_gMaj_mul_term (y i - y j) (x i * x j)

/-- On a `sep`-separated set the majorant gives the quadratic form `LMaj ∑ x_i²`. -/
theorem integral_gMaj_mul_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ)
    (hsep : ∀ i j, i ≠ j → sep ≤ |y i - y j|) :
    ∫ u, gMaj u * quadForm y x u = LMaj * ∑ i, x i ^ 2 := by
  classical
  have hval : ∀ i j, ∫ u, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u))
      = if i = j then LMaj * x i ^ 2 else 0 := by
    intro i j
    have e : (fun u : ℝ => gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)))
        = fun u : ℝ => x i * x j * (gMaj u * cos (2 * π * (y i - y j) * u)) := by
      funext u; ring
    rw [e, integral_const_mul]
    split_ifs with hij
    · subst hij
      rw [sub_self, integral_gMaj_mul_cos, FMaj_zero]
      ring
    · rw [integral_gMaj_cos _ (hsep i j hij), mul_zero]
  rw [quadForm_expand]
  calc ∫ u, ∑ i, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u))
      = ∑ i, ∫ u, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) :=
        integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ =>
          integrable_gMaj_mul_term (y i - y j) (x i * x j)
    _ = ∑ i, ∑ j, ∫ u, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) :=
        Finset.sum_congr rfl fun i _ => integral_finsetSum _ fun j _ =>
          integrable_gMaj_mul_term (y i - y j) (x i * x j)
    _ = ∑ i, ∑ j, if i = j then LMaj * x i ^ 2 else 0 :=
        Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => hval i j
    _ = ∑ i, LMaj * x i ^ 2 := Finset.sum_congr rfl fun i _ => by simp
    _ = LMaj * ∑ i, x i ^ 2 := (Finset.mul_sum _ _ _).symm

end Line889.Majorant

namespace Line889

open Majorant

/-- **The separated bound**: a measurable weight below the majorant has quadratic form at most
`LMaj` on every `sep`-separated finite set. -/
theorem separatedBound : SeparatedBound := by
  intro ι _ y x w hsep hw hw0 hwg
  have hDnn := quadForm_nonneg y x
  have hgD := integrable_gMaj_mul_quadForm y x
  have hwD : Integrable fun u : ℝ => w u * quadForm y x u := by
    refine hgD.mono' (hw.mul (continuous_quadForm y x).measurable).aestronglyMeasurable
      (ae_of_all _ fun u => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (hw0 u) (hDnn u))]
    exact mul_le_mul_of_nonneg_right (hwg u) (hDnn u)
  have h1 : ∫ u, w u * quadForm y x u ≤ ∫ u, gMaj u * quadForm y x u :=
    integral_mono hwD hgD fun u => mul_le_mul_of_nonneg_right (hwg u) (hDnn u)
  rw [integral_gMaj_mul_quadForm y x hsep] at h1
  exact h1

end Line889


==> anc/lean/Line889/Spec.lean <==
/-
Line889/Spec.lean — the interface statements between the layers of the proof (part 1: the
statements that need only Mathlib; the zero side is in `Line889/Spec2.lean`).

Every statement here is a `Prop`-valued definition. Each layer proves one or more of them,
possibly from others; `Line889/Compose.lean` composes them. This file contains definitions only.

The statements have the form of those of `Simple673/Spec.lean` (no labels: all points are simple
zeros on the line; clipping level `clipC = 2`; the bound on separated sets is `normS = 17/10 < 2`),
for the window, the kernel and the certificate data of `Line889/Defs.lean`. The second level
`tLev` of the threshold inequality does not occur here: it enters only in the final count.
-/
import Line889.Defs

open scoped BigOperators ComplexOrder
open Real

noncomputable section

namespace Line889

/-! ## The kernel and its table (`LocalInequality` is in `Defs`) -/

/-- The kernel is the cosine transform of the window. -/
def KIntegral : Prop :=
  ∀ t : ℝ, K t = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u)

/-- A table `tab` of integers is a sound lower enclosure of `K²` on the grid cells:
`tab k / V ≤ K(t)²` for `t ∈ [k/H, (k+1)/H]`. -/
def TableSound (tab : ℕ → ℕ) : Prop :=
  ∀ (k : ℕ) (t : ℝ), (k : ℝ) / gridH ≤ t → t ≤ ((k : ℝ) + 1) / gridH →
    (tab k : ℝ) / scaleV ≤ K t ^ 2

/-- `K(t)² ≥ β` for `|t| ≤ 17/20`. -/
def BetaBound : Prop := ∀ t : ℝ, |t| ≤ sep → betaC ≤ K t ^ 2

/-! ## The telescoping transfer -/

/-- Transfer lemma, in a form that tolerates an error `ε` in the pair energies.
`y` is an increasing `sep`-separated chain of `ℓ` points contained in an interval of length `R`,
and `e i j` is a nonnegative pair energy with `e i j ≥ K(y_j - y_i)² - ε`. Then

`x ℓ - 6α R - (6 x + Ω) - 12 ε ℓ ≤ ∑_{i ≠ j} e i j`.

(`6 x`: the six points at the two ends that are not the middle point of a frame; `12 ε ℓ`:
each of the at most `6ℓ` pairs at index distance at most six has total weight at most `2`.) -/
def TransferStatement : Prop :=
  ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (e : Fin ℓ → Fin ℓ → ℝ) (ε R : ℝ),
    (∀ i j, i < j → sep ≤ y j - y i) →
    0 ≤ R → (∀ i j, y j - y i ≤ R) →
    0 ≤ ε →
    (∀ i j, i ≠ j → 0 ≤ e i j) →
    (∀ i j, i ≠ j → K (y j - y i) ^ 2 - ε ≤ e i j) →
    rewX * ℓ - spanB * R - (6 * rewX + omegaB) - 12 * ε * ℓ
      ≤ ∑ i, ∑ j, if i ≠ j then e i j else 0

/-! ## The majorant -/

/-- `f ≤ g` on the support of the window. -/
def MajorantPointwise : Prop := ∀ u : ℝ, |u| ≤ 1 / 2 → fCos u ≤ gMaj u

/-- `L = ∫ g = 1.67931…` is below `1.68`. -/
def LMajBound : Prop := LMaj ≤ 168 / 100

/-- For a `sep`-separated finite set of points, any measurable weight `0 ≤ w ≤ g` gives a
quadratic form bounded by `L`. The double sum equals `|∑ x_i e^{2π i y_i u}|²`. -/
def SeparatedBound : Prop :=
  ∀ (ι : Type) [Fintype ι] (y : ι → ℝ) (x : ι → ℝ) (w : ℝ → ℝ),
    (∀ i j, i ≠ j → sep ≤ |y i - y j|) →
    Measurable w → (∀ u, 0 ≤ w u) → (∀ u, w u ≤ gMaj u) →
    ∫ u, w u * (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * u)) ≤ LMaj * ∑ i, x i ^ 2

/-! ## The finite Gram theorem at clipping level `2` -/

/-- Lower bound for the clipped trace of a Gram matrix of simple points whose entries are within
`η` of the kernel values and which is bounded by `normS` on separated subsets.

`y` are the positions, `κ` the Gram matrix of the (nearly unit) vectors, `G` the same matrix
with complex entries. The conclusion is

`(1 + x)·n − 6α·R − (6 x + Ω) − C η n ≤ tr φ₂(G)`,   `n` the number of points. -/
def GramEnergyStatement : Prop :=
  ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧
    ∀ (ι : Type) [Fintype ι] [DecidableEq ι] (y : ι → ℝ) (κ : ι → ι → ℝ)
      (η R : ℝ) (G : Matrix ι ι ℂ) (hG : G.PosSemidef),
      Function.Injective y →
      0 ≤ η → η ≤ η₀ →
      (∀ i j, κ i j = κ j i) →
      (∀ i j, |κ i j - K (y i - y j)| ≤ η) →
      (∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
        ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2) →
      0 ≤ R → (∀ i j, y i - y j ≤ R) →
      (∀ i j, G i j = ((κ i j : ℝ) : ℂ)) →
      (1 + rewX) * Fintype.card ι - spanB * R - (6 * rewX + omegaB) - C * η * Fintype.card ι
        ≤ ∑ k, phiC clipC (hG.1.eigenvalues k)

end Line889


==> anc/lean/Line889/Spec2.lean <==
/-
Line889/Spec2.lean — the interface statements of the zero side and of the window side.

The profile `vProf` is realised at height `T` by the upstream parameter family
`Pfam lam T = (paramsOf stdProfile lam).atV vProf T`. The on-line zeros give vectors
`(φ̂(γ - τ_k))_{0 ≤ k < d}`; `gramKappa` is the normalised inner product of two of them and `ypos`
the ordinate in units of the bandwidth (both are the definitions of `Distinct839/Spec2.lean`,
which do not depend on the window). This file contains definitions only.

The final statement is `SimpleOrLine889`. The counting functions are the library's
`Zeta23.Ncount` (`Zeta23/Statement.lean`), which is character for character the Mathlib-only
definition of `ChallengeDeps.lean`, and `Further.NsimpleOrLine` (`Further/Defs.lean`), which is
character for character the definition of `ChallengeFurther.lean`.
-/
import Zeta23.XiPrime.Assembly
import Zeta23.XiPrime.PrimeSide.Concrete
import Zeta23.Final
import Distinct839.Spec2
import Further.Defs
import Line889.Spec

open scoped BigOperators
open Real Filter Topology Zeta23

noncomputable section

namespace Line889

export Distinct839 (gramKappa ypos)

/-! ## Definitions -/

/-- The family of parameter sets realising the profile `vProf` at bandwidth `lam`. -/
def Pfam (lam : ℝ) : ℝ → Params := (paramsOf stdProfile lam).atV vProf

/-- The second-moment constant of the window `vProf` at bandwidth `lam`:
`κ(λ) = 1 / cWin(D, λ, vProf)` with the diagonal density `D(s) = s`. -/
def kappa (lam : ℝ) : ℝ := (XiPrime.cWin (fun s => s) lam vProf)⁻¹

/-- The realised windows at bandwidth `lam` lie in the window class of the library, with
constant `cW`, at every height where the bandwidth is at least eight ramp widths. -/
def AdmAt (lam cW : ℝ) : Prop :=
  ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
    AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
      (paramsOf stdProfile lam).w cW

/-- The Gram data of the realised window, for large `T`:
(1) for ordinates in the bulk `[T + √T, 2T - √T]` the Gram entries are within `η(T) → 0` of the
kernel values `K(y - y')`;
(2) on every finite set of ordinates that is `sep`-separated in bandwidth units, the Gram
matrix is bounded by `normS = 17/10`. -/
def GramDataStatement (lam : ℝ) : Prop :=
  (∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧ ∀ᶠ T in atTop, ∀ γ γ' : ℝ,
      T + D0 T ≤ γ → γ ≤ 2 * T - D0 T → T + D0 T ≤ γ' → γ' ≤ 2 * T - D0 T →
      |gramKappa (Pfam lam T) T γ γ' - K (ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ')| ≤ η T) ∧
  (∀ᶠ T in atTop, ∀ (ι : Type) [Fintype ι] (γ : ι → ℝ) (x : ι → ℝ),
      (∀ i j, i ≠ j → sep ≤ |ypos (Pfam lam T) T (γ i) - ypos (Pfam lam T) T (γ j)|) →
      ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j ≤ normS * ∑ i, x i ^ 2)

/-- **The target**: for every `ε > 0` and all large `T`,
`(50652159/56956375 − ε)·N(T) ≤ N_{s∨0}(T)`, where `N(T)` counts the nontrivial zeros of the
Riemann zeta function with ordinate in `(0, T]` with multiplicity and `N_{s∨0}(T)` counts, with
multiplicity, those that are simple or on the critical line (or both). -/
def SimpleOrLine889 : Prop :=
  ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
    (50652159 / 56956375 - ε) * (Zeta23.Ncount 0 T : ℝ) ≤ Further.NsimpleOrLine 0 T

/-! ## The window lies in the window class of the library -/

/-- One constant `cW` serves all bandwidths `1/2 ≤ lam < 1`. -/
def WindowStatement : Prop := ∃ cW : ℝ, ∀ lam : ℝ, 1 / 2 ≤ lam → lam < 1 → AdmAt lam cW

/-! ## Window-side bookkeeping and moments of the realised window -/

/-- Given admissibility: `a_T ≥ 1/4` eventually, the windows form an admissible family
(`b_T ≥ 1/8`), and the zero-side package of the library holds for the zeros of `ζ`. -/
def WindowSideStatement : Prop :=
  ∀ lam cW : ℝ, 0 < lam → lam ≤ 1 → AdmAt lam cW →
    (∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T) ∧
    XiPrime.AdmFamily (paramsOf stdProfile lam) (fun T => (Pfam lam T).phi T) cW ∧
    XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam)

/-- The ratio constant of the realised window tends to `cWin(D, λ, vProf)`, `D(s) = s`, and this
limit is positive. -/
def WindowMomentsStatement : Prop :=
  ∀ lam : ℝ, 0 < lam → lam ≤ 1 →
    0 < XiPrime.cWin (fun s => s) lam vProf ∧
    Tendsto (fun T => ThmD.cRatio ((paramsOf stdProfile lam).lam1 T)
      ((Pfam lam T).a T) ((Pfam lam T).b T)
      (XiPrime.JD (fun s => s) ((Pfam lam T).g T) ((paramsOf stdProfile lam).L T) (l T))) atTop
      (𝓝 (XiPrime.cWin (fun s => s) lam vProf))

/-! ## The energy constant -/

/-- `κ(λ) ≤ C₀ = 6662319/5000000` for all `λ < 1` close to `1`. -/
def KappaStatement : Prop :=
  ∃ lam0 : ℝ, 1 / 2 ≤ lam0 ∧ lam0 < 1 ∧ ∀ lam, lam0 ≤ lam → lam < 1 → kappa lam ≤ energyC0

/-! ## Gram entries of zeros on the line -/

/-- The Gram data, from admissibility, the integral formula for `K` and the majorant. -/
def GramDataLayer : Prop :=
  ∀ lam cW : ℝ, 1 / 2 ≤ lam → lam < 1 → AdmAt lam cW →
    KIntegral → MajorantPointwise → LMajBound → SeparatedBound → GramDataStatement lam

/-! ## Seam, counting and asymptotics -/

/-- The final assembly: from the two moments of the zero-side matrix with `κ ≤ C₀`, the
zero-side package, `a ≥ 1/4`, the Gram data and the finite Gram theorem, the target follows.
(The hypotheses are those of `Simple673.AssemblyStatement`; the count is that of
`Further.simple_or_line_of_layers`, with the threshold inequality at the two levels
`clipC ≤ tLev`.) -/
def AssemblyStatement : Prop :=
  ∀ lam κ : ℝ, 1 / 2 ≤ lam → lam < 1 → κ ≤ energyC0 →
    XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ →
    XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam) →
    (∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T) →
    GramDataStatement lam → GramEnergyStatement → SimpleOrLine889

end Line889


==> anc/lean/Line889/Transfer/Main.lean <==
/-
Line889/Transfer/Main.lean — the telescoping transfer lemma, without labels.

The seven-point local inequality `LocalInequality`, summed over all windows of seven consecutive
points of a separated chain of simple points, gives a lower bound for the pair energy. Two forms
are proved.

* `Transfer.transfer_range6` (the exact form): only the pairs at index distance at most six
  appear on the right, with the exact kernel values and no tolerance,

    `x ℓ - 6α R - (6 x + Ω) ≤ ∑_{i ≠ j, |i - j| ≤ 6} K(y_j - y_i)²`.

  So `(x, 6α)` is a pair-energy certificate of range `6`: a lower bound for the pair energy of
  the pairs at index distance at most six that is linear in the number `ℓ` of points and in the
  length `R` of an interval that contains the chain.
* `transfer` (the form `TransferStatement` of `Spec.lean`): all pairs appear on the right, with
  nonnegative pair energies `e i j ≥ K(y_j - y_i)² - ε`,

    `x ℓ - 6α R - (6 x + Ω) - 12 ε ℓ ≤ ∑_{i ≠ j} e i j`.

  It follows from the exact form: a point has at most twelve neighbours at index distance at most
  six (`card_near_le`), and the other pairs have nonnegative energy.

The proof of the exact form works with sequences indexed by `ℕ` (`transfer_nat_range6`): a chain
of `n + 6` sites has `n` windows, and the four parts of the summed local inequality are treated
separately:

* rewards (`sum_window_reward`): each window rewards its middle point, `n x` in all, which is
  `(n + 6) x` up to the loss `6 x` at the ends;
* pressure (`sum_window_pressure_le`): each gap is charged at most six times;
* potentials (`sum_window_potential_le'`): they telescope, with oscillation at most `Ω`;
* pairs (`sum_window_pair_le`): the budgets bound the weight of a pair of sites by `2`, the
  weight of the two ordered pairs on the right.

`transfer_range6` then passes from `Fin ℓ` to `ℕ`, and treats `ℓ < 6` directly.

All auxiliary statements of the layer live in the namespace `Line889.Transfer`, so that they
cannot clash with the auxiliary statements of other layers; only `Line889.transfer` is
exported to the namespace `Line889`.
-/
import Line889.Spec
import Line889.Transfer.Potential

open scoped BigOperators
open Finset

namespace Line889

namespace Transfer

/-! ## The kernel is even -/

theorem sincN_neg (t : ℝ) : sincN (-t) = sincN t := by
  unfold sincN
  rw [mul_neg, Real.sinc_neg]

/-- `K(-t) = K(t)`. -/
theorem K_neg (t : ℝ) : K (-t) = K t := by
  unfold K
  rw [sincN_neg]
  congr 1
  refine sum_congr rfl fun j _ => ?_
  have h1 : -t - ((j : ℕ) + 1) = -(t + ((j : ℕ) + 1)) := by ring
  have h2 : -t + ((j : ℕ) + 1) = -(t - ((j : ℕ) + 1)) := by ring
  rw [h1, h2, sincN_neg, sincN_neg]
  ring

/-- `K(s - t)² = K(t - s)²`. -/
theorem K_sub_sq_comm (s t : ℝ) : K (s - t) ^ 2 = K (t - s) ^ 2 := by
  rw [← K_neg (t - s), neg_sub]

/-! ## The local inequality for a window of a chain -/

/-- The position `pos g i` is the sum of the first `i` gaps. -/
theorem pos_eq_sum_range (g : Fin 6 → ℝ) (G : ℕ → ℝ) (hG : ∀ r : Fin 6, g r = G r)
    (i : Fin 7) : pos g i = ∑ r ∈ range i, G r := by
  unfold pos
  calc ∑ r : Fin 6, (if r.val < i.val then g r else 0)
      = ∑ r : Fin 6, (fun m : ℕ => if m < i.val then G m else 0) r.val :=
        sum_congr rfl fun r _ => by rw [hG]
    _ = ∑ m ∈ range 6, (if m < i.val then G m else 0) :=
        Fin.sum_univ_eq_sum_range (fun m : ℕ => if m < i.val then G m else 0) 6
    _ = ∑ m ∈ (range 6).filter (fun m => m < i.val), G m := (sum_filter _ _).symm
    _ = ∑ m ∈ range i.val, G m := by
        congr 1
        ext m
        simp only [mem_filter, mem_range]
        have := i.isLt
        omega

/-- In the window `w` of a chain `Y`, the local position `i` is `Y (w + i) - Y w`. -/
theorem pos_window (Y : ℕ → ℝ) (w : ℕ) (i : Fin 7) :
    pos (fun r : Fin 6 => Y (w + r + 1) - Y (w + r)) i = Y (w + i) - Y w := by
  rw [pos_eq_sum_range (fun r : Fin 6 => Y (w + r + 1) - Y (w + r))
    (fun r : ℕ => Y (w + (r + 1)) - Y (w + r)) (fun r => by
      show Y (w + (r : ℕ) + 1) - Y (w + r) = Y (w + ((r : ℕ) + 1)) - Y (w + r)
      rw [Nat.add_assoc]) i]
  exact sum_range_sub (fun r : ℕ => Y (w + r)) i.val

/-- `LocalInequality` for the window `w` of a chain `Y`. -/
theorem window_inequality (hloc : LocalInequality) (Y : ℕ → ℝ) (w : ℕ)
    (hsep : ∀ r : Fin 6, sep ≤ Y (w + r + 1) - Y (w + r)) :
    ∑ i : Fin 7, (hTab i : ℝ) / 1000000 ≤
      alphaP * ∑ r : Fin 6, (Y (w + r + 1) - Y (w + r))
      + ∑ i : Fin 7, ∑ j : Fin 7,
          (if i < j then (Wtab i j : ℝ) / 1000000 * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      + ∑ r : Fin 6, Bpot r (Y (w + r + 1) - Y (w + r)) := by
  have h := hloc (fun r => Y (w + r + 1) - Y (w + r)) hsep
  have hp : ∀ i : Fin 7,
      pos (fun r : Fin 6 => Y (w + r + 1) - Y (w + r)) i = Y (w + i) - Y w := pos_window Y w
  have e : ∀ i j : Fin 7, Y (w + j) - Y w - (Y (w + i) - Y w) = Y (w + j) - Y (w + i) :=
    fun i j => by ring
  simp only [hp, e] at h
  exact h

/-! ## The four parts of the sum over the windows -/

/-- Rewards: each of the `n` windows rewards its middle point with `x`; compared with a reward
for every one of the `n + 6` sites, the loss is `6 x` (the three sites at either end). -/
theorem sum_window_reward (n : ℕ) :
    rewX * ((n + 6 : ℕ) : ℝ)
      = ∑ _w ∈ range n, ∑ i : Fin 7, (hTab i : ℝ) / 1000000 + 6 * rewX := by
  rw [sum_const, card_range, nsmul_eq_mul, sum_hTab_real]
  push_cast
  ring

/-- Pressure: each gap lies in at most six windows, and the gaps add up to at most `R`. -/
theorem sum_window_pressure_le (Y : ℕ → ℝ) (n : ℕ) (R : ℝ)
    (hR : ∀ p q, p < n + 6 → q < n + 6 → Y q - Y p ≤ R) :
    alphaP * ∑ w ∈ range n, ∑ r : Fin 6, (Y (w + r + 1) - Y (w + r)) ≤ spanB * R := by
  have h1 : ∑ r : Fin 6, (Y (n + r) - Y r) ≤ 6 * R :=
    calc ∑ r : Fin 6, (Y (n + r) - Y r) ≤ ∑ _r : Fin 6, R :=
          sum_le_sum fun r _ =>
            hR _ _ (by have := r.isLt; omega) (by have := r.isLt; omega)
      _ = 6 * R := by simp
  have hα : (0 : ℝ) ≤ alphaP := by norm_num [alphaP]
  rw [Distinct839.Transfer.sum_window_gaps]
  calc alphaP * ∑ r : Fin 6, (Y (n + r) - Y r) ≤ alphaP * (6 * R) :=
        mul_le_mul_of_nonneg_left h1 hα
    _ = spanB * R := by unfold spanB; ring

/-- Potentials: the potential terms of all windows add up to at most `Ω`. -/
theorem sum_window_potential_le' (Y : ℕ → ℝ) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 6, Bpot r (Y (w + r + 1) - Y (w + r)) ≤ omegaB :=
  sum_window_potential_le (fun p => Y (p + 1) - Y p) n

/-- Pairs: the pair terms of all windows are at most the sum of `K²` over the ordered pairs of
distinct sites at index distance at most six. No pair at a larger index distance is used, and
there is no error term. -/
theorem sum_window_pair_le (n : ℕ) (Y : ℕ → ℝ) :
    ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then (Wtab i j : ℝ) / 1000000 * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q ∧ p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0) := by
  calc ∑ w ∈ range n, ∑ i : Fin 7, ∑ j : Fin 7,
        (if i < j then (Wtab i j : ℝ) / 1000000 * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ ∑ s : Fin 6, ∑ p ∈ range (n + 6),
          (if p + s + 1 < n + 6 then 2 * K (Y (p + s + 1) - Y p) ^ 2 else 0) :=
        -- the budgets: a pair of sites at index distance `s + 1` has weight at most `2`
        Distinct839.Transfer.sum_window_pairs_le n
          (fun _ _ i j => (Wtab i j : ℝ) / 1000000) (fun _ _ => 2)
          (fun p q => K (Y q - Y p) ^ 2)
          (fun _ _ i j => Wtab_real_nonneg i j) (fun _ _ s => Wtab_budget_real s)
          (fun _ _ _ _ => sq_nonneg _)
    _ = ∑ s : Fin 6, ∑ p ∈ range (n + 6),
          (if p + s + 1 < n + 6 then
            (fun p q : ℕ => if q ≤ p + 6 then 2 * K (Y q - Y p) ^ 2 else 0) p (p + s + 1)
            else 0) := by
        refine sum_congr rfl fun s _ => sum_congr rfl fun p _ => ?_
        have hs : p + (s : ℕ) + 1 ≤ p + 6 := by have := s.isLt; omega
        simp only [if_pos hs]
    _ ≤ ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p < q then
            (fun p q : ℕ => if q ≤ p + 6 then 2 * K (Y q - Y p) ^ 2 else 0) p q else 0) :=
        -- the pairs `(p, p + s + 1)` are among the pairs `p < q`
        Distinct839.Transfer.sum_near_pairs_le (n + 6)
          (fun p q : ℕ => if q ≤ p + 6 then 2 * K (Y q - Y p) ^ 2 else 0)
          (fun p q _ _ => by
            show 0 ≤ if q ≤ p + 6 then 2 * K (Y q - Y p) ^ 2 else 0
            split_ifs
            · exact mul_nonneg (by norm_num) (sq_nonneg _)
            · exact le_rfl)
    _ = ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p < q then
            (fun p q : ℕ => if p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0) p q
              + (fun p q : ℕ => if p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0) q p
            else 0) := by
        -- the unordered pair `{p, q}` is the two ordered pairs; `K` is even
        refine sum_congr rfl fun p _ => sum_congr rfl fun q _ => ?_
        by_cases hpq : p < q
        · rw [if_pos hpq, if_pos hpq]
          by_cases hq : q ≤ p + 6
          · have h1 : p ≤ q + 6 ∧ q ≤ p + 6 := ⟨by omega, hq⟩
            have h2 : q ≤ p + 6 ∧ p ≤ q + 6 := ⟨hq, by omega⟩
            simp only [if_pos hq, if_pos h1, if_pos h2]
            rw [K_sub_sq_comm (Y p) (Y q)]
            ring
          · have h1 : ¬ (p ≤ q + 6 ∧ q ≤ p + 6) := fun h => hq h.2
            have h2 : ¬ (q ≤ p + 6 ∧ p ≤ q + 6) := fun h => hq h.1
            simp only [if_neg hq, if_neg h1, if_neg h2, add_zero]
        · rw [if_neg hpq, if_neg hpq]
    _ = ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q then
            (fun p q : ℕ => if p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0) p q
            else 0) :=
        (Distinct839.Transfer.sum_offdiag_eq (n + 6)
          (fun p q : ℕ => if p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0)).symm
    _ = ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q ∧ p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0) := by
        refine sum_congr rfl fun p _ => sum_congr rfl fun q _ => ?_
        by_cases hpq : p ≠ q
        · by_cases h2 : p ≤ q + 6 ∧ q ≤ p + 6
          · rw [if_pos hpq, if_pos (⟨hpq, h2⟩ : p ≠ q ∧ p ≤ q + 6 ∧ q ≤ p + 6)]
            exact if_pos h2
          · rw [if_pos hpq, if_neg (fun h : p ≠ q ∧ p ≤ q + 6 ∧ q ≤ p + 6 => h2 h.2)]
            exact if_neg h2
        · rw [if_neg hpq, if_neg (fun h : p ≠ q ∧ p ≤ q + 6 ∧ q ≤ p + 6 => hpq h.1)]

/-! ## The exact form: pairs at index distance at most six -/

/-- The transfer lemma for a chain of `n + 6` sites indexed by `ℕ`, in the exact form: on the
right are the kernel values of the ordered pairs of distinct sites at index distance at most six.
Only the values of `Y` at indices below `n + 6` matter. -/
theorem transfer_nat_range6 (hloc : LocalInequality) (n : ℕ) (Y : ℕ → ℝ) (R : ℝ)
    (hsep : ∀ p, p + 1 < n + 6 → sep ≤ Y (p + 1) - Y p)
    (hR : ∀ p q, p < n + 6 → q < n + 6 → Y q - Y p ≤ R) :
    rewX * ((n + 6 : ℕ) : ℝ) - spanB * R - (6 * rewX + omegaB)
      ≤ ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q ∧ p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0) := by
  have hsum := sum_le_sum fun w (hw : w ∈ range n) =>
    window_inequality hloc Y w (fun r => hsep (w + r)
      (by have := mem_range.mp hw; have := r.isLt; omega))
  rw [sum_add_distrib, sum_add_distrib, ← mul_sum] at hsum
  have h1 := sum_window_reward n
  have h2 := sum_window_pressure_le Y n R hR
  have h3 := sum_window_potential_le' Y n
  have h4 := sum_window_pair_le n Y
  linarith

/-- **The transfer lemma with pairs of range six.** For a separated chain of `ℓ` simple points
in an interval of length `R`,

  `x ℓ - 6α R - (6 x + Ω) ≤ ∑_{i ≠ j, |i - j| ≤ 6} K(y_j - y_i)²`,

with the exact kernel values and no tolerance. On the right are the ordered pairs of distinct
points whose indices differ by at most six. -/
theorem transfer_range6 (hloc : LocalInequality) (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ)
    (hsep : ∀ i j, i < j → sep ≤ y j - y i) (hR0 : 0 ≤ R) (hR : ∀ i j, y j - y i ≤ R) :
    rewX * ℓ - spanB * R - (6 * rewX + omegaB)
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then K (y j - y i) ^ 2
          else 0 := by
  rcases Nat.lt_or_ge ℓ 6 with hℓ | hℓ
  · -- fewer than six points: the left side is nonpositive, the right side nonnegative
    have hrhs : 0 ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
        if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then K (y j - y i) ^ 2
        else 0 := by
      refine sum_nonneg fun i _ => sum_nonneg fun j _ => ?_
      split_ifs
      · exact sq_nonneg _
      · exact le_rfl
    have hℓ' : (ℓ : ℝ) ≤ 6 := by exact_mod_cast hℓ.le
    have hx : (0 : ℝ) ≤ rewX := by norm_num [rewX]
    have hω : (0 : ℝ) ≤ omegaB := by norm_num [omegaB]
    have hsp : 0 ≤ spanB * R := mul_nonneg (by norm_num [spanB, alphaP]) hR0
    have hmul : rewX * (ℓ : ℝ) ≤ rewX * 6 := mul_le_mul_of_nonneg_left hℓ' hx
    linarith
  · -- at least six points: extend the data to a sequence indexed by `ℕ`
    obtain ⟨n, rfl⟩ : ∃ n, ℓ = n + 6 := ⟨ℓ - 6, by omega⟩
    obtain ⟨Y, hY⟩ : ∃ Y : ℕ → ℝ, ∀ (p : ℕ) (h : p < n + 6), Y p = y ⟨p, h⟩ :=
      ⟨fun p => if h : p < n + 6 then y ⟨p, h⟩ else 0, fun p h => dif_pos h⟩
    have key := transfer_nat_range6 hloc n Y R
      (fun p hp => by
        rw [hY (p + 1) hp, hY p (by omega)]
        exact hsep ⟨p, by omega⟩ ⟨p + 1, hp⟩ (Fin.mk_lt_mk.mpr (Nat.lt_succ_self p)))
      (fun p q hp hq => by
        rw [hY q hq, hY p hp]
        exact hR ⟨p, hp⟩ ⟨q, hq⟩)
    have e2 : ∑ p ∈ range (n + 6), ∑ q ∈ range (n + 6),
          (if p ≠ q ∧ p ≤ q + 6 ∧ q ≤ p + 6 then K (Y q - Y p) ^ 2 else 0)
        = ∑ i : Fin (n + 6), ∑ j : Fin (n + 6),
          (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then K (y j - y i) ^ 2
            else 0) := by
      rw [Finset.sum_range]
      refine sum_congr rfl fun i _ => ?_
      rw [Finset.sum_range]
      refine sum_congr rfl fun j _ => ?_
      rw [hY i i.isLt, hY j j.isLt]
      exact if_congr (and_congr Fin.val_ne_iff Iff.rfl) rfl rfl
    rw [e2] at key
    exact key

/-- The same statement with the index distance written as an absolute value of integers. -/
theorem transfer_range6_abs (hloc : LocalInequality) (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ)
    (hsep : ∀ i j, i < j → sep ≤ y j - y i) (hR0 : 0 ≤ R) (hR : ∀ i j, y j - y i ≤ R) :
    rewX * ℓ - spanB * R - (6 * rewX + omegaB)
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ 6 then K (y j - y i) ^ 2 else 0 := by
  refine (transfer_range6 hloc ℓ y R hsep hR0 hR).trans (le_of_eq ?_)
  refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
  refine if_congr (and_congr Iff.rfl ?_) rfl rfl
  rw [abs_le]
  omega

/-! ## From the exact form to the form with a tolerance -/

/-- A point has at most twelve neighbours at index distance at most six. -/
theorem card_near_le (ℓ : ℕ) (i : Fin ℓ) :
    (univ.filter fun j : Fin ℓ =>
      i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6).card ≤ 12 := by
  have h1 : (univ.filter fun j : Fin ℓ =>
        i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6).card
      ≤ ((Icc ((i : ℕ) - 6) ((i : ℕ) + 6)).erase (i : ℕ)).card := by
    refine card_le_card_of_injOn (fun j : Fin ℓ => (j : ℕ)) ?_ ?_
    · intro j hj
      have hj' := (mem_filter.mp (mem_coe.mp hj)).2
      refine mem_coe.mpr (mem_erase.mpr ⟨fun h => hj'.1 (Fin.ext h.symm), mem_Icc.mpr ?_⟩)
      have := hj'.2
      show (i : ℕ) - 6 ≤ (j : ℕ) ∧ (j : ℕ) ≤ (i : ℕ) + 6
      omega
    · intro a _ b _ hab
      exact Fin.ext hab
  have h2 : ((Icc ((i : ℕ) - 6) ((i : ℕ) + 6)).erase (i : ℕ)).card ≤ 12 := by
    rw [card_erase_of_mem (mem_Icc.mpr ⟨by omega, by omega⟩), Nat.card_Icc]
    omega
  exact h1.trans h2

/-- The transfer lemma in the form with a tolerance, from the exact form: the pairs at index
distance at most six cost `ε` each, at most `12 ε` per point, and the other pairs have
nonnegative energy. -/
theorem transfer_of_range6 (ℓ : ℕ) (y : Fin ℓ → ℝ) (e : Fin ℓ → Fin ℓ → ℝ) (ε : ℝ)
    (hε : 0 ≤ ε) (he0 : ∀ i j, i ≠ j → 0 ≤ e i j)
    (heK : ∀ i j, i ≠ j → K (y j - y i) ^ 2 - ε ≤ e i j) :
    (∑ i : Fin ℓ, ∑ j : Fin ℓ,
        if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then K (y j - y i) ^ 2 else 0)
      ≤ (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0) + 12 * ε * ℓ := by
  have hterm : ∀ i j : Fin ℓ,
      (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then K (y j - y i) ^ 2 else 0)
        ≤ (if i ≠ j then e i j else 0)
          + (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then ε else 0) := by
    intro i j
    by_cases hij : i ≠ j
    · by_cases hn : i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6
      · rw [if_pos hn, if_pos hij, if_pos hn]
        linarith [heK i j hij]
      · rw [if_neg hn, if_pos hij, if_neg hn]
        linarith [he0 i j hij]
    · have hn : ¬ (i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6) := fun h => hij h.1
      simp only [if_neg hn, if_neg hij, add_zero, le_refl]
  have hcount : ∀ i : Fin ℓ,
      ∑ j : Fin ℓ, (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then ε else 0)
        ≤ 12 * ε := by
    intro i
    rw [← sum_filter, sum_const, nsmul_eq_mul]
    have hc : ((univ.filter fun j : Fin ℓ =>
        i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6).card : ℝ) ≤ 12 := by
      exact_mod_cast card_near_le ℓ i
    exact mul_le_mul_of_nonneg_right hc hε
  calc (∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then K (y j - y i) ^ 2 else 0)
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, ((if i ≠ j then e i j else 0)
          + (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then ε else 0)) :=
        sum_le_sum fun i _ => sum_le_sum fun j _ => hterm i j
    _ = (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0)
          + ∑ i : Fin ℓ, ∑ j : Fin ℓ,
              (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 6 ∧ (j : ℕ) ≤ (i : ℕ) + 6 then ε else 0) := by
        simp only [sum_add_distrib]
    _ ≤ (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0) + ∑ _i : Fin ℓ, 12 * ε :=
        add_le_add le_rfl (sum_le_sum fun i _ => hcount i)
    _ = (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0) + 12 * ε * ℓ := by
        rw [sum_const, card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring

end Transfer

open Transfer in
/-- **The telescoping transfer lemma**: the local seven-point inequality implies the lower bound
of `TransferStatement` for every separated chain of simple points. -/
theorem transfer (hloc : LocalInequality) : TransferStatement := by
  intro ℓ y e ε R hsep hR0 hR hε he0 heK
  have h1 := transfer_range6 hloc ℓ y R hsep hR0 hR
  have h2 := transfer_of_range6 ℓ y e ε hε he0 heK
  linarith

end Line889


==> anc/lean/Line889/Transfer/Potential.lean <==
/-
Line889/Transfer/Potential.lean — the piecewise linear potentials telescope.

The potentials `B_r` of `Defs.lean` are combinations of hat functions with knots
`3/4 + k/8`, `k = 0, …, 13`. Two facts are proved here:

* `Bpot_sum_zero`: `∑_r B_r(t) = 0` for every `t`;
* `Apot_le`, `le_Apot`: the partial sums `A_q = ∑_{r ≤ q} B_r` take values between the
  smallest and the largest of their knot values (the hat functions are nonnegative and add up
  to at most `1`).

Together with the telescoping identity of `Distinct839/Transfer/Sums.lean` they give
`sum_window_potential_le`: the potential terms of all windows of a chain add up to at most
`Ω = omegaB`.

The hat function is the one of `Distinct839`, so its lemmas (`hat_nonneg`, `sum_hat_le_one`,
`sum_mul_hat_le`, `le_sum_mul_hat`) are imported from `Distinct839/Transfer/Potential.lean`;
the statements about `Bpot`, `Apot` and `omegaB` concern the tables of the third certificate and
are proved here.
-/
import Line889.Transfer.Tables
import Distinct839.Transfer.Potential

open scoped BigOperators
open Finset

namespace Line889.Transfer

/-! ## The potentials and their partial sums -/

/-- The potentials sum to zero over the position: `∑_r B_r(t) = 0`. -/
theorem Bpot_sum_zero (t : ℝ) : ∑ r : Fin 6, Bpot r t = 0 := by
  unfold Bpot
  rw [sum_comm]
  refine sum_eq_zero fun k _ => ?_
  rw [← sum_mul, ← sum_div]
  have h : ∑ r : Fin 6, (knotTab r k : ℝ) = 0 := by
    exact_mod_cast knotTab_sum_zero k
  rw [h]
  simp

/-- The partial sum `A_q = ∑_{r ≤ q} B_r`, `q = 0, …, 4`. -/
noncomputable def Apot (q : Fin 5) (t : ℝ) : ℝ :=
  ∑ r : Fin 6, if r.val ≤ q.val then Bpot r t else 0

/-- `A_q` is the combination of hat functions with the knot values `cumTab`. -/
theorem Apot_eq (q : Fin 5) (t : ℝ) :
    Apot q t
      = ∑ k : Fin 14, (cumTab q k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by
  unfold Apot Bpot cumTab
  have h : ∀ r : Fin 6,
      (if r.val ≤ q.val then
        ∑ k : Fin 14, (knotTab r k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8)))
        else 0)
      = ∑ k : Fin 14, (if r.val ≤ q.val then (knotTab r k : ℝ) else 0) / 1000000
          * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by
    intro r
    split_ifs
    · rfl
    · simp
  refine (sum_congr rfl fun r _ => h r).trans ?_
  rw [sum_comm]
  refine sum_congr rfl fun k _ => ?_
  rw [← sum_mul, ← sum_div]
  congr 1
  congr 1
  rw [Int.cast_sum]
  refine sum_congr rfl fun r _ => ?_
  split_ifs <;> simp

/-- Upper bound for `A_q`: the largest knot value. -/
theorem Apot_le (q : Fin 5) (t : ℝ) : Apot q t ≤ (oscHi q : ℝ) / 1000000 := by
  rw [Apot_eq]
  refine Distinct839.Transfer.sum_mul_hat_le _ _
    (div_nonneg (by exact_mod_cast oscHi_nonneg q) (by norm_num)) (fun k => ?_) t
  exact div_le_div_of_nonneg_right (by exact_mod_cast cumTab_le q k) (by norm_num)

/-- Lower bound for `A_q`: the smallest knot value. -/
theorem le_Apot (q : Fin 5) (t : ℝ) : (oscLo q : ℝ) / 1000000 ≤ Apot q t := by
  rw [Apot_eq]
  refine Distinct839.Transfer.le_sum_mul_hat _ _
    (div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast oscLo_nonpos q) (by norm_num))
    (fun k => ?_) t
  exact div_le_div_of_nonneg_right (by exact_mod_cast le_cumTab q k) (by norm_num)

/-- The total oscillation of the state function is `Ω`. -/
theorem osc_sum_real :
    ∑ q : Fin 5, (oscHi q : ℝ) / 1000000 - ∑ q : Fin 5, (oscLo q : ℝ) / 1000000 = omegaB := by
  have h : ∀ q : Fin 5, (oscHi q : ℝ) / 1000000 - (oscLo q : ℝ) / 1000000
      = ((oscHi q - oscLo q : ℤ) : ℝ) / 1000000 := by
    intro q
    push_cast
    ring
  rw [← sum_sub_distrib, sum_congr rfl fun q _ => h q, ← sum_div, ← Int.cast_sum, osc_sum]
  norm_num [omegaB]

/-! ## The potential terms of all windows -/

/-- Potentials: along a chain with gaps `g p` of consecutive sites, the potential terms of the
`n` windows telescope, and their sum is at most `Ω`. -/
theorem sum_window_potential_le (g : ℕ → ℝ) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 6, Bpot r (g (w + r)) ≤ omegaB := by
  have h : ∑ w ∈ range n, ∑ r : Fin 6, Bpot r (g (w + r))
      = Distinct839.Transfer.winState (fun r p => Bpot r (g p)) 0
        - Distinct839.Transfer.winState (fun r p => Bpot r (g p)) n :=
    Distinct839.Transfer.sum_window_state (fun r p => Bpot r (g p))
      (fun p => Bpot_sum_zero _) n
  have hst : ∀ w : ℕ, Distinct839.Transfer.winState (fun r p => Bpot r (g p)) w
      = ∑ q : Fin 5, Apot q (g (w + q)) := fun w => rfl
  have hhi : Distinct839.Transfer.winState (fun r p => Bpot r (g p)) 0
      ≤ ∑ q : Fin 5, (oscHi q : ℝ) / 1000000 := by
    rw [hst]
    exact sum_le_sum fun q _ => Apot_le _ _
  have hlo : ∑ q : Fin 5, (oscLo q : ℝ) / 1000000
      ≤ Distinct839.Transfer.winState (fun r p => Bpot r (g p)) n := by
    rw [hst]
    exact sum_le_sum fun q _ => le_Apot _ _
  have hosc := osc_sum_real
  linarith

end Line889.Transfer


==> anc/lean/Line889/Transfer/Tables.lean <==
/-
Line889/Transfer/Tables.lean — finite checks on the frozen integer tables.

The transfer lemma uses four properties of the certificate data in `Defs.lean`:

* the pair weights `Wtab` are nonnegative and satisfy the budgets
  `∑_i W_{i,i+s} ≤ 2 · 10⁶` for every index distance `s = 1, …, 6`
  (the six sums are 1999998, 1999998, 1999998, 1999998, 2000000, 2000000);
* the site rewards sum to `10⁶ x = 54525` (only the middle point of a frame is rewarded);
* the knot table of the potentials sums to zero over the position `r`;
* the partial sums over `r` of the knot table have total oscillation `75420 = 10⁶ Ω`.

All of them are decided by evaluation of the integer tables (`decide`), and then restated for
the real numbers that occur in `LocalInequality`. There are no labels: all points are simple
zeros, so the tables carry no type index.
-/
import Line889.Defs

open scoped BigOperators

namespace Line889.Transfer

/-! ## Integer checks -/

/-- Budget cap `10⁶ · 2`: a pair of simple points has total weight `2` in the pair energy. -/
def capTab : ℤ := 2000000

/-- The pair weights are nonnegative. -/
theorem Wtab_nonneg : ∀ i j : Fin 7, 0 ≤ Wtab i j := by decide

/-- Budget: for each index distance `s + 1 ∈ {1, …, 6}`, the weights of the pairs
`(i, i + s + 1)` sum to at most the cap. -/
theorem Wtab_budget : ∀ s : Fin 6,
    ∑ i : Fin 7, ∑ j : Fin 7, (if j.val = i.val + s.val + 1 then Wtab i j else 0)
      ≤ capTab := by
  decide

/-- The site rewards sum to `10⁶ x = 54525`. -/
theorem hTab_sum : ∑ i : Fin 7, hTab i = 54525 := by decide

/-- The knot table of the potentials sums to zero over the position `r`. -/
theorem knotTab_sum_zero : ∀ k : Fin 14, ∑ r : Fin 6, knotTab r k = 0 := by decide

/-- Knot values of the partial sums `A_q = ∑_{r ≤ q} B_r`, `q = 0, …, 4`. -/
def cumTab (q : Fin 5) (k : Fin 14) : ℤ :=
  ∑ r : Fin 6, if r.val ≤ q.val then knotTab r k else 0

/-- Upper bounds for the knot values of `A_q`; each entry is the maximum over the knots. -/
def oscHi : Fin 5 → ℤ := ![19098, 16069, 0, 2543, 0]

/-- Lower bounds for the knot values of `A_q`; each entry is the minimum over the knots. -/
def oscLo : Fin 5 → ℤ := ![0, -2543, 0, -16069, -19098]

/-- Every knot value of `A_q` is at most `oscHi q`. -/
theorem cumTab_le : ∀ (q : Fin 5) (k : Fin 14), cumTab q k ≤ oscHi q := by decide

/-- Every knot value of `A_q` is at least `oscLo q`. -/
theorem le_cumTab : ∀ (q : Fin 5) (k : Fin 14), oscLo q ≤ cumTab q k := by decide

/-- The upper bounds are nonnegative (needed because the hat functions sum to at most `1`). -/
theorem oscHi_nonneg : ∀ q : Fin 5, 0 ≤ oscHi q := by decide

/-- The lower bounds are nonpositive. -/
theorem oscLo_nonpos : ∀ q : Fin 5, oscLo q ≤ 0 := by decide

/-- The total oscillation is `75420 = 10⁶ Ω`. -/
theorem osc_sum : ∑ q : Fin 5, (oscHi q - oscLo q) = 75420 := by decide

/-! ## Weights and rewards as real numbers -/

/-- The pair weights are nonnegative, as real numbers. -/
theorem Wtab_real_nonneg (i j : Fin 7) : 0 ≤ (Wtab i j : ℝ) / 1000000 :=
  div_nonneg (by exact_mod_cast Wtab_nonneg i j) (by norm_num)

/-- Budget, as real numbers: the weights of the pairs at index distance `s + 1` sum to at
most `2`. -/
theorem Wtab_budget_real (s : Fin 6) :
    ∑ i : Fin 7, ∑ j : Fin 7,
        (if j.val = i.val + s.val + 1 then (Wtab i j : ℝ) / 1000000 else 0) ≤ 2 := by
  have h : ((∑ i : Fin 7, ∑ j : Fin 7,
      (if j.val = i.val + s.val + 1 then Wtab i j else 0) : ℤ) : ℝ) ≤ (capTab : ℝ) := by
    exact_mod_cast Wtab_budget s
  have e : ∑ i : Fin 7, ∑ j : Fin 7,
        (if j.val = i.val + s.val + 1 then (Wtab i j : ℝ) / 1000000 else 0)
      = ((∑ i : Fin 7, ∑ j : Fin 7,
          (if j.val = i.val + s.val + 1 then Wtab i j else 0) : ℤ) : ℝ) / 1000000 := by
    push_cast
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun j _ => ?_
    split_ifs <;> simp
  have hc : (capTab : ℝ) / 1000000 = 2 := by norm_num [capTab]
  rw [e, ← hc]
  exact div_le_div_of_nonneg_right h (by norm_num)

/-- The rewards over the seven local positions sum to `x`. -/
theorem sum_hTab_real : ∑ i : Fin 7, (hTab i : ℝ) / 1000000 = rewX := by
  rw [← Finset.sum_div, ← Int.cast_sum, hTab_sum]
  norm_num [rewX]

end Line889.Transfer


==> anc/lean/Line889/Window/Admissible.lean <==
/-
Line889/Window/Admissible.lean — the realised six-harmonic window (third window) is admissible.

Upstream realises a profile `v` at height `T` as `φ_v(u) = √(max 0 (v(u/L))) · φ(u)`
(`Zeta23.Params.phiV`), with `φ` the ramp taper of width `w`. For `v = vProf = (2/5) fCos` this is
`phiM (mV L) ϱ L w` with `mV L u = √(vProf(u/L))` (`vProf > 0`, so the `max` is inactive). The
factor `mV L` is not monotone, so it is fed to the bounded-variation version `TVFactor` of
`Distinct839/Window/TVWindow.lean` (which does not depend on the window and is imported), with

* `A = 1`, `B = 17`: `|m'| ≤ 1/L`, `|m''| ≤ 17/L²`, from `m·m = h`, `h(u) = vProf(u/L)`,
  `|h'| ≤ (2/5)·(22/10)/L`, `|h''| ≤ (2/5)·36/L²` and `m ≥ 1/2`;
* `μ = 0.63`: on the ramps `|u/L| ∈ [3/8, 1/2]`, where `vProf ≤ (2/5)·0.892 ≤ 0.63²`;
* `τ₁ = 0.37`: `∫_{-L/2}^{L/2} |m'| = ∫_{-1/2}^{1/2} |vProf'|/(2√vProf)`, bounded pointwise by
  `0.27·fCos'² + 0.125` (from `z ≤ z²/(1/2) + 1/8`) and `∫ fCos'² ≤ 0.907`;
* `τ₂ = 0.40`: `∫_{-L/2}^{L/2} |(m²)'| = ∫_{-1/2}^{1/2} |vProf'| ≤ 0.27·∫ fCos'² + 0.15`.

The budgets are `τ₁ + 2μ = 1.63 ≤ 2` and `τ₂ + 2μ² = 1.1938 ≤ 2`.

The constants lie between those of the second window (`Simple673/Window/Admissible.lean`:
`B = 15`, `τ₁ = 0.26`, `τ₂ = 0.29`) and those of the first (`Distinct839/Window/Admissible.lean`:
`A = 2`, `B = 60`, `τ₁ = 0.60`, `τ₂ = 0.63`). No other layer depends on their values.
-/
import Line889.Window.Profile
import Line889.Spec2
import Distinct839.Window.TVWindow
import Zeta23.XiPrime.QuarticWindow.Moments
import Zeta23.Main

open Real Set MeasureTheory Filter Topology
open Zeta23 Zeta23.XiPrime

noncomputable section

namespace Line889.Window

/-! ### The profile and its derivative -/

/-- `vProf' = (2/5) fCos'`. -/
def vProf1 (s : ℝ) : ℝ := 2 / 5 * fCos1 s

lemma hasDerivAt_vProf (s : ℝ) : HasDerivAt vProf (vProf1 s) s :=
  (hasDerivAt_fCos s).const_mul (2 / 5)

variable {L w : ℝ}

/-- `h(u) = vProf(u/L)`. -/
def hV (L u : ℝ) : ℝ := vProf (u / L)

/-- The modulating factor `m(u) = √(vProf(u/L))`, written with the upstream `max 0` guard so that
`P.phiV vProf T = phiM (mV (P.L T)) P.ϱ (P.L T) P.w` holds by `rfl`. -/
def mV (L u : ℝ) : ℝ := √(max 0 (vProf (u / L)))

lemma hV_pos (u : ℝ) : 0 < hV L u := vProf_pos _

lemma mV_eq (u : ℝ) : mV L u = √(hV L u) := by
  rw [mV, max_eq_right (vProf_pos _).le]; rfl

lemma mV_mul_self (u : ℝ) : mV L u * mV L u = hV L u := by
  rw [mV_eq, Real.mul_self_sqrt (hV_pos u).le]

lemma mV_sq (u : ℝ) : mV L u ^ 2 = hV L u := by rw [sq, mV_mul_self]

lemma mV_nonneg (u : ℝ) : 0 ≤ mV L u := Real.sqrt_nonneg _

/-- `m ≥ 1/2` (in fact `m ≥ √0.306 ≥ 0.553`; `1/2` is all that is used). -/
lemma half_le_mV (u : ℝ) : 1 / 2 ≤ mV L u := by
  rw [mV_eq, Real.le_sqrt (by norm_num) (hV_pos u).le]
  have := vProf_ge (u / L)
  unfold hV
  linarith

lemma mV_le_one (u : ℝ) : mV L u ≤ 1 := by
  rw [mV_eq, Real.sqrt_le_left (by norm_num)]
  have := vProf_le (u / L)
  unfold hV
  linarith

lemma mV_even (u : ℝ) : mV L (-u) = mV L u := by
  simp only [mV, neg_div, vProf_even]

lemma hasDerivAt_hV (u : ℝ) : HasDerivAt (hV L) (vProf1 (u / L) / L) u := by
  have h := (hasDerivAt_vProf (u / L)).comp u ((hasDerivAt_id' u).div_const L)
  refine h.congr_deriv ?_
  ring

lemma deriv_hV : deriv (hV L) = fun u => vProf1 (u / L) / L :=
  funext fun u => (hasDerivAt_hV u).deriv

lemma hasDerivAt_deriv_hV (u : ℝ) :
    HasDerivAt (deriv (hV L)) (2 / 5 * fCos2 (u / L) / L / L) u := by
  rw [deriv_hV]
  have h := (((hasDerivAt_fCos1 (u / L)).comp u ((hasDerivAt_id' u).div_const L)).const_mul
    (2 / 5)).div_const L
  refine h.congr_deriv ?_
  ring

/-- `|h'| ≤ (2/5)·(22/10)/L = 0.88/L ≤ 1/L`. -/
lemma abs_deriv_hV_le (hL : 0 < L) (u : ℝ) : |deriv (hV L) u| ≤ 1 / L := by
  rw [(hasDerivAt_hV u).deriv, abs_div, abs_of_pos hL, vProf1, abs_mul]
  apply div_le_div_of_nonneg_right _ hL.le
  have := abs_fCos1_le (u / L)
  rw [abs_of_pos (by norm_num : (0:ℝ) < 2 / 5)]
  linarith

/-- `|h''| ≤ (2/5)·36/L² = 14.4/L² ≤ 15/L²`. -/
lemma abs_deriv2_hV_le (hL : 0 < L) (u : ℝ) : |deriv (deriv (hV L)) u| ≤ 15 / L ^ 2 := by
  rw [(hasDerivAt_deriv_hV u).deriv, show 2 / 5 * fCos2 (u / L) / L / L
    = 2 / 5 * fCos2 (u / L) / L ^ 2 by ring, abs_div, abs_of_pos (by positivity : 0 < L ^ 2),
    abs_mul]
  apply div_le_div_of_nonneg_right _ (by positivity)
  have := abs_fCos2_le (u / L)
  rw [abs_of_pos (by norm_num : (0:ℝ) < 2 / 5)]
  linarith

lemma contDiff_mV : ContDiff ℝ 2 (mV L) := by
  have h : mV L = fun u => √(hV L u) := funext mV_eq
  rw [h]
  exact (contDiff_vProf.comp (contDiff_id.div_const L)).sqrt fun u => (hV_pos u).ne'

/-! ### Derivatives of `m = √h` through `m·m = h` -/

lemma deriv_mV_eq (u : ℝ) :
    deriv (mV L) u = deriv (hV L) u / (2 * mV L u) := by
  have hsm : ContDiffOn ℝ 2 (mV L) univ := contDiff_mV.contDiffOn
  have hev : (fun v => mV L v * mV L v) = hV L := funext mV_mul_self
  have hd : deriv (hV L) u = deriv (mV L) u * mV L u + mV L u * deriv (mV L) u := by
    rw [← hev]; exact deriv_mul_eq isOpen_univ hsm hsm (mem_univ u)
  have hf := half_le_mV (L := L) u
  rw [hd]
  field_simp
  ring

/-- `|m'| ≤ 1/L`. -/
lemma abs_deriv_mV_le (hL : 0 < L) (u : ℝ) : |deriv (mV L) u| ≤ 1 / L := by
  have hf := half_le_mV (L := L) u
  rw [deriv_mV_eq, abs_div, abs_of_pos (by linarith : 0 < 2 * mV L u)]
  exact (div_le_self (abs_nonneg _) (by linarith)).trans (abs_deriv_hV_le hL u)

/-- `|m''| ≤ 17/L²`. -/
lemma abs_deriv2_mV_le (hL : 0 < L) (u : ℝ) : |deriv (deriv (mV L)) u| ≤ 17 / L ^ 2 := by
  have hsm : ContDiffOn ℝ 2 (mV L) univ := contDiff_mV.contDiffOn
  have hev : (fun v => mV L v * mV L v) = hV L := funext mV_mul_self
  have hd2 : deriv (deriv (hV L)) u
      = deriv (deriv (mV L)) u * mV L u + 2 * (deriv (mV L) u * deriv (mV L) u)
        + mV L u * deriv (deriv (mV L)) u := by
    rw [← hev]; exact deriv2_mul_eq isOpen_univ hsm hsm (mem_univ u)
  have hf := half_le_mV (L := L) u
  have e : deriv (deriv (mV L)) u
      = (deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)) / (2 * mV L u) := by
    rw [hd2]; field_simp; ring
  rw [e, abs_div, abs_of_pos (by linarith : 0 < 2 * mV L u)]
  have h1 := abs_deriv_mV_le hL u
  have h2 := abs_deriv2_hV_le hL u
  have hnum : |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| ≤ 17 / L ^ 2 := by
    calc |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)|
        ≤ |deriv (deriv (hV L)) u| + |2 * (deriv (mV L) u * deriv (mV L) u)| := abs_sub _ _
      _ = |deriv (deriv (hV L)) u| + 2 * |deriv (mV L) u| ^ 2 := by
          rw [abs_mul, abs_two, abs_mul, sq]
      _ ≤ 15 / L ^ 2 + 2 * (1 / L) ^ 2 := by gcongr
      _ = 17 / L ^ 2 := by field_simp; ring
  calc |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| / (2 * mV L u)
      ≤ |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| :=
        div_le_self (abs_nonneg _) (by linarith)
    _ ≤ 17 / L ^ 2 := hnum

/-! ### The edge bound -/

/-- On the ramps `L/2 - w ≤ |u| ≤ L/2` (so `|u/L| ∈ [3/8, 1/2]` when `8w ≤ L`), `m ≤ 0.63`:
`vProf ≤ (2/5)·0.892 = 0.3568 ≤ 0.63² = 0.3969`. -/
lemma mV_le_edge (hL : 0 < L) (hwL : 8 * w ≤ L) {u : ℝ} (h1 : L / 2 - w ≤ |u|) (h2 : |u| ≤ L / 2) :
    mV L u ≤ 63 / 100 := by
  have hs1 : 3 / 8 ≤ |u / L| := by
    rw [abs_div, abs_of_pos hL, le_div_iff₀ hL]; linarith
  have hs2 : |u / L| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hL, div_le_iff₀ hL]; linarith
  have hf := fCos_le_edge hs1 hs2
  rw [mV_eq, Real.sqrt_le_left (by norm_num)]
  unfold hV vProf
  linarith

/-! ### Total variation of `m` and `m²` -/

/-- `|vProf'|/(2√vProf)`, the integrand of the total variation of `√vProf`. -/
def gV1 (s : ℝ) : ℝ := |2 / 5 * fCos1 s| / (2 * √(vProf s))

lemma sqrt_vProf_pos (s : ℝ) : 0 < √(vProf s) := Real.sqrt_pos.mpr (vProf_pos s)

lemma continuous_gV1 : Continuous gV1 :=
  ((continuous_const.mul continuous_fCos1).abs).div
    (continuous_const.mul continuous_vProf.sqrt) fun s => (mul_pos two_pos (sqrt_vProf_pos s)).ne'

lemma abs_deriv_mV_eq (hL : 0 < L) (u : ℝ) : |deriv (mV L) u| = L⁻¹ * gV1 (u / L) := by
  rw [deriv_mV_eq, (hasDerivAt_hV u).deriv, mV_eq, gV1, vProf1, hV,
    abs_div, abs_div, abs_of_pos hL, abs_of_pos (mul_pos two_pos (sqrt_vProf_pos _))]
  field_simp

/-- Pointwise `gV1 ≤ 0.27 fCos'² + 0.125` (from `z ≤ z²/(1/2) + 1/8` and `vProf ≥ 0.306`:
`(2/5)²/(4·0.306)/(1/2) = 40/153 ≤ 27/100`). -/
lemma gV1_le (s : ℝ) : gV1 s ≤ 27 / 100 * fCos1 s ^ 2 + 1 / 8 := by
  have hv := vProf_ge s
  have hy := sqrt_vProf_pos s
  have hz2 : gV1 s ^ 2 = (2 / 5 * fCos1 s) ^ 2 / (4 * vProf s) := by
    rw [gV1, div_pow, sq_abs, mul_pow, mul_pow, Real.sq_sqrt (vProf_pos s).le]
    ring
  have hz : gV1 s ≤ gV1 s ^ 2 / (1 / 2) + 1 / 8 := by nlinarith [sq_nonneg (gV1 s - 1 / 4)]
  calc gV1 s ≤ gV1 s ^ 2 / (1 / 2) + 1 / 8 := hz
    _ = (2 / 5 * fCos1 s) ^ 2 / (4 * vProf s) / (1 / 2) + 1 / 8 := by rw [hz2]
    _ ≤ (2 / 5 * fCos1 s) ^ 2 / (4 * (306 / 1000)) / (1 / 2) + 1 / 8 := by gcongr
    _ = 40 / 153 * fCos1 s ^ 2 + 1 / 8 := by ring
    _ ≤ 27 / 100 * fCos1 s ^ 2 + 1 / 8 := by nlinarith [sq_nonneg (fCos1 s)]

/-- `∫ gV1 ≤ 0.27·0.907 + 0.125 = 0.36989 ≤ 0.37`. -/
lemma integral_gV1_le : ∫ s in (-(1:ℝ)/2)..(1/2), gV1 s ≤ 37 / 100 := by
  have hc : Continuous fun s => 27 / 100 * fCos1 s ^ 2 + 1 / 8 :=
    (continuous_const.mul (continuous_fCos1.pow 2)).add continuous_const
  have i1 : IntervalIntegrable (fun s => 27 / 100 * fCos1 s ^ 2) volume (-(1:ℝ)/2) (1/2) :=
    (continuous_const.mul (continuous_fCos1.pow 2)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun _ : ℝ => (1 / 8 : ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  calc ∫ s in (-(1:ℝ)/2)..(1/2), gV1 s
      ≤ ∫ s in (-(1:ℝ)/2)..(1/2), (27 / 100 * fCos1 s ^ 2 + 1 / 8) :=
        intervalIntegral.integral_mono_on (by norm_num) (continuous_gV1.intervalIntegrable _ _)
          (hc.intervalIntegrable _ _) fun s _ => gV1_le s
    _ = 27 / 100 * (∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2) + 1 / 8 := by
        rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
          intervalIntegral.integral_const]
        norm_num
    _ ≤ 37 / 100 := by have := integral_fCos1_sq_le; linarith

/-- `∫_{-L/2}^{L/2} |m'| ≤ 0.37`. -/
lemma tv_mV (hL : 0 < L) : ∫ u in (-(L / 2))..(L / 2), |deriv (mV L) u| ≤ 37 / 100 := by
  simp_rw [abs_deriv_mV_eq hL]
  rw [intervalIntegral.integral_const_mul, integral_scale hL, ← mul_assoc, inv_mul_cancel₀ hL.ne',
    one_mul]
  exact integral_gV1_le

/-- Pointwise `|vProf'| ≤ 0.27 fCos'² + 0.15` (from `|x| ≤ x²/0.6 + 0.15`). -/
lemma abs_vProf1_le (s : ℝ) : |2 / 5 * fCos1 s| ≤ 27 / 100 * fCos1 s ^ 2 + 15 / 100 := by
  have h := sq_nonneg (|2 / 5 * fCos1 s| - 30 / 100)
  have h2 : |2 / 5 * fCos1 s| ^ 2 = 4 / 25 * fCos1 s ^ 2 := by rw [sq_abs]; ring
  nlinarith [sq_nonneg (fCos1 s)]

/-- `∫ |vProf'| ≤ 0.27·0.907 + 0.15 = 0.39489 ≤ 0.40`. -/
lemma integral_abs_vProf1_le : ∫ s in (-(1:ℝ)/2)..(1/2), |2 / 5 * fCos1 s| ≤ 40 / 100 := by
  have hc : Continuous fun s => 27 / 100 * fCos1 s ^ 2 + 15 / 100 :=
    (continuous_const.mul (continuous_fCos1.pow 2)).add continuous_const
  have i1 : IntervalIntegrable (fun s => 27 / 100 * fCos1 s ^ 2) volume (-(1:ℝ)/2) (1/2) :=
    (continuous_const.mul (continuous_fCos1.pow 2)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun _ : ℝ => (15 / 100 : ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  calc ∫ s in (-(1:ℝ)/2)..(1/2), |2 / 5 * fCos1 s|
      ≤ ∫ s in (-(1:ℝ)/2)..(1/2), (27 / 100 * fCos1 s ^ 2 + 15 / 100) :=
        intervalIntegral.integral_mono_on (by norm_num)
          ((continuous_const.mul continuous_fCos1).abs.intervalIntegrable _ _)
          (hc.intervalIntegrable _ _) fun s _ => abs_vProf1_le s
    _ = 27 / 100 * (∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2) + 15 / 100 := by
        rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
          intervalIntegral.integral_const]
        norm_num
    _ ≤ 40 / 100 := by have := integral_fCos1_sq_le; linarith

/-- `∫_{-L/2}^{L/2} |(m²)'| ≤ 0.40`. -/
lemma tv_sq_mV (hL : 0 < L) :
    ∫ u in (-(L / 2))..(L / 2), |deriv (fun u => mV L u ^ 2) u| ≤ 40 / 100 := by
  have hf : (fun u => mV L u ^ 2) = hV L := funext mV_sq
  have he : ∀ u, |deriv (hV L) u| = L⁻¹ * |2 / 5 * fCos1 (u / L)| := fun u => by
    rw [(hasDerivAt_hV u).deriv, vProf1, abs_div, abs_of_pos hL, div_eq_inv_mul]
  rw [hf]
  simp_rw [he]
  rw [intervalIntegral.integral_const_mul,
    integral_scale (g := fun s => |2 / 5 * fCos1 s|) hL, ← mul_assoc, inv_mul_cancel₀ hL.ne',
    one_mul]
  exact integral_abs_vProf1_le

/-! ### The bounded-variation factor -/

/-- **`mV L` is a modulating factor of bounded variation** with `A = 1`, `B = 17`, `μ = 0.63`,
`τ₁ = 0.37`, `τ₂ = 0.40`. -/
theorem tvFactor_mV (hL : 0 < L) (hwL : 8 * w ≤ L) :
    Distinct839.Window.TVFactor (mV L) L w 1 17 (63 / 100) (37 / 100) (40 / 100) where
  A_nonneg := by norm_num
  B_nonneg := by norm_num
  contDiff := contDiff_mV
  even := mV_even
  nonneg := mV_nonneg
  le_one := fun u _ => mV_le_one u
  deriv_le := fun u _ => abs_deriv_mV_le hL u
  deriv2_le := fun u _ => abs_deriv2_mV_le hL u
  edge_le := fun _ h1 h2 => mV_le_edge hL hwL h1 h2
  tv := tv_mV hL
  tv_sq := tv_sq_mV hL
  budget := by norm_num
  budget_sq := by norm_num

/-- The realised window is the modulated taper with factor `mV` (`rfl`). -/
theorem phiV_vProf_eq (P : Params) (T : ℝ) :
    P.phiV vProf T = phiM (mV (P.L T)) P.ϱ (P.L T) P.w := rfl

/-- The window constant for general parameters: `cMod ϱ 1 17` (upstream's constant for a modulated
ramp whose factor has `|m'| ≤ 1/L`, `|m''| ≤ 17/L²`). -/
def cVProf (ϱ : ℝ → ℝ) : ℝ := cMod ϱ 1 17

/-- The window class for general valid parameters: the realised window `P.phiV vProf T` is
admissible at every height with `8w ≤ L_T`, with constant `cVProf P.ϱ`. -/
theorem admWindow_phiV_vProf {P : Params} (hP : P.Valid) {T : ℝ} (hwL : 8 * P.w ≤ P.L T) :
    AdmWindow (P.phiV vProf T) (P.L T) P.w (cVProf P.ϱ) := by
  have hL : 0 < P.L T := by linarith [hP.one_le_w]
  rw [phiV_vProf_eq]
  exact (tvFactor_mV hL hwL).admWindow hP.taper hP.one_le_w hwL

end Line889.Window

namespace Line889

open Window

/-- The window constant of the third window at the standard taper:
`cWvProf = cMod stdProfile 1 17 = cRho stdProfile + 1 + 1² + 17`. -/
def cWvProf : ℝ := cMod stdProfile 1 17

/-- **The third window is admissible.** For `P = paramsOf stdProfile lam`
(`w = 1`, `L_T = λ log(T/2π)`) and every height `T` with `8w ≤ L_T`, the realised window
`φ_v(u) = √(vProf(u/L_T)) · φ_ramp(u)` satisfies the upstream window class `AdmWindow` with the
fixed constant `cWvProf`. Only `0 < λ ≤ 1` is used. -/
theorem admWindow_vProf {lam : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) : AdmAt lam cWvProf :=
  fun _ hwL =>
    admWindow_phiV_vProf (paramsOf_valid taperProfile_stdProfile (by linarith) hlam1.le) hwL

/-- **Layer Window**: one constant serves all bandwidths `1/2 ≤ λ < 1`. -/
theorem windowStatement : WindowStatement :=
  ⟨cWvProf, fun _ h h1 => admWindow_vProf h h1⟩

end Line889


==> anc/lean/Line889/Window/Profile.lean <==
/-
Line889/Window/Profile.lean — the cosine polynomial `fCos` and the profile `vProf = (2/5) fCos`
of the third window.

Facts used by the window class:

* the six coefficients as rationals (`aC_vals`) and the expansion of `fCos` in the frequencies
  `cosN (j+1)` of `Distinct839/Window/Trig.lean` (`fCos_eq`);
* pointwise bounds: `765858/10⁶ ≤ fCos ≤ 1234142/10⁶` everywhere (`|∑ a_j cos| ≤ ∑ |a_j|`), and
  `fCos s ≤ 892/1000` on the edge zone `3/8 ≤ |s| ≤ 1/2`, where `cos(2πs) ≤ -√2/2`;
* the derivatives `fCos' = fCos1`, `fCos1' = fCos2` (explicit trigonometric sums) with
  `|fCos1| ≤ 22/10`, `|fCos2| ≤ 36`;
* the integrals over `[-1/2, 1/2]`: `∫ fCos = 1`, `∫ fCos² = 1 + ∑ a_j²/2`,
  `∫ fCos1² = 2π² ∑ j² a_j² ≤ 0.907` (orthogonality of the sines).

The third window is less flat than the second (`∑ |a_j| = 0.234142` against `0.190986`), so the
bounds for the derivatives are larger than in `Simple673/Window/Profile.lean`; they are smaller
than those of the first window (`Distinct839/Window/Profile.lean`).

The frequencies `cosN n u = cos(2π n u)`, `sinN n u = sin(2π n u)` and their integrals do not
depend on the window; they are those of `Distinct839.Window` and are referred to by their full
names. All declarations here are helpers, in `Line889.Window`.
-/
import Distinct839.Window.Trig
import Line889.Defs

open Real MeasureTheory intervalIntegral
open scoped BigOperators

noncomputable section

namespace Line889.Window

/-! ### The coefficients -/

/-- The six coefficients `a_1, …, a_6` as rationals (`a_3` and `a_5` are negative). -/
lemma aC_vals : aC 0 = 200566 / 1000000 ∧ aC 1 = 19 / 1000000 ∧ aC 2 = -9358 / 1000000 ∧
    aC 3 = 9283 / 1000000 ∧ aC 4 = -6746 / 1000000 ∧ aC 5 = 8170 / 1000000 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [aC, show aInt 0 = 200566 from rfl]; norm_num
  · rw [aC, show aInt 1 = 19 from rfl]; norm_num
  · rw [aC, show aInt 2 = -9358 from rfl]; norm_num
  · rw [aC, show aInt 3 = 9283 from rfl]; norm_num
  · rw [aC, show aInt 4 = -6746 from rfl]; norm_num
  · rw [aC, show aInt 5 = 8170 from rfl]; norm_num

/-- `∑ |a_j| = 0.234142`. -/
lemma sum_abs_aC : ∑ j : Fin 6, |aC j| = 234142 / 1000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ j |a_j| = 0.348560`. -/
lemma sum_mul_abs_aC : ∑ j : Fin 6, ((j.val : ℝ) + 1) * |aC j| = 348560 / 1000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ j² |a_j| = 0.896162`. -/
lemma sum_sq_mul_abs_aC : ∑ j : Fin 6, ((j.val : ℝ) + 1) ^ 2 * |aC j| = 896162 / 1000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ a_j² = 0.040512724386`. -/
lemma sum_aC_sq : ∑ j : Fin 6, aC j ^ 2 = 20256362193 / 500000000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num

/-- `∑ j² a_j² = 0.04593433`. -/
lemma sum_sq_mul_aC_sq :
    ∑ j : Fin 6, ((j.val : ℝ) + 1) ^ 2 * aC j ^ 2 = 4593433 / 100000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]; norm_num

/-! ### `fCos` in the frequencies `cosN (j+1)` -/

lemma fCos_eq (u : ℝ) :
    fCos u = 1 + ∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) u := by
  simp only [fCos, Distinct839.Window.cosN, Nat.cast_add, Nat.cast_one]

lemma fCos_expand (u : ℝ) : fCos u = 1 + 200566 / 1000000 * Distinct839.Window.cosN 1 u
    + 19 / 1000000 * Distinct839.Window.cosN 2 u
    - 9358 / 1000000 * Distinct839.Window.cosN 3 u
    + 9283 / 1000000 * Distinct839.Window.cosN 4 u
    - 6746 / 1000000 * Distinct839.Window.cosN 5 u
    + 8170 / 1000000 * Distinct839.Window.cosN 6 u := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  rw [fCos_eq, Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]
  norm_num
  ring

lemma fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  simp only [fCos_eq, Distinct839.Window.cosN_neg]

lemma vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  simp only [vProf, fCos_even]

lemma contDiff_cosN {n : WithTop ℕ∞} (k : ℕ) : ContDiff ℝ n (Distinct839.Window.cosN k) :=
  Real.contDiff_cos.comp (contDiff_const.mul contDiff_id)

lemma contDiff_fCos {n : WithTop ℕ∞} : ContDiff ℝ n fCos := by
  have h : fCos = fun u => 1 + ∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) u :=
    funext fCos_eq
  rw [h]
  exact contDiff_const.add (ContDiff.sum fun j _ => contDiff_const.mul (contDiff_cosN _))

lemma contDiff_vProf {n : WithTop ℕ∞} : ContDiff ℝ n vProf :=
  contDiff_const.mul contDiff_fCos

lemma continuous_fCos : Continuous fCos := (contDiff_fCos (n := 0)).continuous

lemma continuous_vProf : Continuous vProf := (contDiff_vProf (n := 0)).continuous

/-! ### Pointwise bounds -/

/-- `|∑ b_j cos(2π (j+1) s)| ≤ ∑ |b_j|`. -/
lemma abs_sum_cos_le {N : ℕ} (b : Fin N → ℝ) (s : ℝ) :
    |∑ j : Fin N, b j * Distinct839.Window.cosN (j.val + 1) s| ≤ ∑ j : Fin N, |b j| := by
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  exact mul_le_of_le_one_right (abs_nonneg _) (Distinct839.Window.abs_cosN_le_one _ _)

/-- `|∑ b_j sin(2π (j+1) s)| ≤ ∑ |b_j|`. -/
lemma abs_sum_sin_le {N : ℕ} (b : Fin N → ℝ) (s : ℝ) :
    |∑ j : Fin N, b j * Distinct839.Window.sinN (j.val + 1) s| ≤ ∑ j : Fin N, |b j| := by
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  exact mul_le_of_le_one_right (abs_nonneg _) (Distinct839.Window.abs_sinN_le_one _ _)

/-- `fCos ≥ 1 - ∑ |a_j| = 0.765858` everywhere. -/
lemma fCos_ge (s : ℝ) : 765858 / 1000000 ≤ fCos s := by
  have h := abs_sum_cos_le aC s
  rw [sum_abs_aC] at h
  rw [fCos_eq]
  linarith [(abs_le.mp h).1]

/-- `fCos ≤ 1 + ∑ |a_j| = 1.234142` everywhere. -/
lemma fCos_le (s : ℝ) : fCos s ≤ 1234142 / 1000000 := by
  have h := abs_sum_cos_le aC s
  rw [sum_abs_aC] at h
  rw [fCos_eq]
  linarith [(abs_le.mp h).2]

/-- `vProf ≥ (2/5)·0.765858 = 0.3063432 ≥ 0.306` everywhere. -/
lemma vProf_ge (s : ℝ) : 306 / 1000 ≤ vProf s := by
  have := fCos_ge s; unfold vProf; linarith

lemma vProf_pos (s : ℝ) : 0 < vProf s := by
  have := vProf_ge s; linarith

/-- `vProf ≤ (2/5)·1.234142 = 0.4936568 ≤ 0.494` everywhere. -/
lemma vProf_le (s : ℝ) : vProf s ≤ 494 / 1000 := by
  have := fCos_le s; unfold vProf; linarith

/-- `√2 / 2 ≥ 0.7071`. -/
lemma sqrt_two_div_two_ge : 7071 / 10000 ≤ √2 / 2 := by
  nlinarith [Real.sq_sqrt (show (0:ℝ) ≤ 2 by norm_num), Real.sqrt_nonneg 2]

/-- On `[3/8, 1/2]`, `cos(2πs) ≤ cos(3π/4) = -√2/2 ≤ -0.7071`. -/
lemma cosN_one_le_of_mem {s : ℝ} (h1 : 3 / 8 ≤ s) (h2 : s ≤ 1 / 2) :
    Distinct839.Window.cosN 1 s ≤ -(7071 / 10000) := by
  have hpi := Real.pi_pos
  have hc : Distinct839.Window.cosN 1 s ≤ Real.cos (π - π / 4) := by
    unfold Distinct839.Window.cosN
    apply Real.cos_le_cos_of_nonneg_of_le_pi (by nlinarith) (by push_cast; nlinarith)
    push_cast; nlinarith
  rw [Real.cos_pi_sub, Real.cos_pi_div_four] at hc
  linarith [sqrt_two_div_two_ge]

/-- **Edge bound**: `fCos s ≤ 0.892` for `3/8 ≤ |s| ≤ 1/2`
(`1 - 0.7071·a_1 + ∑_{j ≥ 2} |a_j| = 0.89175…`). -/
lemma fCos_le_edge {s : ℝ} (h1 : 3 / 8 ≤ |s|) (h2 : |s| ≤ 1 / 2) : fCos s ≤ 892 / 1000 := by
  have key : ∀ t : ℝ, 3 / 8 ≤ t → t ≤ 1 / 2 → fCos t ≤ 892 / 1000 := by
    intro t ht1 ht2
    have hc1 := cosN_one_le_of_mem ht1 ht2
    have b2 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 2 t)
    have b3 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 3 t)
    have b4 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 4 t)
    have b5 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 5 t)
    have b6 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 6 t)
    rw [fCos_expand]
    linarith [b2.1, b2.2, b3.1, b3.2, b4.1, b4.2, b5.1, b5.2, b6.1, b6.2]
  rcases le_or_gt 0 s with hs | hs
  · rw [abs_of_nonneg hs] at h1 h2; exact key s h1 h2
  · rw [abs_of_neg hs] at h1 h2; rw [← fCos_even]; exact key (-s) h1 h2

/-! ### Derivatives -/

/-- Coefficients of `fCos'`: `-2π (j+1) a_j`. -/
def d1 (j : Fin 6) : ℝ := -(2 * π * ((j.val : ℝ) + 1) * aC j)

/-- Coefficients of `fCos''`: `-(2π (j+1))² a_j`. -/
def d2 (j : Fin 6) : ℝ := -((2 * π * ((j.val : ℝ) + 1)) ^ 2 * aC j)

/-- `fCos' = ∑ d1_j sin(2π (j+1) s)`. -/
def fCos1 (s : ℝ) : ℝ := ∑ j : Fin 6, d1 j * Distinct839.Window.sinN (j.val + 1) s

/-- `fCos'' = ∑ d2_j cos(2π (j+1) s)`. -/
def fCos2 (s : ℝ) : ℝ := ∑ j : Fin 6, d2 j * Distinct839.Window.cosN (j.val + 1) s

lemma hasDerivAt_fCos (s : ℝ) : HasDerivAt fCos (fCos1 s) s := by
  have h : fCos = fun u => 1 + ∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) u :=
    funext fCos_eq
  rw [h]
  have hs := HasDerivAt.sum (u := Finset.univ)
    (A := fun (j : Fin 6) u => aC j * Distinct839.Window.cosN (j.val + 1) u)
    (fun j _ => (Distinct839.Window.hasDerivAt_cosN (j.val + 1) s).const_mul (aC j))
  refine (hs.const_add 1).congr_deriv ?_
  unfold fCos1 d1
  refine Finset.sum_congr rfl fun j _ => ?_
  push_cast
  ring

lemma hasDerivAt_fCos1 (s : ℝ) : HasDerivAt fCos1 (fCos2 s) s := by
  have hs := HasDerivAt.sum (u := Finset.univ)
    (A := fun (j : Fin 6) u => d1 j * Distinct839.Window.sinN (j.val + 1) u)
    (fun j _ => (Distinct839.Window.hasDerivAt_sinN (j.val + 1) s).const_mul (d1 j))
  refine hs.congr_deriv ?_
  unfold fCos2 d1 d2
  refine Finset.sum_congr rfl fun j _ => ?_
  push_cast
  ring

lemma continuous_fCos1 : Continuous fCos1 :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (Distinct839.Window.continuous_sinN _)

lemma continuous_fCos2 : Continuous fCos2 :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (Distinct839.Window.continuous_cosN _)

lemma sum_abs_d1 : ∑ j : Fin 6, |d1 j| = 2 * π * (348560 / 1000000) := by
  rw [← sum_mul_abs_aC, Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d1, abs_neg, abs_mul, abs_of_pos (by positivity : (0:ℝ) < 2 * π * ((j.val : ℝ) + 1))]
  ring

lemma sum_abs_d2 : ∑ j : Fin 6, |d2 j| = 4 * π ^ 2 * (896162 / 1000000) := by
  rw [← sum_sq_mul_abs_aC, Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d2, abs_neg, abs_mul, abs_of_nonneg (by positivity : (0:ℝ) ≤ (2 * π * ((j.val : ℝ) + 1)) ^ 2)]
  ring

/-- `|fCos'| ≤ 2π ∑ j |a_j| ≤ 22/10` (the value is `2.19007…`). -/
lemma abs_fCos1_le (s : ℝ) : |fCos1 s| ≤ 22 / 10 := by
  have h := abs_sum_sin_le d1 s
  rw [sum_abs_d1] at h
  have hpi := Real.pi_lt_d4
  unfold fCos1
  linarith

/-- `|fCos''| ≤ 4π² ∑ j² |a_j| ≤ 36` (the value is `35.3790…`). -/
lemma abs_fCos2_le (s : ℝ) : |fCos2 s| ≤ 36 := by
  have h := abs_sum_cos_le d2 s
  rw [sum_abs_d2] at h
  have hpi := Real.pi_lt_d4
  have hpi0 := Real.pi_pos
  have hpi2 : π ^ 2 < 3.1416 ^ 2 := by nlinarith
  unfold fCos2
  linarith

/-! ### Integrals over `[-1/2, 1/2]` -/

/-- `∫ fCos = 1`. -/
lemma integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  simp_rw [fCos_eq]
  rw [intervalIntegral.integral_add (by simp)
      ((Distinct839.Window.continuous_sum_cos aC).intervalIntegrable _ _),
    Distinct839.Window.integral_sum_cos, Distinct839.Window.integral_one]
  ring

/-- `∫ fCos² = 1 + ∑ a_j² / 2`. -/
lemma integral_fCos_sq :
    ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = 1 + (∑ j : Fin 6, aC j ^ 2) / 2 := by
  have hS := Distinct839.Window.continuous_sum_cos aC
  have h1 : ∀ s, fCos s ^ 2
      = (1 + 2 * ∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) s)
        + (∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) s) ^ 2 :=
    fun s => by rw [fCos_eq]; ring
  have i1 : IntervalIntegrable
      (fun s => 1 + 2 * ∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) s) volume
      (-(1:ℝ)/2) (1/2) := (continuous_const.add (continuous_const.mul hS)).intervalIntegrable _ _
  have i2 : IntervalIntegrable
      (fun s => (∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) s) ^ 2) volume
      (-(1:ℝ)/2) (1/2) := (hS.pow 2).intervalIntegrable _ _
  have i3 : IntervalIntegrable (fun _ : ℝ => (1:ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  have i4 : IntervalIntegrable
      (fun s => 2 * ∑ j : Fin 6, aC j * Distinct839.Window.cosN (j.val + 1) s) volume
      (-(1:ℝ)/2) (1/2) := (continuous_const.mul hS).intervalIntegrable _ _
  simp_rw [h1]
  rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_add i3 i4,
    intervalIntegral.integral_const_mul, Distinct839.Window.integral_sum_cos,
    Distinct839.Window.integral_sq_sum_cos, Distinct839.Window.integral_one]
  ring

/-- `∫ fCos'² = ∑ d1_j² / 2 = 2π² ∑ j² a_j²`. -/
lemma integral_fCos1_sq : ∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2
    = 2 * π ^ 2 * (4593433 / 100000000) := by
  unfold fCos1
  rw [Distinct839.Window.integral_sq_sum_sin, ← sum_sq_mul_aC_sq, Finset.mul_sum, Finset.sum_div]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d1]
  ring

/-- `∫ fCos'² ≤ 0.907` (the value is `0.90670…`). -/
lemma integral_fCos1_sq_le : ∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2 ≤ 907 / 1000 := by
  rw [integral_fCos1_sq]
  have hpi := Real.pi_lt_d4
  have hpi0 := Real.pi_pos
  nlinarith

end Line889.Window


==> anc/lean/Line889/WindowSide/Limit.lean <==
/-
Line889/WindowSide/Limit.lean — the ratio constant of the realised window `vProf`.

For a valid parameter set `P` and an even `UnitProfile` `v` (continuous, values in `[0, 1]`),
the generic theorem `Distinct839.WindowMoments.tendsto_cRatio_atV` gives
`cRatio(λ₁(T); a_T, b_T, J_T) → cWin D λ v` for the data of `P.atV v`, provided the limit has a
positive denominator (`a_T → ∫v`, `b_T → ∫v²` at rate `2w/L`, and `g_T` is within `4w` of
`L · vConv v (·/L)`; see `Distinct839/WindowMoments/Ramp.lean` and `Limit.lean`, which are
imported unchanged).

This file applies it to the profile `vProf` of the third window with
`P = paramsOf stdProfile lam` and the diagonal density `D(s) = s`:

* `WindowSide.tendsto_cRatio_atV_vProf`: the limit, with `cinf = cWin (fun s => s) lam vProf`
  (the hypothesis `hc` of `Distinct839.gzMoments_atV_zeta_std`);
* `WindowSide.cWin_vProf_pos`: the limit is positive (its hypothesis `hc0`).

The deliverable `windowMoments : WindowMomentsStatement` (`Spec2.lean`) is the pair. The window
class `AdmWindow` is not needed for these limits. This is the last section of
`Distinct839/WindowMoments/Limit.lean` ("The profile `vProf`") for the profile of the third
window.
-/
import Distinct839.WindowMoments.Limit
import Line889.WindowSide.Profile
import Line889.Spec2

open Real Set MeasureTheory Filter Topology Zeta23

noncomputable section

namespace Line889

namespace WindowSide

/-! ## The profile `vProf` -/

/-- `vProf` is continuous with values in `[0, 1]`. -/
lemma unitProfile_vProf : Distinct839.WindowMoments.UnitProfile vProf :=
  ⟨continuous_vProf, fun s => (vProf_pos s).le, vProf_le_one⟩

lemma integral_vProf_pos : 0 < ∫ s in (-(1:ℝ)/2)..(1/2), vProf s :=
  intervalIntegral.intervalIntegral_pos_of_pos_on
    (continuous_vProf.intervalIntegrable _ _)
    (fun x _ => vProf_pos x) (by norm_num)

lemma integral_vProf_sq_pos : 0 < ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 :=
  intervalIntegral.intervalIntegral_pos_of_pos_on
    ((continuous_vProf.pow 2).intervalIntegrable _ _)
    (fun x _ => pow_pos (vProf_pos x) 2) (by norm_num)

/-- `𝒥(λ; vProf) ≥ 0` for `D(s) = s` and every `λ ≥ 0`. -/
lemma jWin_id_vProf_nonneg {lam : ℝ} (hlam : 0 ≤ lam) :
    0 ≤ XiPrime.jWin (fun s => s) lam vProf := by
  unfold XiPrime.jWin
  refine mul_nonneg (by norm_num) (intervalIntegral.integral_nonneg zero_le_one fun r hr => ?_)
  exact mul_nonneg (mul_nonneg hlam hr.1)
    (XiPrime.vConv_nonneg (fun s _ => (vProf_pos s).le) hr)

/-- **The ratio constant of the realised window.** With `P = paramsOf stdProfile lam` and the
diagonal density `D(s) = s`, `cRatio(λ₁(T); a_T, b_T, J_T) → cWin D λ vProf` for the data of
`P.atV vProf`. -/
theorem tendsto_cRatio_atV_vProf {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) :
    Tendsto (fun T => ThmD.cRatio ((paramsOf stdProfile lam).lam1 T)
      (((paramsOf stdProfile lam).atV vProf T).a T) (((paramsOf stdProfile lam).atV vProf T).b T)
      (XiPrime.JD (fun s => s) (((paramsOf stdProfile lam).atV vProf T).g T)
        ((paramsOf stdProfile lam).L T) (l T))) atTop
      (𝓝 (XiPrime.cWin (fun s => s) lam vProf)) :=
  Distinct839.WindowMoments.tendsto_cRatio_atV (paramsOf_valid taperProfile_stdProfile h0 h1)
    unitProfile_vProf vProf_even continuousOn_id
    (add_pos_of_pos_of_nonneg integral_vProf_sq_pos
      (mul_nonneg h0.le (jWin_id_vProf_nonneg h0.le)))

/-- **Positivity of the limit constant**: `cWin (fun s => s) λ vProf > 0` for `λ > 0`. -/
theorem cWin_vProf_pos {lam : ℝ} (hlam : 0 < lam) : 0 < XiPrime.cWin (fun s => s) lam vProf :=
  XiPrime.cWin_pos integral_vProf_pos.ne' integral_vProf_sq_pos (jWin_id_vProf_nonneg hlam.le) hlam

end WindowSide

/-! ## The deliverable -/

/-- **Layer WindowSide, moments of the realised window.** For `0 < lam ≤ 1` the ratio constant of the
realised window tends to `cWin (fun s => s) lam vProf`, and this limit is positive. -/
theorem windowMoments : WindowMomentsStatement := fun _lam h0 h1 =>
  ⟨WindowSide.cWin_vProf_pos h0, WindowSide.tendsto_cRatio_atV_vProf h0 h1⟩

end Line889


==> anc/lean/Line889/WindowSide/Main.lean <==
/-
Line889/WindowSide/Main.lean — the window-side bookkeeping for the profile `vProf`.

The window at height `T` is `φ_v = √(v(u/L))·φ(u)` with `v = vProf` (`P.phiV vProf T`), where `φ`
is the taper of the parameters `P`. Given that these windows are admissible (`AdmWindow`, the
hypothesis `hAdm`, proved in the layer `Window`), this file supplies the remaining inputs of the
generic second-moment theorem `Distinct839.gzMoments_atV_zeta_std` and of the generic zero side:

* `WindowSide.av_vProf_close`, `WindowSide.bv_vProf_close`: `|a_T − ∫v| ≤ 2w/L` and
  `|b_T − ∫v²| ≤ 2w/L`. The window differs from the sharp cutoff only on the two ramps of width
  `w` (`Distinct839.WindowSide.moment_close`, which is generic in the profile and is imported).
* `WindowSide.eventually_a_vProf`: `a_T ≥ 1/4` eventually (`a_T → ∫v = 2/5`);
  `WindowSide.eventually_b_vProf`: `b_T ≥ 1/8` eventually (`∫v² ≥ (∫v)² = 4/25`);
* `WindowSide.admFamily_vProf`: the family `(P.atV vProf T).phi T` is an `AdmFamily`;
* `WindowSide.windowZeroSide_vProf`: the zero side for the zeros of ζ (`windowZeroSide_atV_of`).

These hold for any valid parameters `P`. The `_std` versions are the case
`P = paramsOf stdProfile lam`, and the deliverable `windowSide : WindowSideStatement`
(`Spec2.lean`) collects them.

This is the part of `Distinct839/WindowSide/Main.lean` after `moment_close`, for the profile of
the third window. The proofs use of the profile only the facts of `Profile.lean`.
-/
import Distinct839.WindowSide.Main
import Line889.WindowSide.Profile
import Line889.Spec2

open Filter MeasureTheory

noncomputable section

namespace Line889

open Zeta23 Zeta23.XiPrime

namespace WindowSide

variable {P : Params}

/-! ## The window `φ_v` for `v = vProf` -/

/-- `φ_v² = v(u/L)·φ²` (no clipping, since `vProf > 0`). -/
theorem phiV_vProf_sq (P : Params) (T u : ℝ) :
    P.phiV vProf T u ^ 2 = vProf (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ 2 := by
  rw [Params.phiV_eq, mul_pow, Real.sq_sqrt (le_max_left _ _), max_eq_right (vProf_pos _).le]

/-- `φ_v⁴ = v(u/L)²·φ⁴`. -/
theorem phiV_vProf_pow_four (P : Params) (T u : ℝ) :
    P.phiV vProf T u ^ 4 = vProf (u / P.L T) ^ 2 * Taper.phi P.ϱ (P.L T) P.w u ^ 4 := by
  have e : P.phiV vProf T u ^ 4 = (P.phiV vProf T u ^ 2) ^ 2 := by ring
  rw [e, phiV_vProf_sq]
  ring

/-- `|a_T − 2/5| ≤ 2w/L`, with `a_T = L⁻¹ ∫ φ_v²` and `∫ vProf = 2/5`. -/
theorem av_vProf_close (hP : P.Valid) {T : ℝ} (h8 : 8 * P.w ≤ P.L T) :
    |AdmWindow.av (P.phiV vProf T) (P.L T) - 2 / 5| ≤ 2 * P.w / P.L T := by
  have h := Distinct839.WindowSide.moment_close hP h8 continuous_vProf abs_vProf_le_one
    two_ne_zero
  rw [integral_vProf] at h
  have e : ∫ u, P.phiV vProf T u ^ 2 = ∫ u, vProf (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ 2 :=
    integral_congr_ae (ae_of_all _ fun u => phiV_vProf_sq P T u)
  unfold AdmWindow.av
  rw [e]
  exact h

/-- `|b_T − ∫ vProf²| ≤ 2w/L`, with `b_T = L⁻¹ ∫ φ_v⁴`. -/
theorem bv_vProf_close (hP : P.Valid) {T : ℝ} (h8 : 8 * P.w ≤ P.L T) :
    |AdmWindow.bv (P.phiV vProf T) (P.L T) - ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2|
      ≤ 2 * P.w / P.L T := by
  have hg : ∀ s, |vProf s ^ 2| ≤ 1 := fun s => by
    rw [abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (vProf_pos s).le (vProf_le_one s)
  have h := Distinct839.WindowSide.moment_close (g := fun s => vProf s ^ 2) hP h8
    (continuous_vProf.pow 2) hg (n := 4) (by norm_num)
  have e : ∫ u, P.phiV vProf T u ^ 4
      = ∫ u, vProf (u / P.L T) ^ 2 * Taper.phi P.ϱ (P.L T) P.w u ^ 4 :=
    integral_congr_ae (ae_of_all _ fun u => phiV_vProf_pow_four P T u)
  unfold AdmWindow.bv
  rw [e]
  exact h

/-- `L ≥ 100 w` eventually. -/
theorem eventually_L_ge_hundred (hP : P.Valid) : ∀ᶠ T in atTop, 100 * P.w ≤ P.L T :=
  (Params.tendsto_L_of_valid hP).eventually_ge_atTop _

/-- At a height with `L ≥ 100 w`: `a_T ≥ 2/5 − 1/50 ≥ 1/4`. -/
theorem av_vProf_ge (hP : P.Valid) {T : ℝ} (hT : 100 * P.w ≤ P.L T) :
    1 / 4 ≤ AdmWindow.av (P.phiV vProf T) (P.L T) := by
  have hw1 := hP.one_le_w
  have hL : 0 < P.L T := by linarith
  have h := (abs_le.mp (av_vProf_close hP (by linarith))).1
  have hr : 2 * P.w / P.L T ≤ 1 / 50 := by rw [div_le_iff₀ hL]; linarith
  linarith

/-- At a height with `L ≥ 100 w`: `b_T ≥ 4/25 − 1/50 ≥ 1/8`. -/
theorem bv_vProf_ge (hP : P.Valid) {T : ℝ} (hT : 100 * P.w ≤ P.L T) :
    1 / 8 ≤ AdmWindow.bv (P.phiV vProf T) (P.L T) := by
  have hw1 := hP.one_le_w
  have hL : 0 < P.L T := by linarith
  have h := (abs_le.mp (bv_vProf_close hP (by linarith))).1
  have hr : 2 * P.w / P.L T ≤ 1 / 50 := by rw [div_le_iff₀ hL]; linarith
  have hsq := integral_vProf_sq_ge
  linarith

/-! ## The statements for any valid parameters -/

/-- **`a_T ≥ 1/4` eventually** for the profile `vProf`. -/
theorem eventually_a_vProf (hP : P.Valid) :
    ∀ᶠ T in atTop, 1 / 4 ≤ (P.atV vProf T).a T := by
  filter_upwards [eventually_L_ge_hundred hP] with T hT
  rw [Params.atV_a T hP vProf_even]
  exact av_vProf_ge hP hT

/-- **`b_T ≥ 1/8` eventually** for the profile `vProf`. -/
theorem eventually_b_vProf (hP : P.Valid) :
    ∀ᶠ T in atTop, 1 / 8 ≤ AdmWindow.bv (P.phiV vProf T) (P.L T) := by
  filter_upwards [eventually_L_ge_hundred hP] with T hT
  exact bv_vProf_ge hP hT

/-- **The windows of `vProf` form an admissible family**, given that each window with `8w ≤ L` is
admissible. -/
theorem admFamily_vProf (hP : P.Valid) {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * P.w ≤ P.L T → AdmWindow (P.phiV vProf T) (P.L T) P.w cW) :
    AdmFamily P (fun T => (P.atV vProf T).phi T) cW := by
  obtain ⟨T₀, hT₀⟩ := eventually_atTop.mp (eventually_L_ge_hundred hP)
  refine ⟨T₀, fun T hT => ?_⟩
  have hL := hT₀ T hT
  have h8 : 8 * P.w ≤ P.L T := by linarith [hP.one_le_w]
  show AdmWindow ((P.atV vProf T).phi T) (P.L T) P.w cW
    ∧ 1 / 8 ≤ AdmWindow.bv ((P.atV vProf T).phi T) (P.L T)
  rw [Params.atV_phi_valid T hP vProf_even]
  exact ⟨hAdm T h8, bv_vProf_ge hP hL⟩

/-- **The zero side for the zeros of ζ and the profile `vProf`** (`windowZeroSide_atV_of` with
`riemannVonMangoldt_zeta`). -/
theorem windowZeroSide_vProf (hP : P.Valid) {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * P.w ≤ P.L T → AdmWindow (P.phiV vProf T) (P.L T) P.w cW) :
    WindowZeroSide zetaZeroConfig P (P.atV vProf) :=
  windowZeroSide_atV_of hP vProf_even hAdm (eventually_a_vProf hP) zetaZeroConfig
    riemannVonMangoldt_zeta

/-! ## The same for the standard parameters `paramsOf stdProfile lam` -/

section Std

variable {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
include h0 h1

theorem eventually_a_vProf_std :
    ∀ᶠ T in atTop, 1 / 4 ≤ ((paramsOf stdProfile lam).atV vProf T).a T :=
  eventually_a_vProf (paramsOf_valid taperProfile_stdProfile h0 h1)

theorem eventually_b_vProf_std :
    ∀ᶠ T in atTop, 1 / 8 ≤ AdmWindow.bv ((paramsOf stdProfile lam).phiV vProf T)
      ((paramsOf stdProfile lam).L T) :=
  eventually_b_vProf (paramsOf_valid taperProfile_stdProfile h0 h1)

theorem admFamily_vProf_std {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW) :
    AdmFamily (paramsOf stdProfile lam) (fun T => ((paramsOf stdProfile lam).atV vProf T).phi T)
      cW :=
  admFamily_vProf (paramsOf_valid taperProfile_stdProfile h0 h1) hAdm

theorem windowZeroSide_vProf_std {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW) :
    WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) ((paramsOf stdProfile lam).atV vProf) :=
  windowZeroSide_vProf (paramsOf_valid taperProfile_stdProfile h0 h1) hAdm

end Std

end WindowSide

/-! ## The deliverable -/

/-- **Layer WindowSide, bookkeeping.** For `0 < lam ≤ 1` and admissible windows (`AdmAt lam cW`):
`a_T ≥ 1/4` eventually, the realised windows form an admissible family (`b_T ≥ 1/8`), and the
zero-side package of the library holds for the zeros of `ζ`. -/
theorem windowSide : WindowSideStatement := fun _lam _cW h0 h1 hAdm =>
  ⟨WindowSide.eventually_a_vProf_std h0 h1, WindowSide.admFamily_vProf_std h0 h1 hAdm,
    WindowSide.windowZeroSide_vProf_std h0 h1 hAdm⟩

end Line889


==> anc/lean/Line889/WindowSide/Profile.lean <==
/-
Line889/WindowSide/Profile.lean — elementary facts about the profile `vProf = (2/5)·fCos`.

The window is `f(u) = 1 + ∑_{j=1}^{6} a_j cos(2πju)` on `[−1/2, 1/2]`; on the zeta side it enters
through the profile `vProf = (2/5)·fCos` (`Defs.lean`). This file proves:

* `sum_abs_aC`: `∑_j |a_j| = 234142·10⁻⁶`, hence `0.765858 ≤ fCos ≤ 1.234142` everywhere;
* `vProf_pos`, `vProf_le_one`, `vProf_even`, `continuous_vProf`;
* `integral_fCos`: `∫_{−1/2}^{1/2} fCos = 1` (each cosine integrates to `0`), so `∫ vProf = 2/5`;
* `integral_vProf_sq_ge`: `∫_{−1/2}^{1/2} vProf² ≥ (2/5)² = 4/25`, from the pointwise inequality
  `v² ≥ 2cv − c²` with `c = 2/5` (Cauchy–Schwarz on an interval of length one, without computing
  `∫ fCos² = 1 + ½∑a_j²`).

This is `Distinct839/WindowSide/Profile.lean` (and `Simple673/WindowSide/Profile.lean`) for the
coefficients of the third window; only the three numbers `∑|a_j|`, `1 − ∑|a_j|`, `1 + ∑|a_j|`
differ.
-/
import Line889.Defs

open scoped BigOperators
open Real

noncomputable section

namespace Line889

namespace WindowSide

/-! ## Pointwise bounds -/

/-- `∑_j |a_j| = 234142·10⁻⁶`. -/
theorem sum_abs_aC : ∑ j : Fin 6, |aC j| = 234142 / 1000000 := by
  have h0 : aInt 0 = 200566 := rfl
  have h1 : aInt 1 = 19 := rfl
  have h2 : aInt 2 = -9358 := rfl
  have h3 : aInt 3 = 9283 := rfl
  have h4 : aInt 4 = -6746 := rfl
  have h5 : aInt 5 = 8170 := rfl
  simp only [Fin.sum_univ_six, aC, h0, h1, h2, h3, h4, h5, abs_div]
  norm_num

/-- `|fCos u − 1| ≤ ∑_j |a_j|`. -/
theorem abs_fCos_sub_one_le (u : ℝ) : |fCos u - 1| ≤ 234142 / 1000000 := by
  rw [← sum_abs_aC]
  unfold fCos
  rw [add_sub_cancel_left]
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  calc |aC j| * |Real.cos (2 * π * ((j : ℕ) + 1) * u)| ≤ |aC j| * 1 :=
        mul_le_mul_of_nonneg_left (Real.abs_cos_le_one _) (abs_nonneg _)
    _ = |aC j| := mul_one _

/-- `fCos ≥ 1 − ∑|a_j| = 0.765858` everywhere. -/
theorem fCos_ge (u : ℝ) : 765858 / 1000000 ≤ fCos u := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).1
  linarith

/-- `fCos ≤ 1 + ∑|a_j| = 1.234142` everywhere. -/
theorem fCos_le (u : ℝ) : fCos u ≤ 1234142 / 1000000 := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).2
  linarith

theorem vProf_eq (s : ℝ) : vProf s = 2 / 5 * fCos s := rfl

/-- `vProf > 0` everywhere (indeed `vProf ≥ 0.30`). -/
theorem vProf_pos (s : ℝ) : 0 < vProf s := by
  rw [vProf_eq]; have := fCos_ge s; positivity

/-- `vProf ≤ 1` everywhere (indeed `vProf ≤ 0.50`). -/
theorem vProf_le_one (s : ℝ) : vProf s ≤ 1 := by
  rw [vProf_eq]; have := fCos_le s; linarith

theorem abs_vProf_le_one (s : ℝ) : |vProf s| ≤ 1 := by
  rw [abs_of_pos (vProf_pos s)]; exact vProf_le_one s

/-- `fCos` is even. -/
theorem fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  unfold fCos
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [mul_neg, Real.cos_neg]

/-- `vProf` is even. -/
theorem vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  rw [vProf_eq, vProf_eq, fCos_even]

theorem continuous_fCos : Continuous fCos := by
  unfold fCos
  fun_prop

theorem continuous_vProf : Continuous vProf := by
  have h : vProf = fun s => 2 / 5 * fCos s := rfl
  rw [h]
  exact continuous_const.mul continuous_fCos

/-! ## Integrals over `[−1/2, 1/2]` -/

/-- `∫_{−1/2}^{1/2} cos(2π(n+1)s) ds = 0`. -/
theorem integral_cos_harmonic (n : ℕ) :
    ∫ s in (-(1:ℝ)/2)..(1/2), Real.cos (2 * π * ((n : ℝ) + 1) * s) = 0 := by
  have hc : (2 * π * ((n : ℝ) + 1)) ≠ 0 := by positivity
  rw [intervalIntegral.integral_comp_mul_left (fun x => Real.cos x) hc, integral_cos]
  have h1 : 2 * π * ((n : ℝ) + 1) * (1 / 2) = ((n + 1 : ℕ) : ℝ) * π := by push_cast; ring
  have h2 : 2 * π * ((n : ℝ) + 1) * (-(1:ℝ) / 2) = -(((n + 1 : ℕ) : ℝ) * π) := by push_cast; ring
  rw [h1, h2, Real.sin_neg, Real.sin_nat_mul_pi]
  simp

/-- `∫_{−1/2}^{1/2} fCos = 1`. -/
theorem integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  have hcos : ∀ j : Fin 6, IntervalIntegrable
      (fun s => aC j * Real.cos (2 * π * ((j : ℕ) + 1) * s)) MeasureTheory.volume (-(1:ℝ)/2) (1/2) :=
    fun j => (continuous_const.mul (Real.continuous_cos.comp (continuous_const.mul continuous_id)))
      |>.intervalIntegrable _ _
  have hsum : IntervalIntegrable
      (fun s => ∑ j : Fin 6, aC j * Real.cos (2 * π * ((j : ℕ) + 1) * s))
      MeasureTheory.volume (-(1:ℝ)/2) (1/2) := by
    refine Continuous.intervalIntegrable ?_ _ _
    fun_prop
  unfold fCos
  rw [intervalIntegral.integral_add intervalIntegrable_const hsum,
    intervalIntegral.integral_finsetSum fun j _ => hcos j]
  simp only [intervalIntegral.integral_const_mul, integral_cos_harmonic, mul_zero,
    Finset.sum_const_zero, add_zero, intervalIntegral.integral_const, smul_eq_mul]
  norm_num

/-- `∫_{−1/2}^{1/2} vProf = 2/5`. -/
theorem integral_vProf : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s = 2 / 5 := by
  show ∫ s in (-(1:ℝ)/2)..(1/2), 2 / 5 * fCos s = 2 / 5
  rw [intervalIntegral.integral_const_mul, integral_fCos, mul_one]

/-- `∫_{−1/2}^{1/2} vProf² ≥ 4/25`: integrate `vProf² ≥ (4/5)·vProf − 4/25`. -/
theorem integral_vProf_sq_ge : 4 / 25 ≤ ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 := by
  have hint : IntervalIntegrable vProf MeasureTheory.volume (-(1:ℝ)/2) (1/2) :=
    continuous_vProf.intervalIntegrable _ _
  have hlow : ∫ s in (-(1:ℝ)/2)..(1/2), (4 / 5 * vProf s - 4 / 25) = 4 / 25 := by
    rw [intervalIntegral.integral_sub (hint.const_mul _) intervalIntegrable_const,
      intervalIntegral.integral_const_mul, integral_vProf, intervalIntegral.integral_const,
      smul_eq_mul]
    norm_num
  rw [← hlow]
  refine intervalIntegral.integral_mono_on (by norm_num)
    ((hint.const_mul _).sub intervalIntegrable_const)
    ((continuous_vProf.pow 2).intervalIntegrable _ _) fun s _ => ?_
  nlinarith [sq_nonneg (vProf s - 2 / 5)]

end WindowSide

end Line889


==> anc/lean/Line889/ZeroKernel/Bulk.lean <==
/-
Line889/ZeroKernel/Bulk.lean — Gram entries of two ordinates in the bulk, at one height.

At height `T`, with `L` the bandwidth, `h = 2π/L` the grid step, `d = ⌊LT/2π⌋` and `a` the
normalisation of the realised window `φ`, the Gram entry of two real ordinates is
`κ(γ, γ') = (a L²)⁻¹ ∑_{0 ≤ k < d} φ̂(γ - τ_k) φ̂(γ' - τ_k)`. For `γ, γ'` in the bulk
`[T + √T, 2T - √T]`:

* the truncated Poisson sum differs from the full one, `L Φ(γ - γ')`, by at most
  `2 Z (c/(R h))²` with `R = √T/2` (`Distinct839/ZeroKernel/Leak.lean`, which holds for every
  window of the class); after division by `a L²` this is at most `8 Z c² / T`;
* `Φ(γ - γ')/(a L)` is within `24/L` of `K((γ - γ') L / 2π)` (`Kernel.lean`).

Together (`abs_gramKappa_sub_K_le`):
`|κ(γ, γ') - K(y - y')| ≤ 24/L + 8 Z c²/T` once `L ≥ 40` and `T ≥ 16`.

The three elementary lemmas `sub_le_floor_mul`, `abs_inv_mul_sub_le`, `leak_div_le` of
`Distinct839/ZeroKernel/Bulk.lean` do not depend on the window and are used from there, as are
`zetaTwoZ` and `abs_poisson_sub_sum_le` of `Distinct839/ZeroKernel/Leak.lean`.
-/
import Distinct839.ZeroKernel.Bulk
import Distinct839.ZeroKernel.Leak
import Line889.ZeroKernel.Kernel

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Line889.ZeroKernel

/-- **Gram entries in the bulk, at one height.** For the realised window at height `T` with
`L ≥ 40` and `T ≥ 16`, and two ordinates in `[T + √T, 2T - √T]`,
`|κ(γ, γ') - K(y - y')| ≤ 24/L + 8 Z c²/T`, where `y = γ L/2π` and `Z = ∑_{k ∈ ℤ} 1/k²`. -/
theorem abs_gramKappa_sub_K_le {lam cW T : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW)
    (hL40 : 40 ≤ (Pst lam).L T) (hT : 16 ≤ T) {γ γ' : ℝ}
    (hγ : T + D0 T ≤ γ) (hγ2 : γ ≤ 2 * T - D0 T)
    (hγ' : T + D0 T ≤ γ') (hγ'2 : γ' ≤ 2 * T - D0 T) :
    |gramKappa (Pfam lam T) T γ γ' - K (ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ')|
      ≤ 24 / (Pst lam).L T + 8 * Distinct839.ZeroKernel.zetaTwoZ * cW ^ 2 / T := by
  set L := (Pst lam).L T with hLdef
  have hL : 0 < L := by linarith
  have hT0 : 0 < T := by linarith
  -- the window radius `R = √T/2` dominates the grid step
  have hsT : 4 ≤ Real.sqrt T := by
    rw [show (4 : ℝ) = Real.sqrt 16 by
      rw [show (16 : ℝ) = 4 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]]
    exact Real.sqrt_le_sqrt hT
  have hh : 2 * π / L ≤ 1 := by
    rw [div_le_one hL]
    linarith [Real.pi_lt_four]
  have hR : 2 * π / L ≤ Real.sqrt T / 2 := by linarith
  have hD0 : D0 T = Real.sqrt T := rfl
  rw [hD0] at hγ hγ2 hγ' hγ'2
  have hd : T - 2 * π / L ≤ ((Pst lam).d T : ℝ) * (2 * π / L) :=
    Distinct839.ZeroKernel.sub_le_floor_mul hL
  have hup : ∀ x : ℝ, x ≤ 2 * T - Real.sqrt T →
      x ≤ T + ((Pst lam).d T : ℝ) * (2 * π / L) - Real.sqrt T / 2 := by
    intro x hx
    linarith
  have hlo : ∀ x : ℝ, T + Real.sqrt T ≤ x → T + Real.sqrt T / 2 ≤ x := by
    intro x hx
    linarith
  -- the leak
  have hleak := Distinct839.ZeroKernel.abs_poisson_sub_sum_le hW T ((Pst lam).d T) hR
    (hlo γ hγ) (hup γ hγ2) (hlo γ' hγ') (hup γ' hγ'2)
  -- the kernel
  have hker := abs_VPhiR_div_sub_K_le hK hW hL40 (γ - γ')
  have ha := av_ge_quarter hK hW hL40
  rw [gramKappa_Pfam h0 h1, ypos_sub]
  refine le_trans (Distinct839.ZeroKernel.abs_inv_mul_sub_le hL (by linarith) hleak hker) ?_
  rw [add_comm (24 / L)]
  exact add_le_add_left
    (Distinct839.ZeroKernel.leak_div_le Distinct839.ZeroKernel.zetaTwoZ_nonneg hL hT0 ha) _

end Line889.ZeroKernel


==> anc/lean/Line889/ZeroKernel/GramData.lean <==
/-
Line889/ZeroKernel/GramData.lean — the Gram data of the realised window (`gramData`,
`gramDataLayer`).

For `1/2 ≤ λ < 1`, the window realising the profile `vProf` at height `T` (upstream
`Pfam lam T = (paramsOf stdProfile lam).atV vProf T`) satisfies, for all large `T`:

1. for two ordinates in the bulk `[T + √T, 2T - √T]`, the Gram entry is within
   `η(T) = 24/L + 8 Z c²/T → 0` of the kernel value `K(y - y')` (`Bulk.lean`);
2. on every `sep`-separated finite set of ordinates the Gram matrix is bounded by
   `(2/(5a)) · LMaj ≤ 17/10 = normS` (`Separated.lean`), because `a ≥ 2/5 - 2/L`
   (`Kernel.lean`) and `LMaj ≤ 1.68`: for `L ≥ 4000`, `a ≥ 0.3995` and
   `(2/(5 · 0.3995)) · 1.68 = 1.6821… < 1.7`.

The window class `AdmWindow` of the realised window, the integral formula for `K` and the
majorant statements are hypotheses, proved in other layers. `gramData` has them as explicit
hypotheses; `gramDataLayer` is the same theorem with the hypotheses written as the statements
`AdmAt`, `KIntegral`, … of `Spec.lean` and `Spec2.lean`.
-/
import Line889.ZeroKernel.Bulk
import Line889.ZeroKernel.Separated

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Line889.ZeroKernel

/-- The error of part (1): `η(T) = 24/L + 8 Z c²/T`. -/
def etaGram (lam cW T : ℝ) : ℝ :=
  24 / (Pst lam).L T + 8 * Distinct839.ZeroKernel.zetaTwoZ * cW ^ 2 / T

lemma tendsto_etaGram {lam : ℝ} (h0 : 0 < lam) (cW : ℝ) :
    Tendsto (etaGram lam cW) atTop (𝓝 0) := by
  have hL : Tendsto (fun T => (Pst lam).L T) atTop atTop :=
    Zeta23.Assembly.tendsto_L_atTop (Pst lam) h0
  have h1 : Tendsto (fun T => 24 / (Pst lam).L T) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop hL
  have h2 : Tendsto (fun T : ℝ => 8 * Distinct839.ZeroKernel.zetaTwoZ * cW ^ 2 / T) atTop
      (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_id
  have h := h1.add h2
  rw [add_zero] at h
  exact h

/-- `LMaj ≥ 0`. -/
lemma LMaj_nonneg : 0 ≤ LMaj := by
  have h := (abs_le.mp (Distinct839.ZeroKernel.abs_sincN_le_one sep)).1
  unfold LMaj gammaM sep at *
  exact mul_nonneg (by norm_num) (by linarith)

/-- The constant of part (2) is below `normS = 17/10` once `a ≥ 0.3995`:
`(2/(5a)) · LMaj ≤ (2/(5 · 0.3995)) · 1.68 = 1.6821…`. -/
lemma sepConst_le {a : ℝ} (ha : 3995 / 10000 ≤ a) (hLM : LMajBound) :
    2 / (5 * a) * LMaj ≤ normS := by
  have ha0 : 0 < a := by linarith
  have hLM' : LMaj ≤ 168 / 100 := hLM
  calc 2 / (5 * a) * LMaj ≤ 2 / (5 * a) * (168 / 100) :=
        mul_le_mul_of_nonneg_left hLM' (by positivity)
    _ ≤ normS := by
        unfold normS
        rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
        linarith

/-- For `L ≥ 4000` the normalisation is `a ≥ 0.3995`. -/
lemma av_ge_of_L {lam cW T : ℝ}
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL : 4000 ≤ (Pst lam).L T) :
    3995 / 10000 ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have h := av_lower hK hW
  have h2 : 2 / (Pst lam).L T ≤ 2 / 4000 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hL
  linarith

/-- The window class of the realised window at height `T`, from the hypothesis of `gramData`,
once `L ≥ 8`. -/
lemma admWindow_of {lam cW T : ℝ}
    (hAdm : ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW)
    (hL : 8 ≤ (Pst lam).L T) :
    AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW := by
  have hw : (paramsOf stdProfile lam).w = 1 := rfl
  have h8 : 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T := by
    rw [hw, mul_one]
    exact hL
  exact hAdm T h8

end Line889.ZeroKernel

namespace Line889

open Line889.ZeroKernel

/-- **Gram data of the realised window.** For `1/2 ≤ λ < 1`, given the window class of the
realised window (`hAdm`), the integral formula for `K` (`hK`) and the majorant statements
(`hMP`, `hLM`, `hSB`): (1) Gram entries of ordinates in the bulk `[T + √T, 2T - √T]` are within
`η(T) → 0` of the kernel values; (2) on `sep`-separated finite sets of ordinates the Gram matrix
is bounded by `normS = 17/10`, for all large `T`. -/
theorem gramData {lam : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) {cW : ℝ}
    (hAdm : ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW)
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hMP : MajorantPointwise) (hLM : LMajBound) (hSB : SeparatedBound) :
    GramDataStatement lam := by
  have h0 : 0 < lam := by linarith
  have h1 : lam ≤ 1 := hlam1.le
  have hevL : ∀ᶠ T in atTop, 4000 ≤ (Pst lam).L T :=
    (Zeta23.Assembly.tendsto_L_atTop (Pst lam) h0).eventually_ge_atTop 4000
  have hevT : ∀ᶠ T in atTop, (16 : ℝ) ≤ T := eventually_ge_atTop 16
  refine ⟨⟨etaGram lam cW, tendsto_etaGram h0 cW, ?_⟩, ?_⟩
  · filter_upwards [hevL, hevT] with T hL hT
    intro γ γ' hγ hγ2 hγ' hγ'2
    have hW := admWindow_of hAdm (T := T) (by linarith)
    exact abs_gramKappa_sub_K_le h0 h1 hK hW (by linarith) hT hγ hγ2 hγ' hγ'2
  · filter_upwards [hevL] with T hL
    intro ι _ γ x hsep
    have hW := admWindow_of hAdm (T := T) (by linarith)
    have ha := av_ge_of_L hK hW hL
    have hsum := sum_gramKappa_le h0 h1 hW (by linarith) hMP hSB ι γ x hsep
    refine hsum.trans ?_
    exact mul_le_mul_of_nonneg_right (sepConst_le ha hLM)
      (Finset.sum_nonneg fun i _ => sq_nonneg (x i))

/-- **Layer `ZeroKernel`.** The Gram data of the realised window, with the hypotheses in the form
of the interface: admissibility `AdmAt lam cW`, the integral formula `KIntegral` and the majorant
statements `MajorantPointwise`, `LMajBound`, `SeparatedBound`. -/
theorem gramDataLayer : GramDataLayer := by
  intro lam cW hlam hlam1 hAdm hK hMP hLM hSB
  exact gramData hlam hlam1 (cW := cW) hAdm hK hMP hLM hSB

end Line889


==> anc/lean/Line889/ZeroKernel/Kernel.lean <==
/-
Line889/ZeroKernel/Kernel.lean — the kernel of the realised window is close to `K`.

With `φ` the window realising `vProf` at height `T`, `L` the bandwidth and `Φ = (φ²)^`:

* `abs_VPhiR_sub_le`: `|Φ(r) - (2/5) L K(r L / 2π)| ≤ 2` for all real `r`. The ramp changes `φ²`
  only on a set of measure `2w = 2` (upstream `edge_estimate`); the sharp profile integral is
  `(2/5) L K(r L / 2π)` by the integral formula for `K` and the substitution `u = L s`.
* `abs_av_mul_sub_le`, `av_lower`: the case `r = 0`, `|a L - (2/5) L| ≤ 2`, so `a ≥ 2/5 - 2/L`.
* `abs_VPhiR_div_sub_K_le`: `|Φ(r)/(a L) - K(r L / 2π)| ≤ 24 / L` once `L ≥ 40`.

The integral formula for `K` is a hypothesis (`hK`), proved in another layer. The algebra behind
the normalised comparison is `Distinct839.ZeroKernel.abs_div_sub_le_aux`
(`Distinct839/ZeroKernel/Kernel.lean`), which does not depend on the window.
-/
import Distinct839.ZeroKernel.Kernel
import Line889.ZeroKernel.Window

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Line889.ZeroKernel

variable {lam cW T : ℝ}

/-- The transform of the sharp profile `vProf(u/L) · 1_{|u| ≤ L/2}` is `(2/5) L K(r L / 2π)`. -/
lemma integral_sharp_eq
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    {L : ℝ} (hL : 0 < L) (r : ℝ) :
    ∫ u in Set.Icc (-(L / 2)) (L / 2), vProf (u / L) * Real.cos (r * u)
      = 2 / 5 * L * K (r * L / (2 * π)) := by
  have hL0 : L ≠ 0 := hL.ne'
  have hcongr : ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * u)
      = ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * (L * (u / L))) := by
    refine intervalIntegral.integral_congr fun u _ => ?_
    have e : L * (u / L) = u := by rw [← mul_div_assoc, mul_div_cancel_left₀ _ hL0]
    show vProf (u / L) * Real.cos (r * u) = vProf (u / L) * Real.cos (r * (L * (u / L)))
    rw [e]
  have hscale : ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * (L * (u / L)))
      = L * ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s)) :=
    XiPrime.integral_scale (g := fun s => vProf s * Real.cos (r * (L * s))) hL
  have hprof : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s))
      = 2 / 5 * ∫ s in (-(1:ℝ)/2)..(1/2), fCos s * Real.cos (2 * π * (r * L / (2 * π)) * s) := by
    rw [← intervalIntegral.integral_const_mul]
    refine intervalIntegral.integral_congr fun s _ => ?_
    have e : 2 * π * (r * L / (2 * π)) * s = r * (L * s) := by
      rw [← mul_div_assoc, mul_div_cancel_left₀ _ (by positivity : (2 * π : ℝ) ≠ 0)]
      ring
    show 2 / 5 * fCos s * Real.cos (r * (L * s))
      = 2 / 5 * (fCos s * Real.cos (2 * π * (r * L / (2 * π)) * s))
    rw [e]
    ring
  calc ∫ u in Set.Icc (-(L / 2)) (L / 2), vProf (u / L) * Real.cos (r * u)
      = ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * u) := by
        rw [MeasureTheory.integral_Icc_eq_integral_Ioc,
          ← intervalIntegral.integral_of_le (by linarith : -(L / 2) ≤ L / 2)]
    _ = L * ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s)) := hcongr.trans hscale
    _ = L * (2 / 5 * K (r * L / (2 * π))) := by rw [hprof, ← hK (r * L / (2 * π))]
    _ = 2 / 5 * L * K (r * L / (2 * π)) := by ring

/-- **Kernel comparison.** `|Φ(r) - (2/5) L K(r L / 2π)| ≤ 2` for the realised window. -/
theorem abs_VPhiR_sub_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (r : ℝ) :
    |AdmWindow.VPhiR (phiW lam T) r - 2 / 5 * (Pst lam).L T * K (r * (Pst lam).L T / (2 * π))|
      ≤ 2 := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  have hwL : 2 * (1:ℝ) ≤ (Pst lam).L T := hW.two_w_le
  have hϱ : TaperProfile stdProfile := taperProfile_stdProfile
  have hwin : ∫ u, phiW lam T u ^ 2 * Real.cos (r * u)
      = ∫ u, vProf (u / (Pst lam).L T) * Real.cos (r * u)
          * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 :=
    integral_congr_ae (ae_of_all _ fun u => by
      show phiW lam T u ^ 2 * Real.cos (r * u)
        = vProf (u / (Pst lam).L T) * Real.cos (r * u)
          * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2
      rw [phiW_sq]
      ring)
  have hcore := XiPrime.edge_estimate
    (h := fun u => vProf (u / (Pst lam).L T) * Real.cos (r * u))
    (p := fun u => Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2) hL one_pos hwL
    (fun u => by
      show |vProf (u / (Pst lam).L T) * Real.cos (r * u)| ≤ 1
      rw [abs_mul]
      calc |vProf (u / (Pst lam).L T)| * |Real.cos (r * u)| ≤ 1 * 1 :=
            mul_le_mul (abs_vProf_le_one _) (Real.abs_cos_le_one _) (abs_nonneg _) zero_le_one
        _ = 1 := mul_one 1)
    (fun u => sq_nonneg _)
    (fun u => pow_le_one₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u))
    (fun u hu => by
      show Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 = 1
      rw [Taper.phi_eq_one hϱ one_pos hu, one_pow])
    (fun u hu => by
      show Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 = 0
      rw [Taper.phi_eq_zero hϱ one_pos hu, zero_pow two_ne_zero])
    ((Taper.phi_continuous hϱ one_pos hwL).pow 2)
    ((vProf_continuous.comp (continuous_id.div_const _)).mul
      (Real.continuous_cos.comp (continuous_const.mul continuous_id)))
  rw [Distinct839.ZeroKernel.VPhiR_eq_integral hW, hwin, ← integral_sharp_eq hK hL r]
  calc _ ≤ 2 * 1 := hcore
    _ = 2 := mul_one 2

/-- `|a L - (2/5) L| ≤ 2`: the case `r = 0` of the kernel comparison. -/
theorem abs_av_mul_sub_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    |AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T - 2 / 5 * (Pst lam).L T| ≤ 2 := by
  have h := abs_VPhiR_sub_le hK hW 0
  rw [hW.VPhiR_zero, zero_mul, zero_div, K_zero, mul_one] at h
  exact h

/-- `a ≥ 2/5 - 2/L`. -/
lemma av_lower
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    2 / 5 - 2 / (Pst lam).L T ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  have h := (abs_le.mp (abs_av_mul_sub_le hK hW)).1
  refine le_of_mul_le_mul_right ?_ hL
  have e : (2 / 5 - 2 / (Pst lam).L T) * (Pst lam).L T = 2 / 5 * (Pst lam).L T - 2 := by
    rw [sub_mul, div_mul_cancel₀ _ hL.ne']
  rw [e]
  linarith

/-- `a ≥ 1/4` once `L ≥ 40`. -/
lemma av_ge_quarter
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL40 : 40 ≤ (Pst lam).L T) :
    1 / 4 ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have h := av_lower hK hW
  have h2 : 2 / (Pst lam).L T ≤ 2 / 40 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hL40
  linarith

/-- **Normalised kernel comparison.** `|Φ(r)/(a L) - K(r L / 2π)| ≤ 24/L` once `L ≥ 40`. -/
theorem abs_VPhiR_div_sub_K_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL40 : 40 ≤ (Pst lam).L T) (r : ℝ) :
    |AdmWindow.VPhiR (phiW lam T) r
          / (AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T)
        - K (r * (Pst lam).L T / (2 * π))| ≤ 24 / (Pst lam).L T :=
  Distinct839.ZeroKernel.abs_div_sub_le_aux hW.L_pos (av_ge_quarter hK hW hL40)
    (abs_VPhiR_sub_le hK hW r) (abs_av_mul_sub_le hK hW) (abs_K_le _)

end Line889.ZeroKernel


==> anc/lean/Line889/ZeroKernel/Profile.lean <==
/-
Line889/ZeroKernel/Profile.lean — elementary facts about the profile and the kernel.

The cosine polynomial `fCos = 1 + ∑ a_j cos(2π j u)` satisfies `|fCos - 1| ≤ ∑ |a_j| = 0.234142`,
so the profile `vProf = (2/5) fCos` is even, continuous and takes values in `(0, 1)`. The majorant
`gMaj` is nonnegative, and the kernel `K` (a combination of shifted sincs) satisfies `K 0 = 1` and
`|K| ≤ 2`. These are the only properties of the window that the zero side uses, apart from the
integral formula for `K` and the majorant statements, which are hypotheses of `gramData`.

The three facts about `sincN` used here (`sincN_nat_succ`, `sincN_neg`, `abs_sincN_le_one`) do not
depend on the window; they are those of `Distinct839/ZeroKernel/Profile.lean`.
-/
import Distinct839.ZeroKernel.Profile
import Line889.Spec2

open scoped BigOperators
open Real

noncomputable section

namespace Line889.ZeroKernel

/-! ## The cosine polynomial -/

/-- The six window coefficients as rational numbers. -/
lemma aC_vals : aC 0 = 200566 / 1000000 ∧ aC 1 = 19 / 1000000 ∧ aC 2 = -9358 / 1000000 ∧
    aC 3 = 9283 / 1000000 ∧ aC 4 = -6746 / 1000000 ∧ aC 5 = 8170 / 1000000 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩ <;> simp [aC, aInt]

/-- `fCos` written out. -/
lemma fCos_eq (u : ℝ) :
    fCos u = 1 + (200566 / 1000000 * Real.cos (2 * π * 1 * u)
      + 19 / 1000000 * Real.cos (2 * π * 2 * u)
      - 9358 / 1000000 * Real.cos (2 * π * 3 * u)
      + 9283 / 1000000 * Real.cos (2 * π * 4 * u)
      - 6746 / 1000000 * Real.cos (2 * π * 5 * u)
      + 8170 / 1000000 * Real.cos (2 * π * 6 * u)) := by
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  simp only [fCos, Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]
  norm_num
  ring

/-- `|fCos u - 1| ≤ ∑ |a_j|`. -/
lemma abs_fCos_sub_one_le (u : ℝ) : |fCos u - 1| ≤ 234142 / 1000000 := by
  rw [fCos_eq, abs_le]
  have h1 := Real.cos_le_one (2 * π * 1 * u)
  have h2 := Real.cos_le_one (2 * π * 2 * u)
  have h3 := Real.cos_le_one (2 * π * 3 * u)
  have h4 := Real.cos_le_one (2 * π * 4 * u)
  have h5 := Real.cos_le_one (2 * π * 5 * u)
  have h6 := Real.cos_le_one (2 * π * 6 * u)
  have g1 := Real.neg_one_le_cos (2 * π * 1 * u)
  have g2 := Real.neg_one_le_cos (2 * π * 2 * u)
  have g3 := Real.neg_one_le_cos (2 * π * 3 * u)
  have g4 := Real.neg_one_le_cos (2 * π * 4 * u)
  have g5 := Real.neg_one_le_cos (2 * π * 5 * u)
  have g6 := Real.neg_one_le_cos (2 * π * 6 * u)
  constructor <;> linarith

lemma fCos_pos (u : ℝ) : 0 < fCos u := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).1
  linarith

lemma fCos_le (u : ℝ) : fCos u ≤ 2 := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).2
  linarith

lemma fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  simp only [fCos, mul_neg, Real.cos_neg]

lemma fCos_continuous : Continuous fCos := by
  unfold fCos
  fun_prop

/-! ## The profile -/

lemma vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  simp only [vProf, fCos_even]

lemma vProf_pos (s : ℝ) : 0 < vProf s := by
  have := fCos_pos s
  unfold vProf
  positivity

lemma vProf_nonneg (s : ℝ) : 0 ≤ vProf s := (vProf_pos s).le

lemma vProf_le_one (s : ℝ) : vProf s ≤ 1 := by
  have := fCos_le s
  unfold vProf
  linarith

lemma abs_vProf_le_one (s : ℝ) : |vProf s| ≤ 1 := by
  rw [abs_of_nonneg (vProf_nonneg s)]
  exact vProf_le_one s

lemma vProf_continuous : Continuous vProf := by
  unfold vProf
  exact continuous_const.mul fCos_continuous

/-! ## The majorant and the kernel -/

lemma gMaj_nonneg (u : ℝ) : 0 ≤ gMaj u := by
  unfold gMaj gammaM
  positivity

/-- `K 0 = 1`. -/
lemma K_zero : K 0 = 1 := by
  unfold K
  have h0 : sincN 0 = 1 := by simp [sincN]
  have hterm : ∀ j : Fin 6,
      aC j / 2 * (sincN (0 - (((j : ℕ) : ℝ) + 1)) + sincN (0 + (((j : ℕ) : ℝ) + 1))) = 0 := by
    intro j
    rw [zero_sub, zero_add, Distinct839.ZeroKernel.sincN_neg,
      Distinct839.ZeroKernel.sincN_nat_succ, add_zero, mul_zero]
  rw [h0, Finset.sum_eq_zero fun j _ => hterm j, add_zero]

/-- `|K| ≤ 2`: the sincs are bounded by `1` and `∑ |a_j| < 1`. -/
lemma abs_K_le (t : ℝ) : |K t| ≤ 2 := by
  unfold K
  have hs : ∀ x : ℝ, |sincN x| ≤ 1 := Distinct839.ZeroKernel.abs_sincN_le_one
  obtain ⟨h0, h1, h2, h3, h4, h5⟩ := aC_vals
  simp only [Fin.sum_univ_six, h0, h1, h2, h3, h4, h5]
  norm_num
  have a0 := abs_le.mp (hs t)
  have a1 := abs_le.mp (hs (t - 1))
  have b1 := abs_le.mp (hs (t + 1))
  have a2 := abs_le.mp (hs (t - 2))
  have b2 := abs_le.mp (hs (t + 2))
  have a3 := abs_le.mp (hs (t - 3))
  have b3 := abs_le.mp (hs (t + 3))
  have a4 := abs_le.mp (hs (t - 4))
  have b4 := abs_le.mp (hs (t + 4))
  have a5 := abs_le.mp (hs (t - 5))
  have b5 := abs_le.mp (hs (t + 5))
  have a6 := abs_le.mp (hs (t - 6))
  have b6 := abs_le.mp (hs (t + 6))
  rw [abs_le]
  constructor <;> linarith

end Line889.ZeroKernel


==> anc/lean/Line889/ZeroKernel/Separated.lean <==
/-
Line889/ZeroKernel/Separated.lean — the Gram matrix of a separated set, at one height.

For real ordinates `γ_i`, real coefficients `x_i` and the realised window `φ` at height `T`:

  `∑_{i,j} x_i x_j κ(γ_i, γ_j) = (a L²)⁻¹ ∑_{0 ≤ k < d} (∑_i x_i φ̂(γ_i - τ_k))²`
  `  ≤ (a L²)⁻¹ ∑_{k ∈ ℤ} (∑_i x_i φ̂(γ_i - τ_k))² = (a L)⁻¹ ∑_{i,j} x_i x_j Φ(γ_i - γ_j)`
  `  = (a L)⁻¹ ∫ φ(u)² ∑_{i,j} x_i x_j cos((γ_i - γ_j) u) du`
  `  = a⁻¹ (2/5) ∫ w(s) ∑_{i,j} x_i x_j cos(2π (y_i - y_j) s) ds`,

with `w(s) = (5/2) φ(L s)²` and `y_i = γ_i L/2π` (substitution `u = L s`). The weight satisfies
`0 ≤ w ≤ fCos ≤ gMaj` on `|s| ≤ 1/2` (the ramp is at most `1`; `MajorantPointwise`) and `w = 0`
outside, so `SeparatedBound` bounds the last integral by `LMaj ∑ x_i²` when the `y_i` are
`sep`-separated (`sum_gramKappa_le`). No condition on the position of the ordinates is needed:
the truncated sum of squares is below the full one.

The steps that hold for every window of the class (`sum_fin_le_hasSum`, `hasSum_sq_comb`,
`sum_VPhiR_eq_integral`, `integral_eq_mul_integral_comp`) are those of
`Distinct839/ZeroKernel/Separated.lean`.
-/
import Distinct839.ZeroKernel.Separated
import Line889.ZeroKernel.Kernel

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Line889.ZeroKernel

/-- The weight of the separated-set bound: `w(s) = (5/2) φ(L s)²`. -/
def wSep (lam T : ℝ) (s : ℝ) : ℝ := 5 / 2 * phiW lam T ((Pst lam).L T * s) ^ 2

lemma wSep_nonneg (lam T s : ℝ) : 0 ≤ wSep lam T s := by
  unfold wSep
  positivity

lemma wSep_measurable {lam cW T : ℝ} (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    Measurable (wSep lam T) := by
  have hc : Continuous (wSep lam T) :=
    continuous_const.mul ((hW.continuous.comp (continuous_const.mul continuous_id)).pow 2)
  exact hc.measurable

/-- `w ≤ gMaj`: on `|s| ≤ 1/2`, `w(s) = fCos(s) · ramp² ≤ fCos(s) ≤ gMaj(s)`; outside, `w = 0`. -/
lemma wSep_le_gMaj {lam cW T : ℝ} (hMP : MajorantPointwise)
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (s : ℝ) :
    wSep lam T s ≤ gMaj s := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  by_cases hs : |s| ≤ 1 / 2
  · have hφ : phiW lam T ((Pst lam).L T * s) ^ 2 ≤ vProf s := by
      rw [phiW_sq, mul_div_cancel_left₀ s hL.ne']
      have h1 : 0 ≤ Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) :=
        Taper.phi_nonneg taperProfile_stdProfile _
      have h2 : Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) ≤ 1 :=
        Taper.phi_le_one taperProfile_stdProfile _
      calc vProf s * Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) ^ 2
          ≤ vProf s * 1 := mul_le_mul_of_nonneg_left (pow_le_one₀ h1 h2) (vProf_nonneg s)
        _ = vProf s := mul_one _
    calc wSep lam T s = 5 / 2 * phiW lam T ((Pst lam).L T * s) ^ 2 := rfl
      _ ≤ 5 / 2 * vProf s := by linarith
      _ = fCos s := by unfold vProf; ring
      _ ≤ gMaj s := hMP s hs
  · have hs' : 1 / 2 < |s| := lt_of_not_ge hs
    have hfar : (Pst lam).L T / 2 ≤ |(Pst lam).L T * s| := by
      rw [abs_mul, abs_of_pos hL]
      nlinarith
    have h0 : phiW lam T ((Pst lam).L T * s) = 0 := hW.support _ hfar
    rw [wSep, h0]
    norm_num
    exact gMaj_nonneg s

/-- **The separated-set bound, at one height.** If the ordinates `γ_i` are `sep`-separated in
bandwidth units, then `∑_{i,j} x_i x_j κ(γ_i, γ_j) ≤ (2/(5a)) · LMaj · ∑ x_i²`. -/
theorem sum_gramKappa_le {lam cW T : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW)
    (ha : 0 < AdmWindow.av (phiW lam T) ((Pst lam).L T))
    (hMP : MajorantPointwise) (hSB : SeparatedBound)
    (ι : Type) [Fintype ι] (γ x : ι → ℝ)
    (hsep : ∀ i j, i ≠ j → sep ≤ |ypos (Pfam lam T) T (γ i) - ypos (Pfam lam T) T (γ j)|) :
    ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
      ≤ 2 / (5 * AdmWindow.av (phiW lam T) ((Pst lam).L T)) * LMaj * ∑ i, x i ^ 2 := by
  set L := (Pst lam).L T with hLdef
  set a := AdmWindow.av (phiW lam T) L with hadef
  set d := (Pst lam).d T with hddef
  have hL : 0 < L := hW.L_pos
  have hc : 0 < a * L ^ 2 := by positivity
  set F : ι → ℤ → ℝ := fun i k => AdmWindow.vHatR (phiW lam T) (γ i - (T + k * (2 * π / L)))
    with hFdef
  -- (A) the quadratic form is a truncated sum of squares
  have hA : ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
      = (a * L ^ 2)⁻¹ * ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2 := by
    have hpt : ∀ i j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
        = ∑ k : Fin d, (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) := by
      intro i j
      rw [gramKappa_Pfam h0 h1, Finset.mul_sum, Finset.mul_sum, Finset.sum_mul]
      refine Finset.sum_congr rfl fun k _ => ?_
      simp only [hFdef]
      ring
    rw [Finset.mul_sum]
    calc ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
        = ∑ i, ∑ j, ∑ k : Fin d,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => hpt i j
      _ = ∑ i, ∑ k : Fin d, ∑ j,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_congr rfl fun i _ => Finset.sum_comm
      _ = ∑ k : Fin d, ∑ i, ∑ j,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_comm
      _ = ∑ k : Fin d, (a * L ^ 2)⁻¹ * (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2 := by
          refine Finset.sum_congr rfl fun k _ => ?_
          rw [sq (∑ i, x i * F i ((k : ℕ) : ℤ)), Finset.sum_mul_sum, Finset.mul_sum]
          refine Finset.sum_congr rfl fun i _ => ?_
          rw [Finset.mul_sum]
  -- (B) truncated sum of squares below the full Poisson sum
  have hB : ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2
      ≤ L * ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR (phiW lam T) (γ i - γ j) :=
    Distinct839.ZeroKernel.sum_fin_le_hasSum d
      (Distinct839.ZeroKernel.hasSum_sq_comb hW T γ x) (fun k => sq_nonneg _)
  -- (C), (D) the cosine form and the substitution `u = L s`
  set y : ι → ℝ := fun i => ypos (Pfam lam T) T (γ i) with hydef
  have hD : ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR (phiW lam T) (γ i - γ j)
      = L * (2 / 5 * ∫ s, wSep lam T s *
          (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * s))) := by
    rw [Distinct839.ZeroKernel.sum_VPhiR_eq_integral hW γ x,
      Distinct839.ZeroKernel.integral_eq_mul_integral_comp
        (fun u => phiW lam T u ^ 2 * ∑ i, ∑ j, x i * x j * Real.cos ((γ i - γ j) * u)) hL]
    congr 1
    rw [← integral_const_mul]
    refine integral_congr_ae (ae_of_all _ fun s => ?_)
    have harg : ∀ i j, (γ i - γ j) * (L * s) = 2 * π * (y i - y j) * s := by
      intro i j
      have hLP : (Pfam lam T).L T = L := rfl
      simp only [hydef, Distinct839.ypos, hLP]
      field_simp
    simp only [harg, wSep]
    ring
  -- (E) the separated-set bound
  have hE : ∫ s, wSep lam T s * (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * s))
      ≤ LMaj * ∑ i, x i ^ 2 :=
    hSB ι y x (wSep lam T) hsep (wSep_measurable hW) (wSep_nonneg lam T) (wSep_le_gMaj hMP hW)
  -- assembly
  rw [hA]
  calc (a * L ^ 2)⁻¹ * ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2
      ≤ (a * L ^ 2)⁻¹ * (L * (L * (2 / 5 * (LMaj * ∑ i, x i ^ 2)))) := by
        refine mul_le_mul_of_nonneg_left ?_ (inv_nonneg.mpr hc.le)
        refine hB.trans ?_
        rw [hD]
        gcongr
    _ = 2 / (5 * a) * LMaj * ∑ i, x i ^ 2 := by
        field_simp

end Line889.ZeroKernel


==> anc/lean/Line889/ZeroKernel/Window.lean <==
/-
Line889/ZeroKernel/Window.lean — the realised window and its dictionary.

At height `T` the profile `vProf` is realised by the window
`φ(u) = √(vProf(u/L)) · ϱ_ramp(u)` (upstream `Params.phiV`), with base parameters
`Pst lam = paramsOf stdProfile lam` (ramp width `w = 1`). This file identifies the objects of
`Pfam lam T` appearing in `gramKappa` with the window-class data of `φ`:
`φ̂ = AdmWindow.vHatR φ`, `a = AdmWindow.av φ L`, and records `φ(u)² = vProf(u/L) · ϱ_ramp(u)²`.

The cosine form of `Φ = (φ²)^`, `Φ(r) = ∫ φ(u)² cos(r u) du`, holds for every window of the
class; it is `Distinct839.ZeroKernel.VPhiR_eq_integral` (with `integrable_sq_mul_cos`) of
`Distinct839/ZeroKernel/Window.lean`, which this file imports for the later files.
-/
import Zeta23.XiPrime.QuarticWindow.Moments
import Distinct839.ZeroKernel.Window
import Line889.ZeroKernel.Profile

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Line889.ZeroKernel

/-! ## Base parameters and the window -/

/-- The base parameters: standard taper profile, exponent `lam`, ramp width `1`. -/
abbrev Pst (lam : ℝ) : Params := paramsOf stdProfile lam

/-- The window realising `vProf` at height `T`: `φ(u) = √(vProf(u/L)) · ϱ_ramp(u)`. -/
abbrev phiW (lam T : ℝ) : ℝ → ℝ := (Pst lam).phiV vProf T

lemma Pst_valid {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) : (Pst lam).Valid :=
  paramsOf_valid taperProfile_stdProfile h0 h1

/-- `φ(u)² = vProf(u/L) · ϱ_ramp(u)²`. -/
lemma phiW_sq (lam T u : ℝ) :
    phiW lam T u ^ 2
      = vProf (u / (Pst lam).L T) * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 := by
  show (Real.sqrt (max 0 (vProf (u / (Pst lam).L T)))
      * Taper.phi stdProfile ((Pst lam).L T) 1 u) ^ 2 = _
  rw [mul_pow, Real.sq_sqrt (le_max_left _ _), max_eq_right (vProf_nonneg _)]

/-! ## Dictionary for `Pfam lam T` -/

lemma Pfam_phiHatR {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T : ℝ) :
    (Pfam lam T).phiHatR T = AdmWindow.vHatR (phiW lam T) :=
  Params.atV_phiHatR T (Pst_valid h0 h1) vProf_even

lemma Pfam_a {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T : ℝ) :
    (Pfam lam T).a T = AdmWindow.av (phiW lam T) ((Pst lam).L T) :=
  Params.atV_a T (Pst_valid h0 h1) vProf_even

/-- `gramKappa` of the realised family in terms of the window-class data of `φ`. -/
lemma gramKappa_Pfam {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T γ γ' : ℝ) :
    gramKappa (Pfam lam T) T γ γ'
      = (AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T ^ 2)⁻¹ *
        ∑ k : Fin ((Pst lam).d T),
          AdmWindow.vHatR (phiW lam T)
              (γ - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / (Pst lam).L T)))
            * AdmWindow.vHatR (phiW lam T)
              (γ' - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / (Pst lam).L T))) := by
  unfold Distinct839.gramKappa
  rw [Pfam_phiHatR h0 h1, Pfam_a h0 h1]
  rfl

/-- The difference of two positions in bandwidth units. -/
lemma ypos_sub (lam T γ γ' : ℝ) :
    ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ' = (γ - γ') * (Pst lam).L T / (2 * π) := by
  show γ * (Pst lam).L T / (2 * π) - γ' * (Pst lam).L T / (2 * π) = _
  ring

end Line889.ZeroKernel


==> anc/lean/NOTICE <==
NOTICE for the directory lean/

Lean 4 proofs for the paper "More than 83.9% of the zeros of the Riemann zeta function are
distinct and more than 67.34% are simple and on the critical line"
Copyright 2026 Kristian Muri Knausgård

The files in this directory are licensed under the Apache License, Version 2.0 (see LICENSE).
They were drafted with AI assistance, as stated in README.md.

This directory builds on, and contains material derived from, the Lean library

    Zeta23, https://github.com/anthropics/formal-math (directory zeta23),
    commit fbdc36bbf17d20af3fd0447c6d1a8a02773c9844,
    Copyright 2026 Anthropic, PBC, licensed under the Apache License, Version 2.0.

The library itself is not included. Derived from it are:

1. upstream_relax.patch. A patch to fourteen files of the library: lines of the library and
   changes to them. The changes are described at the top of the patch and in README.md.

2. Definitions in the statement files. Challenge839.lean, Challenge673.lean,
   ChallengeFurther.lean and Challenge889.lean repeat, character for character, definitions of
   the library's Challenge.lean and Zeta23/Statement.lean (IsNontrivialZero, zeroMult, zerosIn,
   Ncount, Ndist, N0simple, Nsimple, and N0mult, which is the library's N0), so that the theorems
   here are about the same objects as the library's theorems.

3. Proof text. Some proofs here follow proofs of the library and reuse lines of them; the files
   say so in their comments. A comparison of the 212 files of the five developments with the
   library found lines identical to lines of the library in 35 of them, 149 lines of 11132
   (lines of 60 characters or more). The files with more than three such lines, and the library
   files they follow:
     Distinct839/Window/TVWindow.lean          Zeta23/XiPrime/QuarticWindow/ModWindow.lean
     Distinct839/WindowMoments/Ramp.lean       Zeta23/XiPrime/QuarticWindow/Moments.lean
     Distinct839/Gram/Threshold.lean           Zeta23/ZeroSide/RankTraceMult.lean
     Distinct839/Assembly/Threshold.lean       Zeta23/ZeroSide/RankTraceMult.lean
     Further/Threshold.lean                    Zeta23/ZeroSide/RankTraceMult.lean
     Distinct839/Assembly/Instance.lean        Zeta23/Assembly/SeamMult.lean
     Simple673/Assembly/Instance.lean          Zeta23/Assembly/SeamMult.lean
     Further/Line/Instance.lean                Zeta23/Assembly/SeamMult.lean
     Further/Dist/Instance.lean                Zeta23/Assembly/SeamMult.lean
     Line889/Assembly/Instance.lean            Zeta23/Assembly/SeamMult.lean
     Distinct839/Assembly/Final.lean           Zeta23/XiPrime/Assembly.lean
     Simple673/Assembly/Final.lean             Zeta23/XiPrime/Assembly.lean

The NOTICE file of the library is reproduced below, as its licence requires.

--------------------------------------------------------------------------------
Zeta23 — a Lean 4 formalization of critical-line zero-proportion theorems
Copyright 2026 Anthropic, PBC

This product is licensed under the Apache License, Version 2.0 (see LICENSE).

This product includes software derived from PrimeNumberTheoremAnd
(https://github.com/AlexKontorovich/PrimeNumberTheoremAnd),
Copyright the PrimeNumberTheoremAnd contributors, licensed under the Apache License, Version 2.0.
The derived files are the ones under Zeta23/FromPNTPlus/; each carries its upstream notice
(source file, upstream commit, original copyright line) and a description of the local modifications.
Some of those files in turn derive from mathlib (https://github.com/leanprover-community/mathlib4),
Copyright the mathlib contributors, Apache License, Version 2.0; their original headers are preserved.

This product depends on, but does not include, Lean 4 (https://github.com/leanprover/lean4) and
mathlib4 with its standard dependency set — fetched by the build tool from their public repositories at the
revisions pinned in lake-manifest.json: batteries, aesop, Qq, ProofWidgets4, import-graph, LeanSearchClient and
plausible are released under the Apache License, Version 2.0; Cli (leanprover/lean4-cli) is released under the
MIT License (Copyright (c) 2021 Marc Huisinga). None of these dependencies is included in this repository.
--------------------------------------------------------------------------------


==> anc/lean/README.md <==
# Lean 4 proofs for "More than 83.9% of the zeros of the Riemann zeta function are distinct and more than 67.35% are simple and on the critical line"

This directory extends the library `zeta23` (subdirectory `zeta23/` of
<https://github.com/anthropics/formal-math>, commit `fbdc36bbf17d20af3fd0447c6d1a8a02773c9844`,
Lean `v4.33.0-rc2`, Mathlib `51e6992efd06126df61a496bebf8f49482a4e129`).

## The statements

```lean
theorem distinct_zeros_839 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1645064 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T
theorem simple_zeros_678 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1329395 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Nsimple 0 T
theorem simple_critical_zeros_673 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1669159 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ N0simple 0 T
theorem average_simple_and_critical_8367 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (2073677 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ ((Nsimple 0 T : ℝ) + (N0mult 0 T : ℝ)) / 2
theorem simple_or_critical_8891 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (3376433 / 3797325 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T
theorem simple_or_critical_8893 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (50652159 / 56956375 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T
```

`Ncount 0 T` is the number of zeros of Mathlib's `riemannZeta` with real part in `(0, 1)` and
imaginary part in `(0, T]`, counted with multiplicity (order of vanishing). `Ndist 0 T` counts the
distinct ones, `Nsimple 0 T` those of multiplicity exactly 1, and `N0simple 0 T` those of
multiplicity exactly 1 with real part `1/2`. `N0mult 0 T` counts, with multiplicity, those with
real part `1/2`, and `NsimpleOrLine 0 T` counts, with multiplicity, those that have multiplicity
1 or real part `1/2`. The first three statements are Theorem 1.1, Corollary 1.2 and Theorem 1.3
of the paper: the lower limits of `N_d/N`, `N_s/N` and `N_0^s/N` are at least `0.8390045…`,
`0.6780091…` and `0.6735382…`. The next two are Theorem 1.4: the lower limits of
`(N_s + N_0)/(2N)` and of `N_{s∪0}/N` are at least `0.8367691…` and `0.8891609…`. The last is
Theorem 1.5: with a third window the lower limit of `N_{s∪0}/N` is at least `0.8893150…`.

The ceilings (Propositions 7.2 and 7.3 of the paper), in the namespace `Ceilings`:

```lean
theorem ceiling_range6  : PairCert 6 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
    (3 - energyC + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83916 / 100000
theorem ceiling_range8  : PairCert 8 x₁ x₂ b → … < 83943 / 100000
theorem ceiling_range10 : PairCert 10 x₁ x₂ b → … < 83957 / 100000
theorem ceiling_all     : PairCertAll x₁ x₂ b → … < 83998 / 100000
theorem ceiling_line_range7 : PairCert1 7 x b → 0 ≤ b → x < 1 →
    (2 - energyCLine - b) / (1 - x) < 67357 / 100000
theorem ceiling_line_all    : PairCert1All x b → … < 67383 / 100000
```

`PairCert s x₁ x₂ b` says: there is a constant `C₃` such that every `17/20`-separated labelled
configuration with spread at most `R` has pair energy within index distance `s` at least
`x₁·n₁ + x₂·n₂ − b·R − C₃` (`PairCertAll`: all pairs; `PairCert1`, `PairCert1All`: simple points
and the second window). `energyC` and `energyCLine` are the energy constants `C(f)` of the two
windows, proved equal to the constant `kappa 1` of the respective main proof. In
`ChallengeCeilings.lean` the two constants are defined as the paper defines them,
`C(f) = ∫ f² + ∬ |s − t| f(s) f(t) ds dt` (`windowEnergy`), and `SolutionCeilings.lean` proves
that they are `energyC` and `energyCLine` (`energyFirst_eq`, `energySecond_eq`) and gives their
closed forms (`energyFirst_closed`, `energySecond_closed`). The change of variables behind this,
`2 ∫₀¹ r (f⋆f)(r) dr = ∬ |s − t| f(s) f(t) ds dt` for every continuous `f`, is
`Ceilings.two_mul_integral_mul_vConv_eq` in `Ceilings/EnergyIntegral.lean`.

## What to read

- `Challenge839.lean`, `Challenge673.lean`, `ChallengeFurther.lean`, `Challenge889.lean`: the six
  theorems stated from Mathlib alone (the definitions and the statements, with `sorry` by design).
  `ChallengeCeilings.lean` does the same for the six ceilings. These are the only files one has to
  trust to know what is claimed.
- `Solution839.lean`, `Solution673.lean`, `SolutionFurther.lean`, `Solution889.lean`,
  `SolutionCeilings.lean`: the same statements, proved.
- `Distinct839/Defs.lean`, `Simple673/Defs.lean`, `Line889/Defs.lean`: the three windows, the
  kernels and the frozen certificate tables. `Spec.lean`, `Spec2.lean` in each: the statements of the layers.
  `Compose.lean`: how the layers combine. `Ceilings/Distinct/Defs.lean`, `Ceilings/Line/Defs.lean`:
  the certificate predicates.

## The developments

`Distinct839/` (Theorem 1.1 and Corollary 1.2; 72 files, 13,317 lines):

| directory | lines | main result |
|---|---|---|
| `Kernel/` | 1382 | the kernel `K`, a table of lower bounds for `K²` computed in exact arithmetic and proved sound (`kTab_sound`, `kTabArray_sound`), `betaBound` |
| `Local/` | 2744 | the branch-and-bound checker (`Checker.lean`, no Mathlib import, compiled), its soundness (`localInequality_of_check`), the evaluation (`RunAll.lean`), `localInequality`, kernel spot checks |
| `Transfer/` | 977 | `transfer : LocalInequality → TransferStatement` (sum over frames, telescoping) |
| `Gram/` | 1250 | `gramEnergy : BetaBound → TransferStatement → GramEnergyStatement` (matching, pinching, pair blocks) |
| `Majorant/` | 1224 | the two-sinc majorant: `majorantPointwise`, `lMajBound`, `separatedBound` |
| `Window/` | 1223 | the window lies in the window class of `zeta23` (`admWindow_vProf`) |
| `WindowMoments/` | 551 | moments of the realised window, `tendsto_cRatio_vProf` |
| `WindowSide/` | 359 | `admFamily_vProf`, `windowZeroSide_vProf`, `eventually_a_vProf` |
| `ZetaMoments/` | 298 | trace and second moment of the zeta operator for an admissible profile (`gzMoments_atV_zeta`) |
| `Constant/` | 478 | the energy constant `kappa lam = A/lam + lam·B`, `exists_kappa_le` |
| `ZeroKernel/` | 1094 | Gram entries of zeros on the line (`gramData`) |
| `Assembly/` | 1289 | seam, counting and asymptotics (`distinct839_of`) |

`Simple.lean` (72 lines) derives the corollary for simple zeros (`two_mul_Ndist_le`,
`simple_of_distinct`, `simple_zeros_678`).

`Simple673/` (Theorem 1.3; 57 files, 9,981 lines). The same chain for the second window, which
has ten cosine terms, at the clipping level 2, with a local inequality for frames of eight
points (seven gaps). It imports the parts of `Distinct839` that do not
depend on the window or on the labels (Taylor bounds, trigonometric enclosures, pinching,
matching, the edge count, `ZetaMoments/`).

| directory | lines | main result |
|---|---|---|
| `Kernel/` | 988 | `kIntegral`, `kTab_sound`, `kTabArray` (262,144 entries) with `kTabArray_sound`, `betaBound` |
| `Local/` | 3131 | the checker for the second certificate (frames of eight points), `localInequality_of_check`, the search in parts (`checkAllPar`, `localInequality_of_checkPar`), `RunAll.lean`, `localInequality`, kernel spot checks |
| `Transfer/` | 936 | `transfer`, and `Transfer.transfer_range7` (only pairs at index distance at most seven) |
| `Gram/` | 479 | `gramEnergy`: the Gram bound for simple points at level 2 (`C = 44`, `η₀ = 1/100`) |
| `Majorant/` | 970 | `majorantPointwise`, `lMajBound`, `separatedBound` (`γ₀ = 13/20`) |
| `Window/` | 662 | `windowStatement` |
| `WindowSide/` | 426 | `windowSide`, `windowMoments` |
| `Constant/` | 431 | `kappaStatement`, `kappa_eq`, bounds for `Aconst + Bconst` |
| `ZeroKernel/` | 761 | `gramDataLayer` |
| `Assembly/` | 708 | the count at level 2 for `N0simple` (`assembly`) |

`Further/` (Theorem 1.4; 12 files, 1,813 lines). No new computation: the first bound uses the
layers of `Simple673` and the second those of `Distinct839`.

| file | lines | main result |
|---|---|---|
| `Defs.lean` | 44 | the counts `N0mult`, `Nsimple`, `NsimpleOrLine` |
| `Threshold.lean` | 179 | the threshold inequality with two levels (`threshold2_eig_phiC`: Lemma 6.1 of the paper), `seam_block2` |
| `Certificate.lean` | 94 | `count_certificate`: from the seam inequality with general coefficients to a bound for a count |
| `Counting.lean` | 224 | additivity and edge bounds for the new counts; their identification for the zeros of `riemannZeta` |
| `Line/` | 552 | the average at the level 2 (`avg_bound_family`), from the certificate of the second window |
| `Dist/` | 628 | simple or on the line, clipping level 67/20 and tangent level 27/8 (`sl_bound_family`), from the certificate of the first window |
| `Main.lean` | 92 | `average_simple_and_critical_8367`, `simple_or_critical_8891` and their forms `…_of_local` |

`Line889/` (Theorem 1.5; 54 files, 9,122 lines). The chain of `Simple673` for the third window,
with the count of `Further/Dist` (the threshold inequality with two levels) in place of the count
of simple zeros on the line. It imports the same parts of `Distinct839` as `Simple673` does, and
from `Further` the definitions, the threshold inequality and the counting lemmas.

| directory | lines | main result |
|---|---|---|
| `Kernel/` | 978 | `kIntegral`, `kTab_sound`, `kTabArray` (262,144 entries) with `kTabArray_sound`, `betaBound` (`β = 3/50`) |
| `Local/` | 2847 | the checker for the third certificate, `localInequality_of_check`, `RunAll.lean`, `localInequality`, kernel spot checks |
| `Transfer/` | 608 | `transfer`, `Transfer.transfer_range6` |
| `Gram/` | 474 | `gramEnergy`: the Gram bound for simple points at level 2 |
| `Majorant/` | 971 | `majorantPointwise`, `lMajBound`, `separatedBound` (`γ₀ = 61/100`) |
| `Window/` | 642 | `windowStatement` |
| `WindowSide/` | 420 | `windowSide`, `windowMoments` |
| `Constant/` | 318 | `kappaStatement`, `kappa_eq`, bounds for `Aconst + Bconst` |
| `ZeroKernel/` | 725 | `gramDataLayer` |
| `Assembly/` | 655 | the count of the zeros that are simple or on the line, clipping level 2 and tangent level 27/8 (`assembly`) |

`Ceilings/` (Propositions 7.2 and 7.3; 23 files, 3,394 lines): `EnergyIntegral.lean` (the
energy constant as a double integral), `Periodic.lean` (a certificate
applied to `M` periods of a periodic state), `Trig.lean`, `KernelBound.lean`, `State.lean`
(rational trial states and verified upper bounds for `K²` on `ℚ`), `Mixture.lean` (the weighted
sum), `Distinct/` and `Line/` (the two windows; `Range6`, `Range8`, `Range10`, `All` for the first and
`Range7`, `All` for the second), and the
bridges: `Distinct/Gram.lean`, `GramBridge.lean` (`GramCert.toPairCertAll`: an inequality of the
Gram form implies the all-pairs hypothesis), `Distinct/PaperCert.lean`, `Line/PaperCert.lean`
(`paper_certificate`, `line_certificate`: the certificates of the paper are of range six and of
range seven).

## Axioms

`axioms.txt` is the output of the five scripts `scripts/PrintAxioms*.lean` and of the five
comparison files `scripts/Compare*.lean`.

- `distinct_zeros_839`, `simple_zeros_678`: `propext`, `Classical.choice`, `Quot.sound` and
  `Distinct839.Local.check_passes._native.native_decide.ax_1_1`.
- `simple_critical_zeros_673`: the three standard axioms and
  `Simple673.Local.check_passes._native.native_decide.ax_1_1`.
- `average_simple_and_critical_8367`: the three standard axioms and the axiom of the second search
  (`Simple673.Local…`). `simple_or_critical_8891`: the three standard axioms and the axiom of the
  first search (`Distinct839.Local…`). Their forms `…_of_local`, the two-level threshold
  inequality and the counting lemmas: the three standard axioms only.
- `simple_or_critical_8893`: the three standard axioms and
  `Line889.Local.check_passes._native.native_decide.ax_1_1`, the axiom of the third search. Its
  forms `…_of_local` and `…_of_layers`: the three standard axioms only.
- The six ceilings, `GramCert.toPairCertAll`, the identifications of the energy constants, their
  closed forms and the change of variables `two_mul_integral_mul_vConv_eq`:
  the three standard axioms only. `paper_certificate` and `line_certificate` inherit the axiom of
  the respective search.

Each of the three extra axioms is recorded by `native_decide` for one evaluation: the statement
`checkAll kTabArray = true` of `Distinct839/Local/RunAll.lean` and of `Line889/Local/RunAll.lean`,
and the statement `checkAllPar kTabArray 32 96 = true` of `Simple673/Local/RunAll.lean`. The
table is evaluated by Lean's interpreter and the checker by compiled code. `checkAllPar` is the
search of `checkAll` cut into parts: the boxes that are left after 32 splits are dealt out to 96
parts, and compiled code examines each part on a thread of its own;
`localInequality_of_checkPar` proves the local inequality from it for every depth and every
number of parts. This trusts the Lean compiler, interpreter and runtime for these three
computations. Everything else is checked by
the kernel: the theorems `…_of_local : LocalInequality → …`, the soundness theorems of the
checkers (`localInequality_of_check`, `localInequality_of_checkPar`) and of the tables
(`kTabArray_sound`) depend on the three
standard axioms only.

Supporting checks of the three evaluations:

| | first search | second search | third search |
|---|---|---|---|
| table written to a file against the reference `kernel_lower.bin` | identical, 209,010 entries | identical, 262,144 entries | identical, 262,144 entries |
| boxes visited / accepted by the counting driver (`localcheck`, `localcheck673`, `localcheck889`) | 60,467,309 / 30,233,655 | 535,332,163 / 267,666,082 | 572,959,453 / 286,479,727 |
| the same counts in the reference programs | C++ and Python | C++ | C++ |
| boxes checked by the kernel itself (`Local/SpotChecks.lean`, `decide +kernel`) | four | four, one around the point of smallest slack found numerically | four, two of them around the two points of smallest slack found numerically |

The spot-check theorems are not used by the proofs. The counts of the C++ program are in the
files `cpp_verification.json` of the three certificate folders.

## Changes to the upstream library

`upstream_relax.patch` (14 files under `Zeta23/`) relaxes two constants in the general window
machinery: `b ≥ 1/2` becomes `b ≥ 1/8` (`LocalHypsCore`, `AdmFamily`, `FactsXi`) and `a ≥ 1/2`
becomes `a ≥ 1/4` (`WindowZeroSide`). The windows used here are not monotone and have to be scaled
by `2/5` to satisfy the total-variation bounds of the window class, which makes these two
normalised moments smaller. No statement of `Challenge.lean` or `Solution.lean` of the library
changes, and the patched library builds.

Nothing else is patched. Mathlib and the other dependencies are used unchanged, at the revisions
fixed in the library's `lake-manifest.json` (Mathlib `51e6992efd06126df61a496bebf8f49482a4e129`), and
Lean is the version named in its `lean-toolchain`.

What the patch can and cannot affect:

- It changes five propositions that collect hypotheses (`LocalHypsCore`, `LocalHypsCoreW`,
  `AdmFamily`, `WindowZeroSide`, `FactsXi`), each of which now asks for less, and the proofs that
  used the old constants. It changes no definition of a mathematical object, and it adds no axiom
  and no `sorry`. Lean checks every proof of the patched library again, so a wrong change would
  make the build fail; it cannot make a false statement pass.
- The statements proved here are in the five `Challenge*.lean` files, which import only Mathlib.
  None of the patched files is among their imports, so the patch cannot change what is claimed.
- The library's own final theorems (`Solution.lean`, with the unchanged `Challenge.lean`) were
  built with the patch applied, in the working tree on 2 October 2026.

The patch is under the licence of the library, like the rest of this directory; see "Licence"
below.

## Build

```
git clone https://github.com/anthropics/formal-math && cd formal-math/zeta23
git checkout fbdc36bbf17d20af3fd0447c6d1a8a02773c9844
patch -p1 < /path/to/upstream_relax.patch
cp -r /path/to/{Distinct839,Simple673,Ceilings,Further,Line889,scripts} /path/to/*.lean .
cat /path/to/lakefile.additions.toml >> lakefile.toml
lake exe cache get
export LEAN_NUM_THREADS=4
lake build Distinct839.Local.RunAll
lake build Simple673.Local.RunAll
lake build Line889.Local.RunAll
lake build Solution839 Solution673 SolutionFurther Solution889 Ceilings SolutionCeilings
lake build Challenge839 Challenge673 ChallengeFurther Challenge889 ChallengeCeilings
```

`/path/to` is this directory. The three modules `Local.RunAll` are the compiled runs. The first
and the third need about 7 GB and one core each. The second needs about 11 GB, and it examines
its 96 parts on 96 threads of its own, whatever the value of `LEAN_NUM_THREADS`, so that it uses
every processor of the machine. The three are built first and one at a time so that they do not
run side by side. With more memory the three lines can be left out and `LEAN_NUM_THREADS` raised.

`lakefile.additions.toml` declares the libraries `Distinct839Checker`, `Simple673Checker` and
`Line889Checker` with
`precompileModules = true`, so that the three files `Local/Checker.lean` are compiled to native code
and loaded when the files `RunAll.lean` are checked. Times on a 12-core machine with 23 GB of
memory: `Distinct839.Local.RunAll` 33 to 65 minutes on one core; `Simple673.Local.RunAll` 33
minutes on the twelve cores and 11 GB (96 minutes when seven of the cores were in use by another
job); `Line889.Local.RunAll` 94 to 110 minutes and 7 GB; the rest of the library
and all other modules 9 to 13 minutes with the compiled Mathlib. The three modules
`Local.SpotChecks` are not built by the commands above; each needs 10 to 12 GB (build them one at
a time: `lake build Distinct839.Local.SpotChecks`, then `lake build Simple673.Local.SpotChecks`,
then `lake build Line889.Local.SpotChecks`).
To print the axioms: `lake env lean scripts/PrintAxioms839.lean`, `PrintAxioms673.lean`,
`PrintAxiomsFurther.lean`, `PrintAxioms889.lean`, `PrintAxiomsCeilings.lean`. The scripts for
`839`, `673` and `889` also list the spot-check theorems and import the `SpotChecks` modules, so
these three modules have to be built before the scripts are run.

To check that the Solution files prove exactly the statements of the Challenge files:
`python3 scripts/make_compare.py` writes `scripts/Compare839.lean`, `Compare673.lean`,
`CompareFurther.lean`, `Compare889.lean` and `CompareCeilings.lean` (the text of each Challenge file in a namespace, with every `sorry` replaced
by the Solution theorem of the same name), and `lake env lean scripts/Compare839.lean` etc. must
compile. The generated files are included.

The library in the working tree is the upstream commit named above with `upstream_relax.patch`
applied and nothing else: applying the patch to a checkout of that commit gives a `Zeta23/`
directory identical to the one used, and `ChallengeDeps.lean` is unchanged.

The files of this directory are those of the working tree, and everything in it was built there:
the compiled runs of the first and third search on 5 October 2026 (`Distinct839.Local.RunAll`
2433 s, `Line889.Local.RunAll` 6214 s) with their `SpotChecks` modules, the compiled run of the
second search on 6 October 2026 (`Simple673.Local.RunAll` 1973 s), and on that day every module
that depends on the second development, its `SpotChecks` module, the five axiom scripts and the
five comparison files. `axioms.txt` is the output of the scripts in that tree on 6 October 2026.

## Licence

The files in this directory are under the Apache License, Version 2.0 (`LICENSE`), Copyright 2026
Kristian Muri Knausgård. This is the licence of the library `zeta23` (Copyright 2026 Anthropic,
PBC), which is not included here, and from which three kinds of material in this directory are
derived: the patch `upstream_relax.patch`; the definitions that the statement files repeat from
the library; and lines of proofs that follow proofs of the library. `NOTICE` lists them and
reproduces the library's own notice file. The other directories of the repository are under the
MIT licence (`../LICENSE`).


==> anc/lean/Simple673.lean <==
/-
Simple673 — more than 67.35% of the zeros of the Riemann zeta function are simple and on the
critical line. Root module of the development; the theorem is
`Simple673.simple_critical_zeros_673` in `Simple673/Main.lean`.
-/
import Simple673.Main


==> anc/lean/Simple673/Assembly/Block.lean <==
/-
Simple673/Assembly/Block.lean — the block-level seam at clipping level `2`.

Setting: the abstract zero-side data `ZeroBlockData ι d` of `Zeta23/ZeroSide.lean` (distinct
points `z : ι` with multiplicities `m z ≥ 1`, vectors `v z`, the reflection `σ`), a normalisation
`nrm = a L² > 0`, and a set `good` of on-line indices of multiplicity one. The decomposition

    Â = P_good + Q',   P_good = W Wᴴ,   Q' = (on-line part outside `good`) + blockQ,

the bound `posIndex Q' ≤ p + #(onLine \ good)` and the threshold inequality in terms of the Gram
matrix `Wᴴ W` are those of `Distinct839/Assembly/Block.lean` (`goodW`, `posIndex_restQ_le`,
`seam_block`), which are generic in the clipping level and in the good set. With `c = 2` and
`m = 1` on `good`, `seam_block` reads

    4·tr Â − ‖Â‖_F² ≤ 4·#good − ∑_j φ₂(λ_j(Wᴴ W)) + 4·(p + #(onLine \ good)).

This file adds the counting step (`seam_count`). The on-line indices outside `good` are the `s₂`
multiple ones and `e` simple ones, and `s₁ = #good + e`. A multiple on-line zero and an off-line
pair each cost `c² = 4` and each carry multiplicity at least `2`, so
`4·(p + s₂) ≤ 2·(N − s₁)`; a simple zero outside `good` costs `4` and carries only `1`. Hence

    (3 − x₁)·#good + 4·(p + #(onLine \ good)) ≤ 2·N + (1 − x₁)·s₁ + 4·e.

The combination is `seam_block_count`. For `x₁ = 0`, `e = 0` it is the upstream
`ZeroBlockData.mult_two` (`4·tr Â − ‖Â‖² − 2N ≤ s₁`), which keeps all on-line zeros in the
positive part and therefore cannot carry an interaction term.
-/
import Distinct839.Assembly.Block
import Simple673.Assembly.Constants

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Simple673.Assembly

open Zeta23 Zeta23.ZeroSide Zeta23.ZeroSide.RankTraceMult
open Distinct839.Assembly (goodW seam_block)

section Block

variable {ι d : Type*} [Fintype ι] [DecidableEq ι] [Fintype d] [DecidableEq d]
variable (D : ZeroBlockData ι d) {good : Finset ι}

/-! ### The on-line indices outside the good set -/

/-- The on-line indices outside `good` that are not simple are exactly the multiple on-line
indices, because every good index is simple. -/
lemma card_rest_multiple (hm1 : ∀ z ∈ good, D.m z = 1) :
    #{z ∈ D.onLine \ good | ¬ D.m z = 1} = D.s₂ := by
  unfold ZeroBlockData.s₂ ZeroBlockData.S₂
  congr 1
  ext z
  simp only [Finset.mem_filter, Finset.mem_sdiff, ZeroBlockData.mem_onLine, Finset.mem_univ,
    true_and]
  constructor
  · rintro ⟨⟨h1, -⟩, h3⟩
    exact ⟨h1, by have := D.one_le_m z; omega⟩
  · rintro ⟨h1, h2⟩
    exact ⟨⟨h1, fun hz => by have := hm1 z hz; omega⟩, by omega⟩

/-- `#(onLine \ good) = e + s₂`, `e` the number of simple on-line indices outside `good`. -/
lemma card_rest_eq (hm1 : ∀ z ∈ good, D.m z = 1) :
    #(D.onLine \ good) = #{z ∈ D.onLine \ good | D.m z = 1} + D.s₂ := by
  rw [← card_rest_multiple D hm1]
  exact (Finset.card_filter_add_card_filter_not (s := D.onLine \ good) (fun z => D.m z = 1)).symm

/-- `s₁ = #good + e`: a simple on-line index is good or is one of the `e` excluded ones. -/
lemma s₁_eq_card_good_add (hgood : good ⊆ D.onLine) (hm1 : ∀ z ∈ good, D.m z = 1) :
    D.s₁ = #good + #{z ∈ D.onLine \ good | D.m z = 1} := by
  unfold ZeroBlockData.s₁ ZeroBlockData.S₁
  rw [← Finset.card_union_of_disjoint]
  · congr 1
    ext z
    simp only [Finset.mem_filter, Finset.mem_union, Finset.mem_sdiff, ZeroBlockData.mem_onLine,
      Finset.mem_univ, true_and]
    constructor
    · rintro ⟨h1, h2⟩
      by_cases hz : z ∈ good
      · exact Or.inl hz
      · exact Or.inr ⟨⟨h1, hz⟩, h2⟩
    · rintro (hz | ⟨⟨h1, -⟩, h2⟩)
      · exact ⟨(D.mem_onLine).mp (hgood hz), hm1 z hz⟩
      · exact ⟨h1, h2⟩
  · rw [Finset.disjoint_left]
    intro z hz hz'
    exact (Finset.mem_sdiff.mp (Finset.mem_filter.mp hz').1).2 hz

/-! ### The counting step -/

/-- **Counting.** `(3 − x₁)·#good + 4·(p + #(onLine \ good)) ≤ 2·N + (1 − x₁)·s₁ + 4·e`, where
`e` counts the simple on-line indices outside `good`. -/
theorem seam_count (Pr : D.PairReps) (hgood : good ⊆ D.onLine) (hm1 : ∀ z ∈ good, D.m z = 1) :
    (3 - rewX) * (#good : ℝ) + 4 * ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ)
      ≤ 2 * (D.Ncount : ℝ) + (1 - rewX) * (D.s₁ : ℝ)
        + 4 * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) := by
  have hN : (D.s₁ : ℝ) + 2 * D.s₂ + 2 * Pr.p ≤ D.Ncount := by
    exact_mod_cast D.s₁_add_two_s₂_add_two_p_le_Ncount Pr
  have hs : (D.s₁ : ℝ) = #good + (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) := by
    exact_mod_cast s₁_eq_card_good_add D hgood hm1
  have hr : ((Pr.p + #(D.onLine \ good) : ℕ) : ℝ)
      = Pr.p + ((#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) + D.s₂) := by
    rw [card_rest_eq D hm1]; push_cast; ring
  have hx := rewX_nonneg
  have hx1 := one_sub_rewX_pos
  have he : (0 : ℝ) ≤ (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) := Nat.cast_nonneg _
  have h3 : 0 ≤ (3 - rewX) * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) :=
    mul_nonneg (by linarith) he
  rw [hr, hs]
  linarith

/-- **Block seam with counting, `c = 2`.** `good` is a set of simple on-line indices. If the
clipped trace of their Gram matrix `G = Wᴴ W` satisfies `(1 + x₁)·#good − E ≤ ∑_j φ₂(λ_j(G))`,
then `4·tr Â − ‖Â‖_F² ≤ 2·N + (1 − x₁)·s₁ + 4·e + E`, with `e` the number of simple on-line
indices outside `good`. -/
theorem seam_block_count (Pr : D.PairReps) (hgood : good ⊆ D.onLine)
    (hm1 : ∀ z ∈ good, D.m z = 1) {nrm : ℝ} (hnrm : 0 < nrm)
    (hPois : ∀ z ∈ D.onLine, ∑ k, ‖D.v z k‖ ^ 2 ≤ nrm) {E : ℝ}
    (hE : (1 + rewX) * (#good : ℝ) - E
      ≤ ∑ j, phiC clipC
          ((Matrix.posSemidef_conjTranspose_mul_self (goodW D good nrm)).1.eigenvalues j)) :
    4 * rtrace (D.blockP nrm + D.blockQ nrm) - frobSq (D.blockP nrm + D.blockQ nrm)
      ≤ 2 * (D.Ncount : ℝ) + (1 - rewX) * (D.s₁ : ℝ)
        + 4 * (#{z ∈ D.onLine \ good | D.m z = 1} : ℝ) + E := by
  have h1 := seam_block D Pr hgood hnrm hPois clipC_pos
  have hsum : ∑ z ∈ good, (D.m z : ℝ) = (#good : ℝ) := by
    rw [Finset.sum_congr rfl fun z hz => by rw [hm1 z hz, Nat.cast_one]]
    simp
  have h2 := seam_count D Pr hgood hm1
  rw [hsum, two_clipC, clipC_sq] at h1
  linarith

end Block

end Simple673.Assembly


==> anc/lean/Simple673/Assembly/Certificate.lean <==
/-
Simple673/Assembly/Certificate.lean — the count certificate for the constant `q`.

Function-abstract asymptotic bookkeeping, modelled on `Distinct839.Assembly.count_certificate_839`
and on the upstream `Zeta23.XiPrime.count_certificate_fn`. All quantities are arbitrary real
functions of the height `T`: `N` (zeros with multiplicity), `lower` (simple zeros on the line),
`tr` and `fr` (trace and squared Frobenius norm of `Ĝ`), `B` (size of the tail), `Err` (the
collected `o(N)` terms).

From the seam inequality at clipping level `2`

    4·tr − fr − B(4 + 2√fr + B) ≤ (2 + b)·N + (1 − x₁)·lower + Err

and the moment bounds `tr ≥ (1 − δ)N`, `fr ≤ (κ + δ)N` with `κ ≤ C₀`, it follows that
`(q − ε)·N ≤ lower` eventually, because `4 − 2 − b − C₀ = q·(1 − x₁)` and `1 − x₁ > 0`.
-/
import Mathlib
import Simple673.Assembly.Constants

noncomputable section

open Filter Asymptotics Topology Real

namespace Simple673.Assembly

/-- **Count certificate for `q = qFinal = 1669159/2478195`.** From the seam inequality `h0`, the
moment bounds `htrace`, `hfrob` with `κ ≤ C₀`, a tail size `B → 0` and an error `Err = o(N)`:
`(q − ε)·N ≤ lower` eventually. -/
theorem count_certificate_673 {κ : ℝ} (hκ : κ ≤ energyC0) {N tr fr B lower Err : ℝ → ℝ}
    (hfr0 : ∀ᶠ T in atTop, 0 ≤ fr T)
    (h0 : ∀ᶠ T in atTop,
      4 * tr T - fr T - B T * (4 + 2 * Real.sqrt (fr T) + B T)
        ≤ (2 + spanB) * N T + (1 - rewX) * lower T + Err T)
    (hB0 : ∀ᶠ T in atTop, 0 ≤ B T)
    (hBto : Tendsto B atTop (𝓝 0))
    (hErr : Err =o[atTop] N)
    (hNtop : Tendsto N atTop atTop)
    (htrace : ∀ δ > (0:ℝ), ∀ᶠ T in atTop, (1 - δ) * N T ≤ tr T)
    (hfrob : ∀ δ > (0:ℝ), ∀ᶠ T in atTop, fr T ≤ (κ + δ) * N T) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * N T ≤ lower T := by
  intro ε hε
  have hμ := one_sub_rewX_pos
  have hC0 := energyC0_pos
  set δ : ℝ := (1 - rewX) * ε / 7 with hδdef
  have hδ : 0 < δ := by positivity
  have hδeq : 7 * δ = (1 - rewX) * ε := by
    simp only [hδdef]; ring
  set K : ℝ := energyC0 + δ with hKdef
  have hK : 0 < K := by positivity
  set M : ℝ := 4 + 2 * K + 3 with hMdef
  have hM : 0 < M := by positivity
  have hBsmall : ∀ᶠ T in atTop, B T ≤ δ / M :=
    hBto.eventually (eventually_le_nhds (by positivity))
  have hBone : ∀ᶠ T in atTop, B T ≤ 1 :=
    hBto.eventually (eventually_le_nhds (show (0:ℝ) < 1 by norm_num))
  have hmain : ∀ᶠ T in atTop, (qFinal - ε) * N T ≤ lower T := by
    filter_upwards [h0, hfr0, hB0, hBsmall, hBone, hErr.def hδ, hNtop.eventually_ge_atTop 1,
      htrace δ hδ, hfrob δ hδ] with T hA hfr hB hBs hB1 hE hN1 htr hfb
    have hN0 : 0 ≤ N T := by linarith
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hN0] at hE
    have hE' : Err T ≤ δ * N T := (le_abs_self _).trans hE
    have hfb' : fr T ≤ K * N T :=
      hfb.trans (mul_le_mul_of_nonneg_right (by simp only [hKdef]; linarith) hN0)
    -- `√fr ≤ (K + 1)·N`
    have hsq : Real.sqrt (fr T) ≤ (K + 1) * N T := by
      refine Real.sqrt_le_iff.mpr ⟨by positivity, ?_⟩
      have h1 : 1 ≤ (K + 1) * N T := by nlinarith
      have h2 : (K + 1) * N T ≤ ((K + 1) * N T) ^ 2 := by nlinarith
      nlinarith
    -- the tail term is at most `δ·N`
    have hBterm : B T * (4 + 2 * Real.sqrt (fr T) + B T) ≤ δ * N T := by
      have hbr : 4 + 2 * Real.sqrt (fr T) + B T ≤ M * N T := by
        simp only [hMdef]
        nlinarith
      have hbr0 : 0 ≤ 4 + 2 * Real.sqrt (fr T) + B T := by
        have := Real.sqrt_nonneg (fr T)
        positivity
      calc B T * (4 + 2 * Real.sqrt (fr T) + B T)
          ≤ (δ / M) * (M * N T) := mul_le_mul hBs hbr hbr0 (by positivity)
        _ = δ * N T := by field_simp
    have hid : (1 - rewX) * ((qFinal - ε) * N T)
        = (2 - energyC0 - spanB) * N T - 7 * δ * N T := by
      linear_combination (N T) * qFinal_mul - (N T) * hδeq
    have key : (1 - rewX) * ((qFinal - ε) * N T) ≤ (1 - rewX) * lower T := by
      rw [hid]
      simp only [hKdef] at hfb'
      linarith
    exact le_of_mul_le_mul_left key hμ
  obtain ⟨T₀, hT₀⟩ := eventually_atTop.mp hmain
  exact ⟨T₀, fun T hT => hT₀ T hT⟩

end Simple673.Assembly


==> anc/lean/Simple673/Assembly/Constants.lean <==
/-
Simple673/Assembly/Constants.lean — the constants of the counting step.

With `c = clipC = 2`, `x₁ = rewX = 8722·10⁻⁶`, `b = spanB = 7α = 4389·10⁻⁶` and
`C₀ = energyC0 = 6639737/5000000`:

    q = qFinal = (2 − C₀ − b)/(1 − x₁) = 1669159/2478195 = 0.67353…

At clipping level `2` the threshold inequality has the coefficients `2c = 4` (trace) and
`c² = 4` (each positive eigenvalue of the remainder); see `Simple673/Assembly/Block.lean` for
the counting step. The identity for `q` and the sign facts used in the assembly are checked here
by exact rational arithmetic.
-/
import Simple673.Defs

noncomputable section

namespace Simple673.Assembly

lemma clipC_pos : 0 < clipC := by unfold clipC; norm_num

/-- `2c = 4`: the coefficient of the trace in the threshold inequality. -/
lemma two_clipC : 2 * clipC = 4 := by unfold clipC; norm_num

/-- `c² = 4`: the cost of a positive eigenvalue of the remainder. -/
lemma clipC_sq : clipC ^ 2 = 4 := by unfold clipC; norm_num

lemma rewX_nonneg : 0 ≤ rewX := by unfold rewX; norm_num

/-- `1 − x₁ > 0`: the coefficient of the count of simple zeros on the line. -/
lemma one_sub_rewX_pos : 0 < 1 - rewX := by unfold rewX; norm_num

lemma spanB_nonneg : 0 ≤ spanB := by unfold spanB alphaP; norm_num

lemma energyC0_pos : 0 < energyC0 := by unfold energyC0; norm_num

/-- `q·(1 − x₁) = 2 − C₀ − b`, exactly: both sides are `1669159/2500000`. -/
lemma qFinal_mul : qFinal * (1 - rewX) = 2 - energyC0 - spanB := by
  unfold qFinal energyC0 rewX spanB alphaP; norm_num

end Simple673.Assembly


==> anc/lean/Simple673/Assembly/Final.lean <==
/-
Simple673/Assembly/Final.lean — the final assembly.

* `simple_bound_673_family`: for an abstract zero configuration `Z` satisfying the
  Riemann–von Mangoldt input, a window family `Pf` with its zero-side package, the second-moment
  statement `GzMoments Z Pf κ` with `κ ≤ C₀`, the Gram data of the family and the finite Gram
  theorem: `(q − ε)·N(T, 2T) ≤ N₀ˢ(T, 2T)` for large `T`, `q = qFinal = 1669159/2478195`.
  The proof follows the upstream endgame `Zeta23.XiPrime.simple_bound_of_gzMoments_family`
  (which is the case `x₁ = b = 0`), with the seam `seam673` in place of `seamA_mult2` and the
  certificate `count_certificate_673`; its organisation is that of
  `Distinct839.dist_bound_839_family`.
* `simple673_dyadic`: the instance for the zeros of the Riemann zeta function.
* `assembly`: the cumulative form `(q − ε)·N(T) ≤ N₀ˢ(T)`, i.e. `AssemblyStatement`.

The span estimate `T·L/(2π) ≤ N(T, 2T) + C·log T` and the estimates `NII, Nedge = o(N)` do not
depend on the window and are those of `Distinct839/Assembly/`.

Namespaces: the deliverable `assembly` is in `Simple673`; every other declaration of
`Simple673/Assembly/` is in `Simple673.Assembly`.
-/
import Zeta23.FinalMult
import Distinct839.Assembly.Final
import Simple673.Assembly.Instance
import Simple673.Assembly.Certificate

noncomputable section

open Filter Asymptotics Topology Real RHLinalg

/-! ### The abstract endgame -/

namespace Simple673.Assembly

open Zeta23 Zeta23.Assembly Zeta23.XiPrime
open Distinct839.Assembly (Nedge eventually_span_le isLittleO_NII isLittleO_Nedge)

section Family

variable (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (P : Params) (hP : P.Valid)
  (hlam : P.lam < 1) {Pf : ℝ → Params} (hW : WindowZeroSide Z P Pf)

include hR hP hlam hW in
/-- **`(q − ε)·N(T, 2T) ≤ N₀ˢ(T, 2T)`** at fixed bandwidth for a window family and an abstract
zero configuration. The Gram data are the family versions of the two halves of
`GramDataStatement`: closeness `GramCloseAt` with an error `η(T) → 0`, and the separated bound
`GramSepAt`, both eventually in `T`. -/
theorem simple_bound_673_family (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pf T).a T) {κ : ℝ}
    (hκ : κ ≤ energyC0) (hM : GzMoments Z Pf κ)
    (hclose : ∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧
      ∀ᶠ T in atTop, GramCloseAt (Pf T) T (η T))
    (hsep : ∀ᶠ T in atTop, GramSepAt (Pf T) T) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * (Z.N T (2 * T) : ℝ) ≤ Z.N0s T (2 * T) := by
  obtain ⟨C, η₀, hC, hη₀, hseam⟩ := seam673 hGE
  obtain ⟨η, hηto, hcl⟩ := hclose
  have hL : ∀ T, (Pf T).L T = P.L T := fun T => by simp only [Params.L, hW.lam_eq]
  obtain ⟨θ₀, hTail, hB0, hBto⟩ := family_tail_package Z P hP hlam hW
  obtain ⟨htrace, hfrob⟩ := hM
  obtain ⟨Cs, hspan⟩ := eventually_span_le Z hR P hP
  have hLtop := tendsto_L_atTop P hP.lam_pos
  have hNtop := tendsto_N_atTop Z hR
  have hNII := isLittleO_NII Z hR
  have hNedge := isLittleO_Nedge Z hR
  -- the collected error term
  set Err : ℝ → ℝ := fun T =>
    (3 - rewX) * (NII Z T : ℝ) + 4 * (Nedge Z T : ℝ) + spanB * (Cs * Real.log T)
      + (7 * rewX + omegaB) + C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) with hErrdef
  have hErr : Err =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
    have e1 : (fun T => (3 - rewX) * (NII Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNII.const_mul_left _
    have e2 : (fun T => 4 * (Nedge Z T : ℝ)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      hNedge.const_mul_left _
    have e3 : (fun T => spanB * (Cs * Real.log T)) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      (((isLittleO_N_of_isLittleO_Tl Z hR isLittleO_log_Tl).const_mul_left Cs).const_mul_left
        spanB)
    have e4 : (fun _ : ℝ => 7 * rewX + omegaB) =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
      isLittleO_const_left.2 (Or.inr (tendsto_norm_atTop_atTop.comp hNtop))
    have e5 : (fun T => C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)))
        =o[atTop] (fun T => (Z.N T (2 * T) : ℝ)) := by
      have hCη : Tendsto (fun T => C * η T) atTop (𝓝 0) := by
        simpa using hηto.const_mul C
      have hbig : (fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          =O[atTop] (fun T => (Z.N T (2 * T) : ℝ)) :=
        (isBigO_refl _ _).add hNII.isBigO
      exact (isLittleO_of_tendsto_zero_mul
        (g := fun T => (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) hCη).trans_isBigO hbig
    exact (((e1.add e2).add e3).add e4).add e5
  -- the seam, eventually
  have h0 : ∀ᶠ T in atTop,
      4 * rtrace ((Pf T).hat T (Z.Gz (Pf T) T)) - frobSq ((Pf T).hat T (Z.Gz (Pf T) T))
        - θ₀ T / ((Pf T).a T * (Pf T).L T)
          * (4 + 2 * Real.sqrt (frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
            + θ₀ T / ((Pf T).a T * (Pf T).L T))
      ≤ (2 + spanB) * (Z.N T (2 * T) : ℝ) + (1 - rewX) * (Z.N0s T (2 * T) : ℝ) + Err T := by
    have hηsmall : ∀ᶠ T in atTop, η T ≤ η₀ := hηto.eventually (eventually_le_nhds hη₀)
    filter_upwards [hTail, hW.poisson, ha, eventually_ge_atTop (4 : ℝ),
      hLtop.eventually_gt_atTop 0, hcl, hsep, hηsmall, hspan]
      with T hTl hPo ha4 hT4 hLT hclT hsepT hηT hspT
    have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
    have hη0 : 0 ≤ η T := hclT.nonneg hT4
    have hs := hseam Z T (Pf T) (θ₀ T) (by linarith) hLpos (by linarith) hPo hTl (η T) hη0 hηT
      hclT hsepT
    rw [hL] at hs ⊢
    have hNd : (Z.Nd T (2 * T) : ℝ) ≤ (Z.N T (2 * T) : ℝ) := by
      exact_mod_cast Z.Nd_le_N T (2 * T)
    have hb : spanB * (T * P.L T / (2 * π))
        ≤ spanB * ((Z.N T (2 * T) : ℝ) + Cs * Real.log T) :=
      mul_le_mul_of_nonneg_left hspT spanB_nonneg
    have hCη : C * η T * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))
        ≤ C * η T * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
      mul_le_mul_of_nonneg_left (by linarith) (mul_nonneg hC hη0)
    simp only [hErrdef]
    linarith
  exact count_certificate_673 hκ (N := fun T => (Z.N T (2 * T) : ℝ))
    (tr := fun T => rtrace ((Pf T).hat T (Z.Gz (Pf T) T)))
    (fr := fun T => frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
    (B := fun T => θ₀ T / ((Pf T).a T * (Pf T).L T)) (lower := fun T => (Z.N0s T (2 * T) : ℝ))
    (Err := Err) (Eventually.of_forall fun T => frobSq_nonneg _) h0 hB0 hBto hErr hNtop
    htrace hfrob

end Family

end Simple673.Assembly

/-! ### The zeros of the Riemann zeta function -/

namespace Simple673.Assembly

open Zeta23

/-- **Dyadic form**: `(q − ε)·N(T, 2T) ≤ N₀ˢ(T, 2T)` for the zeros of `ζ`, from the second-moment
statement, the zero-side package, the Gram data and the finite Gram theorem. -/
theorem simple673_dyadic {lam κ : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1)
    (hκ : κ ≤ energyC0)
    (hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ)
    (hWZ : XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam))
    (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T)
    (hGD : GramDataStatement lam) (hGE : GramEnergyStatement) :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (qFinal - ε) * (Ncount T (2 * T) : ℝ) ≤ N0simple T (2 * T) := by
  have hP := paramsOf_valid taperProfile_stdProfile (lam := lam) (by linarith) hlam1.le
  have h := simple_bound_673_family zetaZeroConfig paperInputs_zeta.RvM (paramsOf stdProfile lam)
    hP hlam1 hWZ ha hκ hM hGD.1 hGD.2 hGE
  simpa using h

end Simple673.Assembly

namespace Simple673

open Zeta23

/-- **The final assembly** (`AssemblyStatement`): for every `ε > 0` and all large `T`,
`(1669159/2478195 − ε)·N(T) ≤ N₀ˢ(T)`, from the layer statements. `N(T)` counts the nontrivial
zeros of the Riemann zeta function with ordinate in `(0, T]` with multiplicity and `N₀ˢ(T)`
counts those that are simple and on the critical line. -/
theorem assembly : AssemblyStatement := by
  intro lam κ hlam hlam1 hκ hM hWZ ha hGD hGE
  have h : ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (qFinal - ε) * (Ncount 0 T : ℝ) ≤ N0simple 0 T :=
    cumulative_of_dyadic zetaSeam paperInputs_zeta.RvM (fun _ _ _ => N0simple_add' zetaSeam)
      (Assembly.simple673_dyadic hlam hlam1 hκ hM hWZ ha hGD hGE)
  exact h

end Simple673


==> anc/lean/Simple673/Assembly/Instance.lean <==
/-
Simple673/Assembly/Instance.lean — the seam at a fixed height `T`.

The block-level seam of `Block.lean` is applied to the concrete block data of the zeros with
ordinate in `I' = (T − √T, 2T + √T]` (`Zeta23.ZeroSide.blockData`). The good set is

    good = { simple on-line zeros of 𝒵(I') with ordinate in [T + √T, 2T − √T] }.

Its Gram matrix has the entries `gramKappa(γ, γ')` (all multiplicities are one), so the finite
Gram theorem (`GramEnergyStatement`) applies, given the two pieces of Gram data at height `T`
(`GramCloseAt`, `GramSepAt`; these are the two halves of `GramDataStatement`). The simple on-line
zeros outside the bulk are counted by `Nedge`. The results:

* `hatAz_seam673`:
  `4·tr Â − ‖Â‖² ≤ 2·N(I') + (1 − x₁)·s₁(I') + 4·Nedge + b·TL/(2π) + (7x₁ + Ω) + Cη·#𝒵(I')`;
* `seam673`: the same for `Ĝ = Â + Ê` (tail perturbation) and the window `(T, 2T]`, with
  `s₁(I') ≤ N₀ˢ(T, 2T) + N(I' \ I)`.

For `x₁ = b = Ω = 0` and without the terms `4·Nedge` and `Cη·#𝒵(I')` these are the upstream
`Zeta23.ZeroSide.hatAz_mult2` and `Zeta23.Assembly.seamA_mult2`.

The lemmas `gramKappa_comm`, `ypos_sub`, `gramRe_blockData` and the count `Nedge` do not depend
on the window and are those of `Distinct839/Assembly/`.
-/
import Zeta23.Assembly.SeamMult
import Zeta23.ZeroSide.Final
import Distinct839.Assembly.EdgeCount
import Distinct839.Assembly.Instance
import Simple673.Spec2
import Simple673.Assembly.Block

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators
open Real

namespace Simple673.Assembly

open Zeta23 Zeta23.ZeroSide Zeta23.Assembly
open Distinct839.Assembly (goodW gram_apply Nedge gramKappa_comm ypos_sub gramRe_blockData)

/-! ### The Gram data at a fixed height -/

/-- Closeness of the Gram entries to the kernel in the bulk, at height `T` with error `η`. -/
def GramCloseAt (P : Params) (T η : ℝ) : Prop :=
  ∀ γ γ' : ℝ, T + D0 T ≤ γ → γ ≤ 2 * T - D0 T → T + D0 T ≤ γ' → γ' ≤ 2 * T - D0 T →
    |gramKappa P T γ γ' - K (ypos P T γ - ypos P T γ')| ≤ η

/-- The separated bound at height `T`, with the constant `normS = 19/10 < 2`. -/
def GramSepAt (P : Params) (T : ℝ) : Prop :=
  ∀ (ι : Type) [Fintype ι] (γ : ι → ℝ) (x : ι → ℝ),
    (∀ i j, i ≠ j → sep ≤ |ypos P T (γ i) - ypos P T (γ j)|) →
    ∑ i, ∑ j, x i * gramKappa P T (γ i) (γ j) * x j ≤ normS * ∑ i, x i ^ 2

/-- `GramDataStatement` is the conjunction of the two fixed-height statements, eventually. -/
lemma gramDataStatement_iff (lam : ℝ) :
    GramDataStatement lam ↔
      (∃ η : ℝ → ℝ, Filter.Tendsto η Filter.atTop (nhds 0) ∧
        ∀ᶠ T in Filter.atTop, GramCloseAt (Pfam lam T) T (η T)) ∧
      (∀ᶠ T in Filter.atTop, GramSepAt (Pfam lam T) T) := Iff.rfl

/-- The error of closeness is nonnegative as soon as the bulk is nonempty. -/
lemma GramCloseAt.nonneg {P : Params} {T η : ℝ} (h : GramCloseAt P T η) (hT : 4 ≤ T) : 0 ≤ η := by
  have hs : D0 T * D0 T = T := Real.mul_self_sqrt (by linarith)
  have hs0 : 0 ≤ D0 T := Real.sqrt_nonneg T
  have h2 : 2 * D0 T ≤ T := by nlinarith [sq_nonneg (D0 T - 2)]
  exact (abs_nonneg _).trans (h (T + D0 T) (T + D0 T) le_rfl (by linarith) le_rfl (by linarith))

section Inst

open Classical

variable (Z : ZeroConfig) (T : ℝ) (P : Params)

/-- The good zeros: on the line, simple, ordinate in the bulk `[T + √T, 2T − √T]`. -/
def goodZ : Finset (ZI Z T) :=
  {z | (z : ℂ).re = 1 / 2 ∧ Z.mult z = 1 ∧ T + D0 T ≤ (z : ℂ).im ∧ (z : ℂ).im ≤ 2 * T - D0 T}

variable {Z T}

lemma mem_goodZ {z : ZI Z T} :
    z ∈ goodZ Z T ↔ (z : ℂ).re = 1 / 2 ∧ Z.mult z = 1 ∧ T + D0 T ≤ (z : ℂ).im ∧
      (z : ℂ).im ≤ 2 * T - D0 T := by
  simp [goodZ]

variable {P}

lemma goodZ_subset_onLine (hconj : PhiHatConj T P) :
    goodZ Z T ⊆ (blockData Z T P hconj).onLine := by
  intro z hz
  rw [ZeroBlockData.mem_onLine]
  exact (mkData_σ_eq_iff Z T _ _ z).mpr (mem_goodZ.mp hz).1

lemma goodZ_mult_eq (hconj : PhiHatConj T P) :
    ∀ z ∈ goodZ Z T, (blockData Z T P hconj).m z = 1 :=
  fun _ hz => (mem_goodZ.mp hz).2.1

/-- The simple on-line zeros outside the good set lie within `√T` of `T` or of `2T`; their
number is at most `Nedge`. -/
lemma card_edge_le (hconj : PhiHatConj T P) :
    #{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T | (blockData Z T P hconj).m z = 1}
      ≤ Nedge Z T := by
  set s : Finset (ZI Z T) :=
    {z ∈ (blockData Z T P hconj).onLine \ goodZ Z T | (blockData Z T P hconj).m z = 1} with hs
  have hsub : ((s.map (Function.Embedding.subtype _) : Finset ℂ) : Set ℂ)
      ⊆ Z.window (T - D0 T) (T + D0 T) ∪ Z.window (2 * T - D0 T) (2 * T + D0 T) := by
    intro ρ hρ
    simp only [Finset.coe_map, Function.Embedding.coe_subtype, Set.mem_image,
      Finset.mem_coe] at hρ
    obtain ⟨z, hz, rfl⟩ := hρ
    rw [hs, Finset.mem_filter, Finset.mem_sdiff, ZeroBlockData.mem_onLine] at hz
    obtain ⟨⟨hon, hng⟩, hm⟩ := hz
    have hre : (z : ℂ).re = 1 / 2 := (mkData_σ_eq_iff Z T _ _ z).mp hon
    have hm' : Z.mult z = 1 := hm
    obtain ⟨hcar, hlo, hhi⟩ := (mem_ZIprime_iff Z T).mp ((mem_ZI Z T).mp z.2)
    have hnb : ¬ (T + D0 T ≤ (z : ℂ).im ∧ (z : ℂ).im ≤ 2 * T - D0 T) :=
      fun h => hng (mem_goodZ.mpr ⟨hre, hm', h.1, h.2⟩)
    have h0 := D0_nonneg T
    by_cases h1 : (z : ℂ).im < T + D0 T
    · exact Or.inl ⟨hcar, hlo, h1.le⟩
    · refine Or.inr ⟨hcar, ?_, hhi⟩
      by_contra h2
      exact hnb ⟨not_lt.mp h1, not_lt.mp h2⟩
  have h1 := Set.ncard_le_ncard hsub ((Z.window_finite _ _).union (Z.window_finite _ _))
  rw [Set.ncard_coe_finset, Finset.card_map] at h1
  have h2 := Set.ncard_union_le (Z.window (T - D0 T) (T + D0 T))
    (Z.window (2 * T - D0 T) (2 * T + D0 T))
  have h3 := Z.Nd_le_N (T - D0 T) (T + D0 T)
  have h4 := Z.Nd_le_N (2 * T - D0 T) (2 * T + D0 T)
  unfold ZeroConfig.Nd at h3 h4
  unfold Nedge
  omega

/-- The positions `γ L/(2π)` of the good zeros are pairwise distinct. -/
lemma ypos_injective_goodZ (hL : 0 < P.L T) :
    Function.Injective (fun z : goodZ Z T => ypos P T ((z : ZI Z T) : ℂ).im) := by
  intro z z' h
  have him : ((z : ZI Z T) : ℂ).im = ((z' : ZI Z T) : ℂ).im := by
    simp only [ypos] at h
    have hpos : (0 : ℝ) < 2 * π := by positivity
    have h' := (div_left_inj' hpos.ne').mp h
    exact mul_right_cancel₀ hL.ne' h'
  have hre : ((z : ZI Z T) : ℂ).re = ((z' : ZI Z T) : ℂ).re := by
    rw [(mem_goodZ.mp z.2).1, (mem_goodZ.mp z'.2).1]
  exact Subtype.ext (Subtype.ext (Complex.ext hre him))

end Inst

/-! ### The seam for `Â` -/

/-- **Seam at height `T` for `Â = P.hat T (Z.Az P T)`.** The constants `C, η₀` are those of the
finite Gram theorem. -/
theorem hatAz_seam673 (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      4 * rtrace (P.hat T (Z.Az P T)) - frobSq (P.hat T (Z.Az P T))
        ≤ 2 * (Z.NIprime T : ℝ) + (1 - rewX) * (Z.s1 T : ℝ)
          + 4 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (7 * rewX + omegaB)
              + C * η * ((Z.ZIprime T).ncard : ℝ)) := by
  classical
  obtain ⟨C, η₀, hC, hη₀, hGE'⟩ := hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hconj : PhiHatConj T P := phiHatConj
  have hreal : PhiHatReal T P := phiHatReal
  have hnrm : 0 < P.a T * P.L T ^ 2 := by positivity
  have hgood := goodZ_subset_onLine (Z := Z) hconj
  have hm1 := goodZ_mult_eq (Z := Z) hconj
  have h0 := D0_nonneg T
  have hπ : (0 : ℝ) < 2 * π := by positivity
  -- the finite Gram theorem for the good zeros
  have hGram := hGE' (↥(goodZ Z T)) (fun z => ypos P T ((z : ZI Z T) : ℂ).im)
    (fun z z' => gramKappa P T ((z : ZI Z T) : ℂ).im ((z' : ZI Z T) : ℂ).im)
    η (T * P.L T / (2 * π))
    ((goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))ᴴ
      * goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))
    (Matrix.posSemidef_conjTranspose_mul_self _)
    (ypos_injective_goodZ hL) hη0 hη
    (fun z z' => gramKappa_comm P T _ _)
    (fun z z' => hclose _ _ (mem_goodZ.mp z.2).2.2.1 (mem_goodZ.mp z.2).2.2.2
      (mem_goodZ.mp z'.2).2.2.1 (mem_goodZ.mp z'.2).2.2.2)
    (fun S hS x => by
      have h := hsep (↥S) (fun s => (((s : goodZ Z T) : ZI Z T) : ℂ).im) (fun s => x s)
        (fun i j hij => hS i i.2 j j.2 (fun h => hij (Subtype.ext h)))
      rw [← Finset.sum_coe_sort S, ← Finset.sum_coe_sort S (fun i => x i ^ 2)]
      refine le_trans (le_of_eq ?_) h
      exact Finset.sum_congr rfl fun i _ => (Finset.sum_coe_sort S _).symm)
    (by positivity)
    (fun z z' => by
      have h1 := (mem_goodZ.mp z.2).2.2.2
      have h2 := (mem_goodZ.mp z'.2).2.2.1
      rw [ypos_sub, mul_div_assoc, mul_div_assoc]
      exact mul_le_mul_of_nonneg_right (by linarith) (by positivity))
    (fun z z' => by
      rw [gram_apply _ hgood hnrm z z',
        gramRe_blockData hconj hreal _ _ (mem_goodZ.mp z.2).1 (mem_goodZ.mp z'.2).1,
        hm1 z z.2, hm1 z' z'.2]
      simp)
  rw [Fintype.card_coe] at hGram
  have hE : (1 + rewX) * (#(goodZ Z T) : ℝ)
      - (spanB * (T * P.L T / (2 * π)) + (7 * rewX + omegaB) + C * η * (#(goodZ Z T) : ℝ))
      ≤ ∑ j, phiC clipC ((Matrix.posSemidef_conjTranspose_mul_self
          (goodW (blockData Z T P hconj) (goodZ Z T) (P.a T * P.L T ^ 2))).1.eigenvalues j) := by
    linarith
  have hmain := seam_block_count (blockData Z T P hconj)
    (mkPairReps Z T _ (evalVec_reflect hconj)) hgood hm1 hnrm
    (sum_normSq_v_le Z T P hconj hreal hPois) hE
  -- translate to the counts of `Z`
  have hA : P.hat T (Z.Az P T)
      = (blockData Z T P hconj).blockP (P.a T * P.L T ^ 2)
        + (blockData Z T P hconj).blockQ (P.a T * P.L T ^ 2) :=
    hat_Az_eq_hatP_add_hatQ Z T P hconj
  have hN : ((blockData Z T P hconj).Ncount : ℝ) = (Z.NIprime T : ℝ) := by
    rw [NIprime_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hs1 : ((blockData Z T P hconj).s₁ : ℝ) = (Z.s1 T : ℝ) := by
    rw [s1_eq_mk Z T _ (evalVec_reflect hconj)]; rfl
  have hcard : (Fintype.card (ZI Z T) : ℝ) = ((Z.ZIprime T).ncard : ℝ) := by
    rw [← coe_ZI, Set.ncard_coe_finset, Fintype.card_coe]
  have hedge : (#{z ∈ (blockData Z T P hconj).onLine \ goodZ Z T |
      (blockData Z T P hconj).m z = 1} : ℝ) ≤ (Nedge Z T : ℝ) := by
    exact_mod_cast card_edge_le hconj
  have hgc : (#(goodZ Z T) : ℝ) ≤ ((Z.ZIprime T).ncard : ℝ) := by
    rw [← hcard]; exact_mod_cast Finset.card_le_univ _
  have hCη : C * η * (#(goodZ Z T) : ℝ) ≤ C * η * ((Z.ZIprime T).ncard : ℝ) :=
    mul_le_mul_of_nonneg_left hgc (mul_nonneg hC hη0)
  rw [hA]
  rw [hN, hs1] at hmain
  linarith

/-! ### The seam for `Ĝ` on the window `(T, 2T]` -/

/-- **Seam at height `T`.** With `Ĝ = P.hat T (Z.Gz P T)`, `B = θ₀/(aL)`, `N = N(T, 2T)`,
`N₀ˢ = N₀ˢ(T, 2T)`, `N_d = N_d(T, 2T)`:

`4·tr Ĝ − ‖Ĝ‖² − B(4 + 2‖Ĝ‖ + B)
   ≤ 2(N + NII) + (1 − x₁)(N₀ˢ + NII) + 4·Nedge + b·TL/(2π) + (7x₁ + Ω) + Cη(N_d + NII)`. -/
theorem seam673 (hGE : GramEnergyStatement) :
    ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧ ∀ (Z : ZeroConfig) (T : ℝ) (P : Params) (θ₀ : ℝ),
      0 ≤ T → 0 < P.L T → 0 < P.a T → PoissonSq T P → TailInputs Z P T θ₀ →
      ∀ η : ℝ, 0 ≤ η → η ≤ η₀ → GramCloseAt P T η → GramSepAt P T →
      4 * rtrace (P.hat T (Z.Gz P T)) - frobSq (P.hat T (Z.Gz P T))
          - θ₀ / (P.a T * P.L T)
            * (4 + 2 * Real.sqrt (frobSq (P.hat T (Z.Gz P T))) + θ₀ / (P.a T * P.L T))
        ≤ 2 * ((Z.N T (2 * T) : ℝ) + (NII Z T : ℝ))
          + (1 - rewX) * ((Z.N0s T (2 * T) : ℝ) + (NII Z T : ℝ))
          + 4 * (Nedge Z T : ℝ)
          + (spanB * (T * P.L T / (2 * π)) + (7 * rewX + omegaB)
              + C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ))) := by
  obtain ⟨C, η₀, hC, hη₀, hA⟩ := hatAz_seam673 hGE
  refine ⟨C, η₀, hC, hη₀, ?_⟩
  intro Z T P θ₀ hT hL ha hPois hTl η hη0 hη hclose hsep
  obtain ⟨Bc, hB0, htrE, hfrE, hBle⟩ := hTl.hat
  have hGAE : P.hat T (Z.Gz P T) = P.hat T (Z.Az P T) + P.hat T (Z.Ez P T) := by
    rw [← hat_add]; congr 1; simp [ZeroConfig.Ez]
  have hB₀ : 0 ≤ θ₀ / (P.a T * P.L T) := div_nonneg hTl.theta_nonneg (mul_pos ha hL).le
  have hcore := hA Z T P hT hL ha hPois η hη0 hη hclose hsep
  have hpert := ctr_sub_frobSq_perturb 4 (by norm_num) hGAE hB₀
    (htrE.trans hBle) (hfrE.trans (pow_le_pow_left₀ hB0 hBle 2))
  have hs1 : (Z.s1 T : ℝ) ≤ (Z.N0s T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast s1_le Z hT
  have hZd : ((Z.ZIprime T).ncard : ℝ) ≤ (Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast card_ZIprime_le Z hT
  have hNI : (Z.NIprime T : ℝ) = (Z.N T (2 * T) : ℝ) + (NII Z T : ℝ) := by
    exact_mod_cast NIprime_eq Z hT
  rw [hNI] at hcore
  have h1 : (1 - rewX) * (Z.s1 T : ℝ)
      ≤ (1 - rewX) * ((Z.N0s T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hs1 one_sub_rewX_pos.le
  have h2 : C * η * ((Z.ZIprime T).ncard : ℝ)
      ≤ C * η * ((Z.Nd T (2 * T) : ℝ) + (NII Z T : ℝ)) :=
    mul_le_mul_of_nonneg_left hZd (mul_nonneg hC hη0)
  linarith

end Simple673.Assembly


==> anc/lean/Simple673/Compose.lean <==
/-
Simple673/Compose.lean — composition of the layer statements: the bound
`liminf N₀ˢ(T)/N(T) ≥ 1669159/2478195` from the statements of `Spec.lean` and `Spec2.lean`.

Every layer enters as a hypothesis, so this file compiles before the layers are proved. The
only step that is not a layer of `Simple673` is the second moment of the zero-side matrix for
an admissible profile family, `Distinct839.gzMoments_atV_zeta_std`, which is generic in the
profile and is reused unchanged.

Layers (directory: statement, name of the theorem to be proved there):
  Window        `WindowStatement`          `windowStatement`      the window class
  WindowSide    `WindowSideStatement`      `windowSide`           `a ≥ 1/4`, `AdmFamily`, zero side
  WindowMoments `WindowMomentsStatement`   `windowMoments`        limit of the ratio constant
  Constant      `KappaStatement`           `kappaStatement`       `κ(λ) ≤ C₀` near `λ = 1`
  Kernel        `KIntegral`, `BetaBound`   `kIntegral`, `betaBound` (and the table, for `Local`)
  Majorant      `MajorantPointwise`, `LMajBound`, `SeparatedBound`
  ZeroKernel    `GramDataLayer`            `gramDataLayer`        Gram entries of zeros on the line
  Transfer      `LocalInequality → TransferStatement`             `transfer`
  Gram          `BetaBound → TransferStatement → GramEnergyStatement`   `gramEnergy`
  Assembly      `AssemblyStatement`        `assembly`             seam, counting, asymptotics
  Local         `LocalInequality`          `localInequality`      the eight-point inequality
-/
import Distinct839.ZetaMoments.Moments
import Simple673.Spec2

open Filter Topology Real
open Zeta23

noncomputable section

namespace Simple673

/-- **The main theorem from the layer statements.** -/
theorem simple_critical_zeros_673_of_layers
    (hWin : WindowStatement) (hSide : WindowSideStatement) (hMom : WindowMomentsStatement)
    (hKap : KappaStatement) (hKI : KIntegral) (hβ : BetaBound)
    (hMP : MajorantPointwise) (hLM : LMajBound) (hSB : SeparatedBound)
    (hGD : GramDataLayer) (hTr : LocalInequality → TransferStatement)
    (hGE : BetaBound → TransferStatement → GramEnergyStatement)
    (hAsm : AssemblyStatement) (hLoc : LocalInequality) : SimpleCritical673 := by
  obtain ⟨cW, hAdm⟩ := hWin
  obtain ⟨lam, hlam, hlam1, hκ⟩ := hKap
  have hl0 : 0 < lam := by linarith
  have hA : AdmAt lam cW := hAdm lam hlam hlam1
  obtain ⟨ha, hFam, hWZ⟩ := hSide lam cW hl0 hlam1.le hA
  obtain ⟨hcpos, hc⟩ := hMom lam hl0 hlam1.le
  -- the two moments of the zero-side matrix (generic in the profile)
  have hM : XiPrime.GzMoments zetaZeroConfig (Pfam lam) (kappa lam) :=
    Distinct839.gzMoments_atV_zeta_std hl0 hlam1 hFam hcpos hc
  exact hAsm lam (kappa lam) hlam hlam1 (hκ lam le_rfl hlam1) hM hWZ ha
    (hGD lam cW hlam hlam1 hA hKI hMP hLM hSB) (hGE hβ (hTr hLoc))

/-- The statement in the form of the challenge file. -/
theorem simpleCritical673_iff :
    SimpleCritical673 ↔ ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (1669159 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ N0simple 0 T := Iff.rfl

/-- The constant: `(2 − C₀ − b)/(1 − x₁) = 1669159/2478195`, with `b = 7α`. -/
theorem qFinal_eq : qFinal = (2 - energyC0 - spanB) / (1 - rewX) := by
  unfold qFinal energyC0 spanB alphaP rewX; norm_num

end Simple673


==> anc/lean/Simple673/Constant/Kappa.lean <==
/-
Simple673/Constant/Kappa.lean — the second-moment constant of the window.

For the profile `vProf = (2/5) fCos` and bandwidth `λ`, the upstream window functional
(`Zeta23.XiPrime.cWin`, with `D(s) = s`) is

    c_λ = λ (∫v)² / (∫v² + λ 𝒥(λ)),     𝒥(λ) = 2 ∫₀¹ λ r (v⋆v)(r) dr,

and the zeta second-moment constant is `κ(λ) = 1 / c_λ` (`Simple673.kappa`, defined in
`Simple673/Spec2.lean`). Here we compute it in closed form:

    κ(λ) = A / λ + λ B,   A = ∫ fCos² = 1 + (1/2) ∑ a_j²,
                         B = 2 ∫₀¹ r (fCos⋆fCos)(r) dr
                           = 1/3 + π⁻² ∑ ((-1)^j a_j / j² - a_j² / (4 j²)),

(`kappa_eq`), prove `A + B < C₀ = 6639737/5000000` (`Aconst_add_Bconst_lt`; the margin is
`1.27·10⁻⁷`, and the proof uses `π < 3.141593`) and `1327947/1000000 < A + B`
(`lt_Aconst_add_Bconst`, using `3.141592 < π`; the value is `A + B = 1.3279472728…`), and deduce
`κ(λ) ≤ C₀` for `1 - 10⁻⁸ ≤ λ < 1` (`kappaStatement`).

The integrals are computed exactly: `fCos = ∑_{j ≤ 10} b_j cos(2π j u)` is expanded, and the
autocorrelation `fCos⋆fCos` becomes a double sum of the closed forms of
`Distinct839/Constant/Trig.lean` (which do not depend on the window and are imported). For `A`
the 121 terms are evaluated by `norm_num`. For `B` the weight of a pair of frequencies `(j, k)`
is first brought into closed form for all `j` and `k` (`pairW`, `outerW_pair`): it vanishes
unless `j = 0`, `k = 0` or `j = k`, so that 31 of the 121 terms remain.
-/
import Simple673.Spec2
import Distinct839.Constant.Trig
import Zeta23.XiPrime.Defs

open Real intervalIntegral
open scoped BigOperators

noncomputable section

namespace Simple673

/-! ### The constants -/

/-- `A = ∫_{-1/2}^{1/2} fCos² = 1 + (1/2) ∑_j a_j²`. -/
def Aconst : ℝ := 1 + 1 / 2 * ∑ j : Fin 10, aC j ^ 2

/-- `B = 1/3 + π⁻² ∑_j ((-1)^j a_j / j² - a_j² / (4 j²))` (the index `j = 1, …, 10` is
`(j : Fin 10) + 1`). It equals `2 ∫₀¹ r (fCos⋆fCos)(r) dr` (`integral_mul_vConv_fCos`), which is
the double integral `∬ |s - s'| fCos(s) fCos(s') ds ds'` (the latter identity is not needed
here; it is `Ceilings.two_mul_integral_mul_vConv_eq`, proved for every continuous function). -/
def Bconst : ℝ :=
  1 / 3 + (π ^ 2)⁻¹ * ∑ j : Fin 10, ((-1) ^ ((j : ℕ) + 1) * aC j / (((j : ℕ) : ℝ) + 1) ^ 2
    - aC j ^ 2 / (4 * (((j : ℕ) : ℝ) + 1) ^ 2))

end Simple673

namespace Simple673.Constant

/-! ### The coefficients and the constants as numbers -/

/-- Coefficients of `fCos u = ∑_{j ≤ 10} cf j · cos(2π j u)`: `cf 0 = 1`, `cf j = a_j`. -/
def cf : ℕ → ℝ
  | 0 => 1
  | 1 => 122290 / 1000000
  | 2 => -45012 / 1000000
  | 3 => 16241 / 1000000
  | 4 => 1887 / 1000000
  | 5 => 2711 / 1000000
  | 6 => 3731 / 1000000
  | 7 => -5307 / 1000000
  | 8 => 2982 / 1000000
  | 9 => -5153 / 1000000
  | 10 => 5358 / 1000000
  | _ => 0

lemma cf_succ (j : Fin 10) : cf ((j : ℕ) + 1) = aC j := by
  fin_cases j <;> norm_num [cf, aC, aInt]

/-- `A` as a rational number: `A = 1.008680921561`. -/
lemma Aconst_eq : Aconst = 1008680921561 / 1000000000000 := by
  simp only [Aconst, ← cf_succ, Fin.sum_univ_succ, Fin.sum_univ_zero]
  norm_num [cf]

/-- `B` in terms of `π`: `B = 1/3 - S/π²` with `S = 440830631846157799 / 3175200000000000000`
(`S = 0.13883554…`, `B = 0.3192663…`). -/
lemma Bconst_eq : Bconst = 1 / 3 - 440830631846157799 / 3175200000000000000 / π ^ 2 := by
  simp only [Bconst, ← cf_succ, Fin.sum_univ_succ, Fin.sum_univ_zero]
  norm_num [cf]
  ring

/-! ### `fCos` as a cosine polynomial -/

lemma fCos_eq_sum (u : ℝ) :
    fCos u = ∑ j ∈ Finset.range 11, cf j * cos (2 * π * ((j : ℤ) : ℝ) * u) := by
  simp [Finset.sum_range_succ, fCos, Fin.sum_univ_succ, cf, aC, aInt]
  ring_nf

lemma continuous_fCos : Continuous fCos := by
  unfold fCos; fun_prop

/-! ### The three integrals -/

/-- `∫_{-1/2}^{1/2} cos(2π j s) ds = waveInt j 0 0` (that is, `1` for `j = 0` and `0` otherwise). -/
lemma integral_cos_int (j : ℤ) :
    ∫ s in (-(1:ℝ)/2)..(1/2), cos (2 * π * j * s) = Distinct839.Constant.waveInt j 0 0 := by
  have h := Distinct839.Constant.integral_wave j 0 0
  simp only [Int.cast_zero, mul_zero, add_zero, sub_zero] at h
  exact h

/-- `∫_{-1/2}^{1/2} fCos = 1`. -/
theorem integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  simp_rw [fCos_eq_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ =>
    Continuous.intervalIntegrable (by fun_prop) _ _]
  simp_rw [intervalIntegral.integral_const_mul, integral_cos_int]
  simp [Distinct839.Constant.waveInt, cf]

/-- The autocorrelation `(fCos⋆fCos)(r)` as a double sum of closed forms. -/
theorem vConv_fCos (r : ℝ) :
    Zeta23.XiPrime.vConv fCos r = ∑ j ∈ Finset.range 11, ∑ k ∈ Finset.range 11,
      cf j * cf k * ((Distinct839.Constant.waveInt ((j : ℤ) + k) k r
        + Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) / 2) := by
  unfold Zeta23.XiPrime.vConv
  simp_rw [fCos_eq_sum, Finset.sum_mul_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ =>
    Continuous.intervalIntegrable (continuous_finsetSum _ fun k _ => by fun_prop) _ _]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [intervalIntegral.integral_finsetSum fun k _ =>
    Continuous.intervalIntegrable (by fun_prop) _ _]
  refine Finset.sum_congr rfl fun k _ => ?_
  have e : ∀ s : ℝ, cf j * cos (2 * π * ((j : ℤ) : ℝ) * s)
      * (cf k * cos (2 * π * ((k : ℤ) : ℝ) * (s + r)))
      = cf j * cf k * (cos (2 * π * ((j : ℤ) : ℝ) * s) * cos (2 * π * ((k : ℤ) : ℝ) * (s + r))) :=
    fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, Distinct839.Constant.integral_cos_mul_cos_shift]

/-- `∫_{-1/2}^{1/2} fCos² = A`. -/
theorem integral_fCos_sq : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = Aconst := by
  have h : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = Zeta23.XiPrime.vConv fCos 0 := by
    unfold Zeta23.XiPrime.vConv
    simp only [sub_zero, add_zero, sq]
  rw [h, vConv_fCos, Aconst_eq]
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
  norm_num [Distinct839.Constant.waveInt, cf]

/-! ### The weight of a pair of frequencies -/

/-- `(-1)^(-n) = (-1)^n`. -/
lemma neg_one_zpow_neg (n : ℤ) : (-1 : ℝ) ^ (-n) = (-1) ^ n := by
  rw [zpow_neg, ← inv_zpow, inv_neg_one]

/-- `(-1)^(a - b) = (-1)^(a + b)`. -/
lemma neg_one_zpow_sub (a b : ℤ) : (-1 : ℝ) ^ (a - b) = (-1) ^ (a + b) := by
  rw [sub_eq_add_neg, zpow_add₀ (by norm_num), neg_one_zpow_neg, ← zpow_add₀ (by norm_num)]

/-! The closed forms `sigmaW`, `rhoW`, `outerW` of `Distinct839/Constant/Trig.lean` are defined
by cases on an integer being zero. The next five lemmas are these cases. -/

/-- `∫₀¹ r sin(2πnr) dr = 0` for `n = 0`. -/
lemma sigmaW_zero : Distinct839.Constant.sigmaW 0 = 0 := by
  rw [Distinct839.Constant.sigmaW, if_pos rfl]

/-- `∫₀¹ r sin(2πnr) dr = -1/(2πn)` for `n ≠ 0`. -/
lemma sigmaW_of_ne {n : ℤ} (h : n ≠ 0) : Distinct839.Constant.sigmaW n = -1 / (2 * π * n) := by
  rw [Distinct839.Constant.sigmaW, if_neg h]

/-- `∫₀¹ r (1 - r) cos(2πnr) dr = -1/(2π²n²)` for `n ≠ 0`. -/
lemma rhoW_of_ne {n : ℤ} (h : n ≠ 0) :
    Distinct839.Constant.rhoW n = -1 / (2 * π ^ 2 * n ^ 2) := by
  rw [Distinct839.Constant.rhoW, if_neg h]

/-- The outer integral for `m = 0`. -/
lemma outerW_zero (k : ℤ) : Distinct839.Constant.outerW 0 k = Distinct839.Constant.rhoW k := by
  rw [Distinct839.Constant.outerW, if_pos rfl]

/-- The outer integral for `m ≠ 0`. -/
lemma outerW_of_ne {m : ℤ} (h : m ≠ 0) (k : ℤ) : Distinct839.Constant.outerW m k
    = (-1) ^ m * (Distinct839.Constant.sigmaW (k - m) - Distinct839.Constant.sigmaW k)
      / (2 * π * m) := by
  rw [Distinct839.Constant.outerW, if_neg h]

/-- The weight of the pair of frequencies `(j, k)` in `∫₀¹ r (fCos⋆fCos)(r) dr`, that is,
`∫₀¹ r ∫_{-1/2}^{1/2-r} cos(2πjs) cos(2πk(s + r)) ds dr`: it is `1/6` for `j = k = 0`,
`(-1)^k / (4π²k²)` for `j = 0 < k` (and the same with `j` and `k` exchanged), `-1 / (8π²j²)` for
`j = k > 0`, and `0` for all other pairs. -/
def pairW (j k : ℕ) : ℝ :=
  if j = 0 then (if k = 0 then 1 / 6 else (-1) ^ k / (4 * π ^ 2 * (k : ℝ) ^ 2))
  else if k = 0 then (-1) ^ j / (4 * π ^ 2 * (j : ℝ) ^ 2)
  else if j = k then -1 / (8 * π ^ 2 * (j : ℝ) ^ 2)
  else 0

/-- The closed forms of `Distinct839/Constant/Trig.lean` for the pair of frequencies `(j, k)` add
up to `pairW j k`. -/
lemma outerW_pair (j k : ℕ) :
    (Distinct839.Constant.outerW ((j : ℤ) + k) k
      + Distinct839.Constant.outerW ((j : ℤ) - k) (-k)) / 2 = pairW j k := by
  have hπ : π ≠ 0 := pi_ne_zero
  rcases Nat.eq_zero_or_pos j with rfl | hj
  · rcases Nat.eq_zero_or_pos k with rfl | hk
    · -- `j = k = 0`
      rw [pairW, if_pos rfl, if_pos rfl, Nat.cast_zero, add_zero, sub_zero, neg_zero,
        outerW_zero, Distinct839.Constant.rhoW, if_pos rfl]
      norm_num
    · -- `j = 0 < k`
      have hkZ : (k : ℤ) ≠ 0 := by exact_mod_cast hk.ne'
      have hkR : (k : ℝ) ≠ 0 := by exact_mod_cast hk.ne'
      rw [pairW, if_pos rfl, if_neg hk.ne', Nat.cast_zero, zero_add, zero_sub,
        outerW_of_ne hkZ, outerW_of_ne (neg_ne_zero.mpr hkZ), sub_self, sub_self, sigmaW_zero,
        sigmaW_of_ne hkZ, sigmaW_of_ne (neg_ne_zero.mpr hkZ), neg_one_zpow_neg, zpow_natCast]
      push_cast
      field_simp
      ring
  · have hjZ : (j : ℤ) ≠ 0 := by exact_mod_cast hj.ne'
    have hjR : (j : ℝ) ≠ 0 := by exact_mod_cast hj.ne'
    rcases Nat.eq_zero_or_pos k with rfl | hk
    · -- `k = 0 < j`
      rw [pairW, if_neg hj.ne', if_pos rfl, Nat.cast_zero, add_zero, sub_zero, neg_zero,
        outerW_of_ne hjZ, zero_sub, sigmaW_zero, sigmaW_of_ne (neg_ne_zero.mpr hjZ),
        zpow_natCast]
      push_cast
      field_simp
      ring
    · have hkZ : (k : ℤ) ≠ 0 := by exact_mod_cast hk.ne'
      have hkR : (k : ℝ) ≠ 0 := by exact_mod_cast hk.ne'
      by_cases hjk : j = k
      · -- `j = k > 0`
        subst hjk
        have h2 : (j : ℤ) + j ≠ 0 := by omega
        have e : (j : ℤ) - (j + j) = -j := by ring
        rw [pairW, if_neg hj.ne', if_neg hj.ne', if_pos rfl, sub_self, outerW_zero,
          outerW_of_ne h2, e, rhoW_of_ne (neg_ne_zero.mpr hjZ), sigmaW_of_ne hjZ,
          sigmaW_of_ne (neg_ne_zero.mpr hjZ), Even.neg_one_zpow ⟨(j : ℤ), rfl⟩]
        push_cast
        field_simp
        ring
      · -- `j ≠ k`, both positive: the two closed forms cancel
        have h1 : (j : ℤ) + k ≠ 0 := by omega
        have h2 : (j : ℤ) - k ≠ 0 := by omega
        have h1R : (j : ℝ) + k ≠ 0 := by exact_mod_cast h1
        have h2R : (j : ℝ) - k ≠ 0 := sub_ne_zero.mpr (by exact_mod_cast hjk)
        have e1 : (k : ℤ) - (j + k) = -j := by ring
        have e2 : -(k : ℤ) - (j - k) = -j := by ring
        rw [pairW, if_neg hj.ne', if_neg hk.ne', if_neg hjk, outerW_of_ne h1, outerW_of_ne h2,
          e1, e2, sigmaW_of_ne (neg_ne_zero.mpr hjZ), sigmaW_of_ne hkZ,
          sigmaW_of_ne (neg_ne_zero.mpr hkZ), neg_one_zpow_sub]
        generalize (-1 : ℝ) ^ ((j : ℤ) + k) = z
        push_cast
        field_simp
        ring

/-! ### The integral of `r · (fCos⋆fCos)(r)` -/

/-- `2 ∫₀¹ r (fCos⋆fCos)(r) dr = B`. -/
theorem integral_mul_vConv_fCos :
    ∫ r in (0:ℝ)..1, r * Zeta23.XiPrime.vConv fCos r = Bconst / 2 := by
  simp_rw [vConv_fCos, Finset.mul_sum]
  rw [intervalIntegral.integral_finsetSum fun j _ => Continuous.intervalIntegrable
    (continuous_finsetSum _ fun k _ => by
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) + k) k
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) - k) (-k)
      fun_prop) _ _]
  have hterm : ∀ j k : ℕ, ∫ r in (0:ℝ)..1,
      r * (cf j * cf k * ((Distinct839.Constant.waveInt ((j : ℤ) + k) k r
        + Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) / 2))
        = cf j * cf k * pairW j k := by
    intro j k
    have h1 := Distinct839.Constant.continuous_waveInt ((j : ℤ) + k) k
    have h2 := Distinct839.Constant.continuous_waveInt ((j : ℤ) - k) (-k)
    have e : ∀ r : ℝ,
        r * (cf j * cf k * ((Distinct839.Constant.waveInt ((j : ℤ) + k) k r
          + Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) / 2))
          = cf j * cf k / 2 * (r * Distinct839.Constant.waveInt ((j : ℤ) + k) k r
            + r * Distinct839.Constant.waveInt ((j : ℤ) - k) (-k) r) :=
      fun r => by ring
    simp_rw [e]
    rw [intervalIntegral.integral_const_mul,
      intervalIntegral.integral_add (Continuous.intervalIntegrable (by fun_prop) _ _)
        (Continuous.intervalIntegrable (by fun_prop) _ _),
      Distinct839.Constant.integral_mul_waveInt, Distinct839.Constant.integral_mul_waveInt,
      ← outerW_pair]
    ring
  rw [Finset.sum_congr rfl fun j _ => (intervalIntegral.integral_finsetSum fun k _ =>
    Continuous.intervalIntegrable (by
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) + k) k
      have := Distinct839.Constant.continuous_waveInt ((j : ℤ) - k) (-k)
      fun_prop) _ _)]
  simp_rw [hterm]
  rw [Bconst_eq]
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
  norm_num [pairW, cf]
  field_simp
  ring

/-! ### The profile `vProf = (2/5) fCos` -/

lemma integral_vProf : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s = 2 / 5 := by
  unfold vProf
  rw [intervalIntegral.integral_const_mul, integral_fCos, mul_one]

lemma integral_vProf_sq : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 = 4 / 25 * Aconst := by
  unfold vProf
  have e : ∀ s : ℝ, (2 / 5 * fCos s) ^ 2 = 4 / 25 * fCos s ^ 2 := fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, integral_fCos_sq]

lemma vConv_vProf (r : ℝ) :
    Zeta23.XiPrime.vConv vProf r = 4 / 25 * Zeta23.XiPrime.vConv fCos r := by
  unfold Zeta23.XiPrime.vConv vProf
  have e : ∀ s : ℝ, 2 / 5 * fCos s * (2 / 5 * fCos (s + r)) = 4 / 25 * (fCos s * fCos (s + r)) :=
    fun s => by ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul]

/-- `𝒥_{id}(λ; vProf) = (4/25) λ B`. -/
lemma jWin_vProf (lam : ℝ) :
    Zeta23.XiPrime.jWin (fun s => s) lam vProf = 4 / 25 * lam * Bconst := by
  unfold Zeta23.XiPrime.jWin
  have e : ∀ r : ℝ, lam * r * Zeta23.XiPrime.vConv vProf r
      = 4 / 25 * lam * (r * Zeta23.XiPrime.vConv fCos r) := fun r => by
    rw [vConv_vProf]; ring
  simp_rw [e]
  rw [intervalIntegral.integral_const_mul, integral_mul_vConv_fCos]
  ring

/-- `c_λ(vProf) = λ / (A + λ² B)`. -/
lemma cWin_vProf (lam : ℝ) :
    Zeta23.XiPrime.cWin (fun s => s) lam vProf = lam / (Aconst + lam ^ 2 * Bconst) := by
  unfold Zeta23.XiPrime.cWin
  rw [integral_vProf, integral_vProf_sq, jWin_vProf]
  have h : 4 / 25 * Aconst + lam * (4 / 25 * lam * Bconst)
      = 4 / 25 * (Aconst + lam ^ 2 * Bconst) := by ring
  rw [h, show lam * (2 / 5 : ℝ) ^ 2 = 4 / 25 * lam by ring, mul_div_mul_left _ _ (by norm_num)]

/-! ### Numerical facts -/

/-- `B > 0` (with room). -/
lemma Bconst_pos : 0 < Bconst := by
  rw [Bconst_eq]
  have hπ : 3 < π := pi_gt_three
  have h9 : (9 : ℝ) < π ^ 2 := by nlinarith
  have h : 440830631846157799 / 3175200000000000000 / π ^ 2
      < 440830631846157799 / 3175200000000000000 / 9 :=
    div_lt_div_of_pos_left (by norm_num) (by norm_num) h9
  linarith

/-- Upper bound for `B` from `π < 3.141593`. -/
lemma Bconst_le : Bconst ≤ 1 / 3 - 440830631846157799 / 3175200000000000000 / 3.141593 ^ 2 := by
  rw [Bconst_eq]
  have hπ := pi_lt_d6
  have hπ0 := pi_pos
  have h2 : π ^ 2 ≤ (3.141593 : ℝ) ^ 2 := by nlinarith
  have h : 440830631846157799 / 3175200000000000000 / (3.141593 : ℝ) ^ 2
      ≤ 440830631846157799 / 3175200000000000000 / π ^ 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by positivity) h2
  linarith

/-- Lower bound for `B` from `3.141592 < π`. -/
lemma le_Bconst : 1 / 3 - 440830631846157799 / 3175200000000000000 / 3.141592 ^ 2 ≤ Bconst := by
  rw [Bconst_eq]
  have hπ := pi_gt_d6
  have h2 : (3.141592 : ℝ) ^ 2 ≤ π ^ 2 := by nlinarith
  have h : 440830631846157799 / 3175200000000000000 / π ^ 2
      ≤ 440830631846157799 / 3175200000000000000 / (3.141592 : ℝ) ^ 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) h2
  linarith

end Simple673.Constant

namespace Simple673

open Constant

/-- **Closed form of the constant**: `κ(λ) = A/λ + λ B` for `λ > 0`. -/
theorem kappa_eq {lam : ℝ} (hlam : 0 < lam) : kappa lam = Aconst / lam + lam * Bconst := by
  unfold kappa
  rw [cWin_vProf, inv_div]
  field_simp

/-- **The constant at `λ = 1`**: `A + B < C₀ = 6639737/5000000` (the margin is `1.27·10⁻⁷`; the
proof, with `π < 3.141593`, keeps `1.24·10⁻⁷`). -/
theorem Aconst_add_Bconst_lt : Aconst + Bconst < energyC0 := by
  have hB := Bconst_le
  rw [Aconst_eq] at *
  unfold energyC0
  norm_num at hB ⊢
  linarith

/-- **Lower bound for the constant at `λ = 1`**: `1.327947 < A + B` (the value is
`1.3279472728…`). -/
theorem lt_Aconst_add_Bconst : 1327947 / 1000000 < Aconst + Bconst := by
  have hB := le_Bconst
  rw [Aconst_eq] at *
  norm_num at hB ⊢
  linarith

/-- **The constant near `λ = 1`**: `κ(λ) ≤ C₀` for `1 - 10⁻⁸ ≤ λ < 1` (after the two losses,
`π < 3.141593` and `A/λ ≤ A/(1 - 10⁻⁸)`, the margin is `1.13·10⁻⁷`). -/
theorem kappaStatement : KappaStatement := by
  refine ⟨1 - 1 / 100000000, by norm_num, by norm_num, fun lam h0 h1 => ?_⟩
  have hlam : 0 < lam := by linarith
  rw [kappa_eq hlam]
  have hB0 := Bconst_pos
  have hB := Bconst_le
  have hA : Aconst = 1008680921561 / 1000000000000 := Aconst_eq
  -- `A/λ ≤ A/λ₀` and `λ B ≤ B`
  have h2 : Aconst / lam ≤ Aconst / (1 - 1 / 100000000) :=
    div_le_div_of_nonneg_left (by rw [hA]; norm_num) (by norm_num) h0
  have h3 : lam * Bconst ≤ Bconst := by nlinarith
  have h4 : Aconst / (1 - 1 / 100000000)
      + (1 / 3 - 440830631846157799 / 3175200000000000000 / 3.141593 ^ 2) ≤ energyC0 := by
    rw [hA]; unfold energyC0; norm_num
  linarith

end Simple673

namespace Simple673.Constant

/-- The energy constant of the window is the value at `λ = 1`: `κ(1) = A + B`. -/
theorem kappa_one : kappa 1 = Aconst + Bconst := by
  rw [kappa_eq one_pos, div_one, one_mul]

/-- `κ` is continuous on `(0, ∞)`. -/
theorem continuousOn_kappa : ContinuousOn kappa (Set.Ioi 0) := by
  have h : ContinuousOn (fun lam : ℝ => Aconst / lam + lam * Bconst) (Set.Ioi 0) := by
    refine ContinuousOn.add ?_ (by fun_prop)
    exact continuousOn_const.div continuousOn_id fun x hx => ne_of_gt hx
  exact h.congr fun lam hlam => kappa_eq hlam

/-- `κ` is continuous on `(0, 1]`. -/
theorem continuousOn_kappa_Ioc : ContinuousOn kappa (Set.Ioc 0 1) :=
  continuousOn_kappa.mono fun _ h => h.1

end Simple673.Constant


==> anc/lean/Simple673/Defs.lean <==
/-
Simple673/Defs.lean — definitions and frozen data for the bound "more than 67.35% of the zeros
of the Riemann zeta function are simple and on the critical line".

The method is that of `Distinct839` with clipping level `c = 2`: only the simple zeros on the
line are kept in the Gram part, so there is one kind of point and the certificate data carry no
labels. The window is `f(u) = 1 + ∑_{j=1}^{10} a_j cos(2π j u)` on `[-1/2, 1/2]`, a cosine
polynomial with ten terms (the window of `Distinct839` has six), and `K` is its Fourier
transform. The local inequality is for frames of eight consecutive points, that is, for seven
gaps (the frames of `Distinct839` have seven points). The integer tables are the frozen
certificate data of `certificate_line/inputs.json` of the accompanying files (entries in units of
`10⁻⁶`; that file repeats each table for the three label types of the general format, the three
copies are identical).

Definitions that do not depend on the constants or on the number of points of a frame are those
of `Distinct839/Defs.lean` (`sincN`, `phiC`, `hat`); they are exported into this namespace, so the
lemmas proved about them in `Distinct839` apply. This file contains definitions only.
-/
import Distinct839.Defs

open scoped BigOperators
open Real

noncomputable section

namespace Simple673

export Distinct839 (sincN phiC hat)

/-! ## Window and kernel -/

/-- Window coefficients `10⁶ · a_j`, `j = 1, …, 10` (index `j - 1`). -/
def aInt : Fin 10 → ℤ := ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]

/-- The window coefficient `a_{j+1}` as a real number. -/
def aC (j : Fin 10) : ℝ := (aInt j : ℝ) / 1000000

/-- The cosine polynomial `1 + ∑ a_j cos(2π j u)`, without cutoff. -/
def fCos (u : ℝ) : ℝ := 1 + ∑ j : Fin 10, aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u)

/-- The window `f(u) = 1 + ∑ a_j cos(2π j u)` on `|u| ≤ 1/2`, zero outside. -/
def fWin (u : ℝ) : ℝ := if |u| ≤ 1 / 2 then fCos u else 0

/-- The profile used on the zeta side: `v = (2/5) · fCos`, as in `Distinct839`. The factor makes
`0 ≤ v ≤ 1` and the total-variation hypotheses of the upstream window class hold, and keeps the
normalised moments above the bounds `a ≥ 1/4`, `b ≥ 1/8` of the patched library; the kernel does
not depend on it. -/
def vProf (s : ℝ) : ℝ := 2 / 5 * fCos s

/-- The kernel `K = f̂`: `K(t) = sinc(t) + ∑ a_j (sinc(t - j) + sinc(t + j))/2`. -/
def K (t : ℝ) : ℝ :=
  sincN t + ∑ j : Fin 10, aC j / 2 * (sincN (t - ((j : ℕ) + 1)) + sincN (t + ((j : ℕ) + 1)))

/-! ## Certificate parameters (exact rationals) -/

/-- separation threshold `θ = 17/20` -/
def sep : ℝ := 17 / 20
/-- clipping level `c = 2` -/
def clipC : ℝ := 2
/-- pressure `α = 627 · 10⁻⁶` -/
def alphaP : ℝ := 627 / 1000000
/-- site reward `x₁ = 8722 · 10⁻⁶` -/
def rewX : ℝ := 8722 / 1000000
/-- span cost `b = 7 α`: each gap of a chain lies in at most seven frames -/
def spanB : ℝ := 7 * alphaP
/-- bound `Ω = 3882 · 10⁻⁶` for the oscillation of the telescoping state function: the sum over
`q = 0, …, 5` of the ranges of the partial sums `∑_{r ≤ q} B_r` -/
def omegaB : ℝ := 3882 / 1000000
/-- upper bound `C₀` for the energy constant `C(f)` -/
def energyC0 : ℝ := 6639737 / 5000000
/-- the final constant `(2 − C₀ − b)/(1 − x₁) = 1669159/2478195` -/
def qFinal : ℝ := 1669159 / 2478195

/-- lower bound `β = 1/20` for `K(t)²` on `|t| ≤ 17/20`. (The minimum of the kernel table over
these cells is `13707941 / 2²⁸ = 0.05106…`; the proof needs only `x₁ ≤ β`.) -/
def betaC : ℝ := 1 / 20
/-- majorant amplitude `γ₀ = 13/20` -/
def gammaM : ℝ := 13 / 20
/-- bound `19/10` for the Gram matrix of the realised window on `θ`-separated sets. It lies
between `L = ∫ g = 1.7894…` and the clipping level `2`. -/
def normS : ℝ := 19 / 10

/-- The two-sinc majorant `g(u) = γ₀ (sinc(θ(u - 1/2)) + sinc(θ(u + 1/2)))²`, `θ = 17/20`. -/
def gMaj (u : ℝ) : ℝ := gammaM * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2

/-- `L = ∫ g = (2γ₀/θ)(1 + sinc θ)`. -/
def LMaj : ℝ := 2 * gammaM / sep * (1 + sincN sep)

/-- grid of the kernel table: cells `[k/H, (k+1)/H]`, `H = 16384` -/
def gridH : ℕ := 16384
/-- value scale of the kernel table, `V = 2²⁸` -/
def scaleV : ℕ := 268435456
/-- last cell index of the kernel table; the table has `tabR + 1 = 262144 = 16 · 16384` entries -/
def tabR : ℕ := 262143

/-! ## Frozen integer tables (units of `10⁻⁶`) -/

/-- Pair weights `10⁶ · W_{ij}` for `i < j` (entries with `i ≥ j` are `0`). -/
def Wtab : Fin 8 → Fin 8 → ℤ := ![
    ![0, 159939, 0, 280438, 143766, 709387, 1000000, 2000000],
    ![0, 0, 264496, 385569, 340591, 856233, 581225, 1000000],
    ![0, 0, 0, 389188, 614430, 757940, 856233, 709387],
    ![0, 0, 0, 0, 372750, 614430, 340591, 143766],
    ![0, 0, 0, 0, 0, 389188, 385569, 280438],
    ![0, 0, 0, 0, 0, 0, 264496, 0],
    ![0, 0, 0, 0, 0, 0, 0, 159939],
    ![0, 0, 0, 0, 0, 0, 0, 0]]

/-- Site rewards `10⁶ · κ_i`: one point of a frame (the fourth, index `3`) receives `x₁`. -/
def hTab : Fin 8 → ℤ := ![0, 0, 0, 8722, 0, 0, 0, 0]

/-- Knot values `10⁶ · B_r(3/4 + k/8)`, `k = 0, …, 13`, of the piecewise linear potentials
(position `r`). The first and last knot values are `0`, and each column sums to `0`. -/
def knotTab : Fin 7 → Fin 14 → ℤ := ![
    ![0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0],
    ![0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0],
    ![0, -425, -425, -342, -425, -425, -425, 221, 221, -275, -244, -425, -425, 0],
    ![0, -444, -442, -442, -444, -444, -444, -442, -442, -162, -278, 850, -444, 0],
    ![0, -425, -425, -342, -425, -425, -425, 221, 221, -275, -244, -425, -425, 0],
    ![0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0],
    ![0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0]]

/-- The potential `B_r`: piecewise linear with knots `3/4 + k/8`, zero outside `[3/4, 19/8]`. -/
def Bpot (r : Fin 7) (t : ℝ) : ℝ :=
  ∑ k : Fin 14, (knotTab r k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8)))

/-- Position of the point `i` of a frame with gaps `g`: the sum of the first `i` gaps. -/
def pos (g : Fin 7 → ℝ) (i : Fin 8) : ℝ := ∑ r : Fin 7, if r.val < i.val then g r else 0

/-- The statement of the computer-assisted local inequality: for eight points with gaps
`g_r ≥ 17/20`,
`∑ κ_i ≤ α ∑ g_r + ∑_{i<j} W_{ij} K(y_j - y_i)² + ∑_r B_r(g_r)`. -/
def LocalInequality : Prop :=
  ∀ (g : Fin 7 → ℝ), (∀ r, sep ≤ g r) →
    ∑ i : Fin 8, (hTab i : ℝ) / 1000000 ≤
      alphaP * ∑ r : Fin 7, g r
      + ∑ i : Fin 8, ∑ j : Fin 8,
          (if i < j then (Wtab i j : ℝ) / 1000000 * K (pos g j - pos g i) ^ 2 else 0)
      + ∑ r : Fin 7, Bpot r (g r)

end Simple673


==> anc/lean/Simple673/Gram/Basic.lean <==
/-
Simple673/Gram/Basic.lean — elementary facts used by the finite Gram theorem at clipping level 2.

* The kernel: `K 0 = 1` and the crude bound `|K| ≤ 4/3`, both directly from the definition
  (`K(t) = sinc(t) + ∑ a_j (sinc(t - j) + sinc(t + j))/2` with ten coefficients `a_j`,
  `|sinc| ≤ 1`, `∑ |a_j| = 0.210672 < 1/3`).
* The structure `GramData`, which collects the hypotheses on the Gram matrix of simple points,
  and the bounds for its entries: `κ_ii² ≥ 1 - 2η`, `κ_ij² ≥ K(y_i - y_j)² - 3η`.

There are no labels here: every point is a simple zero, every multiplicity is `1`, and the
matrix `G` is the matrix `κ` itself with complex entries. The facts that do not depend on the
window (`sincN` at the integers, `sq_ge_of_close`, trace and Frobenius norm of a complex matrix
with real entries) are those of `Distinct839/Gram/Basic.lean` and are used from there.
-/
import Simple673.Spec
import Distinct839.Gram.Basic

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Simple673.Gram

/-! ### The kernel -/

/-- `K(0) = 1`. -/
theorem K_zero : K 0 = 1 := by
  unfold K
  have h1 : ∀ j : Fin 10, sincN (0 - (((j : ℕ) : ℝ) + 1)) = 0 := fun j => by
    have h := Distinct839.Gram.sincN_int (n := -((j : ℕ) : ℤ) - 1) (by omega)
    convert h using 2
    push_cast; ring
  have h2 : ∀ j : Fin 10, sincN (0 + (((j : ℕ) : ℝ) + 1)) = 0 := fun j => by
    have h := Distinct839.Gram.sincN_int (n := ((j : ℕ) : ℤ) + 1) (by omega)
    convert h using 2
    push_cast; ring
  simp only [h1, h2, add_zero, mul_zero, Finset.sum_const_zero, Distinct839.Gram.sincN_zero]

/-- `∑ |a_j| = 0.210672`, the sum over the ten window coefficients. -/
lemma sum_abs_aC : ∑ j, |aC j| = 210672 / 1000000 := by
  have h : ∀ j, |aC j| = ((|aInt j| : ℤ) : ℝ) / 1000000 := fun j => by
    unfold aC
    rw [abs_div, Int.cast_abs, abs_of_pos (by norm_num : (0 : ℝ) < 1000000)]
  simp_rw [h]
  rw [← Finset.sum_div, ← Int.cast_sum]
  have h2 : ∑ j, |aInt j| = 210672 := by decide
  rw [h2]; norm_num

/-- Crude bound `|K| ≤ 4/3`, from `|sinc| ≤ 1` and `∑ |a_j| < 1/3`. (The window is positive, so
in fact `|K| ≤ K(0) = 1`; this is not needed here.) -/
theorem abs_K_le (t : ℝ) : |K t| ≤ 4 / 3 := by
  unfold K
  have hterm : ∀ j : Fin 10,
      |aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))|
        ≤ |aC j| := fun j => by
    have h1 := Distinct839.Gram.abs_sincN_le_one (t - (((j : ℕ) : ℝ) + 1))
    have h2 := Distinct839.Gram.abs_sincN_le_one (t + (((j : ℕ) : ℝ) + 1))
    have h3 := abs_add_le (sincN (t - (((j : ℕ) : ℝ) + 1))) (sincN (t + (((j : ℕ) : ℝ) + 1)))
    rw [abs_mul, abs_div, abs_two]
    have h4 : (0 : ℝ) ≤ |aC j| := abs_nonneg _
    have h5 : |sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1))| ≤ 2 := by
      linarith
    nlinarith [mul_nonneg h4 (sub_nonneg.2 h5)]
  calc |sincN t + ∑ j : Fin 10,
          aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))|
      ≤ |sincN t| + |∑ j : Fin 10,
          aC j / 2 * (sincN (t - (((j : ℕ) : ℝ) + 1)) + sincN (t + (((j : ℕ) : ℝ) + 1)))| :=
        abs_add_le _ _
    _ ≤ 1 + ∑ j : Fin 10, |aC j| :=
        add_le_add (Distinct839.Gram.abs_sincN_le_one t)
          ((Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => hterm j))
    _ ≤ 4 / 3 := by rw [sum_abs_aC]; norm_num

/-! ### The data of the Gram theorem -/

/-- The hypotheses on a Gram matrix of simple points: positions `y`, a symmetric real matrix
`κ` within `η ≤ 1/100` of the kernel values `K(y_i - y_j)`, and the same matrix `G` with
complex entries. -/
structure GramData {ι : Type*} (y : ι → ℝ) (κ : ι → ι → ℝ) (η : ℝ) (G : Matrix ι ι ℂ) :
    Prop where
  /-- the error is nonnegative -/
  eta_nonneg : 0 ≤ η
  /-- the error is at most `η₀ = 1/100` -/
  eta_le : η ≤ 1 / 100
  /-- `κ` is symmetric -/
  symm : ∀ i j, κ i j = κ j i
  /-- `κ` is close to the kernel matrix -/
  close : ∀ i j, |κ i j - K (y i - y j)| ≤ η
  /-- the entries of `G` -/
  entry : ∀ i j, G i j = ((κ i j : ℝ) : ℂ)

namespace GramData

variable {ι : Type*} {y : ι → ℝ} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

/-- Diagonal entries of `κ` are within `η` of `1`. -/
lemma diag_bounds (D : GramData y κ η G) (i : ι) : 1 - η ≤ κ i i ∧ κ i i ≤ 1 + η := by
  have h := D.close i i
  rw [sub_self, K_zero] at h
  obtain ⟨h1, h2⟩ := abs_le.1 h
  constructor <;> linarith

/-- `κ_ii² ≥ 1 - 2η`. -/
lemma diag_sq_ge (D : GramData y κ η G) (i : ι) : 1 - 2 * η ≤ κ i i ^ 2 := by
  obtain ⟨h1, -⟩ := D.diag_bounds i
  have hη0 := D.eta_nonneg
  have hη1 := D.eta_le
  nlinarith [mul_nonneg (sub_nonneg.2 h1) (by linarith : 0 ≤ κ i i + (1 - η)), sq_nonneg η]

/-- Off-diagonal entries: `κ_ij² ≥ K(y_i - y_j)² - 3η`. -/
lemma offdiag_sq_ge (D : GramData y κ η G) (i j : ι) :
    K (y i - y j) ^ 2 - 3 * η ≤ κ i j ^ 2 :=
  Distinct839.Gram.sq_ge_of_close (abs_K_le _) (D.close i j)

end GramData

end Simple673.Gram


==> anc/lean/Simple673/Gram/Main.lean <==
/-
Simple673/Gram/Main.lean — the finite Gram theorem at clipping level 2 (`GramEnergyStatement`).

For positions `y` of simple points, a symmetric real matrix `κ` within `η` of the kernel matrix
`K(y_i - y_j)` which is bounded by `normS = 19/10` on `sep`-separated subsets, and the positive
semidefinite matrix `G` with the entries of `κ`:

    tr φ_2(G) ≥ (1 + x₁) |ι| - spanB · R - (7 x₁ + omegaB) - C η |ι|,

with `C = 44` and for `η ≤ η₀ = 1/100`. Here `x₁ = rewX = 8722 · 10⁻⁶`,
`spanB = 7α = 4389 · 10⁻⁶` and `7 x₁ + omegaB = 64936 · 10⁻⁶` (`Defs.lean`), and `R` bounds the
differences of the positions.

Proof: take a maximal matching of pairs at distance less than `sep`
(`Distinct839/Gram/Matching.lean`); the unmatched set is `sep`-separated. Pinch `G` onto the
pairs and the unmatched set (`Distinct839/Gram/Pinching.lean`). Each pair block gives
`2(1 + x₁) - 10η` (`PairBlock.lean`, from `x₁ ≤ β`); the unmatched block is not clipped, because
`normS ≤ 2`, and is handled by the transfer statement (`Remainder.lean`). The loss per point is
`5η` in a pair and `44η` in the unmatched set (`2η` on the diagonal and `14 · 3η` for the at most
fourteen neighbours at index distance at most seven).

Unlike `Distinct839/Gram/Main.lean` there are no labels: all points have multiplicity `1`.
-/
import Distinct839.Gram.Matching
import Simple673.Gram.PairBlock
import Simple673.Gram.Remainder

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Simple673.Gram

/-- **The finite Gram theorem at clipping level 2**, with explicit constants: for `η ≤ 1/100`,
`(1 + x₁) |ι| - spanB · R - (7 x₁ + omegaB) - 44 η |ι| ≤ tr φ_2(G)`. -/
theorem gramEnergy_explicit (hβ : BetaBound) (htr : TransferStatement)
    {ι : Type} [Fintype ι] [DecidableEq ι] {y : ι → ℝ} {κ : ι → ι → ℝ}
    {η R : ℝ} {G : Matrix ι ι ℂ} (hG : G.PosSemidef) (D : GramData y κ η G)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2)
    (hR : 0 ≤ R) (hspan : ∀ i j, y i - y j ≤ R) :
    (1 + rewX) * Fintype.card ι - spanB * R - (7 * rewX + omegaB) - 44 * η * Fintype.card ι
      ≤ ∑ k, phiC clipC (hG.1.eigenvalues k) := by
  have hη0 := D.eta_nonneg
  -- a maximal matching of close pairs; its fixed points are separated
  obtain ⟨σ, hσ, hσsep⟩ := Distinct839.Gram.exists_maximal_matching y sep
  -- pinching onto the pairs and the set of fixed points
  have hpinch := Distinct839.Gram.pinching_phiC (Distinct839.Gram.matchLabel σ) hG (c := clipC)
    (by unfold clipC; norm_num)
  refine le_trans ?_ hpinch
  -- the estimate for each block
  have hblock : ∀ k : Option (Sym2 ι),
      ∑ _a : {l // Distinct839.Gram.matchLabel σ l = k}, (1 + rewX - 44 * η)
          - (if k = none then spanB * R + (7 * rewX + omegaB) else 0)
        ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef
            (Distinct839.Gram.matchLabel σ) hG k).1.eigenvalues t) := by
    intro k
    rcases k with _ | z
    · -- the remainder block
      rw [if_pos rfl]
      exact remainder_block_ge htr D hG (Distinct839.Gram.matchLabel σ) none
        (fun i j hi hj hij =>
          hσsep i j (Distinct839.Gram.matchLabel_eq_none.1 hi)
            (Distinct839.Gram.matchLabel_eq_none.1 hj) hij)
        hform hR hspan
    · -- a pair block (or an empty block)
      rw [if_neg (Option.some_ne_none z), sub_zero]
      by_cases hne : Nonempty {l // Distinct839.Gram.matchLabel σ l = some z}
      · obtain ⟨⟨i, hi⟩⟩ := hne
        obtain ⟨hi1, hi2⟩ := Distinct839.Gram.matchLabel_eq_some.1 hi
        subst hi2
        have h := pair_block_ge hβ D hG (Distinct839.Gram.matchLabel σ) (some s(i, σ i))
          (i := i) (j := σ i) (fun h => hi1 h.symm) (hσ.close i hi1) hi
          (Distinct839.Gram.matchLabel_partner hσ.invol hi1)
          (fun l hl => Distinct839.Gram.eq_or_eq_of_matchLabel hl)
        refine le_trans (Finset.sum_le_sum fun a _ => ?_) h
        linarith
      · have : IsEmpty {l // Distinct839.Gram.matchLabel σ l = some z} := not_nonempty_iff.1 hne
        rw [Finset.univ_eq_empty]
        simp
  -- add up the blocks
  have hsum : (1 + rewX) * Fintype.card ι - spanB * R - (7 * rewX + omegaB)
        - 44 * η * Fintype.card ι
      = ∑ k : Option (Sym2 ι),
          (∑ _a : {l // Distinct839.Gram.matchLabel σ l = k}, (1 + rewX - 44 * η)
            - (if k = none then spanB * R + (7 * rewX + omegaB) else 0)) := by
    rw [Finset.sum_sub_distrib,
      Fintype.sum_fiberwise (Distinct839.Gram.matchLabel σ) fun _ => 1 + rewX - 44 * η,
      Finset.sum_ite_eq' Finset.univ none, if_pos (Finset.mem_univ _), Finset.sum_const,
      Finset.card_univ, nsmul_eq_mul]
    ring
  rw [hsum]
  exact Finset.sum_le_sum fun k _ => hblock k

end Simple673.Gram

namespace Simple673

open Gram

/-- **The finite Gram theorem at clipping level 2** (`GramEnergyStatement` of `Spec.lean`), from
the lower bound `BetaBound` for the kernel near the origin and the transfer statement. The
constants are `C = 44` and `η₀ = 1/100`. The hypothesis that the positions are distinct is not
used. -/
theorem gramEnergy (hβ : BetaBound) (htr : TransferStatement) : GramEnergyStatement := by
  refine ⟨44, 1 / 100, by norm_num, by norm_num, ?_⟩
  intro ι _ _ y κ η R G hG _ hη0 hη1 hsymm hclose hform hR hspan hentry
  exact gramEnergy_explicit hβ htr hG ⟨hη0, hη1, hsymm, hclose, hentry⟩ hform hR hspan

end Simple673


==> anc/lean/Simple673/Gram/PairBlock.lean <==
/-
Simple673/Gram/PairBlock.lean — the two-by-two blocks of the Gram theorem at clipping level 2.

A removed pair `{i, j}` at distance less than `sep = 17/20` has the block

    [[κ_ii, κ_ij], [κ_ij, κ_jj]],     |κ_ii - 1| ≤ η,  |κ_jj - 1| ≤ η.

`BetaBound` gives `κ_ij² ≥ β - 3η` with `β = betaC = 1/20`. With the tolerance `η` the larger
eigenvalue of the block may exceed `c = 2` (diagonal `1 + η`, off-diagonal close to `1`), so the
block may be clipped. The comparison matrix with off-diagonal square `w = β - 3η` has both
eigenvalues below `2` (they are at most `1 + η + √β`), so by the two-point estimate
`Distinct839.Gram.phiC_pair_ge`, in the form `Distinct839.Gram.pairBlock_ge`, the clipped trace
of the block is at least `κ_ii² + κ_jj² + 2w`, which is at least `2(1 + x₁) - 10η` because
`x₁ ≤ β` (`x₁ = rewX = 8722 · 10⁻⁶`). This is the only place where `β` is used.
-/
import Simple673.Gram.Basic
import Distinct839.Gram.Pinching
import Distinct839.Gram.PairBlock

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Simple673.Gram

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {β : Type*} [Fintype β] [DecidableEq β]
  {y : ι → ℝ} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

/-- The site reward is below the lower bound for `K²` near the origin: `x₁ ≤ β`, that is,
`8722 · 10⁻⁶ ≤ 1/20`. -/
lemma rewX_le_betaC : rewX ≤ betaC := by unfold rewX betaC; norm_num

/-- **Pair block.** If the block `k` of the partition `f` consists of two points `i ≠ j` at
distance less than `sep`, the clipped trace of the block of `G` is at least
`2(1 + x₁) - 10η`. -/
theorem pair_block_ge (hβ : BetaBound) (D : GramData y κ η G) (hG : G.PosSemidef)
    (f : ι → β) (k : β) {i j : ι} (hij : i ≠ j) (hclose : |y i - y j| < sep)
    (hfi : f i = k) (hfj : f j = k) (hfib : ∀ l, f l = k → l = i ∨ l = j) :
    ∑ _a : {l // f l = k}, (1 + rewX - 5 * η)
      ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef f hG k).1.eigenvalues t) := by
  set a₁ : {l // f l = k} := ⟨i, hfi⟩ with ha₁
  set a₂ : {l // f l = k} := ⟨j, hfj⟩ with ha₂
  have hne : a₁ ≠ a₂ := fun h => hij (congrArg Subtype.val h)
  have huniv : (Finset.univ : Finset {l // f l = k}) = {a₁, a₂} := by
    ext a
    simp only [Finset.mem_univ, Finset.mem_insert, Finset.mem_singleton, true_iff]
    rcases hfib a.1 a.2 with h | h
    · exact Or.inl (Subtype.ext h)
    · exact Or.inr (Subtype.ext h)
  have hη0 := D.eta_nonneg
  have hη1 := D.eta_le
  -- the entries of the block
  have hAB : ∀ a b : {l // f l = k},
      Distinct839.Gram.blockOf f G k a b = ((κ a b : ℝ) : ℂ) := fun a b => D.entry a b
  have hsymm : ∀ a b : {l // f l = k}, κ a b = κ b a := fun a b => D.symm a b
  -- the off-diagonal entry
  have hβij : betaC - 3 * η ≤ κ i j ^ 2 := by
    have h1 := hβ (y i - y j) hclose.le
    have h2 := D.offdiag_sq_ge i j
    linarith
  have hβnum : betaC = 1 / 20 := rfl
  have hβη : 0 ≤ betaC - 3 * η := by rw [hβnum]; linarith
  -- the diagonal entries
  obtain ⟨hi1, hi2⟩ := D.diag_bounds i
  obtain ⟨hj1, hj2⟩ := D.diag_bounds j
  have hc : clipC = 2 := rfl
  -- the comparison matrix has its eigenvalues below `2`
  have hdet : betaC - 3 * η ≤ (clipC - κ i i) * (clipC - κ j j) := by
    rw [hc, hβnum]
    have h1 : (99 : ℝ) / 100 ≤ 2 - κ i i := by linarith
    have h2 : (99 : ℝ) / 100 ≤ 2 - κ j j := by linarith
    have h3 := mul_le_mul h1 h2 (by norm_num) (by linarith)
    linarith
  have hmain : κ i i ^ 2 + κ j j ^ 2 + 2 * (betaC - 3 * η)
      ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef f hG k).1.eigenvalues t) :=
    Distinct839.Gram.pairBlock_ge (Distinct839.Gram.blockOf_posSemidef f hG k).1
      (B := fun a b : {l // f l = k} => κ a b) hAB hsymm hne huniv hβη hβij
      (by rw [hc]; linarith) (by rw [hc]; linarith) hdet
  refine le_trans ?_ hmain
  -- the arithmetic
  rw [huniv, Finset.sum_pair hne]
  have hd1 := D.diag_sq_ge i
  have hd2 := D.diag_sq_ge j
  have hx := rewX_le_betaC
  linarith

end Simple673.Gram


==> anc/lean/Simple673/Gram/Remainder.lean <==
/-
Simple673/Gram/Remainder.lean — the separated remainder block of the Gram theorem at clipping
level 2.

On a `sep`-separated set `S` the hypothesis `xᵀ κ_S x ≤ normS |x|²` with `normS = 19/10 ≤ 2`
gives `G_S ≤ c = 2`, so no eigenvalue of the block is clipped and

    ∑ φ_c(eigenvalues of G_S) = ‖G_S‖_F² = ∑_{i,j ∈ S} κ_ij².

This is where the bound on separated sets has to be below `2`. The diagonal gives
`∑ κ_ii² ≥ (1 - 2η)|S|`. For the off-diagonal part the set is sorted by position and
`TransferStatement` is applied with `e_ij = κ_ij²` and `ε = 3η`.

The eigenvalue bound from a bound for the real quadratic form and the sorting of a finite set of
reals do not depend on the window; they are `Distinct839.Gram.eigenvalues_le_of_real_form` and
`Distinct839.Gram.exists_sorting`.
-/
import Simple673.Gram.Basic
import Distinct839.Gram.Pinching
import Distinct839.Gram.Remainder

noncomputable section

open Matrix Finset RHLinalg
open scoped ComplexOrder BigOperators

namespace Simple673.Gram

/-! ### The transfer statement on a finite type -/

/-- `TransferStatement` for a `sep`-separated family indexed by an arbitrary finite type
(the statement itself is for increasing chains indexed by `Fin ℓ`). -/
theorem transfer_fintype (htr : TransferStatement) {τ : Type*} [Fintype τ] [DecidableEq τ]
    (z : τ → ℝ) (e : τ → τ → ℝ) (ε R : ℝ)
    (hsep : ∀ a b, a ≠ b → sep ≤ |z a - z b|) (hR : 0 ≤ R) (hspan : ∀ a b, z a - z b ≤ R)
    (hε : 0 ≤ ε) (he0 : ∀ a b, a ≠ b → 0 ≤ e a b)
    (he : ∀ a b, a ≠ b → K (z b - z a) ^ 2 - ε ≤ e a b) :
    rewX * Fintype.card τ - spanB * R - (7 * rewX + omegaB) - 14 * ε * Fintype.card τ
      ≤ ∑ a, ∑ b, if a ≠ b then e a b else 0 := by
  have hsep0 : (0 : ℝ) < sep := by unfold sep; norm_num
  have hz : Function.Injective z := by
    intro a b hab
    by_contra hne
    have := hsep a b hne
    rw [hab, sub_self, abs_zero] at this
    linarith
  obtain ⟨s, hs⟩ := Distinct839.Gram.exists_sorting z hz
  have h := htr (Fintype.card τ) (fun i => z (s i)) (fun i j => e (s i) (s j)) ε R
    (fun i j hij => by
      have h1 : z (s i) < z (s j) := hs hij
      have h2 := hsep (s j) (s i) (fun h => hij.ne' (s.injective h))
      rwa [abs_of_pos (by linarith)] at h2)
    hR (fun i j => hspan _ _) hε
    (fun i j hij => he0 _ _ (fun h => hij (s.injective h)))
    (fun i j hij => he _ _ (fun h => hij (s.injective h)))
  have e2 : (∑ i, ∑ j, if i ≠ j then e (s i) (s j) else 0)
      = ∑ a, ∑ b, if a ≠ b then e a b else 0 := by
    rw [← Equiv.sum_comp s fun a => ∑ b, if a ≠ b then e a b else 0]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [← Equiv.sum_comp s fun b => if s i ≠ b then e (s i) b else 0]
    refine Finset.sum_congr rfl fun j _ => ?_
    by_cases hij : i = j
    · subst hij; simp
    · rw [if_pos hij, if_pos fun h => hij (s.injective h)]
  rw [e2] at h
  exact h

/-! ### The remainder block -/

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {β : Type*} [Fintype β] [DecidableEq β]
  {y : ι → ℝ} {κ : ι → ι → ℝ} {η : ℝ} {G : Matrix ι ι ℂ}

omit [DecidableEq ι] [Fintype β] in
/-- On a separated block the matrix is bounded by `normS`: the quadratic form of the entries
`κ_ab` is at most `normS |x|²`. -/
lemma block_form_le (f : ι → β) (k : β)
    (hsep : ∀ i j, f i = k → f j = k → i ≠ j → sep ≤ |y i - y j|)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2)
    (x : {l // f l = k} → ℝ) :
    ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, x a * κ a b * x b
      ≤ normS * ∑ a, x a ^ 2 := by
  set S : Finset ι := Finset.univ.filter fun i => f i = k with hS
  have hmem : ∀ i, i ∈ S ↔ f i = k := fun i => by simp [hS]
  set x' : ι → ℝ := fun i => if h : f i = k then x ⟨i, h⟩ else 0 with hx'
  have hx'a : ∀ a : {l // f l = k}, x' a = x a := fun a => by
    simp only [hx']; rw [dif_pos a.2]
  have h := hform S (fun i hi j hj hij => hsep i j ((hmem i).1 hi) ((hmem j).1 hj) hij) x'
  have hS1 : ∀ F : ι → ℝ, ∑ i ∈ S, F i = ∑ a : {l // f l = k}, F a := fun F =>
    Finset.sum_subtype S hmem F
  rw [hS1 fun i => ∑ j ∈ S, x' i * κ i j * x' j, hS1 fun i => x' i ^ 2] at h
  have hL : ∑ a : {l // f l = k}, ∑ j ∈ S, x' a * κ a j * x' j
      = ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, x a * κ a b * x b := by
    refine Finset.sum_congr rfl fun a _ => ?_
    rw [hS1 fun j => x' a * κ a j * x' j]
    refine Finset.sum_congr rfl fun b _ => ?_
    rw [hx'a a, hx'a b]
  have hRt : ∑ a : {l // f l = k}, x' a ^ 2 = ∑ a, x a ^ 2 :=
    Finset.sum_congr rfl fun a _ => by rw [hx'a a]
  rw [hL, hRt] at h
  exact h

/-- The bound on separated sets is below the clipping level: `normS ≤ c`. -/
lemma normS_le_clipC : normS ≤ clipC := by unfold normS clipC; norm_num

/-- **Remainder block.** If the block `k` of the partition `f` is `sep`-separated, the clipped
trace of the block of `G` is at least
`∑ (1 + x₁ - 44η) - spanB · R - (7 x₁ + omegaB)`, the sum being over the block. -/
theorem remainder_block_ge (htr : TransferStatement) (D : GramData y κ η G)
    (hG : G.PosSemidef) (f : ι → β) (k : β)
    (hsep : ∀ i j, f i = k → f j = k → i ≠ j → sep ≤ |y i - y j|)
    (hform : ∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
      ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2)
    {R : ℝ} (hR : 0 ≤ R) (hspan : ∀ i j, y i - y j ≤ R) :
    ∑ _a : {l // f l = k}, (1 + rewX - 44 * η) - (spanB * R + (7 * rewX + omegaB))
      ≤ ∑ t, phiC clipC ((Distinct839.Gram.blockOf_posSemidef f hG k).1.eigenvalues t) := by
  set hA := (Distinct839.Gram.blockOf_posSemidef f hG k).1 with hhA
  have hη0 := D.eta_nonneg
  have hAB : ∀ a b : {l // f l = k},
      Distinct839.Gram.blockOf f G k a b = ((κ a b : ℝ) : ℂ) := fun a b => D.entry a b
  -- no eigenvalue is clipped
  have heig : ∀ t, hA.eigenvalues t ≤ clipC := fun t =>
    (Distinct839.Gram.eigenvalues_le_of_real_form hA
      (B := fun a b : {l // f l = k} => κ a b) hAB
      (block_form_le f k hsep hform) t).trans normS_le_clipC
  have hphi : ∑ t, phiC clipC (hA.eigenvalues t)
      = ∑ a : {l // f l = k}, ∑ b : {l // f l = k}, κ a b ^ 2 := by
    rw [Finset.sum_congr rfl fun t _ => Distinct839.Gram.phiC_of_le (heig t),
      ← frobSq_hermitian_eq_sum_sq_eigenvalues hA,
      Distinct839.Gram.frobSq_of_real (B := fun a b : {l // f l = k} => κ a b) hAB]
  -- split into diagonal and off-diagonal parts
  have hsplit : ∀ a : {l // f l = k},
      ∑ b : {l // f l = k}, κ a b ^ 2
        = κ a a ^ 2 + ∑ b : {l // f l = k}, if a ≠ b then κ a b ^ 2 else 0 := fun a => by
    have h1 : ∀ b : {l // f l = k}, κ a b ^ 2
        = (if a = b then κ a b ^ 2 else 0) + (if a ≠ b then κ a b ^ 2 else 0) := fun b => by
      by_cases hab : a = b <;> simp [hab]
    rw [Finset.sum_congr rfl fun b _ => h1 b, Finset.sum_add_distrib, Finset.sum_ite_eq,
      if_pos (Finset.mem_univ a)]
  -- the off-diagonal part, by the transfer statement
  have hoff := transfer_fintype htr (fun a : {l // f l = k} => y a)
    (fun a b => κ a b ^ 2) (3 * η) R
    (fun a b hab => hsep a b a.2 b.2 fun h => hab (Subtype.ext h)) hR
    (fun a b => hspan a b) (by linarith) (fun a b _ => sq_nonneg _)
    (fun a b _ => by
      have := D.offdiag_sq_ge b.1 a.1
      rw [D.symm b.1 a.1] at this
      exact this)
  -- the diagonal part
  have hdiag : ∑ _a : {l // f l = k}, (1 - 2 * η)
      ≤ ∑ a : {l // f l = k}, κ a a ^ 2 :=
    Finset.sum_le_sum fun a _ => D.diag_sq_ge a
  rw [hphi, Finset.sum_congr rfl fun a _ => hsplit a, Finset.sum_add_distrib]
  have hcount : ∑ _a : {l // f l = k}, (1 + rewX - 44 * η)
      = ∑ _a : {l // f l = k}, (1 - 2 * η) + rewX * Fintype.card {l // f l = k}
        - 14 * (3 * η) * Fintype.card {l // f l = k} := by
    simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
    ring
  rw [hcount]
  linarith

end Simple673.Gram


==> anc/lean/Simple673/Kernel/Array.lean <==
/-
Simple673/Kernel/Array.lean — the kernel table as an array, for the local-inequality checker.

`kTabArray` holds `kTab k` for `k = 0, …, tabR`: 262144 entries, 16 periods of 16384 cells. It
computes the 8192 trigonometric enclosures once (`trigArr`) and shares them between the 16
periods of the table. The evaluation of the whole array by the Lean interpreter takes about two
minutes.

This file contains the definitions and the size of the array, and nothing else: it and
`Simple673/Kernel/Compute.lean` are what the compiled run of the checker imports from this
directory, so that the run does not depend on the proofs about the kernel. That the array agrees
with `kTab` (`Kernel.kTabArray_getElem`) and is a sound lower enclosure of `K²`
(`kTabArray_sound`) is proved in `Simple673/Kernel/Table.lean`. The three names `kTabArray`,
`kTabArray_size` and `kTabArray_sound` are the interface used by `Simple673/Local`.
-/
import Simple673.Kernel.Compute

namespace Simple673.Kernel

/-- The 8192 enclosures `Distinct839.Kernel.trigEncl j`, `j < H/2`, computed once. -/
def trigArr : Array Distinct839.Kernel.TrigEncl :=
  Array.ofFn (n := 8192) fun j => Distinct839.Kernel.trigEncl j

/-- `Distinct839.Kernel.trigEncl j`, read from `trigArr` when `j` is in range. -/
def trigCached (j : ℕ) : Distinct839.Kernel.TrigEncl :=
  if h : j < trigArr.size then trigArr[j] else Distinct839.Kernel.trigEncl j

/-- **The kernel table as an array**: `kTabArray[k] = kTab k` for `k ≤ tabR = 262143`. -/
def _root_.Simple673.kTabArray : Array ℕ :=
  Array.ofFn (n := tabR + 1) fun k => kTabWith trigCached k

/-- The table has `tabR + 1 = 262144` entries. -/
theorem _root_.Simple673.kTabArray_size : kTabArray.size = tabR + 1 := Array.size_ofFn

end Simple673.Kernel


==> anc/lean/Simple673/Kernel/Basic.lean <==
/-
Simple673/Kernel/Basic.lean — the kernel `K` as the cosine transform of the window.

The window is `fCos(u) = 1 + ∑_{j=1}^{10} a_j cos(2π j u)` on `[-1/2, 1/2]`, with
`∑ |a_j| = 210672 · 10⁻⁶`. This file proves
   `fCos u ≥ 789328/10⁶ > 0`,   `∫_{-1/2}^{1/2} fCos = 1`,
   `K(t) = ∫_{-1/2}^{1/2} fCos(u) cos(2π t u) du`              (`K_eq_integral`, `kIntegral`),
   `K(-t) = K(t)`,   `K(0) = 1`,   `|K(t)| ≤ 1`,
and the estimate `|∫ fCos · g| ≤ sup |g|` (`abs_integral_fCos_mul_le`) that is used again for the
derivatives of `K` in `Simple673/Kernel/Deriv.lean`.

Naming convention for all files in `Simple673/Kernel/`: the statements used by the other
layers (`K_eq_integral`, `kIntegral`, `K_neg`, `K_zero`, `abs_K_le_one`, `fCos_pos`, `kTab`,
`kTab_sound`, `kTabArray`, `kTabArray_size`, `kTabArray_sound`, `betaBound`) live in the namespace
`Simple673`; everything else lives in `Simple673.Kernel`.

The files of this directory follow `Distinct839/Kernel/`: the same proofs, for the ten
coefficients of the second window. `Table.lean` there is divided here into `Array.lean` (the
definitions) and `Table.lean` (the proofs). The two files there that do not depend on the window,
`Taylor.lean` and `Trig.lean`, are imported and not copied, and so is the part of `Compute.lean`
that does not depend on it.
-/
import Simple673.Spec
import Simple673.Sum10

noncomputable section

open Real MeasureTheory intervalIntegral
open scoped BigOperators

namespace Simple673.Kernel

/-! ## The window -/

@[fun_prop]
lemma continuous_fCos : Continuous fCos := by
  unfold fCos
  fun_prop

/-- `∑ |a_j| = 210672 · 10⁻⁶`. -/
lemma sum_abs_aC : ∑ j : Fin 10, |aC j| = 210672 / 1000000 := by
  have e : ∀ (j : Fin 10) (z : ℤ), aInt j = z → aC j = (z : ℝ) / 1000000 :=
    fun j z h => by rw [aC, h]
  rw [sum_univ_ten, e 0 122290 rfl, e 1 (-45012) rfl, e 2 16241 rfl, e 3 1887 rfl,
    e 4 2711 rfl, e 5 3731 rfl, e 6 (-5307) rfl, e 7 2982 rfl, e 8 (-5153) rfl,
    e 9 5358 rfl]
  rw [abs_of_nonneg (by norm_num), abs_of_neg (by norm_num), abs_of_nonneg (by norm_num),
    abs_of_nonneg (by norm_num), abs_of_nonneg (by norm_num), abs_of_nonneg (by norm_num),
    abs_of_neg (by norm_num), abs_of_nonneg (by norm_num), abs_of_neg (by norm_num),
    abs_of_nonneg (by norm_num)]
  norm_num

/-- The window is bounded below by `1 - ∑ |a_j| = 0.789328`. -/
lemma fCos_ge (u : ℝ) : 789328 / 1000000 ≤ fCos u := by
  have h : ∀ j : Fin 10, -|aC j| ≤ aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u) := by
    intro j
    have h1 : |aC j * Real.cos (2 * π * ((j : ℕ) + 1) * u)| ≤ |aC j| := by
      rw [abs_mul]
      exact mul_le_of_le_one_right (abs_nonneg _) (abs_cos_le_one _)
    exact (abs_le.mp h1).1
  have hs := Finset.sum_le_sum (fun j (_ : j ∈ Finset.univ) => h j)
  rw [Finset.sum_neg_distrib, sum_abs_aC] at hs
  unfold fCos
  linarith

/-- The window is positive. -/
theorem _root_.Simple673.fCos_pos (u : ℝ) : 0 < fCos u := by
  linarith [fCos_ge u]

/-! ## The integral formula for the kernel -/

/-- `∫_{-1/2}^{1/2} cos(2π t u) du = sinc(t)`. -/
lemma integral_cos_two_pi_mul (t : ℝ) :
    ∫ u in (-(1 : ℝ) / 2)..(1 / 2), Real.cos (2 * π * t * u) = sincN t := by
  unfold sincN
  rcases eq_or_ne t 0 with rfl | ht
  · norm_num
  · have hc : 2 * π * t ≠ 0 := mul_ne_zero (mul_ne_zero two_ne_zero pi_ne_zero) ht
    rw [intervalIntegral.integral_comp_mul_left (fun x => Real.cos x) hc, integral_cos,
      Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero ht)]
    have h1 : 2 * π * t * (1 / 2) = π * t := by ring
    have h2 : 2 * π * t * (-1 / 2) = -(π * t) := by ring
    rw [h1, h2, Real.sin_neg, smul_eq_mul]
    field_simp
    ring

/-- Product-to-sum: `fCos(u) cos(2π t u)` as a combination of cosines. -/
lemma fCos_mul_cos (t u : ℝ) :
    fCos u * Real.cos (2 * π * t * u) =
      Real.cos (2 * π * t * u) + ∑ j : Fin 10, aC j / 2 *
        (Real.cos (2 * π * (t - ((j : ℕ) + 1)) * u)
          + Real.cos (2 * π * (t + ((j : ℕ) + 1)) * u)) := by
  unfold fCos
  rw [add_mul, one_mul, Finset.sum_mul]
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  have h1 : 2 * π * (t - ((j : ℕ) + 1)) * u = 2 * π * t * u - 2 * π * ((j : ℕ) + 1) * u := by ring
  have h2 : 2 * π * (t + ((j : ℕ) + 1)) * u = 2 * π * t * u + 2 * π * ((j : ℕ) + 1) * u := by ring
  rw [h1, h2, Real.cos_sub, Real.cos_add]
  ring

/-- The kernel is the cosine transform of the window. -/
theorem _root_.Simple673.K_eq_integral (t : ℝ) :
    K t = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u) := by
  have hint : ∀ s : ℝ, IntervalIntegrable (fun u : ℝ => Real.cos (2 * π * s * u)) volume
      (-(1 : ℝ) / 2) (1 / 2) := fun s => (by fun_prop : Continuous _).intervalIntegrable _ _
  simp_rw [fCos_mul_cos]
  rw [intervalIntegral.integral_add (hint t), intervalIntegral.integral_finsetSum]
  · unfold K
    rw [integral_cos_two_pi_mul]
    congr 1
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_add (hint _) (hint _),
      integral_cos_two_pi_mul, integral_cos_two_pi_mul]
  · intro j _
    exact ((hint _).add (hint _)).const_mul _
  · exact (by fun_prop : Continuous _).intervalIntegrable _ _

/-- The kernel is the cosine transform of the window, in the form of the interface
(`Simple673/Spec.lean`). -/
theorem _root_.Simple673.kIntegral : KIntegral := K_eq_integral

/-- The kernel is even. -/
theorem _root_.Simple673.K_neg (t : ℝ) : K (-t) = K t := by
  rw [K_eq_integral, K_eq_integral]
  congr 1
  funext u
  rw [show 2 * π * (-t) * u = -(2 * π * t * u) by ring, Real.cos_neg]

/-- The normalised sinc vanishes at non-zero integers. -/
lemma sincN_intCast {n : ℤ} (hn : n ≠ 0) : sincN n = 0 := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero (Int.cast_ne_zero.mpr hn)), mul_comm,
    Real.sin_int_mul_pi, zero_div]

/-- `K(0) = 1`. -/
theorem _root_.Simple673.K_zero : K 0 = 1 := by
  unfold K
  have h0 : sincN 0 = 1 := by simp [sincN]
  have h : ∀ j : Fin 10,
      aC j / 2 * (sincN (0 - ((j : ℕ) + 1)) + sincN (0 + ((j : ℕ) + 1))) = 0 := by
    intro j
    have e1 : (0 : ℝ) - ((j : ℕ) + 1) = ((-((j : ℕ) + 1 : ℤ) : ℤ) : ℝ) := by push_cast; ring
    have e2 : (0 : ℝ) + ((j : ℕ) + 1) = ((((j : ℕ) + 1 : ℤ) : ℤ) : ℝ) := by push_cast; ring
    rw [e1, e2, sincN_intCast (by omega), sincN_intCast (by omega)]
    ring
  rw [h0, Finset.sum_eq_zero fun j _ => h j, add_zero]

/-- The window has integral one. -/
theorem integral_fCos : ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u = 1 := by
  have h := K_eq_integral 0
  rw [K_zero] at h
  simpa using h.symm

/-- If `|g| ≤ C` on `[-1/2, 1/2]` then `|∫ fCos · g| ≤ C`, because `fCos ≥ 0` and `∫ fCos = 1`. -/
lemma abs_integral_fCos_mul_le {g : ℝ → ℝ} {C : ℝ} (hg : Continuous g)
    (hC : ∀ u ∈ Set.Icc (-(1 : ℝ) / 2) (1 / 2), |g u| ≤ C) :
    |∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * g u| ≤ C := by
  have hab : -(1 : ℝ) / 2 ≤ 1 / 2 := by norm_num
  calc |∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * g u|
      ≤ ∫ u in (-(1 : ℝ) / 2)..(1 / 2), |fCos u * g u| :=
        intervalIntegral.abs_integral_le_integral_abs hab
    _ ≤ ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * C := by
        apply intervalIntegral.integral_mono_on hab
        · exact (by fun_prop : Continuous fun u => |fCos u * g u|).intervalIntegrable _ _
        · exact (by fun_prop : Continuous fun u => fCos u * C).intervalIntegrable _ _
        · intro u hu
          rw [abs_mul, abs_of_pos (fCos_pos u)]
          exact mul_le_mul_of_nonneg_left (hC u hu) (fCos_pos u).le
    _ = C := by rw [intervalIntegral.integral_mul_const, integral_fCos, one_mul]

/-- `|K(t)| ≤ 1`. -/
theorem _root_.Simple673.abs_K_le_one (t : ℝ) : |K t| ≤ 1 := by
  rw [K_eq_integral]
  exact abs_integral_fCos_mul_le (by fun_prop) fun u _ => Real.abs_cos_le_one _

end Simple673.Kernel


==> anc/lean/Simple673/Kernel/Beta.lean <==
/-
Simple673/Kernel/Beta.lean — the lower bound `K(t)² ≥ β = 1/20` on `|t| ≤ 17/20`.

The cells `0, …, 13926` cover `[0, 17/20]`. Instead of evaluating all 13927 table entries, a short
covering certificate is checked: a pair `(k, m)` means that the table entry of cell `k` is large
enough to give `K² ≥ β` on the cells `k - m, …, k + m`, because `|K'| ≤ π`. With `w = kTab k / V`
and `c = piHi · m / H`, the condition `(√β + c)² ≤ w` is checked without square roots as
`c² + β ≤ w` and `4 c² β ≤ (w - β - c²)²` (`coverOK`). Eight pairs suffice (`betaCert`); the
check is evaluated by the kernel (`decide +kernel`).

The minimum of the table over these cells is `13707941 / 2²⁸ = 0.05106…`, attained at the last
cell `k = 13926`; the value `β = 1/20` of the interface lies below it, which leaves room for the
covering argument near the right end.
-/
import Simple673.Kernel.Sound

noncomputable section

open Real

namespace Simple673.Kernel

/-! ## The certificate and its checker (computable) -/

/-- `β = 1/20` as a rational number. -/
def betaQ : ℚ := 1 / 20

/-- The table entry of cell `k` gives `K² ≥ β` on the cells `k - m, …, k + m`. -/
def coverOK (k m : ℕ) : Bool :=
  let c : ℚ := Distinct839.Kernel.piHi * m / 16384
  let w : ℚ := (kTab k : ℚ) / 268435456
  decide (c ^ 2 + betaQ ≤ w) && decide (4 * c ^ 2 * betaQ ≤ (w - betaQ - c ^ 2) ^ 2)

/-- `coverCheck n l lo`: the pairs `l` cover the cells `lo, …, n - 1`, each pair `(k, m)` starting
at most at the first cell not yet covered. -/
def coverCheck (n : ℕ) : List (ℕ × ℕ) → ℕ → Bool
  | [], lo => decide (n ≤ lo)
  | (k, m) :: l, lo => decide (k ≤ lo + m) && coverOK k m && coverCheck n l (k + m + 1)

/-- The covering certificate for the cells `0, …, 13926` (computed by a greedy search). -/
def betaCert : List (ℕ × ℕ) :=
  [(3664, 3664), (9228, 1899), (11929, 803), (13074, 343), (13567, 150), (13784, 66),
   (13879, 30), (13923, 13)]

/-- The finite check behind `betaBound`, evaluated by the kernel. -/
theorem betaCert_check : coverCheck 13927 betaCert 0 = true := by decide +kernel

/-! ## Soundness of the checker -/

/-- `K² ≥ β` on the grid cell `j`. -/
def CellGood (j : ℕ) : Prop :=
  ∀ t : ℝ, (j : ℝ) / 16384 ≤ t → t ≤ ((j : ℝ) + 1) / 16384 → betaC ≤ K t ^ 2

lemma betaQ_cast : ((betaQ : ℚ) : ℝ) = betaC := by
  rw [betaQ, betaC]
  norm_num

/-- One pair of the certificate. -/
lemma coverOK_sound {k m : ℕ} (h : coverOK k m = true) {j : ℕ} (hj1 : k ≤ j + m)
    (hj2 : j ≤ k + m) : CellGood j := by
  intro t ht1 ht2
  simp only [coverOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨h1, h2⟩ := h
  -- real versions of the two rational conditions
  set c : ℝ := ((Distinct839.Kernel.piHi : ℚ) : ℝ) * m / 16384 with hc_def
  set w : ℝ := (kTab k : ℝ) / 268435456 with hw_def
  have hcq : (((Distinct839.Kernel.piHi * m / 16384 : ℚ)) : ℝ) = c := by push_cast; rfl
  have hwq : ((((kTab k : ℚ) / 268435456 : ℚ)) : ℝ) = w := by push_cast; rfl
  have h1' : c ^ 2 + betaC ≤ w := by
    rw [← hcq, ← hwq, ← betaQ_cast]
    exact_mod_cast h1
  have h2' : 4 * c ^ 2 * betaC ≤ (w - betaC - c ^ 2) ^ 2 := by
    rw [← hcq, ← hwq, ← betaQ_cast]
    exact_mod_cast h2
  have hc0 : 0 ≤ c :=
    div_nonneg (mul_nonneg Distinct839.Kernel.piHi_pos.le (Nat.cast_nonneg _)) (by norm_num)
  have hβ0 : 0 ≤ betaC := by rw [betaC]; norm_num
  set b := Real.sqrt betaC with hb_def
  have hb0 : 0 ≤ b := Real.sqrt_nonneg _
  have hbb : b * b = betaC := Real.mul_self_sqrt hβ0
  -- `(√β + c)² ≤ w`
  have h3 : 2 * c * b ≤ w - betaC - c ^ 2 := by
    by_contra hcon
    replace hcon := not_le.mp hcon
    have hpos : 0 ≤ w - betaC - c ^ 2 := by linarith
    have : (w - betaC - c ^ 2) ^ 2 < (2 * c * b) ^ 2 := by
      exact pow_lt_pow_left₀ hcon hpos (by norm_num)
    nlinarith
  have h4 : (b + c) ^ 2 ≤ w := by nlinarith
  -- the point `t' = t + (k - j)/H` of cell `k`
  set t' : ℝ := t + ((k : ℝ) - j) / 16384 with ht'_def
  have hk1 : (k : ℝ) / 16384 ≤ t' := by rw [ht'_def]; linarith
  have hk2 : t' ≤ ((k : ℝ) + 1) / 16384 := by rw [ht'_def]; linarith
  have hsound := kTab_sound k t'
    (by simpa [gridH] using hk1) (by simpa [gridH] using hk2)
  have hV : ((scaleV : ℕ) : ℝ) = 268435456 := by norm_num [scaleV]
  rw [hV, ← hw_def] at hsound
  -- `√β + c ≤ |K(t')|`
  have h5 : b + c ≤ |K t'| := by
    have : (b + c) ^ 2 ≤ |K t'| ^ 2 := by rw [sq_abs]; linarith
    exact (pow_le_pow_iff_left₀ (by positivity) (abs_nonneg _) (by norm_num)).mp this
  -- `|K(t)| ≥ |K(t')| - π m/H ≥ √β`
  have hdist : |t - t'| ≤ (m : ℝ) / 16384 := by
    rw [ht'_def, show t - (t + ((k : ℝ) - j) / 16384) = ((j : ℝ) - k) / 16384 by ring, abs_div,
      abs_of_pos (by norm_num : (0 : ℝ) < 16384)]
    gcongr
    rw [abs_le]
    constructor
    · have : (k : ℝ) ≤ j + m := by exact_mod_cast hj1
      linarith
    · have : (j : ℝ) ≤ k + m := by exact_mod_cast hj2
      linarith
  have hmv := abs_K_ge_of_abs_sub_le hdist
  have hmin : (m : ℝ) / 16384 * min π (|deriv K t'| + π ^ 2 * ((m : ℝ) / 16384)) ≤ c := by
    calc (m : ℝ) / 16384 * min π (|deriv K t'| + π ^ 2 * ((m : ℝ) / 16384))
        ≤ (m : ℝ) / 16384 * ((Distinct839.Kernel.piHi : ℚ) : ℝ) := by
          gcongr
          exact (min_le_left _ _).trans Distinct839.Kernel.pi_lt_piHi.le
      _ = c := by rw [hc_def]; ring
  have h6 : b ≤ |K t| := by linarith
  calc betaC = b * b := hbb.symm
    _ ≤ |K t| * |K t| := mul_le_mul h6 h6 hb0 (abs_nonneg _)
    _ = K t ^ 2 := by rw [← sq, sq_abs]

/-- The checker is sound: cells below `lo` good and a successful check give all cells below `n`. -/
lemma coverCheck_sound (n : ℕ) :
    ∀ (l : List (ℕ × ℕ)) (lo : ℕ), coverCheck n l lo = true →
      (∀ j < lo, CellGood j) → ∀ j < n, CellGood j := by
  intro l
  induction l with
  | nil =>
    intro lo h hlo j hj
    simp only [coverCheck, decide_eq_true_eq] at h
    exact hlo j (by omega)
  | cons p l ih =>
    obtain ⟨k, m⟩ := p
    intro lo h hlo
    simp only [coverCheck, Bool.and_eq_true, decide_eq_true_eq] at h
    obtain ⟨⟨hk, hok⟩, hl⟩ := h
    refine ih (k + m + 1) hl fun j hj => ?_
    rcases lt_or_ge j lo with hjlo | hjlo
    · exact hlo j hjlo
    · exact coverOK_sound hok (by omega) (by omega)

/-! ## The bound -/

/-- **`K(t)² ≥ β` for `|t| ≤ 17/20`.** -/
theorem _root_.Simple673.betaBound : BetaBound := by
  have hall := coverCheck_sound 13927 betaCert 0 betaCert_check (fun j hj => absurd hj (by omega))
  -- nonnegative `t`
  have hpos : ∀ t : ℝ, 0 ≤ t → t ≤ 17 / 20 → betaC ≤ K t ^ 2 := by
    intro t ht0 ht1
    set j := ⌊t * 16384⌋₊ with hj_def
    have hj1 : (j : ℝ) ≤ t * 16384 := Nat.floor_le (by positivity)
    have hj2 : t * 16384 < j + 1 := Nat.lt_floor_add_one _
    have hjn : j < 13927 := by
      have : (j : ℝ) < 13927 := by linarith
      exact_mod_cast this
    exact hall j hjn t (by rw [div_le_iff₀ (by norm_num)]; linarith)
      (by rw [le_div_iff₀ (by norm_num)]; linarith)
  intro t ht
  rw [abs_le, sep] at ht
  rcases le_total 0 t with h0 | h0
  · exact hpos t h0 ht.2
  · have := hpos (-t) (by linarith) (by linarith)
    rwa [K_neg] at this

end Simple673.Kernel


==> anc/lean/Simple673/Kernel/Closed.lean <==
/-
Simple673/Kernel/Closed.lean — the closed form of the kernel away from the integers.

For a real `t` that is not an integer (`K_eq_sin_mul_Qrat`, `deriv_K_eq`),
   `K(t) = sin(π t)/π · Q(t)`,     `Q(t) = 1/t + ∑_{j=1}^{10} (-1)^j a_j t/(t² - j²)`,
   `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`,
   `Q'(t) = -1/t² - ∑_{j=1}^{10} (-1)^j a_j (t² + j²)/(t² - j²)²`.
These are the formulas evaluated at the cell midpoints by the kernel table.
-/
import Simple673.Kernel.Deriv

noncomputable section

open Real
open scoped BigOperators Topology

namespace Simple673.Kernel

/-- The rational factor `Q(t) = 1/t + ∑_j (-1)^j a_j t/(t² - j²)` of the kernel. -/
def Qrat (t : ℝ) : ℝ :=
  1 / t + ∑ j : Fin 10, (-1) ^ ((j : ℕ) + 1) * aC j * t / (t ^ 2 - ((j : ℕ) + 1) ^ 2)

/-- The derivative `Q'(t) = -1/t² - ∑_j (-1)^j a_j (t² + j²)/(t² - j²)²`. -/
def Qder (t : ℝ) : ℝ :=
  -1 / t ^ 2 - ∑ j : Fin 10, (-1) ^ ((j : ℕ) + 1) * aC j * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
    / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2

/-! ## Non-vanishing of the denominators -/

lemma ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : t ≠ 0 := by
  simpa using ht 0

lemma sub_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) : t - ((j : ℝ) + 1) ≠ 0 := by
  intro h
  exact ht ((j : ℤ) + 1) (by push_cast; linarith)

lemma add_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) : t + ((j : ℝ) + 1) ≠ 0 := by
  intro h
  exact ht (-((j : ℤ) + 1)) (by push_cast; linarith)

lemma sq_sub_sq_ne_zero_of_notInt {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) (j : ℕ) :
    t ^ 2 - ((j : ℝ) + 1) ^ 2 ≠ 0 := by
  rw [show t ^ 2 - ((j : ℝ) + 1) ^ 2 = (t - ((j : ℝ) + 1)) * (t + ((j : ℝ) + 1)) by ring]
  exact mul_ne_zero (sub_ne_zero_of_notInt ht j) (add_ne_zero_of_notInt ht j)

/-! ## The closed form of `K` -/

lemma sincN_sub_nat_succ (t : ℝ) (j : ℕ) (h : t - ((j : ℝ) + 1) ≠ 0) :
    sincN (t - ((j : ℝ) + 1)) = (-1) ^ (j + 1) * Real.sin (π * t) / (π * (t - ((j : ℝ) + 1))) := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero h)]
  congr 1
  rw [show π * (t - ((j : ℝ) + 1)) = π * t - ((j + 1 : ℕ) : ℝ) * π by push_cast; ring,
    Real.sin_sub_nat_mul_pi]

lemma sincN_add_nat_succ (t : ℝ) (j : ℕ) (h : t + ((j : ℝ) + 1) ≠ 0) :
    sincN (t + ((j : ℝ) + 1)) = (-1) ^ (j + 1) * Real.sin (π * t) / (π * (t + ((j : ℝ) + 1))) := by
  unfold sincN
  rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero h)]
  congr 1
  rw [show π * (t + ((j : ℝ) + 1)) = π * t + ((j + 1 : ℕ) : ℝ) * π by push_cast; ring,
    Real.sin_add_nat_mul_pi]

/-- The algebra behind one term of the closed form: partial fractions. -/
lemma closed_term_identity (a s S t m : ℝ) (h1 : t - m ≠ 0) (h2 : t + m ≠ 0) :
    a / 2 * (s * S / (π * (t - m)) + s * S / (π * (t + m)))
      = S / π * (s * a * t / (t ^ 2 - m ^ 2)) := by
  have h3 : t ^ 2 - m ^ 2 ≠ 0 := by
    rw [show t ^ 2 - m ^ 2 = (t - m) * (t + m) by ring]
    exact mul_ne_zero h1 h2
  have hpi : π ≠ 0 := pi_ne_zero
  have e1 : s * S / (π * (t - m)) + s * S / (π * (t + m))
      = s * S * (2 * t) / (π * (t ^ 2 - m ^ 2)) := by
    rw [div_add_div _ _ (mul_ne_zero hpi h1) (mul_ne_zero hpi h2),
      div_eq_div_iff (mul_ne_zero (mul_ne_zero hpi h1) (mul_ne_zero hpi h2)) (mul_ne_zero hpi h3)]
    ring
  have e2 : a / 2 * (s * S * (2 * t) / (π * (t ^ 2 - m ^ 2)))
      = a * (s * S * (2 * t)) / (2 * (π * (t ^ 2 - m ^ 2))) := div_mul_div_comm _ _ _ _
  have e3 : S / π * (s * a * t / (t ^ 2 - m ^ 2)) = S * (s * a * t) / (π * (t ^ 2 - m ^ 2)) :=
    div_mul_div_comm _ _ _ _
  rw [e1, e2, e3,
    div_eq_div_iff (mul_ne_zero two_ne_zero (mul_ne_zero hpi h3)) (mul_ne_zero hpi h3)]
  ring

/-- Closed form of the kernel at non-integer points: `K(t) = sin(π t)/π · Q(t)`. -/
theorem K_eq_sin_mul_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    K t = Real.sin (π * t) / π * Qrat t := by
  have ht0 : t ≠ 0 := ne_zero_of_notInt ht
  unfold K Qrat
  rw [mul_add, Finset.mul_sum]
  congr 1
  · unfold sincN
    rw [Real.sinc_of_ne_zero (mul_ne_zero pi_ne_zero ht0), div_mul_div_comm, mul_one]
  · refine Finset.sum_congr rfl fun j _ => ?_
    rw [sincN_sub_nat_succ t j (sub_ne_zero_of_notInt ht j),
      sincN_add_nat_succ t j (add_ne_zero_of_notInt ht j)]
    exact closed_term_identity _ _ _ _ _ (sub_ne_zero_of_notInt ht j) (add_ne_zero_of_notInt ht j)

/-! ## The derivative -/

lemma hasDerivAt_Qterm (c m t : ℝ) (h : t ^ 2 - m ^ 2 ≠ 0) :
    HasDerivAt (fun s : ℝ => c * s / (s ^ 2 - m ^ 2))
      (-(c * (t ^ 2 + m ^ 2) / (t ^ 2 - m ^ 2) ^ 2)) t := by
  have h1 : HasDerivAt (fun s : ℝ => c * s) c t := by
    simpa using (hasDerivAt_id' t).const_mul c
  have h2 : HasDerivAt (fun s : ℝ => s ^ 2 - m ^ 2) (2 * t) t := by
    simpa using (hasDerivAt_pow 2 t).sub_const (m ^ 2)
  have h3 := h1.fun_div h2 h
  have e : -(c * (t ^ 2 + m ^ 2) / (t ^ 2 - m ^ 2) ^ 2)
      = (c * (t ^ 2 - m ^ 2) - c * t * (2 * t)) / (t ^ 2 - m ^ 2) ^ 2 := by
    rw [← neg_div]
    congr 1
    ring
  rw [e]
  exact h3

/-- `Q` has derivative `Q'` at non-integer points. -/
theorem hasDerivAt_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : HasDerivAt Qrat (Qder t) t := by
  have ht0 : t ≠ 0 := ne_zero_of_notInt ht
  have h0 : HasDerivAt (fun s : ℝ => 1 / s) (-1 / t ^ 2) t := by
    have e1 : (fun s : ℝ => 1 / s) = fun s => s⁻¹ := funext fun s => one_div s
    have e2 : -1 / t ^ 2 = -(t ^ 2)⁻¹ := by rw [neg_div, one_div]
    rw [e1, e2]
    exact hasDerivAt_inv ht0
  have hsum : HasDerivAt
      (fun s : ℝ => ∑ j : Fin 10, (-1) ^ ((j : ℕ) + 1) * aC j * s / (s ^ 2 - ((j : ℕ) + 1) ^ 2))
      (∑ j : Fin 10, -((-1) ^ ((j : ℕ) + 1) * aC j * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
        / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2)) t :=
    HasDerivAt.fun_sum fun j _ => hasDerivAt_Qterm _ _ t (sq_sub_sq_ne_zero_of_notInt ht j)
  have h := h0.add hsum
  have e : Qder t = -1 / t ^ 2 + ∑ j : Fin 10, -((-1) ^ ((j : ℕ) + 1) * aC j
      * (t ^ 2 + ((j : ℕ) + 1) ^ 2) / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2) := by
    unfold Qder
    rw [Finset.sum_neg_distrib, sub_eq_add_neg]
  rw [e]
  exact h

/-- The closed form `s ↦ sin(π s)/π · Q(s)` has the expected derivative at non-integer points. -/
theorem hasDerivAt_sin_mul_Qrat {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    HasDerivAt (fun s : ℝ => Real.sin (π * s) / π * Qrat s)
      (Real.cos (π * t) * Qrat t + Real.sin (π * t) / π * Qder t) t := by
  have h1 : HasDerivAt (fun s : ℝ => Real.sin (π * s) / π) (Real.cos (π * t)) t := by
    have h := (((hasDerivAt_id' t).const_mul π).sin).div_const π
    have e : Real.cos (π * t) = Real.cos (π * t) * (π * 1) / π := by
      rw [mul_one, mul_div_assoc, div_self pi_ne_zero, mul_one]
    rw [e]
    exact h
  exact h1.mul (hasDerivAt_Qrat ht)

/-- The set of non-integers is a neighbourhood of each of its points. -/
lemma notInt_mem_nhds {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) : {s : ℝ | ∀ n : ℤ, s ≠ n} ∈ 𝓝 t := by
  have hset : {s : ℝ | ∀ n : ℤ, s ≠ n} = (Set.range ((↑) : ℤ → ℝ))ᶜ := by
    ext s
    simp only [Set.mem_ofPred_eq, Set.mem_compl_iff, Set.mem_range, not_exists]
    exact ⟨fun h n hn => h n hn.symm, fun h n hn => h n hn.symm⟩
  rw [hset]
  refine Real.isClosed_range_intCast.isOpen_compl.mem_nhds ?_
  rintro ⟨n, hn⟩
  exact ht n hn.symm

/-- Closed form of the derivative of the kernel at non-integer points:
`K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`. -/
theorem deriv_K_eq {t : ℝ} (ht : ∀ n : ℤ, t ≠ n) :
    deriv K t = Real.cos (π * t) * Qrat t + Real.sin (π * t) / π * Qder t := by
  have hev : K =ᶠ[𝓝 t] fun s : ℝ => Real.sin (π * s) / π * Qrat s := by
    filter_upwards [notInt_mem_nhds ht] with s hs using K_eq_sin_mul_Qrat hs
  rw [hev.deriv_eq]
  exact (hasDerivAt_sin_mul_Qrat ht).deriv

end Simple673.Kernel


==> anc/lean/Simple673/Kernel/Compute.lean <==
/-
Simple673/Kernel/Compute.lean — the kernel table as an exact rational computation.

This file contains definitions only; their soundness is proved in
`Simple673/Kernel/Sound.lean`. It is a line-by-line port of the reference program
`certificate_line/build_kernel.py` of the accompanying files, with exact arithmetic in `ℚ`. The
part of the computation that does not depend on the window is that of
`Distinct839/Kernel/Compute.lean` and is used unchanged:

* `Distinct839.Kernel.piLo < π < Distinct839.Kernel.piHi` are the twenty-digit bounds of Mathlib
  (`Real.pi_gt_d20`, `Real.pi_lt_d20`). The Python program uses forty-digit Machin bounds; the
  resulting tables are identical.
* For `j < H/2`, `H = 16384`, and `r = (2j+1)/(2H)`, the record `Distinct839.Kernel.trigEncl j`
  encloses `sin(π r)/π` and `cos(π r)` by Taylor polynomials with 10 and 11 terms evaluated at
  `piLo·r` and `piHi·r`, divided by `piHi` or `piLo`, and rounded outwards to multiples of `2⁻⁷⁰`.

The part that depends on the ten window coefficients `aInt` is defined here:

* For the cell `k` with midpoint `t = (2k+1)/(2H)`, `cellVal` evaluates
  `Q(t) = 1/t + ∑_{j=1}^{10} (-1)^j a_j t/(t² - j²)` and `Q'(t)`, encloses
  `K(t) = sin(π t)/π · Q(t)` and `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)`, and returns
  `⌊V · [ℓ - (1/(2H)) · min(π, D + π²/(2H))]₊²⌋`, `V = 2²⁸`, with `ℓ ≤ |K(t)|`, `D ≥ |K'(t)|` and
  `π` replaced by `piHi`.
* `kTab k` reduces `k` modulo `H` and reflects the second half of each period onto the first
  (`sin(π t)` and `cos(π t)` are determined, up to a common sign, by `t mod 1`).

The table is used for the cells `k = 0, …, 262143` (16 periods, 262144 entries); the array of
these entries is `kTabArray` in `Simple673/Kernel/Array.lean`.

This file and `Simple673/Kernel/Array.lean` are, with `Simple673/Defs.lean` and the checker,
all that the compiled run of the local inequality imports from the development; the proofs about
the kernel are in the other files of this directory.
-/
import Distinct839.Kernel.Compute
import Simple673.Defs

open scoped BigOperators

namespace Simple673.Kernel

/-! ## The rational factor of the kernel -/

/-- `Q(t) = 1/t + ∑_{j=1}^{10} (-1)^j a_j t/(t² - j²)` in `ℚ`. -/
def ratQ (t : ℚ) : ℚ :=
  1 / t + ∑ j : Fin 10,
    (-1) ^ ((j : ℕ) + 1) * ((aInt j : ℚ) / 1000000) * t / (t ^ 2 - ((j : ℕ) + 1) ^ 2)

/-- `Q'(t) = -1/t² - ∑_{j=1}^{10} (-1)^j a_j (t² + j²)/(t² - j²)²` in `ℚ`. -/
def derQ (t : ℚ) : ℚ :=
  -1 / t ^ 2 - ∑ j : Fin 10,
    (-1) ^ ((j : ℕ) + 1) * ((aInt j : ℚ) / 1000000) * (t ^ 2 + ((j : ℕ) + 1) ^ 2)
      / (t ^ 2 - ((j : ℕ) + 1) ^ 2) ^ 2

/-! ## One table entry -/

/-- The lower bound `[ℓ - (1/(2H)) min(π, D + π²/(2H))]₊` for `|K|` on cell `k`, given an enclosure
`e` of `sin(π t)/π` and `cos(π t)` at the midpoint `t = (2k+1)/(2H)` up to a common sign. -/
def cellLow (e : Distinct839.Kernel.TrigEncl) (k : ℕ) : ℚ :=
  let t : ℚ := (2 * k + 1) / 32768
  let rat := ratQ t
  let der := derQ t
  -- `dl ≤ ±K'(t) ≤ du`
  let dl := min (rat * e.cl) (rat * e.cu) + min (der * e.sl) (der * e.su)
  let du := max (rat * e.cl) (rat * e.cu) + max (der * e.sl) (der * e.su)
  -- `|K'| ≤ D + π²/(2H)` on the cell, and `|K'| ≤ π` everywhere
  let db := min Distinct839.Kernel.piHi
    (max |dl| |du| + Distinct839.Kernel.piHi * Distinct839.Kernel.piHi / 32768)
  max 0 (|rat| * e.sl - db / 32768)

/-- The table entry `⌊V · low²⌋` of cell `k`, `V = 2²⁸`. -/
def cellVal (e : Distinct839.Kernel.TrigEncl) (k : ℕ) : ℕ :=
  let low := cellLow e k
  ⌊low * low * 268435456⌋₊

/-- The table, with the trigonometric enclosures supplied by `T` (used to share them). -/
def kTabWith (T : ℕ → Distinct839.Kernel.TrigEncl) (k : ℕ) : ℕ :=
  let j := k % 16384
  if j < 8192 then cellVal (T j) k else cellVal (T (16383 - j)).reflect k

/-- **The kernel table**: `kTab k / 2²⁸ ≤ K(t)²` on the cell `[k/16384, (k+1)/16384]`
(`kTab_sound`). -/
def _root_.Simple673.kTab (k : ℕ) : ℕ := kTabWith Distinct839.Kernel.trigEncl k

end Simple673.Kernel


==> anc/lean/Simple673/Kernel/Deriv.lean <==
/-
Simple673/Kernel/Deriv.lean — the derivative of the kernel.

From `K(t) = ∫ fCos(u) cos(2π t u) du` over `[-1/2, 1/2]` (`K_eq_integral`), differentiation
under the integral sign gives
   `K'(t) = -∫ fCos(u) · 2π u · sin(2π t u) du`                       (`hasDerivAt_K`).
Since `fCos ≥ 0`, `∫ fCos = 1` and `|u| ≤ 1/2`, this yields
   `|K'(t)| ≤ π`                                                       (`abs_deriv_K_le`),
   `|K'(s) - K'(t)| ≤ π² |s - t|`                                      (`abs_deriv_K_sub_le`),
and, by the mean value inequality, the cell estimate used for the kernel table:
   `|K(t)| ≥ |K(t₀)| - h · min(π, |K'(t₀)| + π² h)` for `|t - t₀| ≤ h`  (`abs_K_ge_of_abs_sub_le`).
-/
import Simple673.Kernel.Basic

noncomputable section

open Real MeasureTheory intervalIntegral
open scoped BigOperators Topology

namespace Simple673.Kernel

/-- The derivative of the kernel, as an integral: `K'(t) = -∫ fCos(u) · 2π u · sin(2π t u) du`. -/
def Kd (t : ℝ) : ℝ :=
  ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))

/-- Differentiation under the integral sign: `K` has derivative `Kd t` at `t`. -/
theorem hasDerivAt_K (t : ℝ) : HasDerivAt K (Kd t) t := by
  have hK : K = fun t => ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u) :=
    funext K_eq_integral
  rw [hK]
  have key := intervalIntegral.hasDerivAt_integral_of_dominated_loc_of_deriv_le (μ := volume)
    (F := fun t u => fCos u * Real.cos (2 * π * t * u))
    (F' := fun t u => fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u)))
    (x₀ := t) (s := Set.univ) (a := -(1 : ℝ) / 2) (b := 1 / 2)
    (bound := fun u => |fCos u| * (2 * π * |u|))
    Filter.univ_mem ?_ ?_ ?_ ?_ ?_ ?_
  · exact key.2
  · exact Filter.Eventually.of_forall fun s =>
      (by fun_prop : Continuous fun u => fCos u * Real.cos (2 * π * s * u)).aestronglyMeasurable
  · exact (by fun_prop : Continuous fun u =>
      fCos u * Real.cos (2 * π * t * u)).intervalIntegrable _ _
  · exact (by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun u _ s _ => ?_
    show ‖fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))‖ ≤ |fCos u| * (2 * π * |u|)
    rw [Real.norm_eq_abs, abs_mul, abs_mul, abs_neg, abs_mul, abs_mul, abs_two,
      abs_of_pos pi_pos]
    have h1 : |Real.sin (2 * π * s * u)| ≤ 1 := Real.abs_sin_le_one _
    have h2 : 0 ≤ 2 * π * |u| := by positivity
    calc |fCos u| * (2 * π * |u| * |Real.sin (2 * π * s * u)|)
        ≤ |fCos u| * (2 * π * |u| * 1) := by gcongr
      _ = |fCos u| * (2 * π * |u|) := by ring
  · exact (by fun_prop : Continuous fun u => |fCos u| * (2 * π * |u|)).intervalIntegrable _ _
  · refine Filter.Eventually.of_forall fun u _ s _ => ?_
    have h1 : HasDerivAt (fun x : ℝ => 2 * π * x * u) (2 * π * u) s := by
      simpa using ((hasDerivAt_id s).const_mul (2 * π)).mul_const u
    have h2 := (h1.cos).const_mul (fCos u)
    have e : fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))
        = fCos u * (-Real.sin (2 * π * s * u) * (2 * π * u)) := by ring
    show HasDerivAt (fun x : ℝ => fCos u * Real.cos (2 * π * x * u))
      (fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))) s
    rw [e]
    exact h2

/-- The kernel is differentiable. -/
theorem differentiable_K : Differentiable ℝ K := fun t => (hasDerivAt_K t).differentiableAt

/-- The derivative of the kernel is the integral `Kd`. -/
theorem deriv_K (t : ℝ) : deriv K t = Kd t := (hasDerivAt_K t).deriv

/-- `|K'(t)| ≤ π`. -/
theorem abs_deriv_K_le (t : ℝ) : |deriv K t| ≤ π := by
  rw [deriv_K]
  unfold Kd
  refine abs_integral_fCos_mul_le (by fun_prop) fun u hu => ?_
  have hu' : |u| ≤ 1 / 2 := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
  rw [abs_mul, abs_neg, abs_mul, abs_mul, abs_two, abs_of_pos pi_pos]
  have h1 : |Real.sin (2 * π * t * u)| ≤ 1 := Real.abs_sin_le_one _
  calc 2 * π * |u| * |Real.sin (2 * π * t * u)| ≤ 2 * π * (1 / 2) * 1 := by gcongr
    _ = π := by ring

/-- `|K'(s) - K'(t)| ≤ π² |s - t|`. -/
theorem abs_deriv_K_sub_le (s t : ℝ) : |deriv K s - deriv K t| ≤ π ^ 2 * |s - t| := by
  rw [deriv_K, deriv_K]
  unfold Kd
  rw [← intervalIntegral.integral_sub
    ((by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * s * u))).intervalIntegrable _ _)
    ((by fun_prop : Continuous fun u =>
      fCos u * (-(2 * π * u) * Real.sin (2 * π * t * u))).intervalIntegrable _ _)]
  simp_rw [← mul_sub]
  refine abs_integral_fCos_mul_le (by fun_prop) fun u hu => ?_
  have hu' : |u| ≤ 1 / 2 := abs_le.mpr ⟨by linarith [hu.1], hu.2⟩
  rw [abs_mul, abs_neg, abs_mul, abs_mul, abs_two, abs_of_pos pi_pos]
  have h1 : |Real.sin (2 * π * s * u) - Real.sin (2 * π * t * u)| ≤ 2 * π * |u| * |s - t| := by
    refine (Real.abs_sin_sub_sin_le _ _).trans (le_of_eq ?_)
    rw [show 2 * π * s * u - 2 * π * t * u = 2 * π * u * (s - t) by ring, abs_mul, abs_mul,
      abs_mul, abs_two, abs_of_pos pi_pos]
  have h2 : 0 ≤ |s - t| := abs_nonneg _
  have h3 : 0 ≤ |u| := abs_nonneg _
  calc 2 * π * |u| * |Real.sin (2 * π * s * u) - Real.sin (2 * π * t * u)|
      ≤ 2 * π * |u| * (2 * π * |u| * |s - t|) := by gcongr
    _ ≤ 2 * π * (1 / 2) * (2 * π * (1 / 2) * |s - t|) := by gcongr
    _ = π ^ 2 * |s - t| := by ring

/-- Cell estimate. If `|t - t₀| ≤ h` then `|K(t)| ≥ |K(t₀)| - h · min(π, |K'(t₀)| + π² h)`. -/
theorem abs_K_ge_of_abs_sub_le {t₀ t h : ℝ} (ht : |t - t₀| ≤ h) :
    |K t₀| - h * min π (|deriv K t₀| + π ^ 2 * h) ≤ |K t| := by
  have hh : 0 ≤ h := (abs_nonneg _).trans ht
  set C : ℝ := min π (|deriv K t₀| + π ^ 2 * h) with hC
  have hC0 : 0 ≤ C := le_min pi_pos.le (by positivity)
  -- on the closed ball of radius `h` around `t₀` the derivative is bounded by `C`
  have hbound : ∀ x ∈ Metric.closedBall t₀ h, ‖deriv K x‖ ≤ C := by
    intro x hx
    have hx' : |x - t₀| ≤ h := by simpa [Real.dist_eq] using hx
    rw [Real.norm_eq_abs, hC]
    refine le_min (abs_deriv_K_le x) ?_
    have h1 : |deriv K x| ≤ |deriv K t₀| + |deriv K x - deriv K t₀| := by
      have := abs_add_le (deriv K t₀) (deriv K x - deriv K t₀)
      simpa using this
    have h2 : |deriv K x - deriv K t₀| ≤ π ^ 2 * h :=
      (abs_deriv_K_sub_le x t₀).trans (mul_le_mul_of_nonneg_left hx' (by positivity))
    linarith
  have hmv := (convex_closedBall t₀ h).norm_image_sub_le_of_norm_deriv_le
    (fun x _ => differentiable_K x) hbound
    (Metric.mem_closedBall_self hh) (by simpa [Real.dist_eq] using ht : t ∈ Metric.closedBall t₀ h)
  rw [Real.norm_eq_abs, Real.norm_eq_abs] at hmv
  have h3 : C * |t - t₀| ≤ h * C := by
    rw [mul_comm h C]
    exact mul_le_mul_of_nonneg_left ht hC0
  have h4 : |K t₀| ≤ |K t| + |K t - K t₀| := by
    have := abs_sub_abs_le_abs_sub (K t₀) (K t)
    rw [abs_sub_comm (K t₀) (K t)] at this
    linarith
  linarith

end Simple673.Kernel


==> anc/lean/Simple673/Kernel/Sound.lean <==
/-
Simple673/Kernel/Sound.lean — soundness of the kernel table: `TableSound kTab`.

For the cell `k` with midpoint `t = (2k+1)/(2H)`, `H = 16384`:
* `t` is not an integer, so `K(t) = sin(π t)/π · Q(t)` and
  `K'(t) = cos(π t) Q(t) + sin(π t)/π · Q'(t)` (`Simple673/Kernel/Closed.lean`), and the
  rational functions `ratQ`, `derQ` of `Simple673/Kernel/Compute.lean` are `Q`, `Q'` at `t`;
* the enclosure `e` gives `ℓ = e.sl·|Q(t)| ≤ |K(t)|` and `|K'(t)| ≤ max(|dl|, |du|)`;
* the cell estimate `abs_K_ge_of_abs_sub_le` (mean value theorem, `|K'| ≤ π`, `|K''| ≤ π²`) gives
  `|K(s)| ≥ ℓ - (1/(2H)) min(π, D + π²/(2H))` for `|s - t| ≤ 1/(2H)`;
* the table entry is `⌊V · low²⌋` with `low` the positive part of that bound and `π ≤ piHi`.

The trigonometric enclosures, the bounds for `π` and the reduction of the midpoint modulo one are
those of `Distinct839/Kernel/Trig.lean`; they do not depend on the window.
-/
import Simple673.Kernel.Closed
import Simple673.Kernel.Compute
import Distinct839.Kernel.Trig

noncomputable section

open Real

namespace Simple673.Kernel

/-- The rational upper bound `Distinct839.Kernel.piHi` for `π`, as a real number. -/
local notation "piHiR" => ((Distinct839.Kernel.piHi : ℚ) : ℝ)

/-! ## Rational and real versions of `Q` and `Q'` -/

lemma ratQ_cast (x : ℚ) : ((ratQ x : ℚ) : ℝ) = Qrat (x : ℝ) := by
  simp only [ratQ, Qrat, aC]
  push_cast
  rfl

lemma derQ_cast (x : ℚ) : ((derQ x : ℚ) : ℝ) = Qder (x : ℝ) := by
  simp only [derQ, Qder, aC]
  push_cast
  rfl

/-! ## Elementary facts -/

/-- A product `c·x` with `a ≤ x ≤ b` lies between `c·a` and `c·b`. -/
lemma mul_mem_min_max {a b x : ℝ} (c : ℝ) (ha : a ≤ x) (hb : x ≤ b) :
    min (c * a) (c * b) ≤ c * x ∧ c * x ≤ max (c * a) (c * b) := by
  rcases le_total 0 c with hc | hc
  · exact ⟨(min_le_left _ _).trans (mul_le_mul_of_nonneg_left ha hc),
      (mul_le_mul_of_nonneg_left hb hc).trans (le_max_right _ _)⟩
  · exact ⟨(min_le_right _ _).trans (mul_le_mul_of_nonpos_left hb hc),
      (mul_le_mul_of_nonpos_left ha hc).trans (le_max_left _ _)⟩

/-- No cell midpoint `(2k+1)/(2H)` is an integer. -/
lemma mid_notInt (k : ℕ) : ∀ n : ℤ, ((2 * k + 1) / 32768 : ℝ) ≠ n := by
  intro n h
  have h2 : ((2 * k + 1 : ℤ) : ℝ) = ((32768 * n : ℤ) : ℝ) := by
    push_cast
    rw [← h]
    ring
  have h3 : (2 * k + 1 : ℤ) = 32768 * n := by exact_mod_cast h2
  omega

/-! ## One cell -/

lemma cellVal_eq (e : Distinct839.Kernel.TrigEncl) (k : ℕ) :
    cellVal e k = ⌊cellLow e k * cellLow e k * 268435456⌋₊ := rfl

/-- Soundness of one table entry: if `e` encloses `σ sin(π t)/π` and `σ cos(π t)` at the midpoint
`t = (2k+1)/(2H)`, for a sign `σ` with `σ² = 1`, then `cellVal e k / V ≤ K(s)²` whenever
`|s - t| ≤ 1/(2H)`. -/
theorem cellVal_sound (e : Distinct839.Kernel.TrigEncl) (k : ℕ) (σ : ℝ) (hσ : σ * σ = 1)
    (he : e.Holds (σ * (Real.sin (π * ((2 * k + 1) / 32768)) / π))
      (σ * Real.cos (π * ((2 * k + 1) / 32768))))
    {s : ℝ} (hs : |s - (2 * k + 1) / 32768| ≤ 1 / 32768) :
    ((cellVal e k : ℕ) : ℝ) / 268435456 ≤ K s ^ 2 := by
  set t : ℝ := (2 * k + 1) / 32768 with ht_def
  have hnot : ∀ n : ℤ, t ≠ n := mid_notInt k
  have htq : ((((2 * k + 1) / 32768 : ℚ)) : ℝ) = t := by push_cast; rfl
  have hR : ((ratQ ((2 * k + 1) / 32768) : ℚ) : ℝ) = Qrat t := by rw [ratQ_cast, htq]
  have hD : ((derQ ((2 * k + 1) / 32768) : ℚ) : ℝ) = Qder t := by rw [derQ_cast, htq]
  have hσabs : |σ| = 1 := by
    have h0 : |σ| * |σ| = 1 := by rw [← abs_mul, hσ, abs_one]
    nlinarith [abs_nonneg σ]
  obtain ⟨h1, h2, h3, h4⟩ := he
  set S : ℝ := σ * (Real.sin (π * t) / π) with hS_def
  set C : ℝ := σ * Real.cos (π * t) with hC_def
  set R : ℝ := Qrat t with hR_def
  set D : ℝ := Qder t with hD_def
  -- `|K(t)| = |S| |Q(t)|` and `|K'(t)| = |C Q(t) + S Q'(t)|`
  have hKt : |K t| = |S| * |R| := by
    rw [K_eq_sin_mul_Qrat hnot, abs_mul, hS_def, abs_mul σ, hσabs, one_mul]
  have hKd : |deriv K t| = |R * C + D * S| := by
    rw [deriv_K_eq hnot]
    have e : R * C + D * S = σ * (Real.cos (π * t) * R + Real.sin (π * t) / π * D) := by
      rw [hS_def, hC_def]
      ring
    rw [e, abs_mul, hσabs, one_mul]
  -- the lower bound `ℓ = sl |Q(t)| ≤ |K(t)|`
  have hl : ((e.sl : ℚ) : ℝ) * |R| ≤ |K t| := by
    rw [hKt]
    exact mul_le_mul_of_nonneg_right (h1.trans (le_abs_self S)) (abs_nonneg R)
  -- the derivative bound `|K'(t)| ≤ max(|dl|, |du|)`
  have hC := mul_mem_min_max R h3 h4
  have hS := mul_mem_min_max D h1 h2
  have hd : |deriv K t| ≤
      max |min (R * e.cl) (R * e.cu) + min (D * e.sl) (D * e.su)|
        |max (R * e.cl) (R * e.cu) + max (D * e.sl) (D * e.su)| := by
    rw [hKd]
    exact abs_le_max_abs_abs (add_le_add hC.1 hS.1) (add_le_add hC.2 hS.2)
  set dmax := max |min (R * e.cl) (R * e.cu) + min (D * e.sl) (D * e.su)|
        |max (R * e.cl) (R * e.cu) + max (D * e.sl) (D * e.su)| with hdmax
  -- the cell estimate
  have hmv := abs_K_ge_of_abs_sub_le (h := 1 / 32768) hs
  have hpi := Distinct839.Kernel.pi_lt_piHi
  have hpi2 : π ^ 2 * (1 / 32768) ≤ piHiR * piHiR / 32768 := by
    have : π ^ 2 ≤ piHiR * piHiR := by nlinarith [pi_pos]
    linarith
  have hdb : min π (|deriv K t| + π ^ 2 * (1 / 32768)) ≤
      min piHiR (dmax + piHiR * piHiR / 32768) :=
    min_le_min hpi.le (add_le_add hd hpi2)
  set low : ℝ := max 0 (|R| * ((e.sl : ℚ) : ℝ) -
    min piHiR (dmax + piHiR * piHiR / 32768) / 32768) with hlow_def
  have hlow : low ≤ |K s| := by
    refine max_le (abs_nonneg _) ?_
    have : |R| * ((e.sl : ℚ) : ℝ) = ((e.sl : ℚ) : ℝ) * |R| := mul_comm _ _
    linarith
  have hlow0 : 0 ≤ low := le_max_left _ _
  have hsq : low * low ≤ K s ^ 2 := by
    rw [← sq_abs]
    nlinarith
  -- the table entry `⌊V low²⌋`
  have key : ∀ x : ℚ, (x : ℝ) = low →
      ((⌊x * x * 268435456⌋₊ : ℕ) : ℝ) / 268435456 ≤ K s ^ 2 := by
    intro x hx
    have hx0 : (0 : ℚ) ≤ x * x * 268435456 := mul_nonneg (mul_self_nonneg x) (by norm_num)
    have hfl : ((⌊x * x * 268435456⌋₊ : ℕ) : ℚ) ≤ x * x * 268435456 := Nat.floor_le hx0
    have hfl' : ((⌊x * x * 268435456⌋₊ : ℕ) : ℝ) ≤ low * low * 268435456 := by
      rw [← hx]
      exact_mod_cast hfl
    rw [div_le_iff₀ (by norm_num)]
    have := mul_le_mul_of_nonneg_right hsq (by norm_num : (0 : ℝ) ≤ 268435456)
    linarith
  rw [cellVal_eq]
  apply key
  simp only [cellLow]
  push_cast
  rw [hR, hD]

/-! ## The whole table -/

/-- **Soundness of the kernel table**: `kTab k / 2²⁸ ≤ K(t)²` on `[k/16384, (k+1)/16384]`. -/
theorem _root_.Simple673.kTab_sound : TableSound kTab := by
  intro k s hs1 hs2
  have hH : ((gridH : ℕ) : ℝ) = 16384 := by norm_num [gridH]
  have hV : ((scaleV : ℕ) : ℝ) = 268435456 := by norm_num [scaleV]
  rw [hH] at hs1 hs2
  rw [hV]
  have hs : |s - (2 * k + 1) / 32768| ≤ 1 / 32768 := by
    rw [abs_le]
    constructor <;> linarith
  have hσ : ((-1 : ℝ) ^ (k / 16384)) * (-1) ^ (k / 16384) = 1 := by
    rw [← sq]
    exact Distinct839.Kernel.neg_one_pow_sq _
  unfold kTab kTabWith
  dsimp only
  split_ifs with hj
  · obtain ⟨h1, h2⟩ := Distinct839.Kernel.sin_cos_mid_low k
    refine cellVal_sound _ k _ hσ ?_ hs
    rw [h1, h2]
    exact Distinct839.Kernel.trigEncl_holds hj
  · obtain ⟨h1, h2⟩ := Distinct839.Kernel.sin_cos_mid_high k
    refine cellVal_sound _ k _ hσ ?_ hs
    rw [h1, h2]
    exact (Distinct839.Kernel.trigEncl_holds (by omega)).reflect

end Simple673.Kernel


==> anc/lean/Simple673/Kernel/Table.lean <==
/-
Simple673/Kernel/Table.lean — the array of the kernel table agrees with the table and is sound.

`kTabArray` (`Simple673/Kernel/Array.lean`) holds `kTab k` for `k = 0, …, tabR` (262144 entries,
16 periods), computed with the 8192 trigonometric enclosures shared between the periods. This
file proves that the shared enclosures are those of the definition of `kTab` (`trigCached_eq`),
hence `kTabArray[k] = kTab k` (`kTabArray_getElem`), and with `kTab_sound`
(`Simple673/Kernel/Sound.lean`) that the array is a sound lower enclosure of `K²`
(`kTabArray_sound`). The three names `kTabArray`, `kTabArray_size` and `kTabArray_sound` are the
interface used by `Simple673/Local`.

The definitions are kept in a file of their own, without proofs, because the compiled run of the
checker imports them: this file and the proofs behind it can change without the run being
repeated.
-/
import Simple673.Kernel.Array
import Simple673.Kernel.Sound

namespace Simple673.Kernel

/-- The cached enclosure is the enclosure of the definition of `kTab`. -/
lemma trigCached_eq (j : ℕ) : trigCached j = Distinct839.Kernel.trigEncl j := by
  unfold trigCached
  split_ifs with h
  · simp [trigArr]
  · rfl

/-- The array holds the table: `kTabArray[k] = kTab k` for `k ≤ tabR`. -/
lemma kTabArray_getElem (k : ℕ) (h : k < kTabArray.size) : kTabArray[k] = kTab k := by
  have e : (trigCached : ℕ → Distinct839.Kernel.TrigEncl) = Distinct839.Kernel.trigEncl :=
    funext trigCached_eq
  rw [kTab, ← e]
  exact Array.getElem_ofFn _

/-- **Soundness of the array**: `kTabArray[k] / 2²⁸ ≤ K(t)²` on `[k/16384, (k+1)/16384]`. -/
theorem _root_.Simple673.kTabArray_sound : ∀ (k : ℕ) (h : k < kTabArray.size) (t : ℝ),
    (k : ℝ) / gridH ≤ t → t ≤ ((k : ℝ) + 1) / gridH → (kTabArray[k] : ℝ) / scaleV ≤ K t ^ 2 := by
  intro k h t h1 h2
  rw [kTabArray_getElem]
  exact kTab_sound k t h1 h2

end Simple673.Kernel


==> anc/lean/Simple673/Local/Basic.lean <==
/-
Simple673/Local/Basic.lean — elementary facts about the building blocks of the checker
(`Simple673/Local/Checker.lean`): the signed pairs `SInt`, the small loops, and array reads.
-/
import Mathlib
import Simple673.Local.Checker

open Finset

namespace Simple673
namespace Local

/-! ## Signed pairs -/

namespace SInt

@[simp] theorem toInt_zero : zero.toInt = 0 := by simp [toInt, zero]

@[simp] theorem toInt_ofNat (a : ℕ) : (ofNat a).toInt = a := by simp [toInt, ofNat]

@[simp] theorem toInt_mk (p n : ℕ) : (SInt.mk p n).toInt = (p : ℤ) - n := rfl

@[simp] theorem toInt_add (a b : SInt) : (a.add b).toInt = a.toInt + b.toInt := by
  simp only [toInt, add, Nat.cast_add]; ring

@[simp] theorem toInt_sub (a b : SInt) : (a.sub b).toInt = a.toInt - b.toInt := by
  simp only [toInt, sub, Nat.cast_add]; ring

@[simp] theorem toInt_smul (a : SInt) (c : ℕ) : (a.smul c).toInt = a.toInt * c := by
  simp only [toInt, smul, Nat.cast_mul]; ring

theorem le_iff (a b : SInt) : a.le b = true ↔ a.toInt ≤ b.toInt := by
  simp only [le, toInt, decide_eq_true_eq]; omega

theorem toInt_min (a b : SInt) : (a.min b).toInt = Min.min a.toInt b.toInt := by
  unfold min
  by_cases h : a.le b = true
  · rw [if_pos h, min_eq_left ((le_iff a b).1 h)]
  · rw [if_neg h, min_eq_right]
    have := mt (le_iff a b).2 h
    omega

theorem toInt_min_le_left (a b : SInt) : (a.min b).toInt ≤ a.toInt := by
  rw [toInt_min]; exact Int.min_le_left _ _

theorem toInt_min_le_right (a b : SInt) : (a.min b).toInt ≤ b.toInt := by
  rw [toInt_min]; exact Int.min_le_right _ _

end SInt

/-! ## Loops -/

theorem sumTo_eq (f : ℕ → ℕ) (n : ℕ) : sumTo f n = ∑ k ∈ range n, f k := by
  induction n with
  | zero => simp [sumTo]
  | succ n ih => rw [sumTo, ih, sum_range_succ]

theorem toInt_ssumTo (f : ℕ → SInt) (n : ℕ) :
    (ssumTo f n).toInt = ∑ k ∈ range n, (f k).toInt := by
  induction n with
  | zero => simp [ssumTo]
  | succ n ih => rw [ssumTo, SInt.toInt_add, ih, sum_range_succ]

theorem allFromTo_spec (p : ℕ → Bool) :
    ∀ n m, allFromTo p n m = true → ∀ k, m ≤ k → k < m + n → p k = true := by
  intro n
  induction n with
  | zero => intro m _ k h1 h2; omega
  | succ n ih =>
    intro m h k h1 h2
    rw [allFromTo, Bool.and_eq_true] at h
    rcases Nat.eq_or_lt_of_le h1 with rfl | h3
    · exact h.1
    · exact ih (m + 1) h.2 k h3 (by omega)

/-! ## Array reads -/

theorem getD_ofFn {α : Type} {n : ℕ} (f : Fin n → α) (i : ℕ) (d : α) (h : i < n) :
    (Array.ofFn f).getD i d = f ⟨i, h⟩ := by
  simp [Array.getD_eq_getD_getElem?, h]

theorem g_setIfInBounds (a : Array ℕ) (r v k : ℕ) :
    g (a.setIfInBounds r v) k = if r = k ∧ r < a.size then v else g a k := by
  unfold g
  simp only [Array.getD_eq_getD_getElem?, Array.getElem?_setIfInBounds]
  by_cases h1 : r = k
  · subst h1
    by_cases h2 : r < a.size
    · simp [h2]
    · simp [h2]
  · simp [h1]

end Local
end Simple673


==> anc/lean/Simple673/Local/Bridge.lean <==
/-
Simple673/Local/Bridge.lean — from the checked root box to the statement `LocalInequality`.

The search proves the scaled inequality `Good u` for all grid points `u` of the root box
`[13926, 262143]⁷` with `∑ u ≤ 262143`. Here we

* check that the integer tables of the checker are those of `Simple673/Defs.lean`
  (`hT_eq`, `wT_eq`, `knot_eq`, by kernel evaluation). The checker has the general format with
  two labels and three pair types; the tables of `Defs` have no labels. The three statements
  say that the entry of the checker is the entry of `Defs` for every label and every pair type;
* translate gaps `g_r ≥ 17/20` to grid units `u_r = 16384 g_r ≥ 13926`, use the pressure bound
  when `∑ u ≥ 262143`, and divide the scaled inequality for the labeling `0` by
  `2 · 10⁶ · 2²⁸` (`localInequality_of_boxOK`).

Compared with `Distinct839/Local/Bridge.lean` there is no coding of labelings: of the `256`
inequalities of `Good u` (which coincide for these data) only the one for `m = 0` is used.
-/
import Simple673.Local.Search

open Finset

namespace Simple673
namespace Local

/-! ## The tables of the checker are the tables of `Defs` -/

/-- The site rewards of the checker are those of `Defs`, for both labels. -/
theorem hT_eq : ∀ (a : Fin 2) (i : Fin 8), (hT a.val i.val : ℤ) = hTab i := by decide +kernel

/-- The pair weights of the checker are those of `Defs`, for the three pair types. -/
theorem wT_eq : ∀ (t : Fin 3) (i j : Fin 8), (wT t.val i.val j.val : ℤ) = Wtab i j := by
  decide +kernel

/-- The knot values of the checker are those of `Defs`, for the three pair types. -/
theorem knot_eq : ∀ (r : Fin 7) (t : Fin 3) (k : Fin 14),
    (knot r.val t.val k.val).toInt = knotTab r k := by decide +kernel

/-! ## Sums over `Fin` and over `range` -/

theorem sum_pairs (F : ℕ → ℕ → ℝ) :
    ∑ i : Fin 8, ∑ j : Fin 8, (if i < j then F i.val j.val else 0)
      = ∑ j ∈ range 8, ∑ i ∈ range j, F i j := by
  have h1 : ∀ i : ℕ, ∑ j : Fin 8, (if i < j.val then F i j.val else 0)
      = ∑ j ∈ range 8, (if i < j then F i j else 0) :=
    fun i => Fin.sum_univ_eq_sum_range (fun j => if i < j then F i j else 0) 8
  have h2 : ∑ i : Fin 8, ∑ j ∈ range 8, (if i.val < j then F i.val j else 0)
      = ∑ i ∈ range 8, ∑ j ∈ range 8, (if i < j then F i j else 0) :=
    Fin.sum_univ_eq_sum_range (fun i => ∑ j ∈ range 8, (if i < j then F i j else 0)) 8
  simp only [Fin.lt_def, h1, h2]
  simp only [sum_range_succ, sum_range_zero]
  norm_num
  ring

/-! ## Grid units -/

/-- The gaps in grid units, as a function on `ℕ` (zero beyond the seventh). -/
noncomputable def gridU (gp : Fin 7 → ℝ) (r : ℕ) : ℝ :=
  if h : r < 7 then (gridH : ℝ) * gp ⟨r, h⟩ else 0

theorem gridU_fin (gp : Fin 7 → ℝ) (r : Fin 7) : gridU gp r.val = (gridH : ℝ) * gp r := by
  unfold gridU; rw [dif_pos r.isLt]

theorem sum_gridU (gp : Fin 7 → ℝ) :
    ∑ r ∈ range 7, gridU gp r = (gridH : ℝ) * ∑ r : Fin 7, gp r := by
  rw [← Fin.sum_univ_eq_sum_range (gridU gp) 7, mul_sum]
  exact sum_congr rfl fun r _ => gridU_fin gp r

/-- The position of site `i` in grid units is a partial sum of the gaps. -/
theorem pos_eq (gp : Fin 7 → ℝ) (i : Fin 8) :
    (gridH : ℝ) * pos gp i = ∑ r ∈ range i.val, gridU gp r := by
  unfold pos
  rw [mul_sum]
  have h1 : ∑ r : Fin 7, (gridH : ℝ) * (if r.val < i.val then gp r else 0)
      = ∑ r : Fin 7, (if r.val < i.val then gridU gp r.val else 0) :=
    sum_congr rfl fun r _ => by rw [gridU_fin]; split_ifs <;> simp
  rw [h1, Fin.sum_univ_eq_sum_range (fun r => if r < i.val then gridU gp r else 0) 7,
    ← sum_filter]
  congr 1
  ext r
  simp only [mem_filter, mem_range]
  have := i.isLt
  omega

theorem dist_eq (gp : Fin 7 → ℝ) (i j : Fin 8) (hij : i ≤ j) :
    dist (gridU gp) i.val j.val = (gridH : ℝ) * (pos gp j - pos gp i) := by
  rw [mul_sub, pos_eq, pos_eq, dist, ← sum_Ico_eq_sum_range, sum_Ico_eq_sub _ hij]

theorem kap_dist (gp : Fin 7 → ℝ) (i j : Fin 8) (hij : i ≤ j) :
    kap (dist (gridU gp) i.val j.val) = (scaleV : ℝ) * K (pos gp j - pos gp i) ^ 2 := by
  unfold kap
  rw [dist_eq gp i j hij, mul_div_cancel_left₀ _ (by norm_num [gridH] : (gridH : ℝ) ≠ 0)]

/-- The potentials of the checker are the potentials of `Defs`, scaled by `10⁶ V`, for every
pair type. -/
theorem betN_eq (r : Fin 7) (t : Fin 3) (x : ℝ) :
    betN r.val t.val ((gridH : ℝ) * x) = 1000000 * (cV : ℝ) * Bpot r x := by
  unfold betN Bpot
  rw [← Fin.sum_univ_eq_sum_range (fun k => (((knot r.val t.val k).toInt : ℤ) : ℝ) * (cV : ℝ)
    * hat (((gridH : ℝ) * x - knotX k) / 2048)) 14, mul_sum]
  refine sum_congr rfl fun k _ => ?_
  rw [knot_eq r t k]
  have e : ((gridH : ℝ) * x - knotX k.val) / 2048 = 8 * (x - (3 / 4 + (k.val : ℝ) / 8)) := by
    unfold knotX
    norm_num [gridH]
    ring
  rw [e]
  ring

/-! ## The local inequality -/

/-- If the scaled inequality holds on the root box (for `∑ u ≤ R`), then the local inequality
of `Defs` holds for all gaps `≥ 17/20`. -/
theorem localInequality_of_boxOK (h : BoxOK rootLo rootHi) : LocalInequality := by
  intro gp hsep
  have hU0 : ∀ r < 7, (13926 : ℝ) ≤ gridU gp r := by
    intro r hr
    have h1 := hsep ⟨r, hr⟩
    unfold gridU
    rw [dif_pos hr]
    unfold sep at h1
    norm_num [gridH]
    linarith
  have hgood : Good (gridU gp) := by
    by_cases hs : (cR : ℝ) ≤ ∑ r ∈ range 7, gridU gp r
    · exact good_of_sum_ge _ hs
    · have hs' := (not_le.1 hs).le
      refine h _ (fun r hr => ⟨?_, ?_⟩) hs'
      · have e : g rootLo r = 13926 := by interval_cases r <;> rfl
        rw [e]
        exact_mod_cast hU0 r hr
      · have e : g rootHi r = cR := by interval_cases r <;> rfl
        rw [e]
        refine le_trans ?_ hs'
        exact single_le_sum (f := gridU gp)
          (fun s hs => le_trans (by norm_num) (hU0 s (mem_range.1 hs))) (mem_range.2 hr)
  -- the inequality for the labeling `0`
  have hm := hgood 0 (by norm_num)
  -- the rewards
  have e1 : (rhsOf 0 : ℝ)
      = 2 * 1000000 * (cV : ℝ) * ∑ i : Fin 8, (hTab i : ℝ) / 1000000 := by
    unfold rhsOf
    rw [sumTo_eq]
    push_cast
    rw [← Fin.sum_univ_eq_sum_range (fun i => (hT (bit 0 i) i : ℝ)) 8, mul_sum, mul_sum]
    refine sum_congr rfl fun i _ => ?_
    rw [bit_zero]
    have e : ((hT 0 i.val : ℕ) : ℝ) = ((hTab i : ℤ) : ℝ) := by
      rw [← hT_eq 0 i]
      exact (Int.cast_natCast _).symm
    rw [e]
    ring
  -- the pressure
  have e2 : 2 * (cP : ℝ) * ∑ r ∈ range 7, gridU gp r
      = 2 * 1000000 * (cV : ℝ) * (alphaP * ∑ r : Fin 7, gp r) := by
    rw [sum_gridU]
    unfold alphaP
    norm_num [cP, cV, gridH]
    ring
  -- the kernel terms
  have e3 : ∑ j ∈ range 8, ∑ i ∈ range j,
        (wT (bit 0 i + bit 0 j) i j : ℝ) * kap (dist (gridU gp) i j)
      = 1000000 * (cV : ℝ) * ∑ i : Fin 8, ∑ j : Fin 8,
          (if i < j then (Wtab i j : ℝ) / 1000000 * K (pos gp j - pos gp i) ^ 2 else 0) := by
    rw [← sum_pairs (fun i j => (wT (bit 0 i + bit 0 j) i j : ℝ)
      * kap (dist (gridU gp) i j)), mul_sum]
    refine sum_congr rfl fun i _ => ?_
    rw [mul_sum]
    refine sum_congr rfl fun j _ => ?_
    split_ifs with hij
    · rw [bit_zero, bit_zero, kap_dist gp i j hij.le]
      have e : ((wT (0 + 0) i.val j.val : ℕ) : ℝ) = ((Wtab i j : ℤ) : ℝ) := by
        rw [← wT_eq 0 i j]
        exact (Int.cast_natCast _).symm
      rw [e]
      have hV : (scaleV : ℝ) = (cV : ℝ) := by norm_num [scaleV, cV]
      rw [hV]
      ring
    · simp
  -- the potentials
  have e4 : ∑ r ∈ range 7, betN r (bit 0 r + bit 0 (r + 1)) (gridU gp r)
      = 1000000 * (cV : ℝ) * ∑ r : Fin 7, Bpot r (gp r) := by
    rw [← Fin.sum_univ_eq_sum_range (fun r => betN r (bit 0 r + bit 0 (r + 1))
      (gridU gp r)) 7, mul_sum]
    refine sum_congr rfl fun r _ => ?_
    rw [bit_zero, bit_zero, gridU_fin]
    exact betN_eq r 0 (gp r)
  unfold rhsR at hm
  rw [e1, e2, e3, e4] at hm
  have hV : (0 : ℝ) < (cV : ℝ) := Nat.cast_pos.2 (by decide +kernel)
  have hpos : (0 : ℝ) < 2 * 1000000 * (cV : ℝ) := by linarith
  refine le_of_mul_le_mul_left ?_ hpos
  linarith

end Local
end Simple673


==> anc/lean/Simple673/Local/Checker.lean <==
/-
Simple673/Local/Checker.lean — the executable branch-and-bound checker for the eight-point
local inequality (second window, clipping level `c = 2`).

This file imports nothing (core Lean only), so that it can be compiled to native code
(`precompileModules`) and evaluated by `native_decide` at native speed. It contains definitions
only; the soundness proof is in `Simple673/Local/Soundness.lean` and the files it imports.
The check exists in two forms with the same search: `checkAll` (one thread) and `checkAllPar`
(the search cut into parts that are evaluated as tasks).

The algorithm is that of `Distinct839/Local/Checker.lean`, with frames of eight points in place
of seven, and of the reference verifier `verifier/verify.cpp` of the accompanying files, built
for eight points (the reference run for the present data is that program on
`certificate_line/inputs.json`). Against `Distinct839` the sizes of the arrays, the index
formulas and the bounds of the loops are those of eight points, seven gaps and `28` pairs, and
the constants and the frozen tables are those of the present certificate. Conventions:

* a gap is `x / H` with `H = 16384`; a box is a pair `lo hi : Array Nat` of seven entries, read
  with default `0`;
* `tab[k]` is a lower bound for `V · K(t)²` on the cell `[k/H, (k+1)/H]`, `V = 2²⁸`; a read out
  of range gives `0`, which is also a lower bound;
* coefficients are in units of `10⁻⁶`, and every tested quantity is twice the local inequality
  multiplied by `10⁶ · V`;
* all arithmetic is in `Nat`. A signed quantity is a pair `SInt = (p, n)` meaning `p - n`.
  (Lean's `Int` leaves the fast scalar representation at `2³¹`, `Nat` only at `2⁶³`.)

Labels. The general format of the certificate has two labels per site (`0`, `1`), three pair
types (`0`, `1`, `2` = sum of the two labels) and `2⁸ = 256` labelings. The present certificate
is label-blind: the pair weights, the site rewards and the potentials are the same for every
label, and the statement `Simple673.LocalInequality` has no labels. The checker keeps the general
format and its arrays hold the label-blind data once per type, exactly as the reference run
(its data file repeats each table). So it makes the decisions of the reference run: the label
penalty is `0`, and the tests for the `256` labelings all agree with the test for labeling `0`.
The soundness proof uses the labeling `0` only (`Simple673/Local/Bridge.lean`).
-/

namespace Simple673
namespace Local

/-! ## Signed integers as differences of naturals -/

/-- A signed integer `p - n`, stored as two naturals. -/
structure SInt where
  /-- positive part -/
  p : Nat
  /-- negative part -/
  n : Nat

namespace SInt

/-- The integer represented by a pair. -/
def toInt (a : SInt) : Int := (a.p : Int) - (a.n : Int)

@[inline] def zero : SInt := ⟨0, 0⟩
@[inline] def ofNat (a : Nat) : SInt := ⟨a, 0⟩
@[inline] def add (a b : SInt) : SInt := ⟨a.p + b.p, a.n + b.n⟩
@[inline] def sub (a b : SInt) : SInt := ⟨a.p + b.n, a.n + b.p⟩
/-- multiplication by a natural number -/
@[inline] def smul (a : SInt) (c : Nat) : SInt := ⟨a.p * c, a.n * c⟩
/-- `a ≤ b` -/
@[inline] def le (a b : SInt) : Bool := decide (a.p + b.n ≤ b.p + a.n)
@[inline] def min (a b : SInt) : SInt := if a.le b then a else b

end SInt

/-! ## Small loops -/

/-- `∑_{k < n} f k` -/
@[specialize] def sumTo (f : Nat → Nat) : Nat → Nat
  | 0 => 0
  | n + 1 => sumTo f n + f n

/-- `∑_{k < n} f k` for signed values -/
@[specialize] def ssumTo (f : Nat → SInt) : Nat → SInt
  | 0 => SInt.zero
  | n + 1 => (ssumTo f n).add (f n)

/-- `p m ∧ p (m+1) ∧ … ∧ p (m+n-1)`, evaluated in this order, stopping at the first failure. -/
@[specialize] def allFromTo (p : Nat → Bool) : Nat → Nat → Bool
  | 0, _ => true
  | n + 1, m => p m && allFromTo p n (m + 1)

/-- entry `r` of a box side, `0` if out of range -/
@[inline] def g (a : Array Nat) (r : Nat) : Nat := a.getD r 0

/-! ## Constants and frozen tables (units of `10⁻⁶`) -/

/-- last cell of the kernel table -/
def cR : Nat := 262143
/-- value scale `V = 2²⁸` -/
def cV : Nat := 268435456
/-- lower end of the root box, `13926 / 16384 < 17/20` -/
def cLo : Nat := 13926
/-- pressure per grid step: `10⁶ α · V / H = 627 · 16384` -/
def cP : Nat := 10272768
/-- `∑ h_{i,1}`: the sum of the site rewards for label `0` (`= 10⁶ x₁`) -/
def cH1 : Nat := 8722
/-- `∑ h_{i,2}`: the sum of the site rewards for label `1` (the same number: label-blind data) -/
def cH2 : Nat := 8722
/-- bound for the total negative part of the seven potentials
(`0 + 0 + 425 + 444 + 425 + 0 + 0`) -/
def cBudget : Nat := 1294

/-- pair weights, index `t * 64 + i * 8 + j` (zero unless `i < j`); the three blocks `t = 0, 1, 2`
are equal -/
def wArr : Array Nat := #[
    0, 159939, 0, 280438, 143766, 709387, 1000000, 2000000,
    0, 0, 264496, 385569, 340591, 856233, 581225, 1000000,
    0, 0, 0, 389188, 614430, 757940, 856233, 709387,
    0, 0, 0, 0, 372750, 614430, 340591, 143766,
    0, 0, 0, 0, 0, 389188, 385569, 280438,
    0, 0, 0, 0, 0, 0, 264496, 0,
    0, 0, 0, 0, 0, 0, 0, 159939,
    0, 0, 0, 0, 0, 0, 0, 0,
    0, 159939, 0, 280438, 143766, 709387, 1000000, 2000000,
    0, 0, 264496, 385569, 340591, 856233, 581225, 1000000,
    0, 0, 0, 389188, 614430, 757940, 856233, 709387,
    0, 0, 0, 0, 372750, 614430, 340591, 143766,
    0, 0, 0, 0, 0, 389188, 385569, 280438,
    0, 0, 0, 0, 0, 0, 264496, 0,
    0, 0, 0, 0, 0, 0, 0, 159939,
    0, 0, 0, 0, 0, 0, 0, 0,
    0, 159939, 0, 280438, 143766, 709387, 1000000, 2000000,
    0, 0, 264496, 385569, 340591, 856233, 581225, 1000000,
    0, 0, 0, 389188, 614430, 757940, 856233, 709387,
    0, 0, 0, 0, 372750, 614430, 340591, 143766,
    0, 0, 0, 0, 0, 389188, 385569, 280438,
    0, 0, 0, 0, 0, 0, 264496, 0,
    0, 0, 0, 0, 0, 0, 0, 159939,
    0, 0, 0, 0, 0, 0, 0, 0]

/-- pair weight of type `t` for the sites `i < j` -/
@[inline] def wT (t i j : Nat) : Nat := wArr.getD (t * 64 + i * 8 + j) 0

/-- site rewards for label `0` -/
def h0Arr : Array Nat := #[0, 0, 0, 8722, 0, 0, 0, 0]
/-- site rewards for label `1` (the same) -/
def h1Arr : Array Nat := #[0, 0, 0, 8722, 0, 0, 0, 0]

/-- site reward for label `a` at site `i` -/
@[inline] def hT (a i : Nat) : Nat := if a = 0 then h0Arr.getD i 0 else h1Arr.getD i 0

/-- positive parts of the knot values, index `(r * 3 + t) * 14 + k`; the three rows `t = 0, 1, 2`
of each position `r` are equal -/
def kpArr : Array Nat := #[
    0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0,
    0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0,
    0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0,
    0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0,
    0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0,
    0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 221, 221, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 221, 221, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 221, 221, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 850, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 850, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 850, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 221, 221, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 221, 221, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 221, 221, 0, 0, 0, 0, 0,
    0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0,
    0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0,
    0, 0, 91, 45, 0, 0, 0, 0, 0, 86, 58, 0, 0, 0,
    0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0,
    0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0,
    0, 647, 555, 518, 647, 647, 647, 0, 0, 270, 325, 0, 647, 0]

/-- negative parts of the knot values, index `(r * 3 + t) * 14 + k` -/
def knArr : Array Nat := #[
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 425, 425, 342, 425, 425, 425, 0, 0, 275, 244, 425, 425, 0,
    0, 425, 425, 342, 425, 425, 425, 0, 0, 275, 244, 425, 425, 0,
    0, 425, 425, 342, 425, 425, 425, 0, 0, 275, 244, 425, 425, 0,
    0, 444, 442, 442, 444, 444, 444, 442, 442, 162, 278, 0, 444, 0,
    0, 444, 442, 442, 444, 444, 444, 442, 442, 162, 278, 0, 444, 0,
    0, 444, 442, 442, 444, 444, 444, 442, 442, 162, 278, 0, 444, 0,
    0, 425, 425, 342, 425, 425, 425, 0, 0, 275, 244, 425, 425, 0,
    0, 425, 425, 342, 425, 425, 425, 0, 0, 275, 244, 425, 425, 0,
    0, 425, 425, 342, 425, 425, 425, 0, 0, 275, 244, 425, 425, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]

/-- knot value `k` of the potential at position `r` for pair type `t` -/
@[inline] def knot (r t k : Nat) : SInt :=
  ⟨kpArr.getD ((r * 3 + t) * 14 + k) 0, knArr.getD ((r * 3 + t) * 14 + k) 0⟩

/-! ## Range minima of the kernel table -/

/-- One doubling step of the sparse table: entry `i` becomes `min prev[i] prev[i + s]`. -/
def nextLevel (prev : Array Nat) (s : Nat) : Array Nat :=
  Array.ofFn (n := prev.size) fun i => min (prev.getD i.val 0) (prev.getD (i.val + s) 0)

/-- `sparseAux n k cur acc` appends the levels `k, …, k + n - 1`, where `cur` is level `k`. -/
def sparseAux : Nat → Nat → Array Nat → Array (Array Nat) → Array (Array Nat)
  | 0, _, _, acc => acc
  | n + 1, k, cur, acc => sparseAux n (k + 1) (nextLevel cur (2 ^ k)) (acc.push cur)

/-- The sparse table: level `k` at index `i` is the minimum of `tab[i], …, tab[i + 2^k - 1]`
(entries beyond the end of the table count as `0`). There are eighteen levels, `k = 0, …, 17`.
The table has `262144 = 2¹⁸` entries, so a query over the full length `2¹⁸` would ask for
level `18`, which is absent; `rmin` then reads `0`, which is a valid lower bound. This does not
occur in the search: every pair distance is at least `13926` cells, so a query has length at
most `262144 - 13926 < 2¹⁸` and uses a level `≤ 17`. -/
def sparse (tab : Array Nat) : Array (Array Nat) := sparseAux 18 0 tab #[]

/-- A lower bound for (in fact the minimum of) `tab[l], …, tab[r]`, for `l ≤ r`. -/
@[inline] def rmin (sp : Array (Array Nat)) (l r : Nat) : Nat :=
  let k := (r + 1 - l).log2
  let lev := sp.getD k #[]
  min (lev.getD l 0) (lev.getD (r + 1 - 2 ^ k) 0)

/-! ## The piecewise linear potentials on the integer grid

Knot `k` is at `12288 + 2048 k` (that is `3/4 + k/8`), `k = 0, …, 13`; the last knot is `38912`.
Values are scaled by `10⁶ · V`. -/

/-- `10⁶ V · B_r^t(x / H)` for an integer `x`. -/
def bv (r t x : Nat) : SInt :=
  if x ≤ 12288 ∨ 38912 ≤ x then SInt.zero else
    let k := (x - 12288) / 2048
    let q := (x - 12288) % 2048
    (((knot r t k).smul (2048 - q)).add ((knot r t (k + 1)).smul q)).smul 131072

/-- Loop of `pmin` over the knots `j - 1, …, 0`. -/
@[specialize] def pminLoop (f : Nat → SInt) (lo hi : Nat) : Nat → SInt → SInt
  | 0, acc => acc
  | j + 1, acc =>
    let x := 12288 + j * 2048
    pminLoop f lo hi j (if lo < x ∧ x < hi then SInt.min acc (f x) else acc)

/-- Minimum of `f` over the two end points `lo`, `hi` and the knots strictly between them. For a
function that is linear between consecutive knots this is its minimum over `[lo, hi]`. -/
@[specialize] def pmin (f : Nat → SInt) (lo hi : Nat) : SInt :=
  pminLoop f lo hi 14 (SInt.min (f lo) (f hi))

/-- An affine function `x ↦ s · x + o`. -/
structure Aff where
  /-- slope -/
  s : SInt
  /-- intercept -/
  o : SInt

/-- The slope of `10⁶ V · B_r^t` (per grid step) on the linear piece containing the midpoint of
`[lo, hi]` (`0` outside the knots). -/
def pslope (r t lo hi : Nat) : SInt :=
  let mid := (lo + hi) / 2
  if 12288 < mid ∧ mid < 38912 then
    let k := (mid - 12288) / 2048
    ((knot r t (k + 1)).sub (knot r t k)).smul 131072
  else SInt.zero

/-- Twice an affine lower support of `10⁶ V · B_r^t` on `[lo, hi]`: the slope is `pslope`, the
intercept is the exact minimum of the difference. -/
def paff (r t lo hi : Nat) : Aff :=
  let s := pslope r t lo hi
  ⟨s.smul 2, (pmin (fun x => (bv r t x).sub (s.smul x)) lo hi).smul 2⟩

/-! ## Data of a pair of sites on a box -/

/-- Cell range and kernel bound for a pair `i < j`. -/
structure Edge where
  /-- first cell that the distance can reach -/
  ls : Nat
  /-- last cell that the distance can reach -/
  hs : Nat
  /-- lower bound for `V K²` over these cells -/
  kv : Nat

/-- The edge data of the pair `i < j` on the box `lo hi`, where `total = ∑ lo` and distances
are cut at `R - (total - l)` (larger ones are covered by the pressure term). -/
def mkEdge (sp : Array (Array Nat)) (lo hi : Array Nat) (total i j : Nat) : Edge :=
  let l := sumTo (fun k => g lo (i + k)) (j - i)
  let h := min (sumTo (fun k => g hi (i + k)) (j - i)) (cR + l - total)
  let last := max l (h - 1)
  ⟨l, last, rmin sp l last⟩

/-- Edge data for all pairs, index `i * 8 + j`. -/
def edges (sp : Array (Array Nat)) (lo hi : Array Nat) (total : Nat) : Array Edge :=
  Array.ofFn (n := 64) fun q =>
    if q.val / 8 < q.val % 8 then mkEdge sp lo hi total (q.val / 8) (q.val % 8) else ⟨0, 0, 0⟩

@[inline] def edAt (ed : Array Edge) (i j : Nat) : Edge := ed.getD (i * 8 + j) ⟨0, 0, 0⟩

/-! ## The test for all labelings at once -/

/-- Minima of the potentials over the box, index `r * 3 + t`: for `t = 0` of `B_r^0`, for
`t = 1, 2` of the difference `B_r^t - B_r^0`. -/
def bmArr (lo hi : Array Nat) : Array SInt :=
  Array.ofFn (n := 21) fun q =>
    let r := q.val / 3
    let t := q.val % 3
    if t = 0 then pmin (bv r 0) (g lo r) (g hi r)
    else pmin (fun x => (bv r t x).sub (bv r 0 x)) (g lo r) (g hi r)

@[inline] def bmAt (bm : Array SInt) (r t : Nat) : SInt := bm.getD (r * 3 + t) SInt.zero

/-- `η_e = min(2 u_e, v_e)` for the pair `i < j`: a lower bound for the cost of raising one
label of the pair, and for half the cost of raising both. -/
def incOf (ed : Array Edge) (bm : Array SInt) (i j : Nat) : SInt :=
  let kv := (edAt ed i j).kv
  let a := SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)
  let b := SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)
  if j = i + 1 then SInt.min (a.add ((bmAt bm i 1).smul 2)) (b.add (bmAt bm i 2))
  else SInt.min a b

/-- `η` for all pairs, index `i * 8 + j`. -/
def incArr (ed : Array Edge) (bm : Array SInt) : Array SInt :=
  Array.ofFn (n := 64) fun q =>
    if q.val / 8 < q.val % 8 then incOf ed bm (q.val / 8) (q.val % 8) else SInt.zero

@[inline] def incAt (inc : Array SInt) (i j : Nat) : SInt := inc.getD (i * 8 + j) SInt.zero

/-- `∑_i min(0, ∑_{e ∋ i} η_e - 2 V (h_{i,2} - h_{i,1}))`: the most that raising labels can cost
(`0` for label-blind data). -/
def penalty (inc : Array SInt) : SInt :=
  ssumTo (fun i =>
    let deg := ssumTo (fun j =>
      if i < j then incAt inc i j else if j < i then incAt inc j i else SInt.zero) 8
    SInt.min SInt.zero (deg.sub (SInt.ofNat (2 * (hT 1 i - hT 0 i) * cV)))) 8

/-- The lower bound for the labeling `0` from range minima: pressure at the lower corner,
kernel minima, potential minima. -/
def baseOf (total : Nat) (ed : Array Edge) (bm : Array SInt) : SInt :=
  (SInt.ofNat (total * cP
      + sumTo (fun j => sumTo (fun i => wT 0 i j * (edAt ed i j).kv) j) 8)).add
    (ssumTo (fun r => bmAt bm r 0) 7)

/-! ## Affine supports -/

/-- `min acc (min_{t < n} (2 tab[k - t] + c + s t))` -/
def cellMinDown (tab : Array Nat) (s : Nat) : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, k, c, acc => cellMinDown tab s n (k - 1) (c + s) (min acc (2 * tab.getD k 0 + c))

/-- `min acc (min_{t < n} (2 tab[k + t] + c + s t))` -/
def cellMinUp (tab : Array Nat) (s : Nat) : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, k, c, acc => cellMinUp tab s n (k + 1) (c + s) (min acc (2 * tab.getD k 0 + c))

/-- An affine lower support `d ↦ s d + o` of `2 V K(d/H)²` over the cells of an edge: the slope
is the central difference of the table at the middle cell, and the intercept is
`min_k (2 tab[k] - max(s k, s (k+1)))`. -/
def kaff (tab : Array Nat) (e : Edge) : Aff :=
  let mid := (e.ls + e.hs) / 2
  let a := if mid = 0 ∨ cR ≤ mid then 0 else tab.getD (mid + 1) 0
  let b := if mid = 0 ∨ cR ≤ mid then 0 else tab.getD (mid - 1) 0
  let n := e.hs + 1 - e.ls
  if b ≤ a then
    let s := a - b
    ⟨⟨s, 0⟩, ⟨cellMinDown tab s n e.hs 0 (2 * tab.getD e.hs 0), s * (e.hs + 1)⟩⟩
  else
    let s := b - a
    ⟨⟨0, s⟩, ⟨cellMinUp tab s n e.ls (s * e.ls) (2 * tab.getD e.ls 0 + s * e.ls), 0⟩⟩

/-- Kernel supports for all pairs, index `i * 8 + j`. -/
def affArr (tab : Array Nat) (ed : Array Edge) : Array Aff :=
  Array.ofFn (n := 64) fun q =>
    if q.val / 8 < q.val % 8 then kaff tab (edAt ed (q.val / 8) (q.val % 8))
    else ⟨SInt.zero, SInt.zero⟩

/-- Weighted slopes `W^t_{ij} s_{ij}`, index `t * 64 + i * 8 + j`. -/
def wkArr (af : Array Aff) : Array SInt :=
  Array.ofFn (n := 192) fun q =>
    ((af.getD (q.val % 64) ⟨SInt.zero, SInt.zero⟩).s).smul (wArr.getD q.val 0)

/-- Weighted intercepts `W^t_{ij} o_{ij}`, index `t * 64 + i * 8 + j`. -/
def woArr (af : Array Aff) : Array SInt :=
  Array.ofFn (n := 192) fun q =>
    ((af.getD (q.val % 64) ⟨SInt.zero, SInt.zero⟩).o).smul (wArr.getD q.val 0)

@[inline] def w3At (a : Array SInt) (t i j : Nat) : SInt := a.getD (t * 64 + i * 8 + j) SInt.zero

/-- Doubled potential supports, index `r * 3 + t`. -/
def paArr (lo hi : Array Nat) : Array Aff :=
  Array.ofFn (n := 21) fun q => paff (q.val / 3) (q.val % 3) (g lo (q.val / 3)) (g hi (q.val / 3))

@[inline] def paAt (pa : Array Aff) (r t : Nat) : Aff := pa.getD (r * 3 + t) ⟨SInt.zero, SInt.zero⟩

/-- label of site `i` in the labeling coded by `m` -/
@[inline] def bit (m i : Nat) : Nat := (m >>> i) % 2

/-- The minimum over the box of the affine lower bound for labeling `m` (without the reward):
intercept plus, for each gap, the linear coefficient times the lower or upper end. -/
def valOf (lo hi : Array Nat) (wk wo : Array SInt) (pa : Array Aff) (m : Nat) : SInt :=
  let inter :=
    (ssumTo (fun r => (paAt pa r (bit m r + bit m (r + 1))).o) 7).add
      (ssumTo (fun j => ssumTo (fun i => w3At wo (bit m i + bit m j) i j) j) 8)
  inter.add (ssumTo (fun r =>
    let lin := ((SInt.ofNat (2 * cP)).add (paAt pa r (bit m r + bit m (r + 1))).s).add
      (ssumTo (fun i => ssumTo (fun k =>
        w3At wk (bit m i + bit m (r + 1 + k)) i (r + 1 + k)) (7 - r)) (r + 1))
    if lin.n ≤ lin.p then lin.smul (g lo r) else lin.smul (g hi r)) 7)

/-- twice the scaled reward of labeling `m` -/
def rhsOf (m : Nat) : Nat := 2 * cV * sumTo (fun i => hT (bit m i) i) 8

/-- The affine tests: first for all labelings at once (labeling `0` plus penalty), then
one labeling at a time. (For label-blind data the penalty is `0`, so the first test is the test
for the labeling `0`, and the loop stops at its first step if that test fails.) -/
def affineOK (tab : Array Nat) (lo hi : Array Nat) (ed : Array Edge) (pen : SInt) : Bool :=
  let af := affArr tab ed
  let wk := wkArr af
  let wo := woArr af
  let pa := paArr lo hi
  (SInt.ofNat (2 * cH1 * cV)).le ((valOf lo hi wk wo pa 0).add pen) ||
    allFromTo (fun m => (SInt.ofNat (rhsOf m)).le (valOf lo hi wk wo pa m)) 256 0

/-! ## One node of the search -/

/-- Upper ends cut at `∑ x ≤ R`: `hi_r ← min(hi_r, R - (total - lo_r))`. -/
def clamp (lo hi : Array Nat) (total : Nat) : Array Nat :=
  Array.ofFn (n := 7) fun r => min (g hi r.val) (cR + g lo r.val - total)

/-- Width and index of the first widest gap among the first `n`. -/
def widest (lo hi : Array Nat) : Nat → Nat × Nat
  | 0 => (0, 0)
  | n + 1 =>
    let ws := widest lo hi n
    if ws.1 < g hi n - g lo n then (g hi n - g lo n, n) else ws

/-- Result of the tests on one box. -/
inductive Verdict where
  /-- the inequality holds on the box (`stage`: `0` pressure, `1` range minima, `2` affine) -/
  | ok (stage : Nat)
  /-- a box of width one that no test accepts -/
  | fail
  /-- split gap `r` at `mid`; `hi'` is the clamped upper corner -/
  | split (hi' : Array Nat) (r mid : Nat)

/-- The tests on the box `lo hi`. -/
def node (tab : Array Nat) (sp : Array (Array Nat)) (lo hi : Array Nat) : Verdict :=
  let total := sumTo (g lo) 7
  if (cH2 + cBudget) * cV ≤ total * cP then .ok 0 else
  let hi' := clamp lo hi total
  let ed := edges sp lo hi' total
  let bm := bmArr lo hi'
  let pen := penalty (incArr ed bm)
  if (SInt.ofNat (2 * cH1 * cV)).le (((baseOf total ed bm).smul 2).add pen) then .ok 1 else
  let ws := widest lo hi' 7
  if ws.1 ≤ 512 && affineOK tab lo hi' ed pen then .ok 2 else
  if ws.1 ≤ 1 then .fail else .split hi' ws.2 ((g lo ws.2 + g hi' ws.2) / 2)

/-! ## The search

The search is written for an arbitrary verdict function `nd`, and used with `nd = node tab sp`.
(Keeping `nd` abstract also keeps the unfolding lemmas of the recursion cheap to check.) -/

/-- Branch and bound on the box `lo hi`, with recursion depth at most `fuel`. -/
def searchBox (nd : Array Nat → Array Nat → Verdict) : Nat → Array Nat → Array Nat → Bool
  | 0, _, _ => false
  | fuel + 1, lo, hi =>
    match nd lo hi with
    | .ok _ => true
    | .fail => false
    | .split hi' r mid =>
      searchBox nd fuel lo (hi'.setIfInBounds r mid) &&
        searchBox nd fuel (lo.setIfInBounds r mid) hi'

/-- Follow `depth` splits chosen by the binary digits of `path` (lowest digit first; digit `0`
is the lower half), then run `searchBox`. A box accepted on the way counts as checked. -/
def searchPath (nd : Array Nat → Array Nat → Verdict) (fuel : Nat) :
    Nat → Nat → Array Nat → Array Nat → Bool
  | 0, _, lo, hi => searchBox nd fuel lo hi
  | depth + 1, path, lo, hi =>
    match nd lo hi with
    | .ok _ => true
    | .fail => false
    | .split hi' r mid =>
      if path % 2 = 0 then searchPath nd fuel depth (path / 2) lo (hi'.setIfInBounds r mid)
      else searchPath nd fuel depth (path / 2) (lo.setIfInBounds r mid) hi'

/-- lower corner of the root box -/
def rootLo : Array Nat := #[13926, 13926, 13926, 13926, 13926, 13926, 13926]
/-- upper corner of the root box -/
def rootHi : Array Nat := #[262143, 262143, 262143, 262143, 262143, 262143, 262143]

/-- Recursion depth allowed below the root box (below a chunk root, for `checkChunk`). Nothing
limits the number of boxes: both halves of a split get the remaining depth. For any table, a
path of the search from the root box has at most `7 · 18 = 126` splits, so the depth `127` is
enough: a gap of the root box has width below `2¹⁸`, a split replaces the width `w ≥ 2` of the
widest gap by `⌊w/2⌋` or `⌈w/2⌉`, and a box whose widest gap has width at most `1` is not
split. -/
def cFuel : Nat := 400

/-- Chunk `i` of `nChunks` at depth `depth`: the sub-boxes reached by the paths `p < 2^depth`
with `p % nChunks = i`. The chunks `i = 0, …, nChunks - 1` together cover the root box. -/
def checkChunk (tab : Array Nat) (depth nChunks i : Nat) : Bool :=
  let sp := sparse tab
  allFromTo (fun p => p % nChunks != i || searchPath (node tab sp) cFuel depth p rootLo rootHi)
    (2 ^ depth) 0

/-! ## The search in parallel parts

The same search, cut into parts that compiled code can evaluate on several threads. `frontier`
walks the boxes that the search reaches with fewer than `depth` splits and returns the boxes it
reaches after exactly `depth` splits; the searches below these boxes are dealt out to `parts`
parts (`checkPart`), and `checkAllPar` below starts one task for each part. -/

/-- The boxes that the search from `lo hi` reaches after exactly `depth` splits, put in front of
`acc` (the one found last comes first); `none` if a box with fewer splits fails. A box that is
accepted with fewer splits contributes nothing: it is checked. -/
def frontier (nd : Array Nat → Array Nat → Verdict) :
    Nat → Array Nat → Array Nat → List (Array Nat × Array Nat) →
      Option (List (Array Nat × Array Nat))
  | 0, lo, hi, acc => some ((lo, hi) :: acc)
  | depth + 1, lo, hi, acc =>
    match nd lo hi with
    | .ok _ => some acc
    | .fail => none
    | .split hi' r mid =>
      match frontier nd depth lo (hi'.setIfInBounds r mid) acc with
      | none => none
      | some acc' => frontier nd depth (lo.setIfInBounds r mid) hi' acc'

/-- `searchBox` on those boxes of a list whose number is `i` modulo `parts`; the boxes of the list
have the numbers `k, k + 1, …`. -/
def searchEvery (nd : Array Nat → Array Nat → Verdict) (parts i : Nat) :
    Nat → List (Array Nat × Array Nat) → Bool
  | _, [] => true
  | k, b :: bs =>
    (k % parts != i || searchBox nd cFuel b.1 b.2) && searchEvery nd parts i (k + 1) bs

/-- A copy of a table: a new array with the same entries. Each part of the parallel search reads
a copy of its own, so that the parts share no object whose reference count would have to be
updated from several threads. -/
def copyTab (tab : Array Nat) : Array Nat :=
  Array.ofFn (n := tab.size) fun i => tab.getD i.val 0

/-- Part `i` of `parts`: the search below the boxes of the list whose number (from `0`) is `i`
modulo `parts`, on a copy of the table. The parts `i = 0, …, parts - 1` together search below
every box of the list. -/
def checkPart (tab : Array Nat) (boxes : List (Array Nat × Array Nat)) (parts i : Nat) : Bool :=
  let tab' := copyTab tab
  searchEvery (node tab' (sparse tab')) parts i 0 boxes

end Local

/-- The complete check of the local inequality on the root box `[13926, 262143]⁷` (grid units),
given a table of lower bounds for `2²⁸ K²` on the cells of width `1/16384`. -/
def checkAll (tab : Array Nat) : Bool :=
  Local.searchBox (Local.node tab (Local.sparse tab)) Local.cFuel Local.rootLo Local.rootHi

/-- The complete check of the local inequality in `parts` parallel parts, cut at depth `depth`.
It is the search of `checkAll`: the boxes with fewer than `depth` splits are examined first, in
the order of `checkAll`, and the searches below the boxes with exactly `depth` splits are dealt
out to `parts` tasks. `Task.spawn f` is by definition the task whose value is `f ()`, so the
value of `checkAllPar` does not depend on how the tasks are scheduled; compiled code runs each
task on a thread of its own (priority `dedicated`), and the operating system shares the
processors among them. -/
def checkAllPar (tab : Array Nat) (depth parts : Nat) : Bool :=
  match Local.frontier (Local.node tab (Local.sparse tab)) depth Local.rootLo Local.rootHi [] with
  | none => false
  | some boxes =>
    ((List.range parts).map fun i =>
      Task.spawn (prio := Task.Priority.dedicated) fun _ =>
        Local.checkPart tab boxes parts i).all Task.get

end Simple673


==> anc/lean/Simple673/Local/FinalAll.lean <==
/-
Simple673/Local/FinalAll.lean — the eight-point local inequality.

`localInequality : LocalInequality` follows from

* `kTabArray_sound` (`Simple673/Kernel/Table.lean`): the kernel table is a sound lower
  enclosure of `K²`, proved with the standard axioms;
* `localInequality_of_checkPar` (`Simple673/Local/Soundness.lean`): soundness of the branch
  and bound in its form with parallel parts, proved with the standard axioms;
* `Local.check_passes` (`Simple673/Local/RunAll.lean`): the checker accepts the root box on
  that table (the array `kTabArray` of `Simple673/Kernel/Array.lean`), evaluated by compiled code
  (`native_decide`).

So `#print axioms localInequality` lists the three standard axioms and one computational fact.
-/
import Simple673.Local.Soundness
import Simple673.Local.RunAll
import Simple673.Kernel.Table

namespace Simple673

/-- **The local inequality**: for eight points with gaps `g_r ≥ 17/20`,
`∑ κ_i ≤ α ∑ g_r + ∑_{i<j} W_{ij} K(y_j - y_i)² + ∑_r B_r(g_r)`. -/
theorem localInequality : LocalInequality :=
  localInequality_of_checkPar kTabArray kTabArray_size kTabArray_sound 32 96 (by norm_num)
    Local.check_passes

end Simple673


==> anc/lean/Simple673/Local/Kernel.lean <==
/-
Simple673/Local/Kernel.lean — the kernel table in the checker: range minima and affine
supports.

`kap d = V · K(d/H)²` is the scaled kernel square at the grid distance `d`. A table is `TabOK`
if `tab[k] ≤ kap d` on the cell `k ≤ d ≤ k + 1` (reads beyond the end give `0`). We prove:

* `rmin_le`: the sparse-table query is a lower bound for the entries in its range;
* `kap_ge_rmin`: hence a lower bound for `kap` on `[l, h]`;
* `kaff_spec`: the affine function computed by `kaff` is below `2 kap` over the cells of an edge.
-/
import Simple673.Defs
import Simple673.Local.Basic

open Finset

namespace Simple673
namespace Local

/-- The scaled kernel square `V · K(d/H)²` at the grid distance `d`. -/
noncomputable def kap (d : ℝ) : ℝ := (scaleV : ℝ) * K (d / gridH) ^ 2

theorem kap_nonneg (d : ℝ) : 0 ≤ kap d := by unfold kap; positivity

/-- `tab[k]` is a lower bound for `kap` on the cell `[k, k + 1]`. -/
def TabOK (tab : Array ℕ) : Prop :=
  ∀ (k : ℕ) (d : ℝ), (k : ℝ) ≤ d → d ≤ k + 1 → ((tab.getD k 0 : ℕ) : ℝ) ≤ kap d

/-- The hypothesis of the soundness theorem, in grid units. -/
theorem tabOK_of_sound (tab : Array ℕ)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2) : TabOK tab := by
  intro k d h1 h2
  by_cases hk : k < tab.size
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_getElem hk, Option.getD_some]
    have hH : (0 : ℝ) < (gridH : ℝ) := by norm_num [gridH]
    have hV : (0 : ℝ) < (scaleV : ℝ) := by norm_num [scaleV]
    have h := hsound k hk (d / gridH) (div_le_div_of_nonneg_right h1 hH.le)
      (div_le_div_of_nonneg_right h2 hH.le)
    rw [div_le_iff₀ hV] at h
    unfold kap
    linarith
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by omega), Option.getD_none]
    simpa using kap_nonneg d

/-! ## Range minima -/

/-- `lev` is a lower bound for the minima of the windows of length `2^k`. -/
def LevOK (tab : Array ℕ) (k : ℕ) (lev : Array ℕ) : Prop :=
  ∀ l d, d < 2 ^ k → lev.getD l 0 ≤ tab.getD (l + d) 0

theorem levOK_zero (tab : Array ℕ) : LevOK tab 0 tab := by
  intro l d hd
  have : d = 0 := by simpa using hd
  subst this; exact le_rfl

theorem levOK_empty (tab : Array ℕ) (k : ℕ) : LevOK tab k #[] := by
  intro l d _; simp

theorem nextLevel_getD_le (prev : Array ℕ) (s i : ℕ) :
    (nextLevel prev s).getD i 0 ≤ min (prev.getD i 0) (prev.getD (i + s) 0) := by
  unfold nextLevel
  by_cases h : i < prev.size
  · rw [getD_ofFn _ _ _ h]
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by simpa using h),
      Option.getD_none]
    exact Nat.zero_le _

theorem levOK_next (tab : Array ℕ) (k : ℕ) (lev : Array ℕ) (h : LevOK tab k lev) :
    LevOK tab (k + 1) (nextLevel lev (2 ^ k)) := by
  intro l d hd
  have h1 := nextLevel_getD_le lev (2 ^ k) l
  rw [pow_succ] at hd
  by_cases hc : d < 2 ^ k
  · exact (h1.trans (min_le_left _ _)).trans (h l d hc)
  · have h2 := h (l + 2 ^ k) (d - 2 ^ k) (by omega)
    have e : l + 2 ^ k + (d - 2 ^ k) = l + d := by omega
    rw [e] at h2
    exact (h1.trans (min_le_right _ _)).trans h2

theorem sparseAux_ok (tab : Array ℕ) :
    ∀ n k cur acc, LevOK tab k cur → acc.size = k → (∀ j, LevOK tab j (acc.getD j #[])) →
      ∀ j, LevOK tab j ((sparseAux n k cur acc).getD j #[]) := by
  intro n
  induction n with
  | zero => intro k cur acc _ _ h; exact h
  | succ n ih =>
    intro k cur acc hcur hsize hacc
    rw [sparseAux]
    refine ih (k + 1) _ _ (levOK_next tab k cur hcur) (by simp [hsize]) ?_
    intro j
    rw [Array.getD_eq_getD_getElem?, Array.getElem?_push]
    by_cases hj : j = acc.size
    · rw [if_pos hj, Option.getD_some, hj, hsize]; exact hcur
    · rw [if_neg hj, ← Array.getD_eq_getD_getElem?]; exact hacc j

theorem sparse_ok (tab : Array ℕ) (j : ℕ) : LevOK tab j ((sparse tab).getD j #[]) :=
  sparseAux_ok tab 18 0 tab #[] (levOK_zero tab) rfl (fun j => by simpa using levOK_empty tab j) j

/-- The range-minimum query is a lower bound for every entry in its range. -/
theorem rmin_le (tab : Array ℕ) (l r c : ℕ) (h1 : l ≤ c) (h2 : c ≤ r) :
    rmin (sparse tab) l r ≤ tab.getD c 0 := by
  have hn : r + 1 - l ≠ 0 := by omega
  have hp1 := Nat.log2_self_le hn
  have hp2 := Nat.lt_log2_self (n := r + 1 - l)
  have hlev : ∀ i d, d < 2 ^ (r + 1 - l).log2 →
      ((sparse tab).getD (r + 1 - l).log2 #[]).getD i 0 ≤ tab.getD (i + d) 0 :=
    sparse_ok tab _
  show min (((sparse tab).getD (r + 1 - l).log2 #[]).getD l 0)
      (((sparse tab).getD (r + 1 - l).log2 #[]).getD (r + 1 - 2 ^ (r + 1 - l).log2) 0) ≤ _
  generalize (sparse tab).getD (r + 1 - l).log2 #[] = lev at hlev ⊢
  generalize (r + 1 - l).log2 = k at hp1 hp2 hlev ⊢
  rw [pow_succ] at hp2
  generalize 2 ^ k = p at hp1 hp2 hlev ⊢
  by_cases hc : c - l < p
  · have h3 := hlev l (c - l) hc
    rw [show l + (c - l) = c by omega] at h3
    exact (min_le_left _ _).trans h3
  · have h3 := hlev (r + 1 - p) (c - (r + 1 - p)) (by omega)
    rw [show r + 1 - p + (c - (r + 1 - p)) = c by omega] at h3
    exact (min_le_right _ _).trans h3

/-- A real number in `[l, h]` lies in one of the cells `l, …, max l (h - 1)`. -/
theorem exists_cell (l h : ℕ) (d : ℝ) (h1 : (l : ℝ) ≤ d) (h2 : d ≤ h) :
    ∃ k : ℕ, l ≤ k ∧ k ≤ max l (h - 1) ∧ (k : ℝ) ≤ d ∧ d ≤ k + 1 := by
  have hd0 : (0 : ℝ) ≤ d := (Nat.cast_nonneg l).trans h1
  by_cases hf : ⌊d⌋₊ < h
  · refine ⟨⌊d⌋₊, Nat.le_floor h1, ?_, Nat.floor_le hd0, (Nat.lt_floor_add_one d).le⟩
    exact le_max_of_le_right (by omega)
  · have hf' : h ≤ ⌊d⌋₊ := not_lt.1 hf
    have hdh : (h : ℝ) ≤ d := (Nat.cast_le.2 hf').trans (Nat.floor_le hd0)
    have hlh : l ≤ h := by exact_mod_cast h1.trans h2
    by_cases hl : l < h
    · refine ⟨h - 1, by omega, le_max_right _ _, ?_, ?_⟩
      · have : ((h - 1 : ℕ) : ℝ) = (h : ℝ) - 1 := by
          rw [Nat.cast_sub (by omega)]; simp
        rw [this]; linarith
      · have : ((h - 1 : ℕ) : ℝ) = (h : ℝ) - 1 := by
          rw [Nat.cast_sub (by omega)]; simp
        rw [this]; linarith
    · have : l = h := by omega
      subst this
      exact ⟨l, le_rfl, le_max_left _ _, h1, by linarith⟩

/-- The range minimum over the cells of `[l, h]` is a lower bound for `kap` on `[l, h]`. -/
theorem kap_ge_rmin (tab : Array ℕ) (htab : TabOK tab) (l h : ℕ) (d : ℝ) (h1 : (l : ℝ) ≤ d)
    (h2 : d ≤ h) : ((rmin (sparse tab) l (max l (h - 1)) : ℕ) : ℝ) ≤ kap d := by
  obtain ⟨k, hk1, hk2, hk3, hk4⟩ := exists_cell l h d h1 h2
  exact (Nat.cast_le.2 (rmin_le tab l _ k hk1 hk2)).trans (htab k d hk3 hk4)

/-! ## Affine supports of the kernel table -/

theorem cellMinDown_le_acc (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc, cellMinDown tab s n k c acc ≤ acc := by
  intro n
  induction n with
  | zero => intro k c acc; exact le_rfl
  | succ n ih => intro k c acc; rw [cellMinDown]; exact (ih _ _ _).trans (min_le_left _ _)

theorem cellMinDown_le (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc t, t < n → t ≤ k →
      cellMinDown tab s n k c acc ≤ 2 * tab.getD (k - t) 0 + c + s * t := by
  intro n
  induction n with
  | zero => intro k c acc t ht; omega
  | succ n ih =>
    intro k c acc t ht hk
    rw [cellMinDown]
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · refine (cellMinDown_le_acc tab s _ _ _ _).trans ((min_le_right _ _).trans ?_)
      simp
    · have h := ih (k - 1) (c + s) (min acc (2 * tab.getD k 0 + c)) (t - 1) (by omega) (by omega)
      have e1 : k - 1 - (t - 1) = k - t := by omega
      have e2 : s * (t - 1) + s = s * t := by
        obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
        simp [Nat.mul_succ]
      rw [e1] at h
      omega

theorem cellMinUp_le_acc (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc, cellMinUp tab s n k c acc ≤ acc := by
  intro n
  induction n with
  | zero => intro k c acc; exact le_rfl
  | succ n ih => intro k c acc; rw [cellMinUp]; exact (ih _ _ _).trans (min_le_left _ _)

theorem cellMinUp_le (tab : Array ℕ) (s : ℕ) :
    ∀ n k c acc t, t < n →
      cellMinUp tab s n k c acc ≤ 2 * tab.getD (k + t) 0 + c + s * t := by
  intro n
  induction n with
  | zero => intro k c acc t ht; omega
  | succ n ih =>
    intro k c acc t ht
    rw [cellMinUp]
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · refine (cellMinUp_le_acc tab s _ _ _ _).trans ((min_le_right _ _).trans ?_)
      simp
    · have h := ih (k + 1) (c + s) (min acc (2 * tab.getD k 0 + c)) (t - 1) (by omega)
      have e1 : k + 1 + (t - 1) = k + t := by omega
      have e2 : s * (t - 1) + s = s * t := by
        obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
        simp [Nat.mul_succ]
      rw [e1] at h
      omega

/-- The affine function computed by `kaff` is below `2 kap` on every cell of the edge. -/
theorem kaff_spec (tab : Array ℕ) (htab : TabOK tab) (e : Edge) (k : ℕ) (hk1 : e.ls ≤ k)
    (hk2 : k ≤ e.hs) (d : ℝ) (hd1 : (k : ℝ) ≤ d) (hd2 : d ≤ k + 1) :
    (((kaff tab e).s.toInt : ℤ) : ℝ) * d + (((kaff tab e).o.toInt : ℤ) : ℝ) ≤ 2 * kap d := by
  have hcell : ((tab.getD k 0 : ℕ) : ℝ) ≤ kap d := htab k d hd1 hd2
  unfold kaff
  simp only
  generalize (if (e.ls + e.hs) / 2 = 0 ∨ cR ≤ (e.ls + e.hs) / 2 then 0
    else tab.getD ((e.ls + e.hs) / 2 + 1) 0) = a
  generalize (if (e.ls + e.hs) / 2 = 0 ∨ cR ≤ (e.ls + e.hs) / 2 then 0
    else tab.getD ((e.ls + e.hs) / 2 - 1) 0) = b
  split
  · -- nonnegative slope `s = a - b`
    have hM := cellMinDown_le tab (a - b) (e.hs + 1 - e.ls) e.hs 0 (2 * tab.getD e.hs 0)
      (e.hs - k) (by omega) (by omega)
    have e1 : e.hs - (e.hs - k) = k := by omega
    rw [e1] at hM
    have hM' : ((cellMinDown tab (a - b) (e.hs + 1 - e.ls) e.hs 0 (2 * tab.getD e.hs 0) : ℕ) : ℝ)
        ≤ 2 * (tab.getD k 0 : ℕ) + 0 + ((a - b : ℕ) : ℝ) * ((e.hs : ℝ) - k) := by
      have : (((e.hs - k : ℕ) : ℕ) : ℝ) = (e.hs : ℝ) - k := by rw [Nat.cast_sub hk2]
      rw [← this]
      exact_mod_cast hM
    have hs : (0 : ℝ) ≤ ((a - b : ℕ) : ℝ) := Nat.cast_nonneg _
    simp only [SInt.toInt_mk]
    push_cast
    nlinarith [mul_le_mul_of_nonneg_left hd2 hs]
  · -- negative slope `-(b - a)`
    have hM := cellMinUp_le tab (b - a) (e.hs + 1 - e.ls) e.ls ((b - a) * e.ls)
      (2 * tab.getD e.ls 0 + (b - a) * e.ls) (k - e.ls) (by omega)
    have e1 : e.ls + (k - e.ls) = k := by omega
    rw [e1] at hM
    have hM' : ((cellMinUp tab (b - a) (e.hs + 1 - e.ls) e.ls ((b - a) * e.ls)
        (2 * tab.getD e.ls 0 + (b - a) * e.ls) : ℕ) : ℝ)
        ≤ 2 * (tab.getD k 0 : ℕ) + ((b - a : ℕ) : ℝ) * e.ls
          + ((b - a : ℕ) : ℝ) * ((k : ℝ) - e.ls) := by
      have : (((k - e.ls : ℕ) : ℕ) : ℝ) = (k : ℝ) - e.ls := by rw [Nat.cast_sub hk1]
      rw [← this]
      exact_mod_cast hM
    have hs : (0 : ℝ) ≤ ((b - a : ℕ) : ℝ) := Nat.cast_nonneg _
    simp only [SInt.toInt_mk]
    push_cast
    nlinarith [mul_le_mul_of_nonneg_left hd1 hs]

end Local
end Simple673


==> anc/lean/Simple673/Local/Model.lean <==
/-
Simple673/Local/Model.lean — the real-valued quantities that the checker bounds.

Everything is in grid units: a gap `g_r` is `u_r / H`, `H = 16384`, and the local inequality for
the labeling coded by `m` (bit `i` of `m` is the label of site `i`) is multiplied by
`2 · 10⁶ · V`, `V = 2²⁸`. It reads `rhsOf m ≤ rhsR u m` (`Good`). The labelings belong to the
general format of the checker; the data are label-blind, so the `256` inequalities are one and
the same, and `Simple673/Local/Bridge.lean` uses the one for `m = 0`. This file defines the boxes,
proves the pressure bound (`good_of_pressure`: the inequality holds once `∑ u` is large), the
small facts about the frozen data that the checker relies on, and the bounds that hold for the
pair distances and the potentials on a box.
-/
import Simple673.Local.Potential
import Simple673.Local.Kernel

open Finset

namespace Simple673
namespace Local

/-! ## Labels -/

theorem bit_lt_two (m i : ℕ) : bit m i < 2 := Nat.mod_lt _ (by norm_num)

theorem bit_cases (m i : ℕ) : bit m i = 0 ∨ bit m i = 1 := by
  have := bit_lt_two m i; omega

@[simp] theorem bit_zero (i : ℕ) : bit 0 i = 0 := by simp [bit]

/-! ## Facts about the frozen data -/

theorem h_mono : ∀ i < 8, hT 0 i ≤ hT 1 i := by decide +kernel

theorem w_mono : ∀ i < 8, ∀ j < 8, wT 0 i j ≤ wT 1 i j ∧ wT 0 i j ≤ wT 2 i j := by
  decide +kernel

theorem sum_h1 : sumTo (fun i => hT 1 i) 8 = cH2 := by decide +kernel

theorem sum_h0 : sumTo (fun i => hT 0 i) 8 = cH1 := by decide +kernel

/-- `α R / H ≥ x₁ + 0.001294`, in the integer units of the checker:
`(8722 + 1294) · 16384 = 164102144 ≤ 627 · 262143 = 164363661`. -/
theorem pressure_const : (cH2 + cBudget) * cV ≤ cR * cP := by decide +kernel

theorem hT_le (a i : ℕ) (hi : i < 8) : hT a i ≤ hT 1 i := by
  rcases Nat.eq_zero_or_pos a with rfl | ha
  · exact h_mono i hi
  · have : hT a i = hT 1 i := by simp [hT, ha.ne']
    rw [this]

/-- The reward of a site as a real number: `h_{i,0} + d_i (h_{i,1} - h_{i,0})`. -/
theorem hT_bit (m i : ℕ) :
    (hT (bit m i) i : ℝ) = hT 0 i + (bit m i : ℝ) * ((hT 1 i : ℝ) - hT 0 i) := by
  rcases bit_cases m i with h | h <;> rw [h] <;> push_cast <;> ring

/-! ## The scaled inequality -/

/-- The grid distance between the sites `i ≤ j`: `u_i + ⋯ + u_{j-1}`. -/
noncomputable def dist (u : ℕ → ℝ) (i j : ℕ) : ℝ := ∑ k ∈ range (j - i), u (i + k)

/-- `2 · 10⁶ · V` times the right side of the local inequality for the labeling `m`. -/
noncomputable def rhsR (u : ℕ → ℝ) (m : ℕ) : ℝ :=
  2 * (cP : ℝ) * ∑ r ∈ range 7, u r
  + 2 * ∑ j ∈ range 8, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j)
  + 2 * ∑ r ∈ range 7, betN r (bit m r + bit m (r + 1)) (u r)

/-- The scaled local inequality at the grid point `u`, for every labeling. -/
def Good (u : ℕ → ℝ) : Prop := ∀ m < 256, (rhsOf m : ℝ) ≤ rhsR u m

/-- The point `u` lies in the box `lo hi` (first seven coordinates). -/
def InBox (lo hi : Array ℕ) (u : ℕ → ℝ) : Prop := ∀ r < 7, (g lo r : ℝ) ≤ u r ∧ u r ≤ g hi r

/-- The local inequality holds on the part of the box `lo hi` with `∑ u ≤ R`. -/
def BoxOK (lo hi : Array ℕ) : Prop :=
  ∀ u, InBox lo hi u → ∑ r ∈ range 7, u r ≤ cR → Good u

/-! ## Pressure -/

theorem rhsOf_le (m : ℕ) : (rhsOf m : ℝ) ≤ 2 * cV * cH2 := by
  have h : sumTo (fun i => hT (bit m i) i) 8 ≤ cH2 := by
    rw [← sum_h1, sumTo_eq, sumTo_eq]
    exact sum_le_sum fun i hi => hT_le _ i (mem_range.1 hi)
  unfold rhsOf
  push_cast
  have h' : (sumTo (fun i => hT (bit m i) i) 8 : ℝ) ≤ cH2 := by exact_mod_cast h
  have hV : (0 : ℝ) ≤ cV := Nat.cast_nonneg _
  nlinarith

theorem sum_nb : ∑ r ∈ range 7, (nb r : ℝ) = cBudget := by
  have := nb_sum
  simp only [sum_range_succ, sum_range_zero, zero_add]
  exact_mod_cast this

/-- The weighted kernel terms are nonnegative. -/
theorem kernel_sum_nonneg (u : ℕ → ℝ) (m : ℕ) :
    0 ≤ ∑ j ∈ range 8, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j) :=
  sum_nonneg fun _ _ => sum_nonneg fun _ _ => mul_nonneg (Nat.cast_nonneg _) (kap_nonneg _)

/-- The potentials add up to at least `-0.001294` (scaled). -/
theorem pot_sum_ge (u : ℕ → ℝ) (m : ℕ) :
    -((cBudget : ℝ) * cV) ≤ ∑ r ∈ range 7, betN r (bit m r + bit m (r + 1)) (u r) := by
  rw [← sum_nb, sum_mul, ← sum_neg_distrib]
  refine sum_le_sum fun r hr => ?_
  have h1 := bit_lt_two m r
  have h2 := bit_lt_two m (r + 1)
  exact betN_lower (mem_range.1 hr) (by omega) (u r)

/-- Pressure alone proves the inequality when `α ∑ g ≥ x₁ + 0.001294`. -/
theorem good_of_pressure (u : ℕ → ℝ)
    (h : ((cH2 + cBudget) * cV : ℝ) ≤ cP * ∑ r ∈ range 7, u r) : Good u := by
  intro m _
  have h1 := rhsOf_le m
  have h2 := kernel_sum_nonneg u m
  have h3 := pot_sum_ge u m
  unfold rhsR
  nlinarith

/-- In particular the inequality holds when `∑ u ≥ R`. -/
theorem good_of_sum_ge (u : ℕ → ℝ) (h : (cR : ℝ) ≤ ∑ r ∈ range 7, u r) : Good u := by
  apply good_of_pressure
  have h1 : (((cH2 + cBudget) * cV : ℕ) : ℝ) ≤ ((cR * cP : ℕ) : ℝ) := by
    exact_mod_cast pressure_const
  push_cast at h1
  have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
  nlinarith

/-! ## Boxes -/

theorem sumTo_g_cast (lo : Array ℕ) : ((sumTo (g lo) 7 : ℕ) : ℝ) = ∑ r ∈ range 7, (g lo r : ℝ) := by
  rw [sumTo_eq]; push_cast; rfl

theorem total_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 7, (g lo r : ℝ) ≤ u r) :
    ((sumTo (g lo) 7 : ℕ) : ℝ) ≤ ∑ r ∈ range 7, u r := by
  rw [sumTo_g_cast]
  exact sum_le_sum fun r hr => hu r (mem_range.1 hr)

/-- `(a - b : ℕ) ≥ a - b` in the reals. -/
theorem cast_tsub_ge (a b : ℕ) : (a : ℝ) - b ≤ ((a - b : ℕ) : ℝ) := by
  rcases le_total b a with h | h
  · rw [Nat.cast_sub h]
  · rw [Nat.sub_eq_zero_of_le h]
    have : (a : ℝ) ≤ b := by exact_mod_cast h
    simp only [Nat.cast_zero]; linarith

/-- A coordinate exceeds its lower end by at most `∑ u - ∑ lo`. -/
theorem coord_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 7, (g lo r : ℝ) ≤ u r) (r : ℕ)
    (hr : r < 7) : u r - g lo r ≤ ∑ s ∈ range 7, u s - ((sumTo (g lo) 7 : ℕ) : ℝ) := by
  rw [sumTo_g_cast, ← sum_sub_distrib]
  exact single_le_sum (f := fun s => u s - (g lo s : ℝ))
    (fun s hs => sub_nonneg.2 (hu s (mem_range.1 hs))) (mem_range.2 hr)

/-- The distance between `i ≤ j ≤ 7` exceeds its lower end by at most `∑ u - ∑ lo`. -/
theorem dist_sub_le (lo : Array ℕ) (u : ℕ → ℝ) (hu : ∀ r < 7, (g lo r : ℝ) ≤ u r) (i j : ℕ)
    (hj : j ≤ 7) :
    dist u i j - ∑ k ∈ range (j - i), (g lo (i + k) : ℝ)
      ≤ ∑ s ∈ range 7, u s - ((sumTo (g lo) 7 : ℕ) : ℝ) := by
  rw [sumTo_g_cast, ← sum_sub_distrib, dist, ← sum_sub_distrib,
    ← sum_Ico_eq_sum_range (fun s => u s - (g lo s : ℝ))]
  refine sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun s hs _ => ?_)
  · rw [mem_Ico] at hx; rw [mem_range]; omega
  · exact sub_nonneg.2 (hu s (mem_range.1 hs))

/-- Upper ends cut at `∑ u ≤ R`: the clamped box contains every point of the box with
`∑ u ≤ R`. -/
theorem inBox_clamp (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ r ∈ range 7, u r ≤ cR) : InBox lo (clamp lo hi (sumTo (g lo) 7)) u := by
  intro r hr
  refine ⟨(hu r hr).1, ?_⟩
  unfold clamp
  rw [g, getD_ofFn _ _ _ hr]
  simp only
  have h1 := coord_le lo u (fun s hs => (hu s hs).1) r hr
  have h2 := cast_tsub_ge (cR + g lo r) (sumTo (g lo) 7)
  push_cast at h2
  rw [Nat.cast_min, le_min_iff]
  exact ⟨(hu r hr).2, by linarith⟩

/-! ## Bounds on a box -/

theorem edAt_edges (sp : Array (Array ℕ)) (lo hi : Array ℕ) (total i j : ℕ) (hij : i < j)
    (hj : j < 8) : edAt (edges sp lo hi total) i j = mkEdge sp lo hi total i j := by
  unfold edAt edges
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 8 + j) / 8 = i := by omega
  have h2 : (i * 8 + j) % 8 = j := by omega
  simp only [h1, h2, if_pos hij]

/-- On a box (with `∑ u ≤ R`), the distance of the pair `i < j` lies in one of the cells
`l, …, max l (h - 1)` of its edge, where `l = ∑ lo` over the gaps between the two sites and
`h = min (∑ hi) (R - (total - l))`. -/
theorem dist_cell (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ r ∈ range 7, u r ≤ cR) (i j : ℕ) (hij : i < j) (hj : j < 8) :
    ∃ k : ℕ, sumTo (fun k => g lo (i + k)) (j - i) ≤ k ∧
      k ≤ max (sumTo (fun k => g lo (i + k)) (j - i))
        (min (sumTo (fun k => g hi (i + k)) (j - i))
          (cR + sumTo (fun k => g lo (i + k)) (j - i) - sumTo (g lo) 7) - 1) ∧
      (k : ℝ) ≤ dist u i j ∧ dist u i j ≤ k + 1 := by
  have hcell : ∀ k, k < j - i → i + k < 7 := fun k hk => by omega
  -- lower end
  have hl : ((sumTo (fun k => g lo (i + k)) (j - i) : ℕ) : ℝ) ≤ dist u i j := by
    rw [sumTo_eq, dist]; push_cast
    exact sum_le_sum fun k hk => (hu (i + k) (hcell k (mem_range.1 hk))).1
  -- upper ends
  have hh1 : dist u i j ≤ ((sumTo (fun k => g hi (i + k)) (j - i) : ℕ) : ℝ) := by
    rw [sumTo_eq, dist]; push_cast
    exact sum_le_sum fun k hk => (hu (i + k) (hcell k (mem_range.1 hk))).2
  have hh2 : dist u i j ≤ ((cR + sumTo (fun k => g lo (i + k)) (j - i)
      - sumTo (g lo) 7 : ℕ) : ℝ) := by
    have h3 := dist_sub_le lo u (fun r hr => (hu r hr).1) i j (by omega)
    have h4 := cast_tsub_ge (cR + sumTo (fun k => g lo (i + k)) (j - i)) (sumTo (g lo) 7)
    rw [sumTo_eq] at h4 ⊢
    push_cast at h4 h3 ⊢
    linarith
  generalize sumTo (fun k => g lo (i + k)) (j - i) = l at hl hh2 ⊢
  generalize sumTo (fun k => g hi (i + k)) (j - i) = h1 at hh1 ⊢
  have hh : dist u i j ≤ ((min h1 (cR + l - sumTo (g lo) 7) : ℕ) : ℝ) := by
    rw [Nat.cast_min]; exact le_min hh1 hh2
  exact exists_cell l _ _ hl hh

/-- On a box (with `∑ u ≤ R`), the kernel bound of an edge and its affine support are below the
scaled kernel square at the distance of the pair. -/
theorem edge_bounds (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (hu : InBox lo hi u) (hsum : ∑ r ∈ range 7, u r ≤ cR) (i j : ℕ) (hij : i < j) (hj : j < 8) :
    ((mkEdge (sparse tab) lo hi (sumTo (g lo) 7) i j).kv : ℝ) ≤ kap (dist u i j) ∧
    (((kaff tab (mkEdge (sparse tab) lo hi (sumTo (g lo) 7) i j)).s.toInt : ℤ) : ℝ)
        * dist u i j
      + (((kaff tab (mkEdge (sparse tab) lo hi (sumTo (g lo) 7) i j)).o.toInt : ℤ) : ℝ)
      ≤ 2 * kap (dist u i j) := by
  obtain ⟨k, hk1, hk2, hk3, hk4⟩ := dist_cell lo hi u hu hsum i j hij hj
  simp only [mkEdge]
  exact ⟨(Nat.cast_le.2 (rmin_le tab _ _ k hk1 hk2)).trans (htab k _ hk3 hk4),
    kaff_spec tab htab ⟨_, _, _⟩ k hk1 hk2 _ hk3 hk4⟩

end Local
end Simple673


==> anc/lean/Simple673/Local/Node.lean <==
/-
Simple673/Local/Node.lean — the lower bounds computed on one box are sound.

On a box `lo hi` (already clamped to `∑ u ≤ R`) the checker computes

* `baseOf`: a lower bound for the labeling `0` from range minima (`stage1`);
* `penalty`: the label shortcut of the general format. Raising the labels of a set of sites
  costs at least `∑_i min(0, ∑_{e ∋ i} η_e - 2V(h_{i,2} - h_{i,1}))` (`shortcut`);
* `valOf`: the exact minimum over the box of an affine lower bound for one labeling
  (`stage2`).

The proofs are those of `Distinct839/Local/Node.lean` and hold for any tables with the
monotonicity `h_mono`, `w_mono`. For the label-blind data of this development the penalty is
`0` and all labelings give the same inequality; the final statement uses the labeling `0`.
-/
import Simple673.Local.Model

open Finset

namespace Simple673
namespace Local

/-! ## Array reads -/

theorem bmAt_bmArr (lo hi : Array ℕ) (r t : ℕ) (hr : r < 7) (ht : t < 3) :
    bmAt (bmArr lo hi) r t = if t = 0 then pmin (bv r 0) (g lo r) (g hi r)
      else pmin (fun x => (bv r t x).sub (bv r 0 x)) (g lo r) (g hi r) := by
  unfold bmAt bmArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (r * 3 + t) / 3 = r := by omega
  have h2 : (r * 3 + t) % 3 = t := by omega
  simp only [h1, h2]

theorem incAt_incArr (ed : Array Edge) (bm : Array SInt) (i j : ℕ) (hij : i < j) (hj : j < 8) :
    incAt (incArr ed bm) i j = incOf ed bm i j := by
  unfold incAt incArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 8 + j) / 8 = i := by omega
  have h2 : (i * 8 + j) % 8 = j := by omega
  simp only [h1, h2, if_pos hij]

theorem affArr_getD (tab : Array ℕ) (ed : Array Edge) (i j : ℕ) (hij : i < j) (hj : j < 8) :
    (affArr tab ed).getD (i * 8 + j) ⟨SInt.zero, SInt.zero⟩ = kaff tab (edAt ed i j) := by
  unfold affArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 8 + j) / 8 = i := by omega
  have h2 : (i * 8 + j) % 8 = j := by omega
  simp only [h1, h2, if_pos hij]

theorem w3At_wk (af : Array Aff) (t i j : ℕ) (ht : t < 3) (hij : i < j) (hj : j < 8) :
    w3At (wkArr af) t i j = (af.getD (i * 8 + j) ⟨SInt.zero, SInt.zero⟩).s.smul (wT t i j) := by
  unfold w3At wkArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (t * 64 + i * 8 + j) % 64 = i * 8 + j := by omega
  simp only [h1]
  rfl

theorem w3At_wo (af : Array Aff) (t i j : ℕ) (ht : t < 3) (hij : i < j) (hj : j < 8) :
    w3At (woArr af) t i j = (af.getD (i * 8 + j) ⟨SInt.zero, SInt.zero⟩).o.smul (wT t i j) := by
  unfold w3At woArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (t * 64 + i * 8 + j) % 64 = i * 8 + j := by omega
  simp only [h1]
  rfl

theorem paAt_paArr (lo hi : Array ℕ) (r t : ℕ) (hr : r < 7) (ht : t < 3) :
    paAt (paArr lo hi) r t = paff r t (g lo r) (g hi r) := by
  unfold paAt paArr
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (r * 3 + t) / 3 = r := by omega
  have h2 : (r * 3 + t) % 3 = t := by omega
  simp only [h1, h2]

/-! ## Valid edge data -/

/-- The kernel bounds of the edge data `ed` are valid at the point `u`. -/
def EdOK (ed : Array Edge) (u : ℕ → ℝ) : Prop :=
  ∀ i j, i < j → j < 8 → ((edAt ed i j).kv : ℝ) ≤ kap (dist u i j)

/-- The affine kernel supports computed from the edge data `ed` are valid at the point `u`. -/
def AffOK (tab : Array ℕ) (ed : Array Edge) (u : ℕ → ℝ) : Prop :=
  ∀ i j, i < j → j < 8 →
    (((kaff tab (edAt ed i j)).s.toInt : ℤ) : ℝ) * dist u i j
      + (((kaff tab (edAt ed i j)).o.toInt : ℤ) : ℝ) ≤ 2 * kap (dist u i j)

/-- The edge data computed by the checker are valid on the box (with `∑ u ≤ R`). -/
theorem edges_ok (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (hu : InBox lo hi u) (hsum : ∑ r ∈ range 7, u r ≤ cR) :
    EdOK (edges (sparse tab) lo hi (sumTo (g lo) 7)) u ∧
      AffOK tab (edges (sparse tab) lo hi (sumTo (g lo) 7)) u := by
  refine ⟨fun i j hij hj => ?_, fun i j hij hj => ?_⟩
  · rw [edAt_edges _ _ _ _ i j hij hj]
    exact (edge_bounds tab htab lo hi u hu hsum i j hij hj).1
  · rw [edAt_edges _ _ _ _ i j hij hj]
    exact (edge_bounds tab htab lo hi u hu hsum i j hij hj).2

/-! ## Potentials on a box -/

theorem bm0_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r : ℕ) (hr : r < 7) :
    (((bmAt (bmArr lo hi) r 0).toInt : ℤ) : ℝ) ≤ betN r 0 (u r) := by
  rw [bmAt_bmArr lo hi r 0 hr (by norm_num), if_pos rfl]
  exact bm0_spec hr _ _ _ (hu r hr).1 (hu r hr).2

theorem bmD_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r : ℕ) (hr : r < 7) (t : ℕ)
    (ht1 : 0 < t) (ht : t < 3) :
    (((bmAt (bmArr lo hi) r t).toInt : ℤ) : ℝ) ≤ betN r t (u r) - betN r 0 (u r) := by
  rw [bmAt_bmArr lo hi r t hr ht, if_neg (by omega)]
  exact bmD_spec hr ht _ _ _ (hu r hr).1 (hu r hr).2

theorem paff_box (lo hi : Array ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) (r t : ℕ) (hr : r < 7)
    (ht : t < 3) :
    (((paAt (paArr lo hi) r t).s.toInt : ℤ) : ℝ) * u r
        + (((paAt (paArr lo hi) r t).o.toInt : ℤ) : ℝ)
      ≤ 2 * betN r t (u r) := by
  rw [paAt_paArr lo hi r t hr ht]
  exact paff_spec hr ht _ _ _ (hu r hr).1 (hu r hr).2

/-! ## Sums over the pairs of eight sites -/

/-- The potentials, written as a sum over the adjacent pairs. -/
theorem sum_adj (F : ℕ → ℕ → ℝ) :
    ∑ j ∈ range 8, ∑ i ∈ range j, (if j = i + 1 then F i j else 0)
      = ∑ r ∈ range 7, F r (r + 1) := by
  simp only [sum_range_succ, sum_range_zero]
  norm_num

/-- Each pair contributes to the degree of both its sites. -/
theorem sum_deg (η : ℕ → ℕ → ℝ) (d : ℕ → ℝ) :
    ∑ j ∈ range 8, ∑ i ∈ range j, η i j * (d i + d j)
      = ∑ i ∈ range 8, d i *
          ∑ j ∈ range 8, (if i < j then η i j else if j < i then η j i else 0) := by
  simp only [sum_range_succ, sum_range_zero]
  norm_num
  ring

/-- A pair distance is the sum of the gaps between its sites. -/
theorem sum_dist (S : ℕ → ℕ → ℝ) (u : ℕ → ℝ) :
    ∑ r ∈ range 7, (∑ i ∈ range (r + 1), ∑ k ∈ range (7 - r), S i (r + 1 + k)) * u r
      = ∑ j ∈ range 8, ∑ i ∈ range j, S i j * dist u i j := by
  simp only [dist, sum_range_succ, sum_range_zero]
  norm_num
  ring

/-! ## The label shortcut -/

/-- The cost of the labeling `m` over the labeling `0`, pair by pair. -/
theorem rhsR_sub (u : ℕ → ℝ) (m : ℕ) :
    rhsR u m - rhsR u 0 = ∑ j ∈ range 8, ∑ i ∈ range j,
      (2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)) else 0)) := by
  have h := sum_adj (fun i j => 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)))
  have e1 : ∑ j ∈ range 8, ∑ i ∈ range j,
        2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
      = 2 * ∑ j ∈ range 8, ∑ i ∈ range j, (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j)
        - 2 * ∑ j ∈ range 8, ∑ i ∈ range j, (wT 0 i j : ℝ) * kap (dist u i j) := by
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    refine sum_congr rfl fun j _ => ?_
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    exact sum_congr rfl fun i _ => by ring
  have e2 : ∑ r ∈ range 7, 2 * (betN r (bit m r + bit m (r + 1)) (u r) - betN r 0 (u r))
      = 2 * ∑ r ∈ range 7, betN r (bit m r + bit m (r + 1)) (u r)
        - 2 * ∑ r ∈ range 7, betN r 0 (u r) := by
    rw [mul_sum, mul_sum, ← sum_sub_distrib]
    exact sum_congr rfl fun r _ => by ring
  simp only [sum_add_distrib, h]
  rw [e1, e2]
  unfold rhsR
  simp only [bit_zero, add_zero]
  ring

/-- The reward of the labeling `m` over the labeling `0`. -/
theorem rhsOf_sub (m : ℕ) :
    (rhsOf m : ℝ) - rhsOf 0
      = ∑ i ∈ range 8, (bit m i : ℝ) * (2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
  unfold rhsOf
  rw [sumTo_eq, sumTo_eq]
  push_cast
  rw [mul_sum, mul_sum, ← sum_sub_distrib]
  refine sum_congr rfl fun i _ => ?_
  rw [hT_bit m i, bit_zero]
  ring

/-- The penalty is at most the extra cost of any labeling over its degree terms. -/
theorem pen_le (inc : Array SInt) (m : ℕ) :
    (((penalty inc).toInt : ℤ) : ℝ) ≤ ∑ i ∈ range 8, (bit m i : ℝ) *
      (∑ j ∈ range 8, (if i < j then (((incAt inc i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt inc j i).toInt : ℤ) : ℝ) else 0)
        - 2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
  unfold penalty
  rw [toInt_ssumTo, Int.cast_sum]
  refine sum_le_sum fun i hi => ?_
  dsimp only
  have hh := h_mono i (mem_range.1 hi)
  rw [SInt.toInt_min, SInt.toInt_sub, toInt_ssumTo, SInt.toInt_ofNat, SInt.toInt_zero]
  simp only [apply_ite SInt.toInt, SInt.toInt_zero]
  push_cast [Nat.cast_sub hh]
  rcases bit_cases m i with h | h <;> rw [h]
  · exact (min_le_left _ _).trans (le_of_eq (by simp))
  · exact (min_le_right _ _).trans (le_of_eq (by push_cast; ring))

/-- One pair: the cost of its labels is at least `η_e (d_i + d_j)`. -/
theorem edge_claim (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) (m i j : ℕ) (hij : i < j) (hj : j < 8) :
    (((incOf ed (bmArr lo hi) i j).toInt : ℤ) : ℝ)
        * ((bit m i : ℝ) + bit m j)
      ≤ 2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i)) else 0) := by
  have hkv := hed i j hij hj
  obtain ⟨hw1, hw2⟩ := w_mono i (by omega) j hj
  unfold incOf
  dsimp only
  generalize (edAt ed i j).kv = kv at hkv ⊢
  generalize kap (dist u i j) = K at hkv ⊢
  have m1 : ((wT 1 i j : ℝ) - wT 0 i j) * kv ≤ ((wT 1 i j : ℝ) - wT 0 i j) * K :=
    mul_le_mul_of_nonneg_left hkv (by have : (wT 0 i j : ℝ) ≤ wT 1 i j := by exact_mod_cast hw1
                                      linarith)
  have m2 : ((wT 2 i j : ℝ) - wT 0 i j) * kv ≤ ((wT 2 i j : ℝ) - wT 0 i j) * K :=
    mul_le_mul_of_nonneg_left hkv (by have : (wT 0 i j : ℝ) ≤ wT 2 i j := by exact_mod_cast hw2
                                      linarith)
  by_cases hadj : j = i + 1
  · rw [if_pos hadj, if_pos hadj]
    have b1 := bmD_box lo hi u hu i (by omega) 1 (by norm_num) (by norm_num)
    have b2 := bmD_box lo hi u hu i (by omega) 2 (by norm_num) (by norm_num)
    generalize bmAt (bmArr lo hi) i 1 = B1 at b1 ⊢
    generalize bmAt (bmArr lo hi) i 2 = B2 at b2 ⊢
    have hA := SInt.toInt_min_le_left
      ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)
    have hB := SInt.toInt_min_le_right
      ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)
    generalize (SInt.min ((SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv)).add (B1.smul 2))
      ((SInt.ofNat ((wT 2 i j - wT 0 i j) * kv)).add B2)).toInt = η at hA hB ⊢
    simp only [SInt.toInt_add, SInt.toInt_ofNat, SInt.toInt_smul] at hA hB
    have hA' : (η : ℝ) ≤ 2 * ((wT 1 i j : ℝ) - wT 0 i j) * kv + 2 * ((B1.toInt : ℤ) : ℝ) := by
      have := (Int.cast_le (R := ℝ)).2 hA
      push_cast [Nat.cast_sub hw1] at this
      linarith
    have hB' : (η : ℝ) ≤ ((wT 2 i j : ℝ) - wT 0 i j) * kv + ((B2.toInt : ℤ) : ℝ) := by
      have := (Int.cast_le (R := ℝ)).2 hB
      push_cast [Nat.cast_sub hw2] at this
      linarith
    subst hadj
    rcases bit_cases m i with h1 | h1 <;> rcases bit_cases m (i + 1) with h2 | h2 <;>
      simp only [h1, h2, Nat.cast_zero, Nat.cast_one, Nat.reduceAdd, add_zero, zero_add,
        sub_self, mul_zero, zero_mul, le_refl] <;> linarith
  · rw [if_neg hadj, if_neg hadj]
    have hA := SInt.toInt_min_le_left (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))
    have hB := SInt.toInt_min_le_right (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))
    generalize (SInt.min (SInt.ofNat (2 * (wT 1 i j - wT 0 i j) * kv))
      (SInt.ofNat ((wT 2 i j - wT 0 i j) * kv))).toInt = η at hA hB ⊢
    simp only [SInt.toInt_ofNat] at hA hB
    have hA' : (η : ℝ) ≤ 2 * ((wT 1 i j : ℝ) - wT 0 i j) * kv := by
      have := (Int.cast_le (R := ℝ)).2 hA
      push_cast [Nat.cast_sub hw1] at this
      linarith
    have hB' : (η : ℝ) ≤ ((wT 2 i j : ℝ) - wT 0 i j) * kv := by
      have := (Int.cast_le (R := ℝ)).2 hB
      push_cast [Nat.cast_sub hw2] at this
      linarith
    rcases bit_cases m i with h1 | h1 <;> rcases bit_cases m j with h2 | h2 <;>
      simp only [h1, h2, Nat.cast_zero, Nat.cast_one, Nat.reduceAdd, add_zero, zero_add,
        sub_self, mul_zero, zero_mul, le_refl] <;> linarith

/-- The label shortcut: for every labeling `m`, the slack of `m` is at least the slack of the
labeling `0` plus the penalty. -/
theorem shortcut (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) (m : ℕ) :
    rhsR u 0 - rhsOf 0 + (((penalty (incArr ed (bmArr lo hi))).toInt : ℤ) : ℝ)
      ≤ rhsR u m - rhsOf m := by
  have h1 := rhsR_sub u m
  have h2 := rhsOf_sub m
  have h3 := pen_le (incArr ed (bmArr lo hi)) m
  have h4 : ∑ j ∈ range 8, ∑ i ∈ range j,
      (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ) * ((bit m i : ℝ) + bit m j)
      ≤ ∑ j ∈ range 8, ∑ i ∈ range j,
      (2 * ((wT (bit m i + bit m j) i j : ℝ) - wT 0 i j) * kap (dist u i j)
        + (if j = i + 1 then 2 * (betN i (bit m i + bit m j) (u i) - betN i 0 (u i))
          else 0)) := by
    refine sum_le_sum fun j hj => sum_le_sum fun i him => ?_
    rw [incAt_incArr _ _ i j (mem_range.1 him) (mem_range.1 hj)]
    exact edge_claim ed lo hi u hed hu m i j (mem_range.1 him) (mem_range.1 hj)
  rw [sum_deg (fun i j => (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ))
    (fun i => (bit m i : ℝ))] at h4
  have h5 : ∑ i ∈ range 8, (bit m i : ℝ) *
      (∑ j ∈ range 8, (if i < j then (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt (incArr ed (bmArr lo hi)) j i).toInt : ℤ) : ℝ) else 0)
        - 2 * cV * ((hT 1 i : ℝ) - hT 0 i))
      = ∑ i ∈ range 8, (bit m i : ℝ) *
      (∑ j ∈ range 8, (if i < j then (((incAt (incArr ed (bmArr lo hi)) i j).toInt : ℤ) : ℝ)
          else if j < i then (((incAt (incArr ed (bmArr lo hi)) j i).toInt : ℤ) : ℝ) else 0))
        - ∑ i ∈ range 8, (bit m i : ℝ) * (2 * cV * ((hT 1 i : ℝ) - hT 0 i)) := by
    rw [← sum_sub_distrib]
    exact sum_congr rfl fun i _ => by ring
  linarith

/-! ## The two lower bounds -/

/-- The bound from range minima for the labeling `0`. -/
theorem stage1 (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ) (hed : EdOK ed u)
    (hu : InBox lo hi u) :
    2 * (((baseOf (sumTo (g lo) 7) ed (bmArr lo hi)).toInt : ℤ) : ℝ) ≤ rhsR u 0 := by
  have h1 := total_le lo u (fun r hr => (hu r hr).1)
  have h2 : ∑ j ∈ range 8, ∑ i ∈ range j, (wT 0 i j : ℝ) * ((edAt ed i j).kv : ℝ)
      ≤ ∑ j ∈ range 8, ∑ i ∈ range j, (wT 0 i j : ℝ) * kap (dist u i j) :=
    sum_le_sum fun j hj => sum_le_sum fun i him =>
      mul_le_mul_of_nonneg_left (hed i j (mem_range.1 him) (mem_range.1 hj)) (Nat.cast_nonneg _)
  have h3 : ∑ r ∈ range 7, (((bmAt (bmArr lo hi) r 0).toInt : ℤ) : ℝ)
      ≤ ∑ r ∈ range 7, betN r 0 (u r) :=
    sum_le_sum fun r hr => bm0_box lo hi u hu r (mem_range.1 hr)
  have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
  have h4 := mul_le_mul_of_nonneg_left h1 hP
  unfold baseOf
  generalize sumTo (g lo) 7 = total at h4 ⊢
  rw [SInt.toInt_add, SInt.toInt_ofNat, toInt_ssumTo]
  simp only [sumTo_eq]
  push_cast
  unfold rhsR
  simp only [bit_zero, add_zero]
  linarith

/-- The value of one coordinate term of `valOf` is at most the linear coefficient times the
coordinate. -/
theorem corner_le (lin : SInt) (a b : ℕ) (x : ℝ) (ha : (a : ℝ) ≤ x) (hb : x ≤ b) :
    ((((if lin.n ≤ lin.p then lin.smul a else lin.smul b).toInt : ℤ)) : ℝ)
      ≤ ((lin.toInt : ℤ) : ℝ) * x := by
  split_ifs with h
  · rw [SInt.toInt_smul]; push_cast
    have : (0 : ℝ) ≤ ((lin.toInt : ℤ) : ℝ) := by
      have : 0 ≤ lin.toInt := by simp only [SInt.toInt]; omega
      exact_mod_cast this
    exact mul_le_mul_of_nonneg_left ha this
  · rw [SInt.toInt_smul]; push_cast
    have : ((lin.toInt : ℤ) : ℝ) ≤ 0 := by
      have : lin.toInt ≤ 0 := by simp only [SInt.toInt]; omega
      exact_mod_cast this
    exact mul_le_mul_of_nonpos_left hb this

/-- The affine bound: `valOf` is below the right side for the labeling `m`. -/
theorem stage2 (tab : Array ℕ) (ed : Array Edge) (lo hi : Array ℕ) (u : ℕ → ℝ)
    (haff : AffOK tab ed u) (hu : InBox lo hi u) (m : ℕ) :
    (((valOf lo hi (wkArr (affArr tab ed)) (woArr (affArr tab ed)) (paArr lo hi) m).toInt
        : ℤ) : ℝ) ≤ rhsR u m := by
  set af := affArr tab ed with haf
  set S : ℕ → ℕ → ℝ := fun i j => (((w3At (wkArr af) (bit m i + bit m j) i j).toInt : ℤ) : ℝ)
    with hS
  set O : ℕ → ℕ → ℝ := fun i j => (((w3At (woArr af) (bit m i + bit m j) i j).toInt : ℤ) : ℝ)
    with hO
  set Ps : ℕ → ℝ := fun r => (((paAt (paArr lo hi) r (bit m r + bit m (r + 1))).s.toInt : ℤ) : ℝ)
    with hPs
  set Po : ℕ → ℝ := fun r => (((paAt (paArr lo hi) r (bit m r + bit m (r + 1))).o.toInt : ℤ) : ℝ)
    with hPo
  -- the value is the intercept plus the corner terms
  have hval : (((valOf lo hi (wkArr af) (woArr af) (paArr lo hi) m).toInt : ℤ) : ℝ)
      ≤ ∑ r ∈ range 7, Po r + ∑ j ∈ range 8, ∑ i ∈ range j, O i j
        + ∑ r ∈ range 7, (2 * (cP : ℝ) + Ps r
          + ∑ i ∈ range (r + 1), ∑ k ∈ range (7 - r), S i (r + 1 + k)) * u r := by
    unfold valOf
    simp only [SInt.toInt_add, toInt_ssumTo, Int.cast_add, Int.cast_sum]
    refine add_le_add le_rfl (sum_le_sum fun r hr => ?_)
    refine (corner_le _ _ _ _ (hu r (mem_range.1 hr)).1 (hu r (mem_range.1 hr)).2).trans
      (le_of_eq ?_)
    simp only [SInt.toInt_add, SInt.toInt_ofNat, toInt_ssumTo, Int.cast_add, Int.cast_sum]
    push_cast
    rfl
  have hsplit : ∑ r ∈ range 7, (2 * (cP : ℝ) + Ps r
        + ∑ i ∈ range (r + 1), ∑ k ∈ range (7 - r), S i (r + 1 + k)) * u r
      = 2 * (cP : ℝ) * ∑ r ∈ range 7, u r + ∑ r ∈ range 7, Ps r * u r
        + ∑ j ∈ range 8, ∑ i ∈ range j, S i j * dist u i j := by
    rw [← sum_dist S u, mul_sum, ← sum_add_distrib, ← sum_add_distrib]
    exact sum_congr rfl fun r _ => by ring
  rw [hsplit] at hval
  -- the potentials
  have hpot : ∑ r ∈ range 7, (Ps r * u r + Po r)
      ≤ 2 * ∑ r ∈ range 7, betN r (bit m r + bit m (r + 1)) (u r) := by
    rw [mul_sum]
    refine sum_le_sum fun r hr => ?_
    have h1 := bit_lt_two m r
    have h2 := bit_lt_two m (r + 1)
    exact paff_box lo hi u hu r _ (mem_range.1 hr) (by omega)
  -- the kernel terms
  have hker : ∑ j ∈ range 8, ∑ i ∈ range j, (S i j * dist u i j + O i j)
      ≤ 2 * ∑ j ∈ range 8, ∑ i ∈ range j,
          (wT (bit m i + bit m j) i j : ℝ) * kap (dist u i j) := by
    rw [mul_sum]
    refine sum_le_sum fun j hj => ?_
    rw [mul_sum]
    refine sum_le_sum fun i him => ?_
    have hij := mem_range.1 him
    have hj' := mem_range.1 hj
    have h1 := bit_lt_two m i
    have h2 := bit_lt_two m j
    simp only [hS, hO]
    rw [w3At_wk af _ i j (by omega) hij hj', w3At_wo af _ i j (by omega) hij hj',
      haf, affArr_getD tab ed i j hij hj', SInt.toInt_smul, SInt.toInt_smul]
    have hb := haff i j hij hj'
    have hW : (0 : ℝ) ≤ (wT (bit m i + bit m j) i j : ℝ) := Nat.cast_nonneg _
    have := mul_le_mul_of_nonneg_left hb hW
    push_cast
    linear_combination this
  unfold rhsR
  simp only [sum_add_distrib] at hpot hker
  linarith

end Local
end Simple673


==> anc/lean/Simple673/Local/Potential.lean <==
/-
Simple673/Local/Potential.lean — the piecewise linear potentials on the integer grid.

In grid units (`u = H · t`, `H = 16384`) the potential `10⁶ V · B_r^t` is
`betN r t u = V ∑_k c_k · hat((u - x_k)/2048)` with knots `x_k = 12288 + 2048 k`, `k = 0, …, 13`.
(The index `t` is the pair type of the general format of the checker; for the present data the
potential does not depend on it, see `knot_eq` in `Simple673/Local/Bridge.lean`.) We prove:

* `betN` is affine between consecutive knots, and zero outside `[x_0, x_13]`;
* at an integer point it equals the integer `bv r t x` computed by the checker (`betN_nat`);
* a function that is affine between consecutive knots is bounded below on `[lo, hi]` by its
  minimum over `lo`, `hi` and the knots in between (`knot_min`), which is what `pmin` computes
  (`pmin_spec`);
* the resulting specifications of the minima and affine supports used by the checker
  (`bm0_spec`, `bmD_spec`, `paff_spec`) and the lower bound `betN_lower` behind the pressure test.
-/
import Simple673.Defs
import Simple673.Local.Basic

open Finset

namespace Simple673
namespace Local

/-! ## Functions that are affine on an interval -/

/-- `F` is affine on `[a, b]`. -/
def AffOn (F : ℝ → ℝ) (a b : ℝ) : Prop := ∃ m c : ℝ, ∀ u, a ≤ u → u ≤ b → F u = m * u + c

theorem AffOn.linear (m c a b : ℝ) : AffOn (fun u => m * u + c) a b := ⟨m, c, fun _ _ _ => rfl⟩

theorem AffOn.add {F G : ℝ → ℝ} {a b : ℝ} (hF : AffOn F a b) (hG : AffOn G a b) :
    AffOn (fun u => F u + G u) a b := by
  obtain ⟨m, c, h⟩ := hF
  obtain ⟨m', c', h'⟩ := hG
  exact ⟨m + m', c + c', fun u h1 h2 => by dsimp only; rw [h u h1 h2, h' u h1 h2]; ring⟩

theorem AffOn.sub {F G : ℝ → ℝ} {a b : ℝ} (hF : AffOn F a b) (hG : AffOn G a b) :
    AffOn (fun u => F u - G u) a b := by
  obtain ⟨m, c, h⟩ := hF
  obtain ⟨m', c', h'⟩ := hG
  exact ⟨m - m', c - c', fun u h1 h2 => by dsimp only; rw [h u h1 h2, h' u h1 h2]; ring⟩

theorem AffOn.const_mul {F : ℝ → ℝ} {a b : ℝ} (k : ℝ) (hF : AffOn F a b) :
    AffOn (fun u => k * F u) a b := by
  obtain ⟨m, c, h⟩ := hF
  exact ⟨k * m, k * c, fun u h1 h2 => by dsimp only; rw [h u h1 h2]; ring⟩

theorem AffOn.sum {ι : Type} (s : Finset ι) (f : ι → ℝ → ℝ) (a b : ℝ)
    (h : ∀ k ∈ s, AffOn (f k) a b) : AffOn (fun u => ∑ k ∈ s, f k u) a b := by
  classical
  induction s using Finset.induction_on with
  | empty => exact ⟨0, 0, fun u _ _ => by simp⟩
  | insert k s hk ih =>
    have h1 := h k (mem_insert_self k s)
    have h2 := ih (fun j hj => h j (mem_insert_of_mem hj))
    have h3 := h1.add h2
    obtain ⟨m, c, h4⟩ := h3
    exact ⟨m, c, fun u hu1 hu2 => by dsimp only; rw [sum_insert hk]; exact h4 u hu1 hu2⟩

/-- Precomposition with an increasing affine map. -/
theorem AffOn.comp {F : ℝ → ℝ} {a b : ℝ} (α β : ℝ) (hα : 0 ≤ α)
    (hF : AffOn F (α * a + β) (α * b + β)) : AffOn (fun u => F (α * u + β)) a b := by
  obtain ⟨m, c, h⟩ := hF
  refine ⟨m * α, m * β + c, fun u h1 h2 => ?_⟩
  dsimp only
  rw [h (α * u + β) (by nlinarith) (by nlinarith)]; ring

/-- An affine function on `[a, b]` is at least the smaller of its end values. -/
theorem AffOn.min_le {F : ℝ → ℝ} {a b u m : ℝ} (hF : AffOn F a b) (h1 : a ≤ u) (h2 : u ≤ b)
    (ha : m ≤ F a) (hb : m ≤ F b) : m ≤ F u := by
  obtain ⟨s, c, h⟩ := hF
  have hab : a ≤ b := h1.trans h2
  rw [h a le_rfl hab] at ha
  rw [h b hab le_rfl] at hb
  rw [h u h1 h2]
  rcases le_total 0 s with hs | hs
  · nlinarith [mul_le_mul_of_nonneg_left h1 hs]
  · nlinarith [mul_le_mul_of_nonpos_left h2 hs]

/-- Linear interpolation of an affine function. -/
theorem AffOn.interp {F : ℝ → ℝ} {a b u : ℝ} (hF : AffOn F a b) (h1 : a ≤ u) (h2 : u ≤ b) :
    F u * (b - a) = F a * (b - u) + F b * (u - a) := by
  obtain ⟨s, c, h⟩ := hF
  have hab : a ≤ b := h1.trans h2
  rw [h a le_rfl hab, h b hab le_rfl, h u h1 h2]; ring

/-! ## The hat function -/

theorem hat_eq_zero_of_le {s : ℝ} (h : s ≤ -1) : hat s = 0 := by
  unfold hat
  rw [abs_of_nonpos (by linarith)]
  exact max_eq_left (by linarith)

theorem hat_eq_zero_of_ge {s : ℝ} (h : 1 ≤ s) : hat s = 0 := by
  unfold hat
  rw [abs_of_nonneg (by linarith)]
  exact max_eq_left (by linarith)

theorem hat_of_neg {s : ℝ} (h1 : -1 ≤ s) (h2 : s ≤ 0) : hat s = 1 + s := by
  unfold hat
  rw [abs_of_nonpos h2, max_eq_right (by linarith)]; ring

theorem hat_of_pos {s : ℝ} (h1 : 0 ≤ s) (h2 : s ≤ 1) : hat s = 1 - s := by
  unfold hat
  rw [abs_of_nonneg h1, max_eq_right (by linarith)]

/-- `hat` is affine on every interval whose interior avoids `-1, 0, 1`. -/
theorem hat_affOn (a b : ℝ) (hm : ¬ (a < -1 ∧ -1 < b)) (h0 : ¬ (a < 0 ∧ 0 < b))
    (hp : ¬ (a < 1 ∧ 1 < b)) : AffOn hat a b := by
  by_cases c1 : b ≤ -1
  · exact ⟨0, 0, fun u _ h2 => by rw [hat_eq_zero_of_le (h2.trans c1)]; ring⟩
  have c2 : -1 ≤ a := by
    by_contra hc; exact hm ⟨not_le.1 hc, not_le.1 c1⟩
  by_cases c3 : b ≤ 0
  · exact ⟨1, 1, fun u h1 h2 => by rw [hat_of_neg (c2.trans h1) (h2.trans c3)]; ring⟩
  have c4 : 0 ≤ a := by
    by_contra hc; exact h0 ⟨not_le.1 hc, not_le.1 c3⟩
  by_cases c5 : b ≤ 1
  · exact ⟨-1, 1, fun u h1 h2 => by rw [hat_of_pos (c4.trans h1) (h2.trans c5)]; ring⟩
  have c6 : 1 ≤ a := by
    by_contra hc; exact hp ⟨not_le.1 hc, not_le.1 c5⟩
  exact ⟨0, 0, fun u h1 _ => by rw [hat_eq_zero_of_ge (c6.trans h1)]; ring⟩

/-- `hat` at a difference of two integers. -/
theorem hat_nat_sub (j k : ℕ) : hat ((j : ℝ) - k) = if j = k then 1 else 0 := by
  by_cases h : j = k
  · subst h; simp [hat]
  · rw [if_neg h]
    rcases Nat.lt_or_gt_of_ne h with h1 | h1
    · apply hat_eq_zero_of_le
      have : (j : ℝ) + 1 ≤ k := by exact_mod_cast h1
      linarith
    · apply hat_eq_zero_of_ge
      have : (k : ℝ) + 1 ≤ j := by exact_mod_cast h1
      linarith

/-! ## Knots -/

/-- Position of knot `j` in grid units: `H (3/4 + j/8) = 12288 + 2048 j`. -/
def knotX (j : ℕ) : ℝ := 12288 + 2048 * j

theorem knotX_eq_cast (j : ℕ) : knotX j = ((12288 + j * 2048 : ℕ) : ℝ) := by
  unfold knotX; push_cast; ring

theorem knotX_lt {j k : ℕ} (h : knotX j < knotX k) : j < k := by
  unfold knotX at h
  have : (j : ℝ) < k := by linarith
  exact_mod_cast this

/-- `F` is affine on every interval that has no knot in its interior. -/
def KnotAff (F : ℝ → ℝ) : Prop :=
  ∀ a b : ℝ, (∀ j < 14, ¬ (a < knotX j ∧ knotX j < b)) → AffOn F a b

theorem KnotAff.sub {F G : ℝ → ℝ} (hF : KnotAff F) (hG : KnotAff G) :
    KnotAff (fun u => F u - G u) := fun a b h => (hF a b h).sub (hG a b h)

theorem KnotAff.sub_linear {F : ℝ → ℝ} (hF : KnotAff F) (m : ℝ) :
    KnotAff (fun u => F u - m * u) := fun a b h => by
  have h1 := (hF a b h).sub (AffOn.linear m 0 a b)
  obtain ⟨s, c, h2⟩ := h1
  exact ⟨s, c, fun u hu1 hu2 => by rw [← h2 u hu1 hu2]; ring⟩

/-- The scaled hat at knot `k` is affine away from the knots `k - 1`, `k`, `k + 1`. -/
theorem hatK_affOn (k : ℕ) (hk1 : 1 ≤ k) (hk2 : k ≤ 12) (a b : ℝ)
    (h : ∀ j < 14, ¬ (a < knotX j ∧ knotX j < b)) :
    AffOn (fun u => hat ((u - knotX k) / 2048)) a b := by
  have e : (fun u : ℝ => hat ((u - knotX k) / 2048))
      = fun u => hat (1 / 2048 * u + -(knotX k) / 2048) := by
    funext u; congr 1; ring
  rw [e]
  refine AffOn.comp (F := hat) (1 / 2048) (-(knotX k) / 2048) (by norm_num) ?_
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have hm := h k' (by omega)
  have h0 := h (k' + 1) (by omega)
  have hp := h (k' + 2) (by omega)
  unfold knotX at hm h0 hp ⊢
  push_cast at hm h0 hp ⊢
  apply hat_affOn
  · rintro ⟨h1, h2⟩; exact hm ⟨by linarith, by linarith⟩
  · rintro ⟨h1, h2⟩; exact h0 ⟨by linarith, by linarith⟩
  · rintro ⟨h1, h2⟩; exact hp ⟨by linarith, by linarith⟩

/-- Lower bound for a function that is affine between knots: if `m` is below the values at the
end points and at the knots inside, it is below the function on the whole interval. -/
theorem knot_min {F : ℝ → ℝ} (hF : KnotAff F) (m : ℝ) (a b : ℝ)
    (ha : m ≤ F a) (hb : m ≤ F b)
    (hk : ∀ j < 14, a < knotX j → knotX j < b → m ≤ F (knotX j))
    (u : ℝ) (h1 : a ≤ u) (h2 : u ≤ b) : m ≤ F u := by
  have key : ∀ n, n ≤ 14 → ∀ a b : ℝ,
      (∀ j, n ≤ j → j < 14 → ¬ (a < knotX j ∧ knotX j < b)) → m ≤ F a → m ≤ F b →
      (∀ j < 14, a < knotX j → knotX j < b → m ≤ F (knotX j)) →
      ∀ u, a ≤ u → u ≤ b → m ≤ F u := by
    intro n
    induction n with
    | zero =>
      intro _ a b hno ha hb _ u h1 h2
      exact (hF a b (fun j hj => hno j (Nat.zero_le j) hj)).min_le h1 h2 ha hb
    | succ n ih =>
      intro hn a b hno ha hb hk u h1 h2
      by_cases hc : a < knotX n ∧ knotX n < b
      · have hmid : m ≤ F (knotX n) := hk n (by omega) hc.1 hc.2
        rcases le_total u (knotX n) with hu | hu
        · refine ih (by omega) a (knotX n) ?_ ha hmid ?_ u h1 hu
          · rintro j hj _ ⟨_, h4⟩
            exact absurd (knotX_lt h4) (by omega)
          · intro j hj h3 h4
            exact hk j hj h3 (h4.trans hc.2)
        · refine ih (by omega) (knotX n) b ?_ hmid hb ?_ u hu h2
          · rintro j hj hj' ⟨h3, h4⟩
            have h5 := knotX_lt h3
            exact hno j (by omega) hj' ⟨hc.1.trans h3, h4⟩
          · intro j hj h3 h4
            exact hk j hj (hc.1.trans h3) h4
      · refine ih (by omega) a b ?_ ha hb hk u h1 h2
        intro j hj hj' h3
        rcases Nat.eq_or_lt_of_le hj with rfl | h4
        · exact hc h3
        · exact hno j h4 hj' h3
  exact key 14 le_rfl a b (fun j h3 h4 => absurd h4 (by omega)) ha hb hk u h1 h2

/-! ## The loop `pmin` -/

theorem pminLoop_le_acc (f : ℕ → SInt) (lo hi : ℕ) :
    ∀ j acc, (pminLoop f lo hi j acc).toInt ≤ acc.toInt := by
  intro j
  induction j with
  | zero => intro acc; exact le_rfl
  | succ j ih =>
    intro acc
    rw [pminLoop]
    refine (ih _).trans ?_
    split
    · exact SInt.toInt_min_le_left _ _
    · exact le_rfl

theorem pminLoop_le_knot (f : ℕ → SInt) (lo hi : ℕ) :
    ∀ j acc k, k < j → lo < 12288 + k * 2048 → 12288 + k * 2048 < hi →
      (pminLoop f lo hi j acc).toInt ≤ (f (12288 + k * 2048)).toInt := by
  intro j
  induction j with
  | zero => intro acc k hk; omega
  | succ j ih =>
    intro acc k hk h1 h2
    rw [pminLoop]
    rcases Nat.eq_or_lt_of_le (Nat.le_of_lt_succ hk) with rfl | h3
    · refine (pminLoop_le_acc f lo hi _ _).trans ?_
      rw [if_pos ⟨h1, h2⟩]
      exact SInt.toInt_min_le_right _ _
    · exact ih _ k h3 h1 h2

/-- `pmin f lo hi` is a lower bound on `[lo, hi]` for every function that is affine between
knots and agrees with `f` at the integers. -/
theorem pmin_spec {F : ℝ → ℝ} (hF : KnotAff F) (f : ℕ → SInt)
    (hf : ∀ p : ℕ, F p = ((f p).toInt : ℝ)) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) : (((pmin f lo hi).toInt : ℤ) : ℝ) ≤ F u := by
  refine knot_min hF _ lo hi ?_ ?_ ?_ u h1 h2
  · rw [hf]
    have : (pmin f lo hi).toInt ≤ (f lo).toInt :=
      (pminLoop_le_acc f lo hi 14 _).trans (SInt.toInt_min_le_left _ _)
    exact_mod_cast this
  · rw [hf]
    have : (pmin f lo hi).toInt ≤ (f hi).toInt :=
      (pminLoop_le_acc f lo hi 14 _).trans (SInt.toInt_min_le_right _ _)
    exact_mod_cast this
  · intro j hj h3 h4
    rw [knotX_eq_cast] at h3 h4 ⊢
    rw [hf]
    have h5 : lo < 12288 + j * 2048 := by exact_mod_cast h3
    have h6 : 12288 + j * 2048 < hi := by exact_mod_cast h4
    have : (pmin f lo hi).toInt ≤ (f (12288 + j * 2048)).toInt :=
      pminLoop_le_knot f lo hi 14 _ j hj h5 h6
    exact_mod_cast this

/-! ## The potentials -/

/-- `10⁶ V · B_r^t(u / H)` as a function of the grid coordinate `u`, with the checker's table
of knot values. -/
noncomputable def betN (r t : ℕ) (u : ℝ) : ℝ :=
  ∑ k ∈ range 14, (((knot r t k).toInt : ℤ) : ℝ) * (cV : ℝ) * hat ((u - knotX k) / 2048)

/-- The first and the last knot value of every potential are zero. -/
theorem knot_ends : ∀ r < 7, ∀ t < 3, (knot r t 0).toInt = 0 ∧ (knot r t 13).toInt = 0 := by
  decide +kernel

theorem betN_knotAff {r t : ℕ} (hr : r < 7) (ht : t < 3) : KnotAff (betN r t) := by
  intro a b h
  unfold betN
  apply AffOn.sum
  intro k hk
  rw [mem_range] at hk
  by_cases hk' : 1 ≤ k ∧ k ≤ 12
  · exact (hatK_affOn k hk'.1 hk'.2 a b h).const_mul _
  · have hz : (knot r t k).toInt = 0 := by
      have he := knot_ends r hr t ht
      have : k = 0 ∨ k = 13 := by omega
      rcases this with rfl | rfl
      · exact he.1
      · exact he.2
    exact ⟨0, 0, fun u _ _ => by rw [hz]; simp⟩

theorem betN_knot (r t j : ℕ) (hj : j < 14) :
    betN r t (knotX j) = (((knot r t j).toInt : ℤ) : ℝ) * cV := by
  unfold betN
  rw [sum_eq_single j]
  · have : (knotX j - knotX j) / 2048 = ((j : ℝ) - j) := by ring
    rw [this, hat_nat_sub, if_pos rfl, mul_one]
  · intro k _ hkj
    have : (knotX j - knotX k) / 2048 = ((j : ℝ) - k) := by unfold knotX; ring
    rw [this, hat_nat_sub, if_neg (Ne.symm hkj), mul_zero]
  · intro h; exact absurd (mem_range.2 hj) h

theorem betN_eq_zero_of_le {r t : ℕ} (hr : r < 7) (ht : t < 3) {u : ℝ} (hu : u ≤ knotX 0) :
    betN r t u = 0 := by
  unfold betN
  apply sum_eq_zero
  intro k _
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · rw [(knot_ends r hr t ht).1]; simp
  · rw [hat_eq_zero_of_le, mul_zero]
    have : (1 : ℝ) ≤ k := by exact_mod_cast hk
    unfold knotX at hu ⊢
    rw [div_le_iff₀ (by norm_num)]
    push_cast at hu
    linarith

theorem betN_eq_zero_of_ge {r t : ℕ} (hr : r < 7) (ht : t < 3) {u : ℝ} (hu : knotX 13 ≤ u) :
    betN r t u = 0 := by
  unfold betN
  apply sum_eq_zero
  intro k hk
  rw [mem_range] at hk
  rcases Nat.eq_or_lt_of_le (Nat.le_of_lt_succ hk) with rfl | hk'
  · rw [(knot_ends r hr t ht).2]; simp
  · rw [hat_eq_zero_of_ge, mul_zero]
    have : (k : ℝ) + 1 ≤ 13 := by exact_mod_cast hk'
    unfold knotX at hu ⊢
    rw [le_div_iff₀ (by norm_num)]
    push_cast at hu
    linarith

/-- At an integer point the potential is the integer computed by the checker. -/
theorem betN_nat {r t : ℕ} (hr : r < 7) (ht : t < 3) (x : ℕ) :
    betN r t x = (((bv r t x).toInt : ℤ) : ℝ) := by
  unfold bv
  by_cases h : x ≤ 12288 ∨ 38912 ≤ x
  · rw [if_pos h, SInt.toInt_zero, Int.cast_zero]
    rcases h with h | h
    · apply betN_eq_zero_of_le hr ht
      rw [show knotX 0 = 12288 by norm_num [knotX]]
      exact_mod_cast h
    · apply betN_eq_zero_of_ge hr ht
      rw [show knotX 13 = 38912 by norm_num [knotX]]
      exact_mod_cast h
  · rw [if_neg h]
    simp only [not_or, not_le] at h
    obtain ⟨h1, h2⟩ := h
    dsimp only
    have hq' : (x - 12288) % 2048 < 2048 := Nat.mod_lt _ (by norm_num)
    have hx : x = 12288 + 2048 * ((x - 12288) / 2048) + (x - 12288) % 2048 := by omega
    have hk' : (x - 12288) / 2048 ≤ 12 := by omega
    generalize (x - 12288) / 2048 = k at hx hk' ⊢
    generalize (x - 12288) % 2048 = q at hx hq' ⊢
    have haff : AffOn (betN r t) (knotX k) (knotX (k + 1)) := by
      apply betN_knotAff hr ht
      rintro j _ ⟨h3, h4⟩
      have := knotX_lt h3
      have := knotX_lt h4
      omega
    have hxr : (x : ℝ) = 12288 + 2048 * k + q := by exact_mod_cast hx
    have hq0 : (0 : ℝ) ≤ q := Nat.cast_nonneg q
    have hq1 : (q : ℝ) ≤ 2048 := by exact_mod_cast hq'.le
    have hi := haff.interp (u := (x : ℝ))
      (by unfold knotX; rw [hxr]; linarith)
      (by unfold knotX; rw [hxr]; push_cast; linarith)
    rw [betN_knot r t k (by omega), betN_knot r t (k + 1) (by omega)] at hi
    have e1 : knotX (k + 1) - knotX k = 2048 := by unfold knotX; push_cast; ring
    have e2 : knotX (k + 1) - (x : ℝ) = 2048 - q := by unfold knotX; rw [hxr]; push_cast; ring
    have e3 : (x : ℝ) - knotX k = q := by unfold knotX; rw [hxr]; ring
    rw [e1, e2, e3] at hi
    have hsub : ((2048 - q : ℕ) : ℤ) = 2048 - (q : ℤ) := by
      rw [Nat.cast_sub hq'.le]; norm_num
    simp only [SInt.toInt_smul, SInt.toInt_add, hsub]
    have hV : (cV : ℝ) = 2048 * 131072 := by norm_num [cV]
    rw [hV] at hi
    push_cast
    linear_combination (1 / 2048 : ℝ) * hi

/-! ## Specifications of the minima and supports used by the checker -/

/-- Lower bound for `B_r^0` over `[lo, hi]`. -/
theorem bm0_spec {r : ℕ} (hr : r < 7) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u) (h2 : u ≤ hi) :
    (((pmin (bv r 0) lo hi).toInt : ℤ) : ℝ) ≤ betN r 0 u :=
  pmin_spec (betN_knotAff hr (by norm_num)) _ (fun p => betN_nat hr (by norm_num) p) lo hi u h1 h2

/-- Lower bound for `B_r^t - B_r^0` over `[lo, hi]`. -/
theorem bmD_spec {r t : ℕ} (hr : r < 7) (ht : t < 3) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) :
    (((pmin (fun x => (bv r t x).sub (bv r 0 x)) lo hi).toInt : ℤ) : ℝ)
      ≤ betN r t u - betN r 0 u := by
  refine pmin_spec (F := fun u => betN r t u - betN r 0 u)
    ((betN_knotAff hr ht).sub (betN_knotAff hr (by norm_num))) _ (fun p => ?_) lo hi u h1 h2
  simp only [SInt.toInt_sub, Int.cast_sub]
  rw [betN_nat hr ht, betN_nat hr (by norm_num)]

/-- The affine support computed by `paff` is below twice the potential on `[lo, hi]`. -/
theorem paff_spec {r t : ℕ} (hr : r < 7) (ht : t < 3) (lo hi : ℕ) (u : ℝ) (h1 : (lo : ℝ) ≤ u)
    (h2 : u ≤ hi) :
    (((paff r t lo hi).s.toInt : ℤ) : ℝ) * u + (((paff r t lo hi).o.toInt : ℤ) : ℝ)
      ≤ 2 * betN r t u := by
  unfold paff
  dsimp only
  simp only [SInt.toInt_smul]
  generalize pslope r t lo hi = s
  have h := pmin_spec (F := fun u => betN r t u - ((s.toInt : ℤ) : ℝ) * u)
    ((betN_knotAff hr ht).sub_linear _) (fun x => (bv r t x).sub (s.smul x)) (fun p => by
      simp only [SInt.toInt_sub, SInt.toInt_smul, Int.cast_sub, Int.cast_mul, Int.cast_natCast]
      rw [betN_nat hr ht]) lo hi u h1 h2
  push_cast
  linarith

/-- Bound for the negative part of the potential at position `r`. -/
def nb (r : ℕ) : ℕ := (#[0, 0, 425, 444, 425, 0, 0] : Array ℕ).getD r 0

theorem knot_ge_nb : ∀ r < 7, ∀ t < 3, ∀ k < 14, -(nb r : ℤ) ≤ (knot r t k).toInt := by
  decide +kernel

theorem nb_sum : nb 0 + nb 1 + nb 2 + nb 3 + nb 4 + nb 5 + nb 6 = cBudget := by
  decide +kernel

/-- The potential at position `r` is at least `-nb r` (in units of `10⁻⁶ V`). -/
theorem betN_lower {r t : ℕ} (hr : r < 7) (ht : t < 3) (u : ℝ) :
    -((nb r : ℝ) * cV) ≤ betN r t u := by
  have hneg : -((nb r : ℝ) * cV) ≤ 0 := by
    have : (0 : ℝ) ≤ (nb r : ℝ) * cV := mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)
    linarith
  by_cases h1 : u ≤ knotX 0
  · rw [betN_eq_zero_of_le hr ht h1]; exact hneg
  by_cases h2 : knotX 13 ≤ u
  · rw [betN_eq_zero_of_ge hr ht h2]; exact hneg
  have hk : ∀ j < 14, -((nb r : ℝ) * cV) ≤ betN r t (knotX j) := by
    intro j hj
    rw [betN_knot r t j hj]
    have h3 : (((-(nb r : ℤ)) : ℤ) : ℝ) ≤ (((knot r t j).toInt : ℤ) : ℝ) :=
      Int.cast_le.2 (knot_ge_nb r hr t ht j hj)
    rw [Int.cast_neg, Int.cast_natCast] at h3
    have h4 : (0 : ℝ) ≤ cV := Nat.cast_nonneg _
    have := mul_le_mul_of_nonneg_right h3 h4
    linarith
  exact knot_min (betN_knotAff hr ht) _ (knotX 0) (knotX 13) (hk 0 (by norm_num))
    (hk 13 (by norm_num)) (fun j hj _ _ => hk j hj) u (not_le.1 h1).le (not_le.1 h2).le

end Local
end Simple673


==> anc/lean/Simple673/Local/RunAll.lean <==
/-
Simple673/Local/RunAll.lean — the evaluation of the checker of the local inequality.

The statement `checkAllPar kTabArray 32 96 = true` says that the branch and bound of
`Simple673/Local/Checker.lean` accepts the root box when it reads the kernel table
`kTabArray` of `Simple673/Kernel/Array.lean`. The search is that of `checkAll`, cut after
`32` splits into `96` parts, which compiled code evaluates as tasks, each on a thread of its
own (the value of the statement does not depend on how they are scheduled). It is evaluated by
compiled code: `native_decide` compiles
the Boolean, runs it, and records the result as the axiom
`Simple673.Local.check_passes._native.native_decide.ax_1_1`. This is the only place in the
development `Simple673` where Lean's kernel does not check a computation.
-/
import Simple673.Kernel.Array
import Simple673.Local.Checker

namespace Simple673.Local

/-- The checker accepts the root box `[13926, 262143]⁷` on the kernel table (535,332,163 boxes,
of which 267,666,082 are accepted and the others split). -/
theorem check_passes : checkAllPar kTabArray 32 96 = true := by native_decide

end Simple673.Local


==> anc/lean/Simple673/Local/RunCheck.lean <==
/-
Simple673/Local/RunCheck.lean — command line driver for the checker of
`Simple673/Local/Checker.lean` (not part of the proof).

It reads a kernel table from a binary file (little-endian `uint32` entries, as
`certificate_line/kernel_lower.bin` of the accompanying files, `262144` entries) and runs the
checker on it, with node counts and timing. The executable is `localcheck673`.

Usage:
  localcheck673 FILE                 count nodes of the whole search (single thread)
  localcheck673 FILE all             evaluate `checkAll`
  localcheck673 FILE par D P         evaluate `checkAllPar tab D P` (tasks; see below)
  localcheck673 FILE count D P       the counters of the `P` parts of `checkAllPar tab D P`,
                                       counted by `P` tasks, and their total (see below)
  localcheck673 FILE frontier D      the number of boxes with exactly `D` splits
  localcheck673 FILE chunk D N I     evaluate `checkChunk tab D N I`
  localcheck673 FILE sizes D N       node counts of the `N` chunks at depth `D`
  localcheck673 FILE paths D         node count below each path of depth `D` (one per line)
  localcheck673 FILE spot            the terminal boxes accepted by range minima that reach the
                                       fewest table cells (candidates for kernel spot-checks)
  localcheck673 FILE share D N I     share `I` of `N` of the count of the whole search, dealt out
                                       at depth `D` (see below)

The counters are: `nodes` boxes examined, `leaves` boxes accepted (`pressure`, `basic`,
`affine`: by the pressure test, by range minima, by the affine test), `failed` boxes of width
one that no test accepts, and `maxDepth`, the largest number of splits above a box. The
reference program `verifier/verify.cpp` counts a box accepted by the pressure test as `basic`;
here the two are counted separately, so `pressure + basic` is the reference count `basic`.

The mode `par` runs each part on a thread of its own, as `checkAllPar` does. The mode `count`
uses the worker threads of the Lean runtime; their number is the environment variable
`LEAN_NUM_THREADS` (default: the number of processors). The mode `count`
walks the search of `checkAllPar tab D P` with counters: the boxes with fewer than `D` splits
are counted first, and task `i` counts the searches below the boxes with exactly `D` splits whose
number in the list of `Local.frontier` is `i` modulo `P`, on a copy of the table, exactly as
`Local.checkPart` searches them. So, for `nodes`, `leaves`, `pressure`, `basic`, `affine` and
`failed`,

  (counter of the whole search) = (counter of the boxes with fewer than `D` splits)
                                    + ∑_{i < P} (counter of part `i`),

and `maxDepth` of the whole search is the largest of the values. The total that the mode prints
is this sum; it is to be compared with the counts of the reference program.

The mode `share` lets the count of the whole search run as `N` processes instead. Every process
walks the tree from the root box and numbers the boxes that occur at depth `D` (the root box has
depth `0`) in the order of the walk, `k = 0, 1, 2, …`; process `I` counts the search below box
`k` if `k % N = I` and skips it otherwise. The boxes of depth less than `D` are counted by
process `0` only. Hence the counters of the whole search are the sums of the counters of the
shares `I = 0, …, N - 1`. `share D 1 1` counts nothing and prints the number of boxes of depth
`D`. (The search tree is very unbalanced: almost all of the work lies below a few paths, so the
chunks of `checkChunk`, which are classes of paths, are of no use for a parallel count.)
-/
import Simple673.Local.Checker

open Simple673 Simple673.Local

/-- Decode little-endian 32-bit unsigned integers. -/
def decodeU32 (b : ByteArray) : Array Nat := Id.run do
  let n := b.size / 4
  let mut out : Array Nat := Array.mkEmpty n
  for k in [0:n] do
    let v := (b.get! (4 * k)).toNat + (b.get! (4 * k + 1)).toNat * 256
      + (b.get! (4 * k + 2)).toNat * 65536 + (b.get! (4 * k + 3)).toNat * 16777216
    out := out.push v
  return out

/-- Counters of a search. -/
structure Cnt where
  nodes : Nat := 0
  leaves : Nat := 0
  pressure : Nat := 0
  basic : Nat := 0
  affine : Nat := 0
  failed : Nat := 0
  maxDepth : Nat := 0

/-- The sum of two sets of counters (the larger `maxDepth`). -/
def Cnt.add (a b : Cnt) : Cnt :=
  { nodes := a.nodes + b.nodes, leaves := a.leaves + b.leaves, pressure := a.pressure + b.pressure,
    basic := a.basic + b.basic, affine := a.affine + b.affine, failed := a.failed + b.failed,
    maxDepth := max a.maxDepth b.maxDepth }

/-- The search of `searchBox (node tab sp)`, with counters (it does not stop at a failure). -/
partial def countBox (tab : Array Nat) (sp : Array (Array Nat)) (depth : Nat)
    (lo hi : Array Nat) (c : Cnt) : Cnt :=
  let c := { c with nodes := c.nodes + 1, maxDepth := max c.maxDepth depth }
  match node tab sp lo hi with
  | .ok 0 => { c with leaves := c.leaves + 1, pressure := c.pressure + 1 }
  | .ok 1 => { c with leaves := c.leaves + 1, basic := c.basic + 1 }
  | .ok _ => { c with leaves := c.leaves + 1, affine := c.affine + 1 }
  | .fail => { c with failed := c.failed + 1 }
  | .split hi' r mid =>
    let c := countBox tab sp (depth + 1) lo (hi'.setIfInBounds r mid) c
    countBox tab sp (depth + 1) (lo.setIfInBounds r mid) hi' c

/-- One box of depth `depth` with verdict `v`, counted as `countBox` counts it. -/
def tally (depth : Nat) (v : Verdict) (c : Cnt) : Cnt :=
  let c := { c with nodes := c.nodes + 1, maxDepth := max c.maxDepth depth }
  match v with
  | .ok 0 => { c with leaves := c.leaves + 1, pressure := c.pressure + 1 }
  | .ok 1 => { c with leaves := c.leaves + 1, basic := c.basic + 1 }
  | .ok _ => { c with leaves := c.leaves + 1, affine := c.affine + 1 }
  | .fail => { c with failed := c.failed + 1 }
  | .split _ _ _ => c

/-- The boxes with fewer than `top` splits, counted as `countBox` counts them. -/
partial def countTop (tab : Array Nat) (sp : Array (Array Nat)) (top depth : Nat)
    (lo hi : Array Nat) (c : Cnt) : Cnt :=
  if depth = top then c else
    let v := node tab sp lo hi
    let c := tally depth v c
    match v with
    | .split hi' r mid =>
      let c := countTop tab sp top (depth + 1) lo (hi'.setIfInBounds r mid) c
      countTop tab sp top (depth + 1) (lo.setIfInBounds r mid) hi' c
    | _ => c

/-- The counters of part `i` of `parts` of `checkAllPar`: the searches below the boxes of the list
whose number (from `0`) is `i` modulo `parts`, on a copy of the table, as `Local.checkPart`
searches them. The boxes of the list have `top` splits. -/
def countPart (tab : Array Nat) (boxes : List (Array Nat × Array Nat)) (top parts i : Nat) : Cnt :=
  let tab' := copyTab tab
  let sp := sparse tab'
  let rec go : Nat → List (Array Nat × Array Nat) → Cnt → Cnt
    | _, [], c => c
    | k, b :: bs, c => go (k + 1) bs (if k % parts = i then countBox tab' sp top b.1 b.2 c else c)
  go 0 boxes {}

/-- The walk of the mode `share top n i`. The state is the counters and the number of boxes of
depth `top` met so far. A box of depth `top` with number `k` is searched by `countBox` if
`k % n = i` and skipped otherwise; a box of smaller depth is counted if `i = 0`, and its halves
are visited in any case. -/
partial def shareBox (tab : Array Nat) (sp : Array (Array Nat)) (top n i depth : Nat)
    (lo hi : Array Nat) (s : Cnt × Nat) : Cnt × Nat :=
  if depth = top then
    (if s.2 % n = i then countBox tab sp depth lo hi s.1 else s.1, s.2 + 1)
  else
    let v := node tab sp lo hi
    let s := if i = 0 then (tally depth v s.1, s.2) else s
    match v with
    | .split hi' r mid =>
      let s := shareBox tab sp top n i (depth + 1) lo (hi'.setIfInBounds r mid) s
      shareBox tab sp top n i (depth + 1) (lo.setIfInBounds r mid) hi' s
    | _ => s

/-- The search of `searchPath (node tab sp)`, with counters: nodes strictly above the chunk
root are not counted. -/
partial def countPath (tab : Array Nat) (sp : Array (Array Nat)) :
    Nat → Nat → Array Nat → Array Nat → Cnt → Cnt
  | 0, _, lo, hi, c => countBox tab sp 0 lo hi c
  | depth + 1, path, lo, hi, c =>
    match node tab sp lo hi with
    | .ok _ => c
    | .fail => c
    | .split hi' r mid =>
      if path % 2 = 0 then countPath tab sp depth (path / 2) lo (hi'.setIfInBounds r mid) c
      else countPath tab sp depth (path / 2) (lo.setIfInBounds r mid) hi' c

/-- Number of table cells that the pair distances of a box can reach, and whether the box is
cut by the constraint `∑ u ≤ R`. -/
def cellCount (sp : Array (Array Nat)) (lo hi : Array Nat) : Nat × Bool :=
  let total := sumTo (g lo) 7
  let hi' := clamp lo hi total
  let ed := edges sp lo hi' total
  (sumTo (fun q =>
      if q / 8 < q % 8 then (edAt ed (q / 8) (q % 8)).hs + 1 - (edAt ed (q / 8) (q % 8)).ls
      else 0) 64, hi' != hi)

/-- Insert a candidate into a list sorted by cell count, keeping at most `k` entries. -/
def insertBest (k : Nat) (x : Nat × Array Nat × Array Nat) :
    List (Nat × Array Nat × Array Nat) → List (Nat × Array Nat × Array Nat)
  | [] => if k = 0 then [] else [x]
  | y :: ys =>
    if k = 0 then [] else if x.1 < y.1 then x :: (y :: ys).take (k - 1)
    else y :: insertBest (k - 1) x ys

/-- The search, collecting the `k` boxes accepted by range minima (and not cut by `∑ u ≤ R`)
that reach the fewest table cells. -/
partial def spotBox (tab : Array Nat) (sp : Array (Array Nat)) (k : Nat) (lo hi : Array Nat)
    (best : List (Nat × Array Nat × Array Nat)) : List (Nat × Array Nat × Array Nat) :=
  match node tab sp lo hi with
  | .ok 1 =>
    let (n, cut) := cellCount sp lo hi
    if cut then best else
    match best.getLast? with
    | some w => if best.length < k || n < w.1 then insertBest k (n, lo, hi) best else best
    | none => insertBest k (n, lo, hi) best
  | .ok _ => best
  | .fail => best
  | .split hi' r mid =>
    let best := spotBox tab sp k lo (hi'.setIfInBounds r mid) best
    spotBox tab sp k (lo.setIfInBounds r mid) hi' best

def showCnt (c : Cnt) : String :=
  s!"nodes={c.nodes} leaves={c.leaves} pressure={c.pressure} basic={c.basic} " ++
  s!"affine={c.affine} failed={c.failed} maxDepth={c.maxDepth}"

def main (args : List String) : IO UInt32 := do
  match args with
  | [] =>
    IO.eprintln ("usage: localcheck673 FILE [all | par D P | count D P | frontier D | " ++
      "chunk D N I | sizes D N | paths D | spot | share D N I]")
    return 2
  | file :: rest =>
    let bytes ← IO.FS.readBinFile file
    let tab := decodeU32 bytes
    IO.println s!"table entries: {tab.size}"
    let t0 ← IO.monoMsNow
    match rest with
    | [] =>
      let sp := sparse tab
      let c := countBox tab sp 0 rootLo rootHi {}
      IO.println (showCnt c)
      let t1 ← IO.monoMsNow
      IO.println s!"status: {if c.failed = 0 then "PASS" else "FAIL"}  wall ms: {t1 - t0}"
      return (if c.failed = 0 then 0 else 1)
    | ["all"] =>
      let ok ← IO.lazyPure fun _ => checkAll tab
      let t1 ← IO.monoMsNow
      IO.println s!"checkAll = {ok}  wall ms: {t1 - t0}"
      return (if ok then 0 else 1)
    | ["par", d, p] =>
      let ok ← IO.lazyPure fun _ => checkAllPar tab d.toNat! p.toNat!
      let t1 ← IO.monoMsNow
      IO.println s!"checkAllPar {d} {p} = {ok}  wall ms: {t1 - t0}"
      return (if ok then 0 else 1)
    | ["count", d, p] =>
      let sp := sparse tab
      let d := d.toNat!
      let p := p.toNat!
      match frontier (node tab sp) d rootLo rootHi [] with
      | none =>
        IO.println s!"a box with fewer than {d} splits fails"
        return 1
      | some boxes =>
        let top := countTop tab sp d 0 rootLo rootHi {}
        IO.println s!"boxes with fewer than {d} splits: {showCnt top}"
        IO.println s!"boxes with {d} splits: {boxes.length}"
        let tasks := (List.range p).map fun i => Task.spawn fun _ => countPart tab boxes d p i
        let mut total := top
        let mut i := 0
        for t in tasks do
          let c ← IO.wait t
          let t1 ← IO.monoMsNow
          IO.println s!"part {i}: {showCnt c}  joined at ms {t1 - t0}"
          (← IO.getStdout).flush
          total := total.add c
          i := i + 1
        IO.println s!"total: {showCnt total}"
        let t1 ← IO.monoMsNow
        IO.println (s!"count at depth {d} in {p} parts: " ++
          s!"{if total.failed = 0 then "PASS" else "FAIL"}  wall ms: {t1 - t0}")
        return (if total.failed = 0 then 0 else 1)
    | ["frontier", d] =>
      let sp := sparse tab
      let d := d.toNat!
      let top := countTop tab sp d 0 rootLo rootHi {}
      IO.println s!"boxes with fewer than {d} splits: {showCnt top}"
      match frontier (node tab sp) d rootLo rootHi [] with
      | none => IO.println s!"a box with fewer than {d} splits fails"
      | some boxes => IO.println s!"boxes with {d} splits: {boxes.length}"
      let t1 ← IO.monoMsNow
      IO.println s!"wall ms: {t1 - t0}"
      return 0
    | ["chunk", d, n, i] =>
      let ok ← IO.lazyPure fun _ => checkChunk tab d.toNat! n.toNat! i.toNat!
      let t1 ← IO.monoMsNow
      IO.println s!"checkChunk {d} {n} {i} = {ok}  wall ms: {t1 - t0}"
      return (if ok then 0 else 1)
    | ["sizes", d, n] =>
      let sp := sparse tab
      let d := d.toNat!
      let n := n.toNat!
      let mut sizes : Array Nat := Array.replicate n 0
      let mut total := 0
      for p in [0:2 ^ d] do
        let c := countPath tab sp d p rootLo rootHi {}
        sizes := sizes.modify (p % n) (· + c.nodes)
        total := total + c.nodes
      IO.println s!"nodes at or below depth {d}: {total}"
      IO.println s!"chunk sizes: {sizes}"
      let t1 ← IO.monoMsNow
      IO.println s!"wall ms: {t1 - t0}"
      return 0
    | ["paths", d] =>
      let sp := sparse tab
      let d := d.toNat!
      for p in [0:2 ^ d] do
        let c := countPath tab sp d p rootLo rootHi {}
        IO.println s!"{p} {c.nodes}"
      return 0
    | ["spot"] =>
      let sp := sparse tab
      let best := spotBox tab sp 8 rootLo rootHi []
      for b in best do
        IO.println s!"cells={b.1} lo={b.2.1} hi={b.2.2}"
      let t1 ← IO.monoMsNow
      IO.println s!"wall ms: {t1 - t0}"
      return 0
    | ["share", d, n, i] =>
      let sp := sparse tab
      let d := d.toNat!
      let n := n.toNat!
      let i := i.toNat!
      if n = 0 then
        IO.eprintln "share: N must be positive"
        return 2
      let s := shareBox tab sp d n i 0 rootLo rootHi ({}, 0)
      IO.println (showCnt s.1)
      IO.println s!"boxes of depth {d}: {s.2}"
      let t1 ← IO.monoMsNow
      IO.println (s!"share {i} of {n} at depth {d}: " ++
        s!"{if s.1.failed = 0 then "PASS" else "FAIL"}  wall ms: {t1 - t0}")
      return (if s.1.failed = 0 then 0 else 1)
    | _ =>
      IO.eprintln "bad arguments"
      return 2


==> anc/lean/Simple673/Local/Search.lean <==
/-
Simple673/Local/Search.lean — soundness of the branch and bound.

* `node_ok`: a box that `node` accepts satisfies the inequality (on its part with `∑ u ≤ R`);
* `node_split`: the two halves produced by a split cover that part of the box;
* `searchBox_sound`, `searchPath_sound`: the search and the search below all paths of a given
  depth, for an abstract verdict function;
* `checkAll_sound`, `checkChunks_sound`: the two with the verdicts of `node`;
* `frontier_sound`, `searchEvery_sound`, `checkAllPar_sound`: the search cut into parts
  (`checkAllPar`). A task has the value of its function (`Task.spawn f = ⟨f ()⟩`), so nothing
  about threads enters the proof.
-/
import Simple673.Local.Node

open Finset

namespace Simple673
namespace Local

theorem rhsOf_zero : rhsOf 0 = 2 * cH1 * cV := by
  unfold rhsOf
  simp only [bit_zero, sum_h0]
  ring

/-- The halves of a box split at `mid` in coordinate `r` cover the box. -/
theorem inBox_split (lo hi : Array ℕ) (r mid : ℕ) (u : ℕ → ℝ) (hu : InBox lo hi u) :
    InBox lo (hi.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi u := by
  by_cases h : u r ≤ mid
  · left
    intro k hk
    refine ⟨(hu k hk).1, ?_⟩
    rw [g_setIfInBounds]
    split_ifs with h'
    · rw [← h'.1]; exact h
    · exact (hu k hk).2
  · right
    intro k hk
    refine ⟨?_, (hu k hk).2⟩
    rw [g_setIfInBounds]
    split_ifs with h'
    · rw [← h'.1]; exact (not_le.1 h).le
    · exact (hu k hk).1

/-- A box accepted by `node` satisfies the inequality. -/
theorem node_ok (tab : Array ℕ) (htab : TabOK tab) (lo hi : Array ℕ) (st : ℕ)
    (h : node tab (sparse tab) lo hi = .ok st) : BoxOK lo hi := by
  intro u hu hsum
  have hu' := inBox_clamp lo hi u hu hsum
  obtain ⟨hed, haff⟩ := edges_ok tab htab lo _ u hu' hsum
  unfold node at h
  dsimp only at h
  split_ifs at h with h0 h1 h2 h3
  · -- pressure
    apply good_of_pressure
    have e : (((cH2 + cBudget) * cV : ℕ) : ℝ) ≤ ((sumTo (g lo) 7 * cP : ℕ) : ℝ) := by
      exact_mod_cast h0
    push_cast at e
    have ht := total_le lo u (fun r hr => (hu r hr).1)
    have hP : (0 : ℝ) ≤ cP := Nat.cast_nonneg _
    nlinarith
  · -- range minima and the label shortcut
    intro m _
    have hs := shortcut _ lo _ u hed hu' m
    have h1' := stage1 _ lo _ u hed hu'
    rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_smul, SInt.toInt_ofNat] at h1
    have e := (Int.cast_le (R := ℝ)).2 h1
    push_cast at e
    rw [rhsOf_zero] at hs
    push_cast at hs
    linarith
  · -- affine bounds
    intro m hm
    have hs := shortcut _ lo _ u hed hu' m
    rw [rhsOf_zero] at hs
    push_cast at hs
    rw [Bool.and_eq_true] at h2
    have h4 := h2.2
    unfold affineOK at h4
    dsimp only at h4
    rw [Bool.or_eq_true] at h4
    rcases h4 with h5 | h5
    · have h6 := stage2 tab _ lo _ u haff hu' 0
      rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_ofNat] at h5
      have e := (Int.cast_le (R := ℝ)).2 h5
      push_cast at e
      linarith
    · have h6 := allFromTo_spec _ 256 0 h5 m (Nat.zero_le _) (by omega)
      rw [SInt.le_iff, SInt.toInt_ofNat] at h6
      have e := (Int.cast_le (R := ℝ)).2 h6
      have h7 := stage2 tab _ lo _ u haff hu' m
      push_cast at e
      linarith

/-- The halves of a split box cover its part with `∑ u ≤ R`. -/
theorem node_split (tab : Array ℕ) (lo hi hi' : Array ℕ) (r mid : ℕ)
    (h : node tab (sparse tab) lo hi = .split hi' r mid) (u : ℕ → ℝ) (hu : InBox lo hi u)
    (hsum : ∑ s ∈ range 7, u s ≤ cR) :
    InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u := by
  have hu' := inBox_clamp lo hi u hu hsum
  unfold node at h
  dsimp only at h
  split_ifs at h
  injection h with e1 e2 e3
  subst e1 e2 e3
  exact inBox_split _ _ _ _ u hu'

/-! ## The generic search -/

/-- Soundness of the branch and bound, for any verdict function whose acceptances are correct
and whose splits cover. -/
theorem searchBox_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 7, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u) :
    ∀ fuel lo hi, searchBox nd fuel lo hi = true → BoxOK lo hi := by
  intro fuel
  induction fuel with
  | zero => intro lo hi h; exact absurd h (by simp [searchBox])
  | succ fuel ih =>
    intro lo hi h
    rw [searchBox] at h
    generalize hn : nd lo hi = v at h
    cases v with
    | ok st => exact hok lo hi st hn
    | fail => exact absurd h (by simp)
    | split hi' r mid =>
      simp only [Bool.and_eq_true] at h
      intro u hu hsum
      rcases hsplit lo hi hi' r mid hn u hu hsum with h1 | h1
      · exact ih _ _ h.1 u h1 hsum
      · exact ih _ _ h.2 u h1 hsum

/-- Soundness of the search below all paths of a given depth. -/
theorem searchPath_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 7, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u)
    (fuel : ℕ) :
    ∀ depth lo hi, (∀ p < 2 ^ depth, searchPath nd fuel depth p lo hi = true) →
      BoxOK lo hi := by
  intro depth
  induction depth with
  | zero =>
    intro lo hi h
    have h0 := h 0 (by norm_num)
    rw [searchPath] at h0
    exact searchBox_sound nd hok hsplit fuel lo hi h0
  | succ depth ih =>
    intro lo hi h
    have key : ∀ p < 2 ^ (depth + 1),
        (match nd lo hi with
          | .ok _ => true
          | .fail => false
          | .split hi' r mid =>
            if p % 2 = 0 then searchPath nd fuel depth (p / 2) lo (hi'.setIfInBounds r mid)
            else searchPath nd fuel depth (p / 2) (lo.setIfInBounds r mid) hi') = true := by
      intro p hp
      have h0 := h p hp
      rw [searchPath] at h0
      exact h0
    generalize hn : nd lo hi = v at key
    cases v with
    | ok st => exact hok lo hi st hn
    | fail => exact absurd (key 0 (by positivity)) (by simp)
    | split hi' r mid =>
      have h1 : BoxOK lo (hi'.setIfInBounds r mid) := by
        refine ih _ _ fun p hp => ?_
        have h0 := key (2 * p) (by rw [pow_succ]; omega)
        have e1 : 2 * p % 2 = 0 := by omega
        have e2 : 2 * p / 2 = p := by omega
        simpa only [e1, e2, if_true] using h0
      have h2 : BoxOK (lo.setIfInBounds r mid) hi' := by
        refine ih _ _ fun p hp => ?_
        have h0 := key (2 * p + 1) (by rw [pow_succ]; omega)
        have e1 : ¬ (2 * p + 1) % 2 = 0 := by omega
        have e2 : (2 * p + 1) / 2 = p := by omega
        simpa only [e1, e2, if_false] using h0
      intro u hu hsum
      rcases hsplit lo hi hi' r mid hn u hu hsum with h3 | h3
      · exact h1 u h3 hsum
      · exact h2 u h3 hsum

/-! ## The search with the verdicts of `node` -/

/-- If every chunk `i < n` passes, the root box is checked. -/
theorem checkChunks_sound (tab : Array ℕ) (htab : TabOK tab) (depth n : ℕ) (hn : 0 < n)
    (h : ∀ i < n, checkChunk tab depth n i = true) : BoxOK rootLo rootHi := by
  refine searchPath_sound (node tab (sparse tab)) (node_ok tab htab) (node_split tab) cFuel depth
    rootLo rootHi fun p hp => ?_
  have h0 := h (p % n) (Nat.mod_lt _ hn)
  unfold checkChunk at h0
  have h1 := allFromTo_spec _ _ 0 h0 p (Nat.zero_le _) (by omega)
  simpa using h1

/-- The single check `checkAll` covers the root box. -/
theorem checkAll_sound (tab : Array ℕ) (htab : TabOK tab) (h : checkAll tab = true) :
    BoxOK rootLo rootHi := by
  unfold checkAll at h
  exact searchBox_sound (node tab (sparse tab)) (node_ok tab htab) (node_split tab) cFuel
    rootLo rootHi h

/-! ## The search in parallel parts -/

/-- The boxes returned by `frontier` contain the boxes it was given, and if the inequality holds
on each of them, it holds on the box `lo hi`. -/
theorem frontier_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 7, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u) :
    ∀ depth lo hi acc bs, frontier nd depth lo hi acc = some bs →
      (∀ b ∈ acc, b ∈ bs) ∧ ((∀ b ∈ bs, BoxOK b.1 b.2) → BoxOK lo hi) := by
  intro depth
  induction depth with
  | zero =>
    intro lo hi acc bs h
    rw [frontier] at h
    injection h with h
    subst h
    exact ⟨fun b hb => List.mem_cons_of_mem _ hb, fun hbs => hbs (lo, hi) List.mem_cons_self⟩
  | succ depth ih =>
    intro lo hi acc bs h
    rw [frontier] at h
    generalize hn : nd lo hi = v at h
    cases v with
    | ok st =>
      injection h with h
      subst h
      exact ⟨fun b hb => hb, fun _ => hok lo hi st hn⟩
    | fail => exact absurd h (by simp)
    | split hi' r mid =>
      dsimp only at h
      generalize h1 : frontier nd depth lo (hi'.setIfInBounds r mid) acc = o at h
      cases o with
      | none => exact absurd h (by simp)
      | some acc' =>
        dsimp only at h
        obtain ⟨hs1, hb1⟩ := ih _ _ _ _ h1
        obtain ⟨hs2, hb2⟩ := ih _ _ _ _ h
        refine ⟨fun b hb => hs2 b (hs1 b hb), fun hbs u hu hsum => ?_⟩
        rcases hsplit lo hi hi' r mid hn u hu hsum with h3 | h3
        · exact hb1 (fun b hb => hbs b (hs2 b hb)) u h3 hsum
        · exact hb2 hbs u h3 hsum

/-- If every part `i < parts` of `searchEvery` passes, the inequality holds on every box of the
list. -/
theorem searchEvery_sound (nd : Array ℕ → Array ℕ → Verdict)
    (hok : ∀ lo hi st, nd lo hi = .ok st → BoxOK lo hi)
    (hsplit : ∀ lo hi hi' r mid, nd lo hi = .split hi' r mid → ∀ u, InBox lo hi u →
      ∑ s ∈ range 7, u s ≤ cR →
      InBox lo (hi'.setIfInBounds r mid) u ∨ InBox (lo.setIfInBounds r mid) hi' u)
    (parts : ℕ) (hparts : 0 < parts) :
    ∀ (bs : List (Array ℕ × Array ℕ)) (k : ℕ),
      (∀ i < parts, searchEvery nd parts i k bs = true) → ∀ b ∈ bs, BoxOK b.1 b.2 := by
  intro bs
  induction bs with
  | nil => intro k _ b hb; exact absurd hb (by simp)
  | cons a bs ih =>
    intro k h b hb
    rcases List.mem_cons.1 hb with rfl | hb'
    · have h0 := h (k % parts) (Nat.mod_lt _ hparts)
      rw [searchEvery, Bool.and_eq_true] at h0
      have h1 : searchBox nd cFuel b.1 b.2 = true := by simpa using h0.1
      exact searchBox_sound nd hok hsplit cFuel _ _ h1
    · refine ih (k + 1) (fun i hi => ?_) b hb'
      have h0 := h i hi
      rw [searchEvery, Bool.and_eq_true] at h0
      exact h0.2

/-- A copy of a table has the entries of the table. -/
theorem getD_copyTab (tab : Array ℕ) (k : ℕ) : (copyTab tab).getD k 0 = tab.getD k 0 := by
  unfold copyTab
  by_cases hk : k < tab.size
  · rw [getD_ofFn _ _ _ hk]
  · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by simpa using hk),
      Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by omega)]

theorem tabOK_copyTab (tab : Array ℕ) (htab : TabOK tab) : TabOK (copyTab tab) := by
  intro k d h1 h2
  rw [getD_copyTab]
  exact htab k d h1 h2

/-- The check in parallel parts covers the root box. -/
theorem checkAllPar_sound (tab : Array ℕ) (htab : TabOK tab) (depth parts : ℕ)
    (hparts : 0 < parts) (h : checkAllPar tab depth parts = true) : BoxOK rootLo rootHi := by
  unfold checkAllPar at h
  generalize hf : frontier (node tab (sparse tab)) depth rootLo rootHi [] = o at h
  cases o with
  | none => exact absurd h (by simp)
  | some boxes =>
    dsimp only at h
    rw [List.all_eq_true] at h
    refine (frontier_sound (node tab (sparse tab)) (node_ok tab htab) (node_split tab) depth
      rootLo rootHi [] boxes hf).2 ?_
    refine searchEvery_sound (node (copyTab tab) (sparse (copyTab tab)))
      (node_ok _ (tabOK_copyTab tab htab)) (node_split _) parts hparts boxes 0 fun i hi => ?_
    exact h (Task.spawn (prio := Task.Priority.dedicated) fun _ => checkPart tab boxes parts i)
      (List.mem_map.2 ⟨i, List.mem_range.2 hi, rfl⟩)

end Local
end Simple673


==> anc/lean/Simple673/Local/Soundness.lean <==
/-
Simple673/Local/Soundness.lean — soundness of the checker for the local inequality.

Main results:

* `localInequality_of_check`: if `tab` is a sound table of lower bounds for `K²` and
  `checkAll tab = true`, then `LocalInequality` holds;
* `localInequality_of_chunks`: the same from the checks of the chunks `0, …, n - 1` at some
  depth, which can be evaluated separately;
* `localInequality_of_checkPar`: the same from `checkAllPar tab depth parts = true`, the search
  cut into parts that compiled code evaluates as tasks.

None of them uses `native_decide`. The only facts about `K` that enter are the hypothesis `hsound`
and `0 ≤ K t ^ 2`.

The files are those of `Distinct839/Local/`, for frames of eight points in place of seven,
with the constants and tables of the certificate for the second window. The checker keeps the
general format with labels (two labels per site, three pair types, `256` labelings), filled
with the label-blind data, so that it makes the decisions of the reference run; `Bridge` reads
off the label-free statement `LocalInequality` of `Simple673/Defs.lean` from the labeling
`0`.

Outline of the proof (files of `Simple673/Local/`):

* `Checker`  — the executable checker (no Mathlib import, compiled to native code);
* `Basic`    — signed pairs, loops, array reads;
* `Potential`— the piecewise linear potentials: integer values on the grid, exact minima at
               end points and knots, affine supports, the bound for their negative parts;
* `Kernel`   — range minima of the table and affine supports of the kernel square;
* `Model`    — the inequality in grid units, pressure, clamping of a box to `∑ u ≤ R`;
* `Node`     — the label shortcut (trivial for these data) and the two lower bounds on a box;
* `Search`   — the tests on one box, the recursion, paths and chunks, the parallel parts;
* `Bridge`   — from grid units to the statement of `Simple673/Defs.lean`.
-/
import Simple673.Local.Bridge

namespace Simple673

/-- **Soundness of the branch-and-bound checker.** If `tab[k] / V ≤ K(t)²` on every cell
`[k/H, (k+1)/H]` of the table and the checker accepts the root box, then the eight-point local
inequality holds for all gaps `≥ 17/20`.

The hypothesis `hsize` is not needed: the checker reads the table with default `0` beyond its
end, which is a valid lower bound for `K²`. -/
theorem localInequality_of_check (tab : Array ℕ) (hsize : tab.size = tabR + 1)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2)
    (hcheck : checkAll tab = true) : LocalInequality := by
  have _ := hsize
  exact Local.localInequality_of_boxOK
    (Local.checkAll_sound tab (Local.tabOK_of_sound tab hsound) hcheck)

/-- Soundness of the chunked check: the chunks `i = 0, …, n - 1` at depth `depth` cover the
root box, so if each of them passes, the local inequality holds. -/
theorem localInequality_of_chunks (tab : Array ℕ) (hsize : tab.size = tabR + 1)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2)
    (depth n : ℕ) (hn : 0 < n)
    (hcheck : ∀ i < n, Local.checkChunk tab depth n i = true) : LocalInequality := by
  have _ := hsize
  exact Local.localInequality_of_boxOK
    (Local.checkChunks_sound tab (Local.tabOK_of_sound tab hsound) depth n hn hcheck)

/-- Soundness of the check in parallel parts: if the checker accepts the root box in the form
`checkAllPar` (the search cut at depth `depth` into `parts ≥ 1` parts), the local inequality
holds. -/
theorem localInequality_of_checkPar (tab : Array ℕ) (hsize : tab.size = tabR + 1)
    (hsound : ∀ (k : ℕ) (h : k < tab.size) (t : ℝ), (k : ℝ) / gridH ≤ t →
      t ≤ ((k : ℝ) + 1) / gridH → (tab[k] : ℝ) / scaleV ≤ K t ^ 2)
    (depth parts : ℕ) (hparts : 0 < parts)
    (hcheck : checkAllPar tab depth parts = true) : LocalInequality := by
  have _ := hsize
  exact Local.localInequality_of_boxOK
    (Local.checkAllPar_sound tab (Local.tabOK_of_sound tab hsound) depth parts hparts hcheck)

end Simple673


==> anc/lean/Simple673/Local/Spot.lean <==
/-
Simple673/Local/Spot.lean — the range-minimum test on a single box, for the kernel
(spot-checks, not used by the proof).

The complete check of the local inequality is evaluated by compiled code (`native_decide`,
`Simple673/Local/RunAll.lean`). The Lean kernel cannot evaluate it: the table has 262144
entries, each costing the kernel about 0.1 s, and kernel arrays are lists. What the kernel can
do is check one small box, reading the table as the function `kTab` and taking range minima by
direct evaluation. This file provides the tools:

* `basicF f lo hi` is the range-minimum test of `node` (its second test, the one that accepts
  about 76% of the terminal boxes of the search), with the table given as a function
  `f : ℕ → ℕ`;
* `basicF_sound`: if `f` is a sound table and `basicF f lo hi = true`, the local inequality
  holds on the box (`BoxOK lo hi`), by the same lemmas as for `node`.

`Simple673/Local/SpotChecks.lean` applies this to four small boxes of the domain.

The file is `Distinct839/Local/Spot.lean` for frames of eight points; the constants enter through
`Simple673/Local/Checker.lean` only.
-/
import Simple673.Local.Search
import Simple673.Kernel.Sound

open Finset

namespace Simple673
namespace Local

/-- `min acc (min (f l) … (f (l + n - 1)))`, by direct evaluation. (The comparison in each step
makes the kernel evaluate the running minimum, so that no long chain of suspended `min`s
builds up.) -/
def minF (f : ℕ → ℕ) : ℕ → ℕ → ℕ → ℕ
  | 0, _, acc => acc
  | n + 1, l, acc => if f l ≤ acc then minF f n (l + 1) (f l) else minF f n (l + 1) acc

theorem minF_le_acc (f : ℕ → ℕ) : ∀ n l acc, minF f n l acc ≤ acc := by
  intro n
  induction n with
  | zero => intro l acc; exact le_rfl
  | succ n ih =>
    intro l acc
    rw [minF]
    split_ifs with h
    · exact (ih _ _).trans h
    · exact ih _ _

theorem minF_le (f : ℕ → ℕ) : ∀ n l acc c, l ≤ c → c < l + n → minF f n l acc ≤ f c := by
  intro n
  induction n with
  | zero => intro l acc c h1 h2; omega
  | succ n ih =>
    intro l acc c h1 h2
    rw [minF]
    rcases Nat.eq_or_lt_of_le h1 with rfl | h3
    · split_ifs with h
      · exact minF_le_acc f n _ _
      · exact (minF_le_acc f n _ _).trans (not_le.1 h).le
    · split_ifs with h
      · exact ih _ _ c h3 (by omega)
      · exact ih _ _ c h3 (by omega)

/-- The edge data of `mkEdge`, with the kernel bound taken directly from a table function. -/
def mkEdgeF (f : ℕ → ℕ) (lo hi : Array ℕ) (total i j : ℕ) : Edge :=
  let l := sumTo (fun k => g lo (i + k)) (j - i)
  let h := min (sumTo (fun k => g hi (i + k)) (j - i)) (cR + l - total)
  let last := max l (h - 1)
  ⟨l, last, minF f (last + 1 - l) l (f l)⟩

/-- Edge data for all pairs, index `i * 8 + j`. -/
def edgesF (f : ℕ → ℕ) (lo hi : Array ℕ) (total : ℕ) : Array Edge :=
  Array.ofFn (n := 64) fun q =>
    if q.val / 8 < q.val % 8 then mkEdgeF f lo hi total (q.val / 8) (q.val % 8) else ⟨0, 0, 0⟩

/-- The range-minimum test of `node`, with the table given as a function. -/
def basicF (f : ℕ → ℕ) (lo hi : Array ℕ) : Bool :=
  let total := sumTo (g lo) 7
  let hi' := clamp lo hi total
  let ed := edgesF f lo hi' total
  let bm := bmArr lo hi'
  (SInt.ofNat (2 * cH1 * cV)).le (((baseOf total ed bm).smul 2).add (penalty (incArr ed bm)))

theorem edAt_edgesF (f : ℕ → ℕ) (lo hi : Array ℕ) (total i j : ℕ) (hij : i < j) (hj : j < 8) :
    edAt (edgesF f lo hi total) i j = mkEdgeF f lo hi total i j := by
  unfold edAt edgesF
  rw [getD_ofFn _ _ _ (by omega)]
  have h1 : (i * 8 + j) / 8 = i := by omega
  have h2 : (i * 8 + j) % 8 = j := by omega
  simp only [h1, h2, if_pos hij]

/-- A sound table function bounds `kap` on its cells. -/
theorem kap_ge_of_tableSound (f : ℕ → ℕ) (hf : TableSound f) (k : ℕ) (d : ℝ) (h1 : (k : ℝ) ≤ d)
    (h2 : d ≤ k + 1) : ((f k : ℕ) : ℝ) ≤ kap d := by
  have hH : (0 : ℝ) < (gridH : ℝ) := by norm_num [gridH]
  have hV : (0 : ℝ) < (scaleV : ℝ) := by norm_num [scaleV]
  have h := hf k (d / gridH) (div_le_div_of_nonneg_right h1 hH.le)
    (div_le_div_of_nonneg_right h2 hH.le)
  rw [div_le_iff₀ hV] at h
  unfold kap
  linarith

/-- If the range-minimum test passes for a sound table function, the local inequality holds on
the box. -/
theorem basicF_sound (f : ℕ → ℕ) (hf : TableSound f) (lo hi : Array ℕ)
    (h : basicF f lo hi = true) : BoxOK lo hi := by
  intro u hu hsum
  have hu' := inBox_clamp lo hi u hu hsum
  have hed : EdOK (edgesF f lo (clamp lo hi (sumTo (g lo) 7)) (sumTo (g lo) 7)) u := by
    intro i j hij hj
    rw [edAt_edgesF _ _ _ _ i j hij hj]
    obtain ⟨k, hk1, hk2, hk3, hk4⟩ := dist_cell lo _ u hu' hsum i j hij hj
    simp only [mkEdgeF]
    exact (Nat.cast_le.2 (minF_le f _ _ _ k hk1 (by omega))).trans
      (kap_ge_of_tableSound f hf k _ hk3 hk4)
  intro m _
  have hs := shortcut _ lo _ u hed hu' m
  have h1' := stage1 _ lo _ u hed hu'
  unfold basicF at h
  dsimp only at h
  rw [SInt.le_iff, SInt.toInt_add, SInt.toInt_smul, SInt.toInt_ofNat] at h
  have e := (Int.cast_le (R := ℝ)).2 h
  push_cast at e
  rw [rhsOf_zero] at hs
  push_cast at hs
  linarith

end Local
end Simple673


==> anc/lean/Simple673/Local/SpotChecks.lean <==
/-
Simple673/Local/SpotChecks.lean — four small boxes of the domain, checked by the kernel.

These theorems are not used by the proof. The complete check of the local inequality
(`Simple673/Local/RunAll.lean`) is evaluated by compiled code. Here the Lean kernel itself
evaluates the range-minimum test of the checker on four small boxes, chosen by hand (they are
not boxes of the branch and bound), reading the kernel table as the function `kTab`;
`basicF_sound` and `kTab_sound` turn each evaluation into the statement that the local
inequality holds on the box (`BoxOK`, the scaled inequality in the format of the checker). The
theorems depend on the standard axioms only.

The boxes (seven gaps, in units of `1/16384`). "Slack" is the right side minus the left side of
the local inequality; the values at points are floating-point evaluations and serve only to
choose the boxes. "Margin" is the exact value by which the range-minimum test passes on the
box, in the same units.

* `spot_trial`: side `2`, around a frame of the first trial state of the ceiling for frames of
  eight points, with gaps `1.03627, 1.03627, 1.96582, 1.04317, 1.96582, 1.03627, 1.03627`,
  where the slack is `1.9 · 10⁻⁵`. Margin `7.6 · 10⁻⁶`.
* `spot_second_trial`: side `2`, around a frame of the second trial state, with gaps
  `1.04588, 1.97681, 1.04588, 1.98634, 1.98634, 1.04588, 1.97681`, where the slack is
  `1.7 · 10⁻⁵`. Margin `9.4 · 10⁻⁶`.
* `spot_corner`: side `4`, all gaps at the lower end `13926/16384 < 17/20` of the root box.
  Margin `0.17`.
* `spot_tightest`: side `2`, around the point with the smallest slack that a floating-point
  search found (local minimisation from the `2187` patterns of gaps near `1.04`, `1.97` and
  `2.92` and from random frames): gaps
  `1.03274, 1.03746, 1.96608, 1.04485, 1.96608, 1.03746, 1.03274`, slack `1.3 · 10⁻⁵`. Margin
  `8.4 · 10⁻⁷`.
-/
import Simple673.Local.Spot

namespace Simple673.Local

theorem spot_trial : BoxOK #[16978, 16977, 32206, 17090, 32206, 16977, 16978]
    #[16980, 16979, 32208, 17092, 32208, 16979, 16980] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_second_trial : BoxOK #[17135, 32388, 17134, 32543, 32543, 17134, 32387]
    #[17137, 32390, 17136, 32545, 32545, 17136, 32389] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_corner : BoxOK #[13926, 13926, 13926, 13926, 13926, 13926, 13926]
    #[13930, 13930, 13930, 13930, 13930, 13930, 13930] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

theorem spot_tightest : BoxOK #[16919, 16997, 32212, 17118, 32212, 16997, 16920]
    #[16921, 16999, 32214, 17120, 32214, 16999, 16922] :=
  basicF_sound kTab kTab_sound _ _ (by decide +kernel)

end Simple673.Local


==> anc/lean/Simple673/Main.lean <==
/-
Simple673/Main.lean — the main theorem.

    liminf_{T → ∞} N₀ˢ(T) / N(T) ≥ 1669159/2478195 = 0.6735382001…

Each import below is the module in which a layer delivers its theorem; the layers and their
statements are listed in `Simple673/Compose.lean`, `Simple673/Spec.lean` and
`Simple673/Spec2.lean`.

`simple_critical_zeros_673_of_layers` (`Simple673/Compose.lean`) derives the bound from the
layer statements with the standard axioms. `localInequality` (`Simple673/Local/FinalAll.lean`)
proves the eight-point local inequality from the soundness of the kernel table and of the
branch-and-bound checker (standard axioms) and one evaluation of the checker by compiled code.
-/
import Simple673.Compose
import Simple673.Window.Admissible
import Simple673.WindowSide.Main
import Simple673.WindowSide.Limit
import Simple673.Constant.Kappa
import Simple673.Kernel.Basic
import Simple673.Kernel.Beta
import Simple673.Majorant.Pointwise
import Simple673.Majorant.Separated
import Simple673.ZeroKernel.GramData
import Simple673.Transfer.Main
import Simple673.Gram.Main
import Simple673.Assembly.Final
import Simple673.Local.FinalAll

open Zeta23

namespace Simple673

/-- The main theorem, conditional only on the eight-point local inequality. -/
theorem simple_critical_zeros_673_of_local (hLoc : LocalInequality) : SimpleCritical673 :=
  simple_critical_zeros_673_of_layers windowStatement windowSide windowMoments kappaStatement
    kIntegral betaBound majorantPointwise lMajBound separatedBound gramDataLayer transfer
    gramEnergy assembly hLoc

/-- **More than 67.35% of the zeros of the Riemann zeta function are simple and on the critical
line.** -/
theorem simple_critical_zeros_673 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1669159 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ N0simple 0 T :=
  simple_critical_zeros_673_of_local localInequality

end Simple673


==> anc/lean/Simple673/Majorant/Checker.lean <==
/-
Simple673/Majorant/Checker.lean — a rational checker for `fCos ≤ gMaj` on an interval.

For a rational interval `[l, r]` with midpoint `m` and half-length `δ`, the function `leafOK`
computes, in exact rational arithmetic,

* an upper bound `fUp m δ` for `fCos u`, `u ∈ [l, r]`: each `cos(2π j u)` is compared with the
  Taylor polynomial at the rational point `2 p₀ (j m - k)`, `p₀ = 355/113`, `k` the integer
  nearest to `j m`; the error of replacing the argument is bounded by the Lipschitz constant `1`
  of `cos`;
* a lower bound `hLow m δ` for `sinc(π d (u - 1/2)) + sinc(π d (u + 1/2))`, `d = 17/20`, in the
  same way, with the Lipschitz constant `1/2` of `sinc`;

and tests `0 ≤ hLow` and `fUp ≤ γ · hLow²`, `γ = 13/20`. `leafOK_sound` shows that a successful
test implies `fCos u ≤ gMaj u` on `[l, r]`, and `checkAll_sound` extends this to a chain of
intervals given by a list of breakpoints.

The file follows `Distinct839/Majorant/Checker.lean`, with the ten window coefficients and the
amplitude `γ` of `Simple673/Defs.lean`. The Taylor polynomials `cosPoly`, `sincPoly` and their
enclosures are those of `Distinct839/Majorant/Taylor.lean`.
-/
import Simple673.Defs
import Distinct839.Majorant.Taylor

open Real
open scoped BigOperators

namespace Simple673.Majorant

/-! ## Rational bounds for `π` -/

/-- The rational approximation `355/113` of `π` used as evaluation point. -/
def piQ : ℚ := 355 / 113

/-- A rational upper bound for `π`. -/
def piUp : ℚ := 3141593 / 1000000

/-- A rational bound for `|π - 355/113|`. -/
def piErr : ℚ := 1 / 1000000

lemma piQ_cast : ((piQ : ℚ) : ℝ) = 355 / 113 := by unfold piQ; norm_num

lemma piUp_cast : ((piUp : ℚ) : ℝ) = 3141593 / 1000000 := by unfold piUp; norm_num

lemma piErr_cast : ((piErr : ℚ) : ℝ) = 1 / 1000000 := by unfold piErr; norm_num

lemma pi_le_piUp : π ≤ ((piUp : ℚ) : ℝ) := by
  rw [piUp_cast]
  have h := pi_lt_d6
  norm_num at h
  linarith

lemma piUp_nonneg : (0 : ℝ) ≤ ((piUp : ℚ) : ℝ) := le_trans pi_pos.le pi_le_piUp

lemma abs_pi_sub_piQ : |π - ((piQ : ℚ) : ℝ)| ≤ ((piErr : ℚ) : ℝ) := by
  rw [piQ_cast, piErr_cast, abs_le]
  have h1 := pi_gt_d6
  have h2 := pi_lt_d6
  norm_num at h1 h2
  constructor <;> linarith

/-! ## Enclosure of `cos(2π j u)` -/

/-- The integer nearest to a rational number (any integer would be sound). -/
def nearest (x : ℚ) : ℤ := (2 * x.num + x.den) / (2 * x.den)

/-- `j m - k`, with `k` the integer nearest to `j m`. -/
def redArg (j : ℕ) (m : ℚ) : ℚ := (j : ℚ) * m - (nearest ((j : ℚ) * m) : ℤ)

/-- The rational evaluation point `2 p₀ (j m - k)` for `cos(2π j u)`, `u` near `m`. -/
def cosArg (j : ℕ) (m : ℚ) : ℚ := 2 * piQ * redArg j m

/-- Bound for the distance from `2π (j u - k)` to `cosArg j m` when `|u - m| ≤ δ`. -/
def cosErr (j : ℕ) (m δ : ℚ) : ℚ := 2 * piUp * (j : ℚ) * δ + 2 * piErr * |redArg j m|

/-- Upper bound for `a · cos(2π j u)` when `|u - m| ≤ δ`. -/
def cosTermUp (a : ℚ) (j : ℕ) (m δ : ℚ) : ℚ :=
  if 0 ≤ a then a * (Distinct839.Majorant.cosPoly (cosArg j m) 9 + cosErr j m δ)
  else a * (Distinct839.Majorant.cosPoly (cosArg j m) 10 - cosErr j m δ)

lemma cos_enclosure (j : ℕ) (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 10 - ((cosErr j m δ : ℚ) : ℝ)
        ≤ cos (2 * π * (j : ℝ) * u) ∧
      cos (2 * π * (j : ℝ) * u)
        ≤ Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 9 + ((cosErr j m δ : ℚ) : ℝ) := by
  have hr : ((redArg j m : ℚ) : ℝ)
      = (j : ℝ) * (m : ℝ) - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) := by
    unfold redArg; push_cast; ring
  have hq : ((cosArg j m : ℚ) : ℝ) = 2 * ((piQ : ℚ) : ℝ) * ((redArg j m : ℚ) : ℝ) := by
    unfold cosArg; push_cast; ring
  have he : ((cosErr j m δ : ℚ) : ℝ) = 2 * ((piUp : ℚ) : ℝ) * (j : ℝ) * (δ : ℝ)
      + 2 * ((piErr : ℚ) : ℝ) * |((redArg j m : ℚ) : ℝ)| := by
    unfold cosErr; push_cast; ring
  have hcos : cos (2 * π * (j : ℝ) * u)
      = cos (2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)) :=
    (cos_sub_int_mul_two_pi _ _).symm
  have hdiff : 2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)
      - ((cosArg j m : ℚ) : ℝ)
      = 2 * π * (j : ℝ) * (u - (m : ℝ))
        + 2 * (π - ((piQ : ℚ) : ℝ)) * ((redArg j m : ℚ) : ℝ) := by
    rw [hq, hr]; ring
  have h1 : |2 * π * (j : ℝ) * (u - (m : ℝ))| ≤ 2 * ((piUp : ℚ) : ℝ) * (j : ℝ) * (δ : ℝ) := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ 2 * π * (j : ℝ))]
    exact mul_le_mul
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left pi_le_piUp zero_le_two)
        (Nat.cast_nonneg j))
      hu (abs_nonneg _) (mul_nonneg (mul_nonneg zero_le_two piUp_nonneg) (Nat.cast_nonneg j))
  have h2 : |2 * (π - ((piQ : ℚ) : ℝ)) * ((redArg j m : ℚ) : ℝ)|
      ≤ 2 * ((piErr : ℚ) : ℝ) * |((redArg j m : ℚ) : ℝ)| := by
    rw [abs_mul, abs_mul, abs_two]
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left abs_pi_sub_piQ zero_le_two)
      (abs_nonneg _)
  have habs : |2 * π * (j : ℝ) * u - ((nearest ((j : ℚ) * m) : ℤ) : ℝ) * (2 * π)
      - ((cosArg j m : ℚ) : ℝ)| ≤ ((cosErr j m δ : ℚ) : ℝ) := by
    rw [hdiff, he]
    exact (abs_add_le _ _).trans (add_le_add h1 h2)
  have hlip := abs_le.mp ((abs_cos_sub_cos_le _ _).trans habs)
  have hU : cos ((cosArg j m : ℚ) : ℝ)
      ≤ Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 9 :=
    Distinct839.Majorant.cos_le_cosPoly _ 4
  have hL : Distinct839.Majorant.cosPoly ((cosArg j m : ℚ) : ℝ) 10
      ≤ cos ((cosArg j m : ℚ) : ℝ) :=
    Distinct839.Majorant.cosPoly_le_cos _ 4
  rw [hcos]
  constructor <;> linarith [hlip.1, hlip.2]

lemma cosTermUp_sound (a : ℚ) (j : ℕ) (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    (a : ℝ) * cos (2 * π * (j : ℝ) * u) ≤ ((cosTermUp a j m δ : ℚ) : ℝ) := by
  obtain ⟨hlo, hhi⟩ := cos_enclosure j m δ u hu
  unfold cosTermUp
  split_ifs with ha
  · rw [Rat.cast_mul, Rat.cast_add, Distinct839.Majorant.cast_cosPoly]
    exact mul_le_mul_of_nonneg_left hhi (by exact_mod_cast ha)
  · rw [Rat.cast_mul, Rat.cast_sub, Distinct839.Majorant.cast_cosPoly]
    have ha' : (a : ℝ) ≤ 0 := by exact_mod_cast le_of_lt (not_le.mp ha)
    exact mul_le_mul_of_nonpos_left hlo ha'

/-! ## The cosine polynomial -/

/-- The window coefficients as rational numbers. -/
def aQ (j : Fin 10) : ℚ := (aInt j : ℚ) / 1000000

/-- Rational upper bound for `fCos u` when `|u - m| ≤ δ`. -/
def fUp (m δ : ℚ) : ℚ := 1 + ∑ j : Fin 10, cosTermUp (aQ j) ((j : ℕ) + 1) m δ

lemma fCos_le_fUp (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    fCos u ≤ ((fUp m δ : ℚ) : ℝ) := by
  unfold fCos fUp
  rw [Rat.cast_add, Rat.cast_one, Rat.cast_sum]
  refine add_le_add le_rfl (Finset.sum_le_sum fun j _ => ?_)
  have h := cosTermUp_sound (aQ j) ((j : ℕ) + 1) m δ u hu
  have ha : ((aQ j : ℚ) : ℝ) = aC j := by
    unfold aQ aC; push_cast; rfl
  rw [ha, Nat.cast_add, Nat.cast_one] at h
  exact h

/-! ## The two sinc terms -/

/-- The rational evaluation point `p₀ d (m + s)` for `sinc(π d (u + s))`, `u` near `m`. -/
def sincArg (m s : ℚ) : ℚ := piQ * (17 / 20) * (m + s)

/-- Half of a bound for the distance from `π d (u + s)` to `sincArg m s` when `|u - m| ≤ δ`. -/
def sincErr (m δ s : ℚ) : ℚ := (piUp * (17 / 20) * δ + piErr * (17 / 20) * |m + s|) / 2

/-- Lower bound for `sincN (d (u + s))` when `|u - m| ≤ δ`. -/
def sincLow (m δ s : ℚ) : ℚ := Distinct839.Majorant.sincPoly (sincArg m s) 8 - sincErr m δ s

lemma sincLow_sound (m δ s : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    ((sincLow m δ s : ℚ) : ℝ) ≤ sincN (sep * (u + (s : ℝ))) := by
  have hq : ((sincArg m s : ℚ) : ℝ) = ((piQ : ℚ) : ℝ) * (17 / 20) * ((m : ℝ) + (s : ℝ)) := by
    unfold sincArg; push_cast; ring
  have he : ((sincErr m δ s : ℚ) : ℝ) = (((piUp : ℚ) : ℝ) * (17 / 20) * (δ : ℝ)
      + ((piErr : ℚ) : ℝ) * (17 / 20) * |(m : ℝ) + (s : ℝ)|) / 2 := by
    unfold sincErr; push_cast; ring
  have hdiff : π * (sep * (u + (s : ℝ))) - ((sincArg m s : ℚ) : ℝ)
      = π * (17 / 20) * (u - (m : ℝ))
        + (π - ((piQ : ℚ) : ℝ)) * (17 / 20) * ((m : ℝ) + (s : ℝ)) := by
    rw [hq]; unfold sep; ring
  have h1 : |π * (17 / 20) * (u - (m : ℝ))| ≤ ((piUp : ℚ) : ℝ) * (17 / 20) * (δ : ℝ) := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ π * (17 / 20))]
    exact mul_le_mul (mul_le_mul_of_nonneg_right pi_le_piUp (by norm_num)) hu (abs_nonneg _)
      (mul_nonneg piUp_nonneg (by norm_num))
  have h2 : |(π - ((piQ : ℚ) : ℝ)) * (17 / 20) * ((m : ℝ) + (s : ℝ))|
      ≤ ((piErr : ℚ) : ℝ) * (17 / 20) * |(m : ℝ) + (s : ℝ)| := by
    rw [abs_mul, abs_mul, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 17 / 20)]
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right abs_pi_sub_piQ (by norm_num)) (abs_nonneg _)
  have habs : |π * (sep * (u + (s : ℝ))) - ((sincArg m s : ℚ) : ℝ)|
      ≤ 2 * ((sincErr m δ s : ℚ) : ℝ) := by
    rw [hdiff, he]
    have h := (abs_add_le _ _).trans (add_le_add h1 h2)
    linarith
  have hlip := abs_le.mp (Distinct839.Majorant.abs_sinc_sub_sinc_le
    (π * (sep * (u + (s : ℝ)))) ((sincArg m s : ℚ) : ℝ))
  have hpoly : Distinct839.Majorant.sincPoly ((sincArg m s : ℚ) : ℝ) 8
      ≤ sinc ((sincArg m s : ℚ) : ℝ) :=
    Distinct839.Majorant.sincPoly_le_sinc _ 3
  unfold sincLow sincN
  rw [Rat.cast_sub, Distinct839.Majorant.cast_sincPoly]
  linarith [hlip.1]

/-- Rational lower bound for `sincN (d (u - 1/2)) + sincN (d (u + 1/2))` when `|u - m| ≤ δ`. -/
def hLow (m δ : ℚ) : ℚ := sincLow m δ (-1 / 2) + sincLow m δ (1 / 2)

lemma hLow_le (m δ : ℚ) (u : ℝ) (hu : |u - (m : ℝ)| ≤ (δ : ℝ)) :
    ((hLow m δ : ℚ) : ℝ) ≤ sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2)) := by
  have h1 := sincLow_sound m δ (-1 / 2) u hu
  have h2 := sincLow_sound m δ (1 / 2) u hu
  have e1 : u + (((-1 / 2 : ℚ)) : ℝ) = u - 1 / 2 := by push_cast; ring
  have e2 : u + (((1 / 2 : ℚ)) : ℝ) = u + 1 / 2 := by push_cast; ring
  rw [e1] at h1
  rw [e2] at h2
  unfold hLow
  rw [Rat.cast_add]
  linarith

/-! ## Leaves and chains of leaves -/

/-- The test for one interval `[l, r]`. -/
def leafOK (l r : ℚ) : Bool :=
  decide (0 ≤ hLow ((l + r) / 2) ((r - l) / 2)) &&
    decide (fUp ((l + r) / 2) ((r - l) / 2) ≤ 13 / 20 * hLow ((l + r) / 2) ((r - l) / 2) ^ 2)

/-- A successful test on `[l, r]` proves the majorant inequality on `[l, r]`. -/
theorem leafOK_sound (l r : ℚ) (h : leafOK l r = true) (u : ℝ) (hl : (l : ℝ) ≤ u)
    (hr : u ≤ (r : ℝ)) : fCos u ≤ gMaj u := by
  have hu : |u - (((l + r) / 2 : ℚ) : ℝ)| ≤ (((r - l) / 2 : ℚ) : ℝ) := by
    push_cast
    rw [abs_le]
    constructor <;> linarith
  simp only [leafOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨h1, h2⟩ := h
  have h1' : (0 : ℝ) ≤ ((hLow ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ) := by exact_mod_cast h1
  have h2' : ((fUp ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ)
      ≤ 13 / 20 * ((hLow ((l + r) / 2) ((r - l) / 2) : ℚ) : ℝ) ^ 2 := by
    have h := (Rat.cast_le (K := ℝ)).mpr h2
    rw [Rat.cast_mul, Rat.cast_pow] at h
    have e : (((13 / 20 : ℚ)) : ℝ) = 13 / 20 := by norm_num
    rwa [e] at h
  have hf := fCos_le_fUp _ _ u hu
  have hh := hLow_le _ _ u hu
  have hg : gMaj u = 13 / 20 * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2 := by
    unfold gMaj gammaM; rfl
  rw [hg]
  exact hf.trans (h2'.trans
    (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ h1' hh 2) (by norm_num)))

/-- The test for a chain of intervals with the given breakpoints. -/
def checkAll : List ℚ → Bool
  | a :: b :: rest => leafOK a b && checkAll (b :: rest)
  | _ => true

lemma checkAll_cons_cons (a b : ℚ) (rest : List ℚ) :
    checkAll (a :: b :: rest) = (leafOK a b && checkAll (b :: rest)) := rfl

/-- A successful test on a chain starting at `a` proves the majorant inequality between `a` and
any later breakpoint. -/
theorem checkAll_sound (L : List ℚ) : ∀ a : ℚ, checkAll (a :: L) = true →
    ∀ b ∈ L, ∀ u : ℝ, (a : ℝ) ≤ u → u ≤ (b : ℝ) → fCos u ≤ gMaj u := by
  induction L with
  | nil => intro a _ b hb; simp at hb
  | cons c L ih =>
    intro a h b hb u hau hub
    rw [checkAll_cons_cons, Bool.and_eq_true] at h
    rcases le_or_gt u (c : ℝ) with huc | huc
    · exact leafOK_sound a c h.1 u hau huc
    · rcases List.mem_cons.mp hb with rfl | hb'
      · exact absurd hub (not_le.mpr huc)
      · exact ih c h.2 b hb' u (le_of_lt huc) hub

/-! ## Parity -/

lemma fCos_neg (u : ℝ) : fCos (-u) = fCos u := by
  unfold fCos
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [mul_neg, cos_neg]

lemma gMaj_neg (u : ℝ) : gMaj (-u) = gMaj u := by
  unfold gMaj sincN
  rw [show π * (sep * (-u - 1 / 2)) = -(π * (sep * (u + 1 / 2))) by ring,
    show π * (sep * (-u + 1 / 2)) = -(π * (sep * (u - 1 / 2))) by ring, sinc_neg, sinc_neg]
  ring

end Simple673.Majorant


==> anc/lean/Simple673/Majorant/Fourier.lean <==
/-
Simple673/Majorant/Fourier.lean — the Fourier transform of the two-sinc majorant.

Let `d = sep = 17/20`, `γ = gammaM = 13/20` and `m(t) = max(d - |t|, 0)`. The function

  `FMaj t = (2γ/d²) · (m(t) cos(π t) + sin(π m(t))/π)`

is continuous, even and supported in `[-d, d]` (it is `γ · H ⋆ H` for
`H = (2/d) cos(π ξ) 1_{|ξ| ≤ d/2}`, but this description is not used). Two elementary integrals
give `∫ FMaj t · cos(2π u t) dt = gMaj u`, so the Fourier transform of `FMaj` is `gMaj`. Since
`gMaj` is integrable, Fourier inversion gives

  `∫ gMaj u · cos(2π t u) du = FMaj t`,

which is `LMaj` at `t = 0` and `0` for `|t| ≥ d`.

The exported facts (`gMaj_nonneg`, `continuous_gMaj`, `integrable_gMaj`, `integral_gMaj`,
`integral_gMaj_cos`) are in the namespace `Simple673`, the auxiliary ones in
`Simple673.Majorant`.

The file follows `Distinct839/Majorant/Fourier.lean`. The proofs do not depend on the values of
the constants: they use only `d > 0` and `γ ≥ 0`.
-/
import Simple673.Defs

open Real MeasureTheory
open scoped FourierTransform

namespace Simple673.Majorant

/-! ## Elementary facts -/

lemma sep_pos : 0 < sep := by unfold sep; norm_num

lemma sep_ne_zero : sep ≠ 0 := sep_pos.ne'

lemma gammaM_nonneg : 0 ≤ gammaM := by unfold gammaM; norm_num

/-- `sin x = x · sinc x`, for every real `x`. -/
lemma sin_eq_mul_sinc (x : ℝ) : sin x = x * sinc x := by
  rcases eq_or_ne x 0 with rfl | hx
  · simp
  · rw [sinc_of_ne_zero hx]
    field_simp

/-- `sinc x² ≤ 2/(1 + x²)`. -/
lemma sinc_sq_le (x : ℝ) : sinc x ^ 2 ≤ 2 * (1 + x ^ 2)⁻¹ := by
  have h1 : (0 : ℝ) < 1 + x ^ 2 := by positivity
  have hA : sinc x ^ 2 ≤ 1 := by
    calc sinc x ^ 2 = |sinc x| ^ 2 := (sq_abs _).symm
      _ ≤ 1 ^ 2 := pow_le_pow_left₀ (abs_nonneg _) (abs_sinc_le_one x) 2
      _ = 1 := one_pow 2
  have hB : sinc x ^ 2 * x ^ 2 ≤ 1 := by
    have h : sinc x * x = sin x := by rw [mul_comm]; exact (sin_eq_mul_sinc x).symm
    rw [← mul_pow, h]
    exact sin_sq_le_one x
  rw [← div_eq_mul_inv, le_div_iff₀ h1, mul_add, mul_one]
  linarith

/-- `gMaj u ≤ 4γ (1/(1 + x₋²) + 1/(1 + x₊²))`, `x_± = π d (u ± 1/2)`. -/
lemma gMaj_le (u : ℝ) :
    gMaj u ≤ gammaM * (4 * (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹
      + 4 * (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹) := by
  unfold gMaj sincN
  rw [show π * (sep * (u - 1 / 2)) = π * sep * (u - 1 / 2) by ring,
    show π * (sep * (u + 1 / 2)) = π * sep * (u + 1 / 2) by ring]
  refine mul_le_mul_of_nonneg_left ?_ gammaM_nonneg
  have h1 := sinc_sq_le (π * sep * (u - 1 / 2))
  have h2 := sinc_sq_le (π * sep * (u + 1 / 2))
  nlinarith [sq_nonneg (sinc (π * sep * (u - 1 / 2)) - sinc (π * sep * (u + 1 / 2)))]

end Simple673.Majorant

/-! ## The majorant: positivity, continuity, integrability -/

namespace Simple673

open Majorant

/-- The majorant is nonnegative. -/
theorem gMaj_nonneg (u : ℝ) : 0 ≤ gMaj u := mul_nonneg gammaM_nonneg (sq_nonneg _)

/-- The majorant is continuous. -/
theorem continuous_gMaj : Continuous gMaj := by
  have h : Continuous fun u : ℝ =>
      gammaM * (sincN (sep * (u - 1 / 2)) + sincN (sep * (u + 1 / 2))) ^ 2 := by
    unfold sincN
    fun_prop
  exact h

/-- The majorant is integrable on `ℝ`: it is bounded by a sum of two Cauchy densities. -/
theorem integrable_gMaj : Integrable gMaj := by
  have hne : π * sep ≠ 0 := mul_ne_zero pi_ne_zero sep_ne_zero
  have h1 : Integrable fun x : ℝ => (1 + (π * sep * x) ^ 2)⁻¹ :=
    integrable_inv_one_add_sq.comp_mul_left' hne
  have hm : Integrable fun u : ℝ => (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹ :=
    h1.comp_sub_right (1 / 2)
  have hp : Integrable fun u : ℝ => (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹ :=
    h1.comp_add_right (1 / 2)
  have hB : Integrable fun u : ℝ => gammaM * (4 * (1 + (π * sep * (u - 1 / 2)) ^ 2)⁻¹
      + 4 * (1 + (π * sep * (u + 1 / 2)) ^ 2)⁻¹) :=
    ((hm.const_mul 4).add (hp.const_mul 4)).const_mul gammaM
  refine hB.mono' continuous_gMaj.aestronglyMeasurable (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg (gMaj_nonneg u)]
  exact gMaj_le u

end Simple673

namespace Simple673.Majorant

lemma integrable_gMaj_mul_cos (t : ℝ) :
    Integrable fun u : ℝ => gMaj u * cos (2 * π * t * u) := by
  refine integrable_gMaj.mono' (continuous_gMaj.mul (by fun_prop)).aestronglyMeasurable
    (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (gMaj_nonneg u)]
  exact mul_le_of_le_one_right (gMaj_nonneg u) (abs_cos_le_one _)

lemma integrable_gMaj_mul_sin (t : ℝ) :
    Integrable fun u : ℝ => gMaj u * sin (2 * π * t * u) := by
  refine integrable_gMaj.mono' (continuous_gMaj.mul (by fun_prop)).aestronglyMeasurable
    (ae_of_all _ fun u => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (gMaj_nonneg u)]
  exact mul_le_of_le_one_right (gMaj_nonneg u) (abs_sin_le_one _)

/-! ## Two elementary integrals -/

/-- `∫₀^d (d - t) cos(a t) dt = (1 - cos(a d))/a²` for `a ≠ 0`. -/
lemma integral_tri_cos_of_ne {a : ℝ} (ha : a ≠ 0) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos (a * t) = (1 - cos (a * sep)) / a ^ 2 := by
  have hd : ∀ t ∈ Set.uIcc (0 : ℝ) sep,
      HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y) / a - cos (a * y) / a ^ 2)
        ((sep - t) * cos (a * t)) t := by
    intro t _
    have hlin : HasDerivAt (fun y : ℝ => a * y) a t := by
      have h := (hasDerivAt_id' t).const_mul a
      rwa [mul_one] at h
    have h1 : HasDerivAt (fun y : ℝ => sep - y) (-1) t := (hasDerivAt_id' t).const_sub sep
    have h2 : HasDerivAt (fun y : ℝ => sin (a * y)) (cos (a * t) * a) t := hlin.sin
    have h3 : HasDerivAt (fun y : ℝ => cos (a * y)) (-sin (a * t) * a) t := hlin.cos
    have h4 : HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y))
        (-1 * sin (a * t) + (sep - t) * (cos (a * t) * a)) t := h1.mul h2
    have h5 : HasDerivAt (fun y : ℝ => (sep - y) * sin (a * y) / a - cos (a * y) / a ^ 2)
        ((-1 * sin (a * t) + (sep - t) * (cos (a * t) * a)) / a
          - (-sin (a * t) * a) / a ^ 2) t := (h4.div_const a).sub (h3.div_const (a ^ 2))
    refine h5.congr_deriv ?_
    field_simp
    ring
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
    ((by fun_prop : Continuous fun t : ℝ => (sep - t) * cos (a * t)).intervalIntegrable _ _)]
  simp only [mul_zero, sin_zero, cos_zero]
  ring

/-- `∫₀^d (d - t) cos(a t) dt = (d²/2) sinc(a d/2)²`. -/
lemma integral_tri_cos (a : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos (a * t) = sep ^ 2 / 2 * sinc (a * sep / 2) ^ 2 := by
  rcases eq_or_ne a 0 with rfl | ha
  · have hd : ∀ t ∈ Set.uIcc (0 : ℝ) sep,
        HasDerivAt (fun y : ℝ => sep * y - y * y / 2) ((sep - t) * cos (0 * t)) t := by
      intro t _
      have h1 : HasDerivAt (fun y : ℝ => sep * y) (sep * 1) t := (hasDerivAt_id' t).const_mul sep
      have h2 : HasDerivAt (fun y : ℝ => y * y) (1 * t + t * 1) t :=
        (hasDerivAt_id' t).mul (hasDerivAt_id' t)
      have h3 : HasDerivAt (fun y : ℝ => sep * y - y * y / 2)
          (sep * 1 - (1 * t + t * 1) / 2) t := h1.sub (h2.div_const 2)
      refine h3.congr_deriv ?_
      rw [zero_mul, cos_zero]
      ring
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
      ((by fun_prop : Continuous fun t : ℝ => (sep - t) * cos (0 * t)).intervalIntegrable _ _)]
    simp only [zero_mul, zero_div, sinc_zero]
    ring
  · have hs := sep_ne_zero
    have hx : a * sep / 2 ≠ 0 := div_ne_zero (mul_ne_zero ha hs) two_ne_zero
    have hcos : cos (a * sep) = 1 - 2 * sin (a * sep / 2) ^ 2 := by
      have h := cos_two_mul (a * sep / 2)
      rw [show 2 * (a * sep / 2) = a * sep by ring, cos_sq'] at h
      rw [h]
      ring
    rw [integral_tri_cos_of_ne ha, sinc_of_ne_zero hx, hcos]
    field_simp
    ring

/-- `∫₀^d sin(π d - b t) dt = d · sin(π d - b d/2) · sinc(b d/2)`. -/
lemma integral_sin_sub (b : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - b * t)
      = sep * sin (π * sep - b * sep / 2) * sinc (b * sep / 2) := by
  rcases eq_or_ne b 0 with rfl | hb
  · simp only [zero_mul, zero_div, sub_zero, sinc_zero, mul_one, intervalIntegral.integral_const,
      smul_eq_mul]
  · have hs := sep_ne_zero
    have hx : b * sep / 2 ≠ 0 := div_ne_zero (mul_ne_zero hb hs) two_ne_zero
    have hgen : ∀ X Y : ℝ, cos (X - Y) - cos (X + Y) = 2 * sin X * sin Y := by
      intro X Y
      rw [cos_sub, cos_add]
      ring
    have key : cos (π * sep - b * sep) - cos (π * sep)
        = 2 * sin (π * sep - b * sep / 2) * sin (b * sep / 2) := by
      have h := hgen (π * sep - b * sep / 2) (b * sep / 2)
      rw [show π * sep - b * sep / 2 - b * sep / 2 = π * sep - b * sep by ring,
        show π * sep - b * sep / 2 + b * sep / 2 = π * sep by ring] at h
      exact h
    rw [intervalIntegral.integral_comp_sub_mul (f := sin) hb, integral_sin, mul_zero, sub_zero,
      key, sinc_of_ne_zero hx, smul_eq_mul]
    field_simp

/-- The first triangle term, in terms of `sincN`. -/
lemma integral_half1 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos ((2 * π * u + π) * t)
      = sep ^ 2 / 2 * sincN (sep * (u + 1 / 2)) ^ 2 := by
  unfold sincN
  rw [integral_tri_cos, show (2 * π * u + π) * sep / 2 = π * (sep * (u + 1 / 2)) by ring]

/-- The second triangle term, in terms of `sincN`. -/
lemma integral_half2 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, (sep - t) * cos ((2 * π * u - π) * t)
      = sep ^ 2 / 2 * sincN (sep * (u - 1 / 2)) ^ 2 := by
  unfold sincN
  rw [integral_tri_cos, show (2 * π * u - π) * sep / 2 = π * (sep * (u - 1 / 2)) by ring]

/-- The first cross term, in terms of `sincN`. -/
lemma integral_half3 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - (π - 2 * π * u) * t)
      = π * sep ^ 2 * (u + 1 / 2) * sincN (sep * (u + 1 / 2)) * sincN (sep * (u - 1 / 2)) := by
  unfold sincN
  rw [integral_sin_sub,
    show π * sep - (π - 2 * π * u) * sep / 2 = π * (sep * (u + 1 / 2)) by ring,
    show (π - 2 * π * u) * sep / 2 = -(π * (sep * (u - 1 / 2))) by ring, sinc_neg,
    sin_eq_mul_sinc]
  ring

/-- The second cross term, in terms of `sincN`. -/
lemma integral_half4 (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, sin (π * sep - (π + 2 * π * u) * t)
      = -(π * sep ^ 2 * (u - 1 / 2) * sincN (sep * (u + 1 / 2)) * sincN (sep * (u - 1 / 2))) := by
  unfold sincN
  rw [integral_sin_sub,
    show π * sep - (π + 2 * π * u) * sep / 2 = -(π * (sep * (u - 1 / 2))) by ring,
    show (π + 2 * π * u) * sep / 2 = π * (sep * (u + 1 / 2)) by ring, sin_neg,
    sin_eq_mul_sinc]
  ring

/-! ## The function `FMaj` -/

/-- The function whose Fourier transform is `gMaj`:
`FMaj t = (2γ/d²) (m cos(π t) + sin(π m)/π)` with `m = max(d - |t|, 0)`. -/
noncomputable def FMaj (t : ℝ) : ℝ :=
  2 * gammaM / sep ^ 2 * (max (sep - |t|) 0 * cos (π * t) + sin (π * max (sep - |t|) 0) / π)

lemma FMaj_neg (t : ℝ) : FMaj (-t) = FMaj t := by
  unfold FMaj
  rw [abs_neg, mul_neg, cos_neg]

lemma FMaj_eq_zero {t : ℝ} (ht : sep ≤ |t|) : FMaj t = 0 := by
  unfold FMaj
  rw [max_eq_right (by linarith : sep - |t| ≤ 0)]
  simp

lemma FMaj_of_mem {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ sep) :
    FMaj t = 2 * gammaM / sep ^ 2 * ((sep - t) * cos (π * t) + sin (π * (sep - t)) / π) := by
  unfold FMaj
  rw [abs_of_nonneg h0, max_eq_left (by linarith : (0 : ℝ) ≤ sep - t)]

lemma FMaj_zero : FMaj 0 = LMaj := by
  have hs := sep_ne_zero
  have hp := pi_ne_zero
  have hx : π * sep ≠ 0 := mul_ne_zero hp hs
  unfold FMaj LMaj sincN
  rw [abs_zero, sub_zero, max_eq_left sep_pos.le, mul_zero, cos_zero, sinc_of_ne_zero hx]
  field_simp

lemma continuous_FMaj : Continuous FMaj := by
  have hm : Continuous fun t : ℝ => max (sep - |t|) 0 :=
    (continuous_const.sub continuous_abs).max continuous_const
  have h : Continuous fun t : ℝ => 2 * gammaM / sep ^ 2
      * (max (sep - |t|) 0 * cos (π * t) + sin (π * max (sep - |t|) 0) / π) :=
    continuous_const.mul ((hm.mul (by fun_prop)).add
      ((continuous_sin.comp (continuous_const.mul hm)).div_const π))
  exact h

lemma hasCompactSupport_FMaj : HasCompactSupport FMaj :=
  HasCompactSupport.intro (isCompact_Icc (a := -sep) (b := sep)) fun t ht => by
    apply FMaj_eq_zero
    by_contra hcon
    have h := abs_lt.mp (not_le.mp hcon)
    exact ht ⟨h.1.le, h.2.le⟩

lemma integrable_FMaj_mul_cos (u : ℝ) :
    Integrable fun t : ℝ => FMaj t * cos (2 * π * u * t) :=
  (continuous_FMaj.mul (by fun_prop)).integrable_of_hasCompactSupport
    hasCompactSupport_FMaj.mul_right

lemma integrable_FMaj_mul_sin (u : ℝ) :
    Integrable fun t : ℝ => FMaj t * sin (2 * π * u * t) :=
  (continuous_FMaj.mul (by fun_prop)).integrable_of_hasCompactSupport
    hasCompactSupport_FMaj.mul_right

/-! ## The cosine transform of `FMaj` is `gMaj` -/

lemma integral_FMaj_cos_half (u : ℝ) :
    ∫ t in (0 : ℝ)..sep, FMaj t * cos (2 * π * u * t) = gMaj u / 2 := by
  have hs := sep_ne_zero
  have hp := pi_ne_zero
  have hcongr : ∀ t ∈ Set.uIcc (0 : ℝ) sep, FMaj t * cos (2 * π * u * t) =
      gammaM / sep ^ 2 * ((sep - t) * cos ((2 * π * u + π) * t))
      + gammaM / sep ^ 2 * ((sep - t) * cos ((2 * π * u - π) * t))
      + gammaM / (sep ^ 2 * π) * sin (π * sep - (π - 2 * π * u) * t)
      + gammaM / (sep ^ 2 * π) * sin (π * sep - (π + 2 * π * u) * t) := by
    intro t ht
    rw [Set.uIcc_of_le sep_pos.le] at ht
    rw [FMaj_of_mem ht.1 ht.2]
    have c1 : cos ((2 * π * u + π) * t)
        = cos (2 * π * u * t) * cos (π * t) - sin (2 * π * u * t) * sin (π * t) := by
      rw [add_mul, cos_add]
    have c2 : cos ((2 * π * u - π) * t)
        = cos (2 * π * u * t) * cos (π * t) + sin (2 * π * u * t) * sin (π * t) := by
      rw [sub_mul, cos_sub]
    have s1 : sin (π * sep - (π - 2 * π * u) * t)
        = sin (π * (sep - t)) * cos (2 * π * u * t)
          + cos (π * (sep - t)) * sin (2 * π * u * t) := by
      rw [show π * sep - (π - 2 * π * u) * t = π * (sep - t) + 2 * π * u * t by ring, sin_add]
    have s2 : sin (π * sep - (π + 2 * π * u) * t)
        = sin (π * (sep - t)) * cos (2 * π * u * t)
          - cos (π * (sep - t)) * sin (2 * π * u * t) := by
      rw [show π * sep - (π + 2 * π * u) * t = π * (sep - t) - 2 * π * u * t by ring, sin_sub]
    rw [c1, c2, s1, s2]
    field_simp
    ring
  rw [intervalIntegral.integral_congr hcongr]
  rw [intervalIntegral.integral_add, intervalIntegral.integral_add, intervalIntegral.integral_add,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    integral_half1 u, integral_half2 u, integral_half3 u, integral_half4 u]
  · unfold gMaj
    field_simp
    ring
  all_goals exact Continuous.intervalIntegrable (by fun_prop) _ _

/-- The cosine transform of `FMaj` is the majorant. -/
theorem integral_FMaj_mul_cos (u : ℝ) : ∫ t, FMaj t * cos (2 * π * u * t) = gMaj u := by
  have hsupp : Function.support (fun t : ℝ => FMaj t * cos (2 * π * u * t))
      ⊆ Set.Ioc (-sep) sep := by
    intro t ht
    rw [Function.mem_support] at ht
    have hF : FMaj t ≠ 0 := left_ne_zero_of_mul ht
    have hlt : |t| < sep := by
      by_contra hcon
      exact hF (FMaj_eq_zero (not_lt.mp hcon))
    exact ⟨(abs_lt.mp hlt).1, (abs_lt.mp hlt).2.le⟩
  have hcont : Continuous fun t : ℝ => FMaj t * cos (2 * π * u * t) :=
    continuous_FMaj.mul (by fun_prop)
  have hneg : ∫ t in (-sep)..0, FMaj t * cos (2 * π * u * t)
      = ∫ t in (0 : ℝ)..sep, FMaj t * cos (2 * π * u * t) := by
    have h := intervalIntegral.integral_comp_neg (a := 0) (b := sep)
      (f := fun t : ℝ => FMaj t * cos (2 * π * u * t))
    rw [neg_zero] at h
    rw [← h]
    refine intervalIntegral.integral_congr fun t _ => ?_
    simp only [FMaj_neg, mul_neg, cos_neg]
  rw [← intervalIntegral.integral_eq_integral_of_support_subset hsupp,
    ← intervalIntegral.integral_add_adjacent_intervals (hcont.intervalIntegrable (-sep) 0)
      (hcont.intervalIntegrable 0 sep), hneg, integral_FMaj_cos_half]
  ring

/-- The sine transform of the even function `FMaj` vanishes. -/
lemma integral_FMaj_mul_sin (u : ℝ) : ∫ t, FMaj t * sin (2 * π * u * t) = 0 := by
  have h := integral_neg_eq_self (fun t : ℝ => FMaj t * sin (2 * π * u * t)) volume
  simp only [FMaj_neg, mul_neg, sin_neg, integral_neg] at h
  linarith

/-! ## Fourier inversion -/

/-- `FMaj` as a complex-valued function. -/
noncomputable def FMajC (t : ℝ) : ℂ := (FMaj t : ℂ)

lemma continuous_FMajC : Continuous FMajC :=
  Complex.continuous_ofReal.comp continuous_FMaj

lemma integrable_FMajC : Integrable FMajC :=
  (continuous_FMaj.integrable_of_hasCompactSupport hasCompactSupport_FMaj).ofReal

/-- The Fourier transform of `FMaj` is the majorant. -/
theorem fourier_FMajC (u : ℝ) : 𝓕 FMajC u = ((gMaj u : ℝ) : ℂ) := by
  have hc := integrable_FMaj_mul_cos u
  have hs := integrable_FMaj_mul_sin u
  have hpt : ∀ t : ℝ, Complex.exp (((-2 * π * t * u : ℝ) : ℂ) * Complex.I) • FMajC t
      = ((FMaj t * cos (2 * π * u * t) : ℝ) : ℂ)
        - ((FMaj t * sin (2 * π * u * t) : ℝ) : ℂ) * Complex.I := by
    intro t
    rw [smul_eq_mul, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
      show -2 * π * t * u = -(2 * π * u * t) by ring, cos_neg, sin_neg]
    unfold FMajC
    push_cast
    ring
  rw [Real.fourier_real_eq_integral_exp_smul]
  simp_rw [hpt]
  rw [integral_sub hc.ofReal (hs.ofReal.mul_const _), integral_mul_const,
    integral_complex_ofReal, integral_complex_ofReal, integral_FMaj_mul_sin,
    integral_FMaj_mul_cos]
  simp

/-- **Fourier inversion for the majorant**: the cosine transform of `gMaj` is `FMaj`. -/
theorem integral_gMaj_mul_cos (t : ℝ) : ∫ u, gMaj u * cos (2 * π * t * u) = FMaj t := by
  have hF : 𝓕 FMajC = fun u : ℝ => ((gMaj u : ℝ) : ℂ) := funext fourier_FMajC
  have hinv : 𝓕⁻ (𝓕 FMajC) t = FMajC t :=
    MeasureTheory.Integrable.fourierInv_fourier_eq integrable_FMajC
      (by rw [hF]; exact integrable_gMaj.ofReal) continuous_FMajC.continuousAt
  rw [hF, Real.fourierInv_eq'] at hinv
  have hc := integrable_gMaj_mul_cos t
  have hs := integrable_gMaj_mul_sin t
  have hpt : ∀ v : ℝ, Complex.exp (((2 * π * inner ℝ v t : ℝ) : ℂ) * Complex.I)
        • ((gMaj v : ℝ) : ℂ)
      = ((gMaj v * cos (2 * π * t * v) : ℝ) : ℂ)
        + ((gMaj v * sin (2 * π * t * v) : ℝ) : ℂ) * Complex.I := by
    intro v
    have hin : inner ℝ v t = t * v := by simp
    rw [hin, smul_eq_mul, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin,
      show 2 * π * (t * v) = 2 * π * t * v by ring]
    push_cast
    ring
  simp_rw [hpt] at hinv
  rw [integral_add hc.ofReal (hs.ofReal.mul_const _), integral_mul_const,
    integral_complex_ofReal, integral_complex_ofReal] at hinv
  have hre := congrArg Complex.re hinv
  rw [Complex.add_re, Complex.ofReal_re, Complex.mul_I_re, Complex.ofReal_im, neg_zero,
    add_zero] at hre
  exact hre.trans (Complex.ofReal_re _)

end Simple673.Majorant

namespace Simple673

open Majorant

/-- `∫ gMaj = LMaj`. -/
theorem integral_gMaj : ∫ u, gMaj u = LMaj := by
  have h := integral_gMaj_mul_cos 0
  simp only [mul_zero, zero_mul, cos_zero, mul_one] at h
  rw [h, FMaj_zero]

/-- The cosine transform of `gMaj` vanishes at frequencies `|t| ≥ d`. -/
theorem integral_gMaj_cos (t : ℝ) (ht : sep ≤ |t|) :
    ∫ u, gMaj u * cos (2 * π * t * u) = 0 := by
  rw [integral_gMaj_mul_cos, FMaj_eq_zero ht]

end Simple673


==> anc/lean/Simple673/Majorant/Pointwise.lean <==
/-
Simple673/Majorant/Pointwise.lean — the pointwise majorant `fCos ≤ gMaj` on `[-1/2, 1/2]`.

Both functions are even, so it suffices to treat `[0, 1/2]`. This interval is cut into 14
subintervals, and the rational test `leafOK` of `Checker.lean` is evaluated on each of them by the
kernel. The margin `gMaj - fCos` is smallest at `u = 1/2`, where it is `0.0516…`; on
`[0, 15/32]` it is at least `0.11`. The test bounds both functions on a subinterval by their
values at the midpoint and a Lipschitz term, so what it loses grows with the length of the
subinterval. The subdivision is the dyadic one obtained by halving an interval until the test
holds on it: the lengths are `1/16` on `[0, 3/16]`, `1/32` on `[3/16, 15/32]` and `1/64` on
`[15/32, 1/2]`. The smallest margin of the test (`γ · hLow² - fUp`) is `1.09 · 10⁻²`, on the last
subinterval.

The file follows `Distinct839/Majorant/Pointwise.lean`, with the list of breakpoints for the
second window.
-/
import Simple673.Spec
import Simple673.Majorant.Checker

open Real

namespace Simple673.Majorant

/-- The breakpoints after `0` of the subdivision of `[0, 1/2]`. -/
def majorantBreaks : List ℚ :=
  [1/16, 1/8, 3/16, 7/32, 1/4, 9/32, 5/16, 11/32, 3/8, 13/32, 7/16, 15/32, 31/64, 1/2]

/-- The rational test succeeds on every subinterval (kernel computation in `ℚ`). -/
theorem majorantBreaks_ok : checkAll (0 :: majorantBreaks) = true := by decide +kernel

theorem majorantBreaks_last : (1 / 2 : ℚ) ∈ majorantBreaks := by decide +kernel

/-- `fCos ≤ gMaj` on `[0, 1/2]`. -/
theorem fCos_le_gMaj_of_nonneg {u : ℝ} (h0 : 0 ≤ u) (h1 : u ≤ 1 / 2) : fCos u ≤ gMaj u := by
  refine checkAll_sound majorantBreaks 0 majorantBreaks_ok (1 / 2) majorantBreaks_last u ?_ ?_
  · rw [Rat.cast_zero]; exact h0
  · have e : (((1 / 2 : ℚ)) : ℝ) = 1 / 2 := by norm_num
    rw [e]; exact h1

end Simple673.Majorant

namespace Simple673

open Majorant

/-- **The pointwise majorant**: `fCos u ≤ gMaj u` for `|u| ≤ 1/2`. -/
theorem majorantPointwise : MajorantPointwise := by
  intro u hu
  rcases le_total 0 u with h | h
  · exact fCos_le_gMaj_of_nonneg h (le_trans (le_abs_self u) hu)
  · have h' := fCos_le_gMaj_of_nonneg (u := -u) (by linarith)
      (le_trans (neg_le_abs u) hu)
    rwa [fCos_neg, gMaj_neg] at h'

end Simple673


==> anc/lean/Simple673/Majorant/Separated.lean <==
/-
Simple673/Majorant/Separated.lean — the norm bound and the quadratic form on separated sets.

* `lMajBound`: `LMaj = (2γ/d)(1 + sinc d) = 1.78942… ≤ 179/100`, from a Taylor bound for
  `sin(17π/20) = sin(3π/20)`.
* `separatedBound`: for points `y_i` with `|y_i - y_j| ≥ d` and a measurable weight `0 ≤ w ≤ gMaj`,
  `∫ w(u) ∑_{i,j} x_i x_j cos(2π (y_i - y_j) u) du ≤ LMaj ∑ x_i²`. The double sum is
  `|∑ x_i e^{2π i y_i u}|² ≥ 0`, so `w` may be replaced by `gMaj`, and then the off-diagonal
  integrals vanish because the cosine transform of `gMaj` vanishes at frequencies `≥ d`.

The file follows `Distinct839/Majorant/Separated.lean`; only the last numerical step of
`lMajBound` depends on the value of `γ = gammaM = 13/20`.
-/
import Simple673.Spec
import Distinct839.Majorant.Taylor
import Simple673.Majorant.Fourier

open Real MeasureTheory
open scoped BigOperators

namespace Simple673

open Majorant

/-! ## The bound for `LMaj` -/

/-- `LMaj ≤ 179/100`. -/
theorem lMajBound : LMajBound := by
  unfold LMajBound LMaj sincN
  have hpos : 0 < π * sep := mul_pos pi_pos sep_pos
  obtain ⟨y, hy⟩ : ∃ y : ℝ, y = π * (3 / 20) := ⟨_, rfl⟩
  have hy0 : 0 ≤ y := by rw [hy]; positivity
  have hylo : (4712388 : ℝ) / 10000000 ≤ y := by
    rw [hy]
    have h := pi_gt_d6
    norm_num at h
    linarith
  have hyhi : y ≤ (47123895 : ℝ) / 100000000 := by
    rw [hy]
    have h := pi_lt_d6
    norm_num at h
    linarith
  have h2 : (22206 : ℝ) / 100000 ≤ y ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hylo) (sub_nonneg.mpr hylo)]
  have h2' : y ^ 2 ≤ (22207 : ℝ) / 100000 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hyhi) hy0]
  have h4 : y ^ 4 ≤ (4932 : ℝ) / 100000 := by
    have e : y ^ 4 = y ^ 2 * y ^ 2 := by ring
    rw [e]
    nlinarith [mul_nonneg (sub_nonneg.mpr h2') (sq_nonneg y)]
  have hsin : sin (π * sep) = sin y := by
    rw [hy, ← sin_pi_sub]
    congr 1
    unfold sep
    ring
  have hpoly : Distinct839.Majorant.sinPoly y (0 + 1 + 1 + 1)
      = y * (1 - y ^ 2 / 6 + y ^ 4 / 120) := by
    rw [Distinct839.Majorant.sinPoly_succ, Distinct839.Majorant.sinPoly_succ,
      Distinct839.Majorant.sinPoly_succ, Distinct839.Majorant.sinPoly_zero]
    norm_num [Nat.factorial]
    ring
  have hup : sin y ≤ Distinct839.Majorant.sinPoly y (2 * 1 + 1) :=
    Distinct839.Majorant.sin_le_sinPoly hy0 1
  have hQ : 1 - y ^ 2 / 6 + y ^ 4 / 120 ≤ (963401 : ℝ) / 1000000 := by linarith
  have key : sin (π * sep) ≤ y * ((963401 : ℝ) / 1000000) := by
    rw [hsin]
    exact hup.trans ((le_of_eq hpoly).trans (mul_le_mul_of_nonneg_left hQ hy0))
  have hr : sin (π * sep) / (π * sep) ≤ 3 / 17 * ((963401 : ℝ) / 1000000) := by
    rw [div_le_iff₀ hpos]
    refine key.trans (le_of_eq ?_)
    rw [hy]
    unfold sep
    ring
  rw [sinc_of_ne_zero hpos.ne']
  have hc : 2 * gammaM / sep = 26 / 17 := by
    unfold gammaM sep
    norm_num
  rw [hc]
  linarith

end Simple673

namespace Simple673.Majorant

/-! ## The quadratic form -/

/-- The quadratic form `∑_{i,j} x_i x_j cos(2π (y_i - y_j) u)`. -/
noncomputable def quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) : ℝ :=
  ∑ i, ∑ j, x i * x j * cos (2 * π * (y i - y j) * u)

/-- The quadratic form is `|∑ x_i e^{2π i y_i u}|²`. -/
lemma quadForm_eq {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) :
    quadForm y x u = (∑ i, x i * cos (2 * π * y i * u)) ^ 2
      + (∑ i, x i * sin (2 * π * y i * u)) ^ 2 := by
  unfold quadForm
  rw [pow_two, pow_two, Finset.sum_mul_sum, Finset.sum_mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [show 2 * π * (y i - y j) * u = 2 * π * y i * u - 2 * π * y j * u by ring, cos_sub]
  ring

lemma quadForm_nonneg {ι : Type} [Fintype ι] (y x : ι → ℝ) (u : ℝ) : 0 ≤ quadForm y x u := by
  rw [quadForm_eq]
  positivity

lemma continuous_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) : Continuous (quadForm y x) := by
  have h : Continuous fun u : ℝ => ∑ i, ∑ j, x i * x j * cos (2 * π * (y i - y j) * u) :=
    continuous_finsetSum _ fun i _ => continuous_finsetSum _ fun j _ => by fun_prop
  exact h

lemma integrable_gMaj_mul_term (a c : ℝ) :
    Integrable fun u : ℝ => gMaj u * (c * cos (2 * π * a * u)) := by
  have h := (integrable_gMaj_mul_cos a).const_mul c
  have e : (fun u : ℝ => gMaj u * (c * cos (2 * π * a * u)))
      = fun u : ℝ => c * (gMaj u * cos (2 * π * a * u)) := by
    funext u; ring
  rw [e]
  exact h

lemma quadForm_expand {ι : Type} [Fintype ι] (y x : ι → ℝ) :
    (fun u : ℝ => gMaj u * quadForm y x u)
      = fun u : ℝ => ∑ i, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) := by
  funext u
  simp only [quadForm, Finset.mul_sum]

lemma integrable_gMaj_mul_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ) :
    Integrable fun u : ℝ => gMaj u * quadForm y x u := by
  rw [quadForm_expand]
  exact integrable_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ =>
    integrable_gMaj_mul_term (y i - y j) (x i * x j)

/-- On a `sep`-separated set the majorant gives the quadratic form `LMaj ∑ x_i²`. -/
theorem integral_gMaj_mul_quadForm {ι : Type} [Fintype ι] (y x : ι → ℝ)
    (hsep : ∀ i j, i ≠ j → sep ≤ |y i - y j|) :
    ∫ u, gMaj u * quadForm y x u = LMaj * ∑ i, x i ^ 2 := by
  classical
  have hval : ∀ i j, ∫ u, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u))
      = if i = j then LMaj * x i ^ 2 else 0 := by
    intro i j
    have e : (fun u : ℝ => gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)))
        = fun u : ℝ => x i * x j * (gMaj u * cos (2 * π * (y i - y j) * u)) := by
      funext u; ring
    rw [e, integral_const_mul]
    split_ifs with hij
    · subst hij
      rw [sub_self, integral_gMaj_mul_cos, FMaj_zero]
      ring
    · rw [integral_gMaj_cos _ (hsep i j hij), mul_zero]
  rw [quadForm_expand]
  calc ∫ u, ∑ i, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u))
      = ∑ i, ∫ u, ∑ j, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) :=
        integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ =>
          integrable_gMaj_mul_term (y i - y j) (x i * x j)
    _ = ∑ i, ∑ j, ∫ u, gMaj u * (x i * x j * cos (2 * π * (y i - y j) * u)) :=
        Finset.sum_congr rfl fun i _ => integral_finsetSum _ fun j _ =>
          integrable_gMaj_mul_term (y i - y j) (x i * x j)
    _ = ∑ i, ∑ j, if i = j then LMaj * x i ^ 2 else 0 :=
        Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => hval i j
    _ = ∑ i, LMaj * x i ^ 2 := Finset.sum_congr rfl fun i _ => by simp
    _ = LMaj * ∑ i, x i ^ 2 := (Finset.mul_sum _ _ _).symm

end Simple673.Majorant

namespace Simple673

open Majorant

/-- **The separated bound**: a measurable weight below the majorant has quadratic form at most
`LMaj` on every `sep`-separated finite set. -/
theorem separatedBound : SeparatedBound := by
  intro ι _ y x w hsep hw hw0 hwg
  have hDnn := quadForm_nonneg y x
  have hgD := integrable_gMaj_mul_quadForm y x
  have hwD : Integrable fun u : ℝ => w u * quadForm y x u := by
    refine hgD.mono' (hw.mul (continuous_quadForm y x).measurable).aestronglyMeasurable
      (ae_of_all _ fun u => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (hw0 u) (hDnn u))]
    exact mul_le_mul_of_nonneg_right (hwg u) (hDnn u)
  have h1 : ∫ u, w u * quadForm y x u ≤ ∫ u, gMaj u * quadForm y x u :=
    integral_mono hwD hgD fun u => mul_le_mul_of_nonneg_right (hwg u) (hDnn u)
  rw [integral_gMaj_mul_quadForm y x hsep] at h1
  exact h1

end Simple673


==> anc/lean/Simple673/Spec.lean <==
/-
Simple673/Spec.lean — the interface statements between the layers of the proof (part 1: the
statements that need only Mathlib; the zero side is in `Simple673/Spec2.lean`).

Every statement here is a `Prop`-valued definition. Each layer proves one or more of them,
possibly from others; `Simple673/Compose.lean` composes them. This file contains definitions
only.

Differences from `Distinct839/Spec.lean`: there are no labels (all points are simple zeros),
the clipping level is `clipC = 2`, the bound on separated sets is `normS = 19/10 < 2` instead
of `c/2`, and the frames have eight points instead of seven, so that the pairs at index distance
at most seven enter (`7 x₁`, `7 α` and `14 ε` below, where `Distinct839` has `6`, `6` and `12`).
-/
import Simple673.Defs

open scoped BigOperators ComplexOrder
open Real

noncomputable section

namespace Simple673

/-! ## Layer E1: the kernel and its table (`LocalInequality` is in `Defs`) -/

/-- The kernel is the cosine transform of the window. -/
def KIntegral : Prop :=
  ∀ t : ℝ, K t = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), fCos u * Real.cos (2 * π * t * u)

/-- A table `tab` of integers is a sound lower enclosure of `K²` on the grid cells:
`tab k / V ≤ K(t)²` for `t ∈ [k/H, (k+1)/H]`. -/
def TableSound (tab : ℕ → ℕ) : Prop :=
  ∀ (k : ℕ) (t : ℝ), (k : ℝ) / gridH ≤ t → t ≤ ((k : ℝ) + 1) / gridH →
    (tab k : ℝ) / scaleV ≤ K t ^ 2

/-- `K(t)² ≥ β` for `|t| ≤ 17/20`. -/
def BetaBound : Prop := ∀ t : ℝ, |t| ≤ sep → betaC ≤ K t ^ 2

/-! ## Layer D: the telescoping transfer -/

/-- Transfer lemma, in a form that tolerates an error `ε` in the pair energies.
`y` is an increasing `sep`-separated chain of `ℓ` points contained in an interval of length `R`,
and `e i j` is a nonnegative pair energy with `e i j ≥ K(y_j - y_i)² - ε`. Then

`x₁ ℓ - 7α R - (7 x₁ + Ω) - 14 ε ℓ ≤ ∑_{i ≠ j} e i j`.

(`7 x₁`: the seven points at the two ends that are not the rewarded point of a frame; `14 ε ℓ`:
each of the at most `7ℓ` pairs at index distance at most seven has total weight at most `2`.) -/
def TransferStatement : Prop :=
  ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (e : Fin ℓ → Fin ℓ → ℝ) (ε R : ℝ),
    (∀ i j, i < j → sep ≤ y j - y i) →
    0 ≤ R → (∀ i j, y j - y i ≤ R) →
    0 ≤ ε →
    (∀ i j, i ≠ j → 0 ≤ e i j) →
    (∀ i j, i ≠ j → K (y j - y i) ^ 2 - ε ≤ e i j) →
    rewX * ℓ - spanB * R - (7 * rewX + omegaB) - 14 * ε * ℓ
      ≤ ∑ i, ∑ j, if i ≠ j then e i j else 0

/-! ## Layer C: the majorant -/

/-- `f ≤ g` on the support of the window. -/
def MajorantPointwise : Prop := ∀ u : ℝ, |u| ≤ 1 / 2 → fCos u ≤ gMaj u

/-- `L = ∫ g = 1.78942…` is below `1.79`. -/
def LMajBound : Prop := LMaj ≤ 179 / 100

/-- For a `sep`-separated finite set of points, any measurable weight `0 ≤ w ≤ g` gives a
quadratic form bounded by `L`. The double sum equals `|∑ x_i e^{2π i y_i u}|²`. -/
def SeparatedBound : Prop :=
  ∀ (ι : Type) [Fintype ι] (y : ι → ℝ) (x : ι → ℝ) (w : ℝ → ℝ),
    (∀ i j, i ≠ j → sep ≤ |y i - y j|) →
    Measurable w → (∀ u, 0 ≤ w u) → (∀ u, w u ≤ gMaj u) →
    ∫ u, w u * (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * u)) ≤ LMaj * ∑ i, x i ^ 2

/-! ## Layer B: the finite Gram theorem at clipping level `2` -/

/-- Lower bound for the clipped trace of a Gram matrix of simple points whose entries are within
`η` of the kernel values and which is bounded by `normS` on separated subsets.

`y` are the positions, `κ` the Gram matrix of the (nearly unit) vectors, `G` the same matrix
with complex entries. The conclusion is

`(1 + x₁)·n − 7α·R − (7 x₁ + Ω) − C η n ≤ tr φ₂(G)`,   `n` the number of points. -/
def GramEnergyStatement : Prop :=
  ∃ C η₀ : ℝ, 0 ≤ C ∧ 0 < η₀ ∧
    ∀ (ι : Type) [Fintype ι] [DecidableEq ι] (y : ι → ℝ) (κ : ι → ι → ℝ)
      (η R : ℝ) (G : Matrix ι ι ℂ) (hG : G.PosSemidef),
      Function.Injective y →
      0 ≤ η → η ≤ η₀ →
      (∀ i j, κ i j = κ j i) →
      (∀ i j, |κ i j - K (y i - y j)| ≤ η) →
      (∀ S : Finset ι, (∀ i ∈ S, ∀ j ∈ S, i ≠ j → sep ≤ |y i - y j|) →
        ∀ x : ι → ℝ, ∑ i ∈ S, ∑ j ∈ S, x i * κ i j * x j ≤ normS * ∑ i ∈ S, x i ^ 2) →
      0 ≤ R → (∀ i j, y i - y j ≤ R) →
      (∀ i j, G i j = ((κ i j : ℝ) : ℂ)) →
      (1 + rewX) * Fintype.card ι - spanB * R - (7 * rewX + omegaB) - C * η * Fintype.card ι
        ≤ ∑ k, phiC clipC (hG.1.eigenvalues k)

end Simple673


==> anc/lean/Simple673/Spec2.lean <==
/-
Simple673/Spec2.lean — the interface statements of the zero side and of the window side.

The profile `vProf` is realised at height `T` by the upstream parameter family
`Pfam lam T = (paramsOf stdProfile lam).atV vProf T`. The on-line zeros give vectors
`(φ̂(γ - τ_k))_{0 ≤ k < d}`; `gramKappa` is the normalised inner product of two of them and `ypos`
the ordinate in units of the bandwidth (both are the definitions of `Distinct839/Spec2.lean`,
which do not depend on the window). This file contains definitions only.

The final statement is `SimpleCritical673`. The counting functions are the library's
`Zeta23.Ncount` and `Zeta23.N0simple` (`Zeta23/Statement.lean`), which are character for
character the Mathlib-only definitions of `ChallengeDeps.lean`.
-/
import Zeta23.XiPrime.Assembly
import Zeta23.XiPrime.PrimeSide.Concrete
import Zeta23.Final
import Distinct839.Spec2
import Simple673.Spec

open scoped BigOperators
open Real Filter Topology Zeta23

noncomputable section

namespace Simple673

export Distinct839 (gramKappa ypos)

/-! ## Definitions -/

/-- The family of parameter sets realising the profile `vProf` at bandwidth `lam`. -/
def Pfam (lam : ℝ) : ℝ → Params := (paramsOf stdProfile lam).atV vProf

/-- The second-moment constant of the window `vProf` at bandwidth `lam`:
`κ(λ) = 1 / cWin(D, λ, vProf)` with the diagonal density `D(s) = s`. -/
def kappa (lam : ℝ) : ℝ := (XiPrime.cWin (fun s => s) lam vProf)⁻¹

/-- The realised windows at bandwidth `lam` lie in the window class of the library, with
constant `cW`, at every height where the bandwidth is at least eight ramp widths. -/
def AdmAt (lam cW : ℝ) : Prop :=
  ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
    AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
      (paramsOf stdProfile lam).w cW

/-- The Gram data of the realised window, for large `T`:
(1) for ordinates in the bulk `[T + √T, 2T - √T]` the Gram entries are within `η(T) → 0` of the
kernel values `K(y - y')`;
(2) on every finite set of ordinates that is `sep`-separated in bandwidth units, the Gram
matrix is bounded by `normS = 19/10`. -/
def GramDataStatement (lam : ℝ) : Prop :=
  (∃ η : ℝ → ℝ, Tendsto η atTop (𝓝 0) ∧ ∀ᶠ T in atTop, ∀ γ γ' : ℝ,
      T + D0 T ≤ γ → γ ≤ 2 * T - D0 T → T + D0 T ≤ γ' → γ' ≤ 2 * T - D0 T →
      |gramKappa (Pfam lam T) T γ γ' - K (ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ')| ≤ η T) ∧
  (∀ᶠ T in atTop, ∀ (ι : Type) [Fintype ι] (γ : ι → ℝ) (x : ι → ℝ),
      (∀ i j, i ≠ j → sep ≤ |ypos (Pfam lam T) T (γ i) - ypos (Pfam lam T) T (γ j)|) →
      ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j ≤ normS * ∑ i, x i ^ 2)

/-- **The target**: for every `ε > 0` and all large `T`,
`(1669159/2478195 − ε)·N(T) ≤ N₀ˢ(T)`, where `N(T)` counts the nontrivial zeros of the Riemann
zeta function with ordinate in `(0, T]` with multiplicity and `N₀ˢ(T)` counts those that are
simple and on the critical line. -/
def SimpleCritical673 : Prop :=
  ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
    (1669159 / 2478195 - ε) * (Zeta23.Ncount 0 T : ℝ) ≤ Zeta23.N0simple 0 T

/-! ## Layer W1: the window lies in the window class of the library -/

/-- One constant `cW` serves all bandwidths `1/2 ≤ lam < 1`. -/
def WindowStatement : Prop := ∃ cW : ℝ, ∀ lam : ℝ, 1 / 2 ≤ lam → lam < 1 → AdmAt lam cW

/-! ## Layer W2: window-side bookkeeping and moments of the realised window -/

/-- Given admissibility: `a_T ≥ 1/4` eventually, the windows form an admissible family
(`b_T ≥ 1/8`), and the zero-side package of the library holds for the zeros of `ζ`. -/
def WindowSideStatement : Prop :=
  ∀ lam cW : ℝ, 0 < lam → lam ≤ 1 → AdmAt lam cW →
    (∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T) ∧
    XiPrime.AdmFamily (paramsOf stdProfile lam) (fun T => (Pfam lam T).phi T) cW ∧
    XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam)

/-- The ratio constant of the realised window tends to `cWin(D, λ, vProf)`, `D(s) = s`, and this
limit is positive. -/
def WindowMomentsStatement : Prop :=
  ∀ lam : ℝ, 0 < lam → lam ≤ 1 →
    0 < XiPrime.cWin (fun s => s) lam vProf ∧
    Tendsto (fun T => ThmD.cRatio ((paramsOf stdProfile lam).lam1 T)
      ((Pfam lam T).a T) ((Pfam lam T).b T)
      (XiPrime.JD (fun s => s) ((Pfam lam T).g T) ((paramsOf stdProfile lam).L T) (l T))) atTop
      (𝓝 (XiPrime.cWin (fun s => s) lam vProf))

/-! ## Layer W3: the energy constant -/

/-- `κ(λ) ≤ C₀ = 6639737/5000000` for all `λ < 1` close to `1`. -/
def KappaStatement : Prop :=
  ∃ lam0 : ℝ, 1 / 2 ≤ lam0 ∧ lam0 < 1 ∧ ∀ lam, lam0 ≤ lam → lam < 1 → kappa lam ≤ energyC0

/-! ## Layer Z1: Gram entries of zeros on the line -/

/-- The Gram data, from admissibility, the integral formula for `K` and the majorant. -/
def GramDataLayer : Prop :=
  ∀ lam cW : ℝ, 1 / 2 ≤ lam → lam < 1 → AdmAt lam cW →
    KIntegral → MajorantPointwise → LMajBound → SeparatedBound → GramDataStatement lam

/-! ## Layer Z2: seam, counting and asymptotics -/

/-- The final assembly: from the two moments of the zero-side matrix with `κ ≤ C₀`, the
zero-side package, `a ≥ 1/4`, the Gram data and the finite Gram theorem, the target follows. -/
def AssemblyStatement : Prop :=
  ∀ lam κ : ℝ, 1 / 2 ≤ lam → lam < 1 → κ ≤ energyC0 →
    XiPrime.GzMoments zetaZeroConfig (Pfam lam) κ →
    XiPrime.WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) (Pfam lam) →
    (∀ᶠ T in atTop, 1 / 4 ≤ (Pfam lam T).a T) →
    GramDataStatement lam → GramEnergyStatement → SimpleCritical673

end Simple673


==> anc/lean/Simple673/Sum10.lean <==
/-
Simple673/Sum10.lean — a sum over `Fin 10`, written out.

The window has ten cosine terms, so sums over `Fin 10` occur in every layer that uses the values
of the coefficients. Mathlib writes out sums over `Fin n` for `n ≤ 8` (`Fin.sum_univ_eight`);
this file adds the cases `n = 9` and `n = 10`, in the same form. It depends on Mathlib only and
contains nothing about the window.
-/
import Mathlib.Algebra.BigOperators.Fin

open scoped BigOperators

namespace Simple673

/-- A sum over `Fin 9`, written out. -/
theorem sum_univ_nine {M : Type*} [AddCommMonoid M] (f : Fin 9 → M) :
    ∑ i, f i = f 0 + f 1 + f 2 + f 3 + f 4 + f 5 + f 6 + f 7 + f 8 := by
  rw [Fin.sum_univ_castSucc, Fin.sum_univ_eight]
  rfl

/-- A sum over `Fin 10`, written out. -/
theorem sum_univ_ten {M : Type*} [AddCommMonoid M] (f : Fin 10 → M) :
    ∑ i, f i = f 0 + f 1 + f 2 + f 3 + f 4 + f 5 + f 6 + f 7 + f 8 + f 9 := by
  rw [Fin.sum_univ_castSucc, sum_univ_nine]
  rfl

end Simple673


==> anc/lean/Simple673/Transfer/Main.lean <==
/-
Simple673/Transfer/Main.lean — the telescoping transfer lemma, without labels.

The eight-point local inequality `LocalInequality`, summed over all windows of eight consecutive
points of a separated chain of simple points, gives a lower bound for the pair energy. Two forms
are proved.

* `Transfer.transfer_range7` (the exact form): only the pairs at index distance at most seven
  appear on the right, with the exact kernel values and no tolerance,

    `x₁ ℓ - 7α R - (7 x₁ + Ω) ≤ ∑_{i ≠ j, |i - j| ≤ 7} K(y_j - y_i)²`.

  So `(x₁, 7α)` is a pair-energy certificate of range `7`: a lower bound for the pair energy of
  the pairs at index distance at most seven that is linear in the number `ℓ` of points and in the
  length `R` of an interval that contains the chain. `Transfer.transfer_range7_abs` is the same
  statement with the index condition written as `|i - j| ≤ 7` for integers.
* `transfer` (the form `TransferStatement` of `Spec.lean`): all pairs appear on the right, with
  nonnegative pair energies `e i j ≥ K(y_j - y_i)² - ε`,

    `x₁ ℓ - 7α R - (7 x₁ + Ω) - 14 ε ℓ ≤ ∑_{i ≠ j} e i j`.

  It follows from the exact form: a point has at most fourteen neighbours at index distance at
  most seven (`card_near_le`), and the other pairs have nonnegative energy.

The constants are those of `Defs.lean`: `x₁ = rewX = 8722 · 10⁻⁶`, `7α = spanB = 4389 · 10⁻⁶`,
`Ω = omegaB = 3882 · 10⁻⁶`, so that `7 x₁ + Ω = 64936 · 10⁻⁶`.

The proof of the exact form works with sequences indexed by `ℕ` (`transfer_nat_range7`): a chain
of `n + 7` sites has `n` windows, and the four parts of the summed local inequality are treated
separately:

* rewards (`sum_window_reward`): each window rewards one of its points (the fourth), `n x₁` in
  all, which is `(n + 7) x₁` up to the loss `7 x₁` at the ends;
* pressure (`sum_window_pressure_le`): each gap is charged at most seven times;
* potentials (`sum_window_potential_le'`): they telescope, with oscillation at most `Ω`;
* pairs (`sum_window_pair_le`): the budgets bound the weight of a pair of sites by `2`, the
  weight of the two ordered pairs on the right.

`transfer_range7` then passes from `Fin ℓ` to `ℕ`, and treats `ℓ < 7` directly.

The sums over the windows of a chain are those of `Simple673/Transfer/Sums.lean`.

All auxiliary statements of the layer live in the namespace `Simple673.Transfer`, so that they
cannot clash with the auxiliary statements of other layers; only `Simple673.transfer` is
exported to the namespace `Simple673`.
-/
import Simple673.Spec
import Simple673.Transfer.Potential

open scoped BigOperators
open Finset

namespace Simple673

namespace Transfer

/-! ## The kernel is even -/

theorem sincN_neg (t : ℝ) : sincN (-t) = sincN t := by
  unfold sincN
  rw [mul_neg, Real.sinc_neg]

/-- `K(-t) = K(t)`. -/
theorem K_neg (t : ℝ) : K (-t) = K t := by
  unfold K
  rw [sincN_neg]
  congr 1
  refine sum_congr rfl fun j _ => ?_
  have h1 : -t - ((j : ℕ) + 1) = -(t + ((j : ℕ) + 1)) := by ring
  have h2 : -t + ((j : ℕ) + 1) = -(t - ((j : ℕ) + 1)) := by ring
  rw [h1, h2, sincN_neg, sincN_neg]
  ring

/-- `K(s - t)² = K(t - s)²`. -/
theorem K_sub_sq_comm (s t : ℝ) : K (s - t) ^ 2 = K (t - s) ^ 2 := by
  rw [← K_neg (t - s), neg_sub]

/-! ## The local inequality for a window of a chain -/

/-- The position `pos g i` is the sum of the first `i` gaps. -/
theorem pos_eq_sum_range (g : Fin 7 → ℝ) (G : ℕ → ℝ) (hG : ∀ r : Fin 7, g r = G r)
    (i : Fin 8) : pos g i = ∑ r ∈ range i, G r := by
  unfold pos
  calc ∑ r : Fin 7, (if r.val < i.val then g r else 0)
      = ∑ r : Fin 7, (fun m : ℕ => if m < i.val then G m else 0) r.val :=
        sum_congr rfl fun r _ => by rw [hG]
    _ = ∑ m ∈ range 7, (if m < i.val then G m else 0) :=
        Fin.sum_univ_eq_sum_range (fun m : ℕ => if m < i.val then G m else 0) 7
    _ = ∑ m ∈ (range 7).filter (fun m => m < i.val), G m := (sum_filter _ _).symm
    _ = ∑ m ∈ range i.val, G m := by
        congr 1
        ext m
        simp only [mem_filter, mem_range]
        have := i.isLt
        omega

/-- In the window `w` of a chain `Y`, the local position `i` is `Y (w + i) - Y w`. -/
theorem pos_window (Y : ℕ → ℝ) (w : ℕ) (i : Fin 8) :
    pos (fun r : Fin 7 => Y (w + r + 1) - Y (w + r)) i = Y (w + i) - Y w := by
  rw [pos_eq_sum_range (fun r : Fin 7 => Y (w + r + 1) - Y (w + r))
    (fun r : ℕ => Y (w + (r + 1)) - Y (w + r)) (fun r => by
      show Y (w + (r : ℕ) + 1) - Y (w + r) = Y (w + ((r : ℕ) + 1)) - Y (w + r)
      rw [Nat.add_assoc]) i]
  exact sum_range_sub (fun r : ℕ => Y (w + r)) i.val

/-- `LocalInequality` for the window `w` of a chain `Y`. -/
theorem window_inequality (hloc : LocalInequality) (Y : ℕ → ℝ) (w : ℕ)
    (hsep : ∀ r : Fin 7, sep ≤ Y (w + r + 1) - Y (w + r)) :
    ∑ i : Fin 8, (hTab i : ℝ) / 1000000 ≤
      alphaP * ∑ r : Fin 7, (Y (w + r + 1) - Y (w + r))
      + ∑ i : Fin 8, ∑ j : Fin 8,
          (if i < j then (Wtab i j : ℝ) / 1000000 * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      + ∑ r : Fin 7, Bpot r (Y (w + r + 1) - Y (w + r)) := by
  have h := hloc (fun r => Y (w + r + 1) - Y (w + r)) hsep
  have hp : ∀ i : Fin 8,
      pos (fun r : Fin 7 => Y (w + r + 1) - Y (w + r)) i = Y (w + i) - Y w := pos_window Y w
  have e : ∀ i j : Fin 8, Y (w + j) - Y w - (Y (w + i) - Y w) = Y (w + j) - Y (w + i) :=
    fun i j => by ring
  simp only [hp, e] at h
  exact h

/-! ## The four parts of the sum over the windows -/

/-- Rewards: each of the `n` windows rewards its fourth point with `x₁`; compared with a reward
for every one of the `n + 7` sites, the loss is `7 x₁` (the first three sites and the last four). -/
theorem sum_window_reward (n : ℕ) :
    rewX * ((n + 7 : ℕ) : ℝ)
      = ∑ _w ∈ range n, ∑ i : Fin 8, (hTab i : ℝ) / 1000000 + 7 * rewX := by
  rw [sum_const, card_range, nsmul_eq_mul, sum_hTab_real]
  push_cast
  ring

/-- Pressure: each gap lies in at most seven windows, and the gaps add up to at most `R`. -/
theorem sum_window_pressure_le (Y : ℕ → ℝ) (n : ℕ) (R : ℝ)
    (hR : ∀ p q, p < n + 7 → q < n + 7 → Y q - Y p ≤ R) :
    alphaP * ∑ w ∈ range n, ∑ r : Fin 7, (Y (w + r + 1) - Y (w + r)) ≤ spanB * R := by
  have h1 : ∑ r : Fin 7, (Y (n + r) - Y r) ≤ 7 * R :=
    calc ∑ r : Fin 7, (Y (n + r) - Y r) ≤ ∑ _r : Fin 7, R :=
          sum_le_sum fun r _ =>
            hR _ _ (by have := r.isLt; omega) (by have := r.isLt; omega)
      _ = 7 * R := by simp
  have hα : (0 : ℝ) ≤ alphaP := by norm_num [alphaP]
  rw [sum_window_gaps]
  calc alphaP * ∑ r : Fin 7, (Y (n + r) - Y r) ≤ alphaP * (7 * R) :=
        mul_le_mul_of_nonneg_left h1 hα
    _ = spanB * R := by unfold spanB; ring

/-- Potentials: the potential terms of all windows add up to at most `Ω`. -/
theorem sum_window_potential_le' (Y : ℕ → ℝ) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 7, Bpot r (Y (w + r + 1) - Y (w + r)) ≤ omegaB :=
  sum_window_potential_le (fun p => Y (p + 1) - Y p) n

/-- Pairs: the pair terms of all windows are at most the sum of `K²` over the ordered pairs of
distinct sites at index distance at most seven. No pair at a larger index distance is used, and
there is no error term. -/
theorem sum_window_pair_le (n : ℕ) (Y : ℕ → ℝ) :
    ∑ w ∈ range n, ∑ i : Fin 8, ∑ j : Fin 8,
        (if i < j then (Wtab i j : ℝ) / 1000000 * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ ∑ p ∈ range (n + 7), ∑ q ∈ range (n + 7),
          (if p ≠ q ∧ p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0) := by
  calc ∑ w ∈ range n, ∑ i : Fin 8, ∑ j : Fin 8,
        (if i < j then (Wtab i j : ℝ) / 1000000 * K (Y (w + j) - Y (w + i)) ^ 2 else 0)
      ≤ ∑ s : Fin 7, ∑ p ∈ range (n + 7),
          (if p + s + 1 < n + 7 then 2 * K (Y (p + s + 1) - Y p) ^ 2 else 0) :=
        -- the budgets: a pair of sites at index distance `s + 1` has weight at most `2`
        sum_window_pairs_le n
          (fun _ _ i j => (Wtab i j : ℝ) / 1000000) (fun _ _ => 2)
          (fun p q => K (Y q - Y p) ^ 2)
          (fun _ _ i j => Wtab_real_nonneg i j) (fun _ _ s => Wtab_budget_real s)
          (fun _ _ _ _ => sq_nonneg _)
    _ = ∑ s : Fin 7, ∑ p ∈ range (n + 7),
          (if p + s + 1 < n + 7 then
            (fun p q : ℕ => if q ≤ p + 7 then 2 * K (Y q - Y p) ^ 2 else 0) p (p + s + 1)
            else 0) := by
        refine sum_congr rfl fun s _ => sum_congr rfl fun p _ => ?_
        have hs : p + (s : ℕ) + 1 ≤ p + 7 := by have := s.isLt; omega
        simp only [if_pos hs]
    _ ≤ ∑ p ∈ range (n + 7), ∑ q ∈ range (n + 7),
          (if p < q then
            (fun p q : ℕ => if q ≤ p + 7 then 2 * K (Y q - Y p) ^ 2 else 0) p q else 0) :=
        -- the pairs `(p, p + s + 1)` are among the pairs `p < q`
        sum_near_pairs_le (n + 7)
          (fun p q : ℕ => if q ≤ p + 7 then 2 * K (Y q - Y p) ^ 2 else 0)
          (fun p q _ _ => by
            show 0 ≤ if q ≤ p + 7 then 2 * K (Y q - Y p) ^ 2 else 0
            split_ifs
            · exact mul_nonneg (by norm_num) (sq_nonneg _)
            · exact le_rfl)
    _ = ∑ p ∈ range (n + 7), ∑ q ∈ range (n + 7),
          (if p < q then
            (fun p q : ℕ => if p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0) p q
              + (fun p q : ℕ => if p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0) q p
            else 0) := by
        -- the unordered pair `{p, q}` is the two ordered pairs; `K` is even
        refine sum_congr rfl fun p _ => sum_congr rfl fun q _ => ?_
        by_cases hpq : p < q
        · rw [if_pos hpq, if_pos hpq]
          by_cases hq : q ≤ p + 7
          · have h1 : p ≤ q + 7 ∧ q ≤ p + 7 := ⟨by omega, hq⟩
            have h2 : q ≤ p + 7 ∧ p ≤ q + 7 := ⟨hq, by omega⟩
            simp only [if_pos hq, if_pos h1, if_pos h2]
            rw [K_sub_sq_comm (Y p) (Y q)]
            ring
          · have h1 : ¬ (p ≤ q + 7 ∧ q ≤ p + 7) := fun h => hq h.2
            have h2 : ¬ (q ≤ p + 7 ∧ p ≤ q + 7) := fun h => hq h.1
            simp only [if_neg hq, if_neg h1, if_neg h2, add_zero]
        · rw [if_neg hpq, if_neg hpq]
    _ = ∑ p ∈ range (n + 7), ∑ q ∈ range (n + 7),
          (if p ≠ q then
            (fun p q : ℕ => if p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0) p q
            else 0) :=
        (sum_offdiag_eq (n + 7)
          (fun p q : ℕ => if p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0)).symm
    _ = ∑ p ∈ range (n + 7), ∑ q ∈ range (n + 7),
          (if p ≠ q ∧ p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0) := by
        refine sum_congr rfl fun p _ => sum_congr rfl fun q _ => ?_
        by_cases hpq : p ≠ q
        · by_cases h2 : p ≤ q + 7 ∧ q ≤ p + 7
          · rw [if_pos hpq, if_pos (⟨hpq, h2⟩ : p ≠ q ∧ p ≤ q + 7 ∧ q ≤ p + 7)]
            exact if_pos h2
          · rw [if_pos hpq, if_neg (fun h : p ≠ q ∧ p ≤ q + 7 ∧ q ≤ p + 7 => h2 h.2)]
            exact if_neg h2
        · rw [if_neg hpq, if_neg (fun h : p ≠ q ∧ p ≤ q + 7 ∧ q ≤ p + 7 => hpq h.1)]

/-! ## The exact form: pairs at index distance at most seven -/

/-- The transfer lemma for a chain of `n + 7` sites indexed by `ℕ`, in the exact form: on the
right are the kernel values of the ordered pairs of distinct sites at index distance at most
seven. Only the values of `Y` at indices below `n + 7` matter. -/
theorem transfer_nat_range7 (hloc : LocalInequality) (n : ℕ) (Y : ℕ → ℝ) (R : ℝ)
    (hsep : ∀ p, p + 1 < n + 7 → sep ≤ Y (p + 1) - Y p)
    (hR : ∀ p q, p < n + 7 → q < n + 7 → Y q - Y p ≤ R) :
    rewX * ((n + 7 : ℕ) : ℝ) - spanB * R - (7 * rewX + omegaB)
      ≤ ∑ p ∈ range (n + 7), ∑ q ∈ range (n + 7),
          (if p ≠ q ∧ p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0) := by
  have hsum := sum_le_sum fun w (hw : w ∈ range n) =>
    window_inequality hloc Y w (fun r => hsep (w + r)
      (by have := mem_range.mp hw; have := r.isLt; omega))
  rw [sum_add_distrib, sum_add_distrib, ← mul_sum] at hsum
  have h1 := sum_window_reward n
  have h2 := sum_window_pressure_le Y n R hR
  have h3 := sum_window_potential_le' Y n
  have h4 := sum_window_pair_le n Y
  linarith

/-- **The transfer lemma with pairs of range seven.** For a separated chain of `ℓ` simple points
in an interval of length `R`,

  `x₁ ℓ - 7α R - (7 x₁ + Ω) ≤ ∑_{i ≠ j, |i - j| ≤ 7} K(y_j - y_i)²`,

with the exact kernel values and no tolerance. On the right are the ordered pairs of distinct
points whose indices differ by at most seven. -/
theorem transfer_range7 (hloc : LocalInequality) (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ)
    (hsep : ∀ i j, i < j → sep ≤ y j - y i) (hR0 : 0 ≤ R) (hR : ∀ i j, y j - y i ≤ R) :
    rewX * ℓ - spanB * R - (7 * rewX + omegaB)
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then K (y j - y i) ^ 2
          else 0 := by
  rcases Nat.lt_or_ge ℓ 7 with hℓ | hℓ
  · -- fewer than seven points: the left side is nonpositive, the right side nonnegative
    have hrhs : 0 ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
        if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then K (y j - y i) ^ 2
        else 0 := by
      refine sum_nonneg fun i _ => sum_nonneg fun j _ => ?_
      split_ifs
      · exact sq_nonneg _
      · exact le_rfl
    have hℓ' : (ℓ : ℝ) ≤ 7 := by exact_mod_cast hℓ.le
    have hx : (0 : ℝ) ≤ rewX := by norm_num [rewX]
    have hω : (0 : ℝ) ≤ omegaB := by norm_num [omegaB]
    have hsp : 0 ≤ spanB * R := mul_nonneg (by norm_num [spanB, alphaP]) hR0
    have hmul : rewX * (ℓ : ℝ) ≤ rewX * 7 := mul_le_mul_of_nonneg_left hℓ' hx
    linarith
  · -- at least seven points: extend the data to a sequence indexed by `ℕ`
    obtain ⟨n, rfl⟩ : ∃ n, ℓ = n + 7 := ⟨ℓ - 7, by omega⟩
    obtain ⟨Y, hY⟩ : ∃ Y : ℕ → ℝ, ∀ (p : ℕ) (h : p < n + 7), Y p = y ⟨p, h⟩ :=
      ⟨fun p => if h : p < n + 7 then y ⟨p, h⟩ else 0, fun p h => dif_pos h⟩
    have key := transfer_nat_range7 hloc n Y R
      (fun p hp => by
        rw [hY (p + 1) hp, hY p (by omega)]
        exact hsep ⟨p, by omega⟩ ⟨p + 1, hp⟩ (Fin.mk_lt_mk.mpr (Nat.lt_succ_self p)))
      (fun p q hp hq => by
        rw [hY q hq, hY p hp]
        exact hR ⟨p, hp⟩ ⟨q, hq⟩)
    have e2 : ∑ p ∈ range (n + 7), ∑ q ∈ range (n + 7),
          (if p ≠ q ∧ p ≤ q + 7 ∧ q ≤ p + 7 then K (Y q - Y p) ^ 2 else 0)
        = ∑ i : Fin (n + 7), ∑ j : Fin (n + 7),
          (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then K (y j - y i) ^ 2
            else 0) := by
      rw [Finset.sum_range]
      refine sum_congr rfl fun i _ => ?_
      rw [Finset.sum_range]
      refine sum_congr rfl fun j _ => ?_
      rw [hY i i.isLt, hY j j.isLt]
      exact if_congr (and_congr Fin.val_ne_iff Iff.rfl) rfl rfl
    rw [e2] at key
    exact key

/-- The same statement with the index distance written as an absolute value of integers. -/
theorem transfer_range7_abs (hloc : LocalInequality) (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ)
    (hsep : ∀ i j, i < j → sep ≤ y j - y i) (hR0 : 0 ≤ R) (hR : ∀ i j, y j - y i ≤ R) :
    rewX * ℓ - spanB * R - (7 * rewX + omegaB)
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ 7 then K (y j - y i) ^ 2 else 0 := by
  refine (transfer_range7 hloc ℓ y R hsep hR0 hR).trans (le_of_eq ?_)
  refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
  refine if_congr (and_congr Iff.rfl ?_) rfl rfl
  rw [abs_le]
  omega

/-! ## From the exact form to the form with a tolerance -/

/-- A point has at most fourteen neighbours at index distance at most seven. -/
theorem card_near_le (ℓ : ℕ) (i : Fin ℓ) :
    (univ.filter fun j : Fin ℓ =>
      i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7).card ≤ 14 := by
  have h1 : (univ.filter fun j : Fin ℓ =>
        i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7).card
      ≤ ((Icc ((i : ℕ) - 7) ((i : ℕ) + 7)).erase (i : ℕ)).card := by
    refine card_le_card_of_injOn (fun j : Fin ℓ => (j : ℕ)) ?_ ?_
    · intro j hj
      have hj' := (mem_filter.mp (mem_coe.mp hj)).2
      refine mem_coe.mpr (mem_erase.mpr ⟨fun h => hj'.1 (Fin.ext h.symm), mem_Icc.mpr ?_⟩)
      have := hj'.2
      show (i : ℕ) - 7 ≤ (j : ℕ) ∧ (j : ℕ) ≤ (i : ℕ) + 7
      omega
    · intro a _ b _ hab
      exact Fin.ext hab
  have h2 : ((Icc ((i : ℕ) - 7) ((i : ℕ) + 7)).erase (i : ℕ)).card ≤ 14 := by
    rw [card_erase_of_mem (mem_Icc.mpr ⟨by omega, by omega⟩), Nat.card_Icc]
    omega
  exact h1.trans h2

/-- The transfer lemma in the form with a tolerance, from the exact form: the pairs at index
distance at most seven cost `ε` each, at most `14 ε` per point, and the other pairs have
nonnegative energy. -/
theorem transfer_of_range7 (ℓ : ℕ) (y : Fin ℓ → ℝ) (e : Fin ℓ → Fin ℓ → ℝ) (ε : ℝ)
    (hε : 0 ≤ ε) (he0 : ∀ i j, i ≠ j → 0 ≤ e i j)
    (heK : ∀ i j, i ≠ j → K (y j - y i) ^ 2 - ε ≤ e i j) :
    (∑ i : Fin ℓ, ∑ j : Fin ℓ,
        if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then K (y j - y i) ^ 2 else 0)
      ≤ (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0) + 14 * ε * ℓ := by
  have hterm : ∀ i j : Fin ℓ,
      (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then K (y j - y i) ^ 2 else 0)
        ≤ (if i ≠ j then e i j else 0)
          + (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then ε else 0) := by
    intro i j
    by_cases hij : i ≠ j
    · by_cases hn : i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7
      · rw [if_pos hn, if_pos hij, if_pos hn]
        linarith [heK i j hij]
      · rw [if_neg hn, if_pos hij, if_neg hn]
        linarith [he0 i j hij]
    · have hn : ¬ (i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7) := fun h => hij h.1
      simp only [if_neg hn, if_neg hij, add_zero, le_refl]
  have hcount : ∀ i : Fin ℓ,
      ∑ j : Fin ℓ, (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then ε else 0)
        ≤ 14 * ε := by
    intro i
    rw [← sum_filter, sum_const, nsmul_eq_mul]
    have hc : ((univ.filter fun j : Fin ℓ =>
        i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7).card : ℝ) ≤ 14 := by
      exact_mod_cast card_near_le ℓ i
    exact mul_le_mul_of_nonneg_right hc hε
  calc (∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then K (y j - y i) ^ 2 else 0)
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, ((if i ≠ j then e i j else 0)
          + (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then ε else 0)) :=
        sum_le_sum fun i _ => sum_le_sum fun j _ => hterm i j
    _ = (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0)
          + ∑ i : Fin ℓ, ∑ j : Fin ℓ,
              (if i ≠ j ∧ (i : ℕ) ≤ (j : ℕ) + 7 ∧ (j : ℕ) ≤ (i : ℕ) + 7 then ε else 0) := by
        simp only [sum_add_distrib]
    _ ≤ (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0) + ∑ _i : Fin ℓ, 14 * ε :=
        add_le_add le_rfl (sum_le_sum fun i _ => hcount i)
    _ = (∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then e i j else 0) + 14 * ε * ℓ := by
        rw [sum_const, card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring

end Transfer

open Transfer in
/-- **The telescoping transfer lemma**: the local eight-point inequality implies the lower bound
of `TransferStatement` for every separated chain of simple points. -/
theorem transfer (hloc : LocalInequality) : TransferStatement := by
  intro ℓ y e ε R hsep hR0 hR hε he0 heK
  have h1 := transfer_range7 hloc ℓ y R hsep hR0 hR
  have h2 := transfer_of_range7 ℓ y e ε hε he0 heK
  linarith

end Simple673


==> anc/lean/Simple673/Transfer/Potential.lean <==
/-
Simple673/Transfer/Potential.lean — the piecewise linear potentials telescope.

The potentials `B_r` of `Defs.lean` are combinations of hat functions with knots
`3/4 + k/8`, `k = 0, …, 13`. Two facts are proved here:

* `Bpot_sum_zero`: `∑_r B_r(t) = 0` for every `t`;
* `Apot_le`, `le_Apot`: the partial sums `A_q = ∑_{r ≤ q} B_r` take values between the
  smallest and the largest of their knot values (the hat functions are nonnegative and add up
  to at most `1`).

Together with the telescoping identity of `Simple673/Transfer/Sums.lean` they give
`sum_window_potential_le`: the potential terms of all windows of a chain add up to at most
`Ω = omegaB = 3882 · 10⁻⁶`.

The hat function is the one of `Distinct839`, and the potentials have the same fourteen knots,
so the lemmas about the hat functions (`hat_nonneg`, `sum_hat_le_one`, `sum_mul_hat_le`,
`le_sum_mul_hat`) are imported from `Distinct839/Transfer/Potential.lean`; the statements about
`Bpot`, `Apot` and `omegaB` concern the tables of `Simple673/Defs.lean` and are proved here.
-/
import Simple673.Transfer.Tables
import Simple673.Transfer.Sums
import Distinct839.Transfer.Potential

open scoped BigOperators
open Finset

namespace Simple673.Transfer

/-! ## The potentials and their partial sums -/

/-- The potentials sum to zero over the position: `∑_r B_r(t) = 0`. -/
theorem Bpot_sum_zero (t : ℝ) : ∑ r : Fin 7, Bpot r t = 0 := by
  unfold Bpot
  rw [sum_comm]
  refine sum_eq_zero fun k _ => ?_
  rw [← sum_mul, ← sum_div]
  have h : ∑ r : Fin 7, (knotTab r k : ℝ) = 0 := by
    exact_mod_cast knotTab_sum_zero k
  rw [h]
  simp

/-- The partial sum `A_q = ∑_{r ≤ q} B_r`, `q = 0, …, 5`. -/
noncomputable def Apot (q : Fin 6) (t : ℝ) : ℝ :=
  ∑ r : Fin 7, if r.val ≤ q.val then Bpot r t else 0

/-- `A_q` is the combination of hat functions with the knot values `cumTab`. -/
theorem Apot_eq (q : Fin 6) (t : ℝ) :
    Apot q t
      = ∑ k : Fin 14, (cumTab q k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by
  unfold Apot Bpot cumTab
  have h : ∀ r : Fin 7,
      (if r.val ≤ q.val then
        ∑ k : Fin 14, (knotTab r k : ℝ) / 1000000 * hat (8 * (t - (3 / 4 + (k : ℕ) / 8)))
        else 0)
      = ∑ k : Fin 14, (if r.val ≤ q.val then (knotTab r k : ℝ) else 0) / 1000000
          * hat (8 * (t - (3 / 4 + (k : ℕ) / 8))) := by
    intro r
    split_ifs
    · rfl
    · simp
  refine (sum_congr rfl fun r _ => h r).trans ?_
  rw [sum_comm]
  refine sum_congr rfl fun k _ => ?_
  rw [← sum_mul, ← sum_div]
  congr 1
  congr 1
  rw [Int.cast_sum]
  refine sum_congr rfl fun r _ => ?_
  split_ifs <;> simp

/-- Upper bound for `A_q`: the largest knot value. -/
theorem Apot_le (q : Fin 6) (t : ℝ) : Apot q t ≤ (oscHi q : ℝ) / 1000000 := by
  rw [Apot_eq]
  refine Distinct839.Transfer.sum_mul_hat_le _ _
    (div_nonneg (by exact_mod_cast oscHi_nonneg q) (by norm_num)) (fun k => ?_) t
  exact div_le_div_of_nonneg_right (by exact_mod_cast cumTab_le q k) (by norm_num)

/-- Lower bound for `A_q`: the smallest knot value. -/
theorem le_Apot (q : Fin 6) (t : ℝ) : (oscLo q : ℝ) / 1000000 ≤ Apot q t := by
  rw [Apot_eq]
  refine Distinct839.Transfer.le_sum_mul_hat _ _
    (div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast oscLo_nonpos q) (by norm_num))
    (fun k => ?_) t
  exact div_le_div_of_nonneg_right (by exact_mod_cast le_cumTab q k) (by norm_num)

/-- The total oscillation of the state function is `Ω`. -/
theorem osc_sum_real :
    ∑ q : Fin 6, (oscHi q : ℝ) / 1000000 - ∑ q : Fin 6, (oscLo q : ℝ) / 1000000 = omegaB := by
  have h : ∀ q : Fin 6, (oscHi q : ℝ) / 1000000 - (oscLo q : ℝ) / 1000000
      = ((oscHi q - oscLo q : ℤ) : ℝ) / 1000000 := by
    intro q
    push_cast
    ring
  rw [← sum_sub_distrib, sum_congr rfl fun q _ => h q, ← sum_div, ← Int.cast_sum, osc_sum]
  norm_num [omegaB]

/-! ## The potential terms of all windows -/

/-- Potentials: along a chain with gaps `g p` of consecutive sites, the potential terms of the
`n` windows telescope, and their sum is at most `Ω`. -/
theorem sum_window_potential_le (g : ℕ → ℝ) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 7, Bpot r (g (w + r)) ≤ omegaB := by
  have h : ∑ w ∈ range n, ∑ r : Fin 7, Bpot r (g (w + r))
      = winState (fun r p => Bpot r (g p)) 0 - winState (fun r p => Bpot r (g p)) n :=
    sum_window_state (fun r p => Bpot r (g p)) (fun p => Bpot_sum_zero _) n
  have hst : ∀ w : ℕ, winState (fun r p => Bpot r (g p)) w
      = ∑ q : Fin 6, Apot q (g (w + q)) := fun w => rfl
  have hhi : winState (fun r p => Bpot r (g p)) 0 ≤ ∑ q : Fin 6, (oscHi q : ℝ) / 1000000 := by
    rw [hst]
    exact sum_le_sum fun q _ => Apot_le _ _
  have hlo : ∑ q : Fin 6, (oscLo q : ℝ) / 1000000 ≤ winState (fun r p => Bpot r (g p)) n := by
    rw [hst]
    exact sum_le_sum fun q _ => le_Apot _ _
  have hosc := osc_sum_real
  linarith

end Simple673.Transfer


==> anc/lean/Simple673/Transfer/Sums.lean <==
/-
Simple673/Transfer/Sums.lean — finite sums over the windows of a chain.

A chain has `n + 7` sites `0, …, n + 6` and `n` windows of eight consecutive sites; window `w`
consists of the sites `w, …, w + 7`. This file contains the bookkeeping that turns sums over
windows into sums over sites, gaps and pairs. Nothing here depends on the certificate data, so
the file imports only the part of Mathlib it uses. (`Distinct839/Transfer/Sums.lean` has the
same statements for windows of seven sites.) Main statements:

* `sum_range_le_sum_shift_add`: a local position misses exactly seven sites (rewards);
* `sum_window_gaps`: every gap lies in at most seven windows (pressure);
* `sum_window_state`: a family `b r p` with `∑_r b r p = 0` telescopes (potentials);
* `sum_window_pairs_le`: pairs, grouped by index distance, with a weight budget;
* `sum_offdiag_eq`, `sum_near_pairs_le`: pairs at index distance at most seven inside the
  sum over all ordered pairs.
-/
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Algebra.BigOperators.Intervals
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum

open scoped BigOperators
open Finset

namespace Simple673.Transfer

/-! ## Shifted sums -/

/-- A sum over `range (i + n + k)` splits into a head of `i` terms, a middle of `n` terms and a
tail of `k` terms. -/
theorem sum_range_split (f : ℕ → ℝ) (i n k : ℕ) :
    ∑ p ∈ range (i + n + k), f p
      = ∑ p ∈ range i, f p + ∑ w ∈ range n, f (w + i) + ∑ x ∈ range k, f (i + n + x) := by
  rw [sum_range_add, sum_range_add]
  have h : ∑ x ∈ range n, f (i + x) = ∑ w ∈ range n, f (w + i) :=
    sum_congr rfl fun w _ => by rw [add_comm]
  rw [h]

/-- A shifted sum of a nonnegative function is at most the full sum. -/
theorem sum_shift_le (f : ℕ → ℝ) (hf : ∀ p, 0 ≤ f p) (n i N : ℕ) (h : i + n ≤ N) :
    ∑ w ∈ range n, f (w + i) ≤ ∑ p ∈ range N, f p := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le h
  rw [sum_range_split]
  have h1 : 0 ≤ ∑ p ∈ range i, f p := sum_nonneg fun p _ => hf p
  have h2 : 0 ≤ ∑ x ∈ range k, f (i + n + x) := sum_nonneg fun x _ => hf _
  linarith

/-- Rewards: the local position `i` of the `n` windows visits all `n + 7` sites except seven. If
`f ≤ c`, the full sum exceeds the sum over the windows by at most `7 c`. -/
theorem sum_range_le_sum_shift_add (f : ℕ → ℝ) (c : ℝ) (n i : ℕ) (hi : i ≤ 7)
    (hf : ∀ p, f p ≤ c) :
    ∑ p ∈ range (n + 7), f p ≤ ∑ w ∈ range n, f (w + i) + 7 * c := by
  have h7 : n + 7 = i + n + (7 - i) := by omega
  rw [h7, sum_range_split]
  have h1 : ∑ p ∈ range i, f p ≤ (i : ℝ) * c :=
    calc ∑ p ∈ range i, f p ≤ ∑ _p ∈ range i, c := sum_le_sum fun p _ => hf p
      _ = (i : ℝ) * c := by simp
  have h2 : ∑ x ∈ range (7 - i), f (i + n + x) ≤ ((7 - i : ℕ) : ℝ) * c :=
    calc ∑ x ∈ range (7 - i), f (i + n + x) ≤ ∑ _x ∈ range (7 - i), c :=
          sum_le_sum fun x _ => hf _
      _ = ((7 - i : ℕ) : ℝ) * c := by simp
  have h3 : (i : ℝ) + ((7 - i : ℕ) : ℝ) = 7 := by
    have : i + (7 - i) = 7 := by omega
    exact_mod_cast this
  have h4 : (i : ℝ) * c + ((7 - i : ℕ) : ℝ) * c = 7 * c := by rw [← add_mul, h3]
  linarith

/-! ## Gaps -/

/-- Pressure: the gaps of all windows add up to seven differences `Y (n + r) - Y r`. -/
theorem sum_window_gaps (Y : ℕ → ℝ) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 7, (Y (w + r + 1) - Y (w + r))
      = ∑ r : Fin 7, (Y (n + r) - Y r) := by
  rw [sum_comm]
  refine sum_congr rfl fun r _ => ?_
  have h := sum_range_sub (fun w => Y (w + r)) n
  simp only [zero_add] at h
  rw [← h]
  refine sum_congr rfl fun w _ => ?_
  rw [add_right_comm w (r : ℕ) 1]

/-! ## Telescoping of a family with zero sum over the position -/

/-- The state function: with `A_q = ∑_{r ≤ q} b_r`, the state of window `w` is
`∑_{q=0}^{5} A_q (w + q)`. -/
def winState (b : Fin 7 → ℕ → ℝ) (w : ℕ) : ℝ :=
  ∑ q : Fin 6, ∑ r : Fin 7, if r.val ≤ q.val then b r (w + q) else 0

/-- One window: `∑_r b_r (w + r)` is the state of window `w` minus the state of window `w + 1`,
if the `b_r (w + 6)` sum to zero. -/
theorem sum_window_eq_state_sub (b : Fin 7 → ℕ → ℝ) (w : ℕ)
    (hb : ∑ r : Fin 7, b r (w + 6) = 0) :
    ∑ r : Fin 7, b r (w + r) = winState b w - winState b (w + 1) := by
  unfold winState
  rw [Fin.sum_univ_seven] at hb
  simp only [Fin.sum_univ_seven, Fin.sum_univ_six]
  norm_num [add_assoc]
  linarith

/-- All windows: the sum telescopes to the first state minus the state after the last. -/
theorem sum_window_state (b : Fin 7 → ℕ → ℝ) (hb : ∀ p, ∑ r : Fin 7, b r p = 0) (n : ℕ) :
    ∑ w ∈ range n, ∑ r : Fin 7, b r (w + r) = winState b 0 - winState b n := by
  induction n with
  | zero => simp
  | succ n ih => rw [sum_range_succ, ih, sum_window_eq_state_sub b n (hb _)]; ring

/-! ## Pairs -/

/-- Two local positions `i < j` have exactly one index distance `s + 1`, `s = 0, …, 6`. -/
theorem sum_dist_ite (i j : Fin 8) (x : ℝ) :
    ∑ s : Fin 7, (if j.val = i.val + s.val + 1 then x else 0) = if i < j then x else 0 := by
  have hj := j.isLt
  by_cases h : i < j
  · have hlt : i.val < j.val := h
    have hs : ∀ s : Fin 7,
        (j.val = i.val + s.val + 1) ↔ s = ⟨j.val - i.val - 1, by omega⟩ := by
      intro s
      constructor
      · intro hji
        apply Fin.ext
        show s.val = j.val - i.val - 1
        omega
      · intro hs
        have : s.val = j.val - i.val - 1 := congrArg Fin.val hs
        omega
    simp [hs, h]
  · have hs : ∀ s : Fin 7, ¬ (j.val = i.val + s.val + 1) := by
      intro s hji
      exact h (Fin.lt_def.mpr (by omega))
    simp [hs, h]

/-- A sum over the pairs `i < j` of local positions, grouped by index distance. -/
theorem sum_pairs_by_dist (X : Fin 8 → Fin 8 → ℝ) :
    ∑ i : Fin 8, ∑ j : Fin 8, (if i < j then X i j else 0)
      = ∑ s : Fin 7, ∑ i : Fin 8, ∑ j : Fin 8,
          (if j.val = i.val + s.val + 1 then X i j else 0) := by
  calc ∑ i : Fin 8, ∑ j : Fin 8, (if i < j then X i j else 0)
      = ∑ i : Fin 8, ∑ j : Fin 8, ∑ s : Fin 7,
          (if j.val = i.val + s.val + 1 then X i j else 0) :=
        sum_congr rfl fun i _ => sum_congr rfl fun j _ => (sum_dist_ite i j _).symm
    _ = ∑ i : Fin 8, ∑ s : Fin 7, ∑ j : Fin 8,
          (if j.val = i.val + s.val + 1 then X i j else 0) :=
        sum_congr rfl fun i _ => sum_comm
    _ = ∑ s : Fin 7, ∑ i : Fin 8, ∑ j : Fin 8,
          (if j.val = i.val + s.val + 1 then X i j else 0) := sum_comm

/-- A sum over a finite set commutes with a conditional double sum over local positions. -/
theorem sum_sum_sum_ite_comm (S : Finset ℕ) (P : Fin 8 → Fin 8 → Prop)
    [∀ i j, Decidable (P i j)] (G : Fin 8 → Fin 8 → ℕ → ℝ) :
    ∑ p ∈ S, ∑ i : Fin 8, ∑ j : Fin 8, (if P i j then G i j p else 0)
      = ∑ i : Fin 8, ∑ j : Fin 8, (if P i j then ∑ p ∈ S, G i j p else 0) := by
  rw [sum_comm]
  refine sum_congr rfl fun i _ => ?_
  rw [sum_comm]
  refine sum_congr rfl fun j _ => ?_
  split_ifs
  · rfl
  · simp

/-- The contribution of the local pair `(i, j)` at the site `p`, for the index distance
`s + 1`: the site `p` is paired with `p + s + 1`, if this is a site of the chain. -/
def pairTerm (n : ℕ) (c : ℕ → ℕ → Fin 8 → Fin 8 → ℝ) (u : ℕ → ℕ → ℝ)
    (s : Fin 7) (i j : Fin 8) (p : ℕ) : ℝ :=
  if p + s + 1 < n + 7 then c p (p + s + 1) i j * u p (p + s + 1) else 0

/-- Pairs. In each window the pair of local positions `i < j` has the weight
`c (w + i) (w + j) i j ≥ 0`, which depends on the two sites only through the pair. If the
weights of the local pairs at each index distance sum to at most `cap`, then the sum over all
windows is at most the sum, over the pairs of sites at index distance at most seven, of
`cap · u`. -/
theorem sum_window_pairs_le (n : ℕ) (c : ℕ → ℕ → Fin 8 → Fin 8 → ℝ) (cap u : ℕ → ℕ → ℝ)
    (hc : ∀ p q i j, 0 ≤ c p q i j)
    (hcap : ∀ p q (s : Fin 7),
      ∑ i : Fin 8, ∑ j : Fin 8, (if j.val = i.val + s.val + 1 then c p q i j else 0) ≤ cap p q)
    (hu : ∀ p q, p < q → q < n + 7 → 0 ≤ u p q) :
    ∑ w ∈ range n, ∑ i : Fin 8, ∑ j : Fin 8,
        (if i < j then c (w + i) (w + j) i j * u (w + i) (w + j) else 0)
      ≤ ∑ s : Fin 7, ∑ p ∈ range (n + 7),
          (if p + s + 1 < n + 7 then cap p (p + s + 1) * u p (p + s + 1) else 0) := by
  have hF0 : ∀ (s : Fin 7) (i j : Fin 8) (p : ℕ), 0 ≤ pairTerm n c u s i j p := by
    intro s i j p
    unfold pairTerm
    split_ifs with h
    · exact mul_nonneg (hc _ _ _ _) (hu _ _ (by omega) h)
    · exact le_rfl
  -- Step 1: group the pairs by index distance and sum over the windows first.
  have h1 : ∑ w ∈ range n, ∑ i : Fin 8, ∑ j : Fin 8,
        (if i < j then c (w + i) (w + j) i j * u (w + i) (w + j) else 0)
      = ∑ s : Fin 7, ∑ i : Fin 8, ∑ j : Fin 8,
          (if j.val = i.val + s.val + 1 then ∑ w ∈ range n, pairTerm n c u s i j (w + i)
            else 0) := by
    calc ∑ w ∈ range n, ∑ i : Fin 8, ∑ j : Fin 8,
          (if i < j then c (w + i) (w + j) i j * u (w + i) (w + j) else 0)
        = ∑ w ∈ range n, ∑ s : Fin 7, ∑ i : Fin 8, ∑ j : Fin 8,
            (if j.val = i.val + s.val + 1 then pairTerm n c u s i j (w + i) else 0) := by
          refine sum_congr rfl fun w hw => ?_
          refine (sum_pairs_by_dist
            (fun i j => c (w + i) (w + j) i j * u (w + i) (w + j))).trans ?_
          refine sum_congr rfl fun s _ => sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
          split_ifs with hj
          · have hw' := mem_range.mp hw
            have hj' := j.isLt
            have e : w + j.val = w + i.val + s.val + 1 := by omega
            have e2 : w + i.val + s.val + 1 < n + 7 := by omega
            show c (w + i) (w + j) i j * u (w + i) (w + j) = pairTerm n c u s i j (w + i)
            rw [pairTerm, if_pos e2, e]
          · rfl
      _ = ∑ s : Fin 7, ∑ w ∈ range n, ∑ i : Fin 8, ∑ j : Fin 8,
            (if j.val = i.val + s.val + 1 then pairTerm n c u s i j (w + i) else 0) :=
          sum_comm
      _ = ∑ s : Fin 7, ∑ i : Fin 8, ∑ j : Fin 8,
          (if j.val = i.val + s.val + 1 then ∑ w ∈ range n, pairTerm n c u s i j (w + i)
            else 0) :=
          sum_congr rfl fun s _ =>
            sum_sum_sum_ite_comm (range n) (fun i j => j.val = i.val + s.val + 1)
              (fun i j w => pairTerm n c u s i j (w + i))
  rw [h1]
  refine sum_le_sum fun s _ => ?_
  -- Step 2: a local pair, summed over the windows, is at most its sum over all sites.
  have h2 : ∀ i j : Fin 8, j.val = i.val + s.val + 1 →
      ∑ w ∈ range n, pairTerm n c u s i j (w + i)
        ≤ ∑ p ∈ range (n + 7), pairTerm n c u s i j p := by
    intro i j hj
    have hj' := j.isLt
    exact sum_shift_le _ (hF0 s i j) n i (n + 7) (by omega)
  calc ∑ i : Fin 8, ∑ j : Fin 8,
        (if j.val = i.val + s.val + 1 then ∑ w ∈ range n, pairTerm n c u s i j (w + i) else 0)
      ≤ ∑ i : Fin 8, ∑ j : Fin 8,
        (if j.val = i.val + s.val + 1 then ∑ p ∈ range (n + 7), pairTerm n c u s i j p
          else 0) := by
        refine sum_le_sum fun i _ => sum_le_sum fun j _ => ?_
        split_ifs with hj
        · exact h2 i j hj
        · exact le_rfl
    _ = ∑ p ∈ range (n + 7), ∑ i : Fin 8, ∑ j : Fin 8,
          (if j.val = i.val + s.val + 1 then pairTerm n c u s i j p else 0) :=
        (sum_sum_sum_ite_comm (range (n + 7)) (fun i j => j.val = i.val + s.val + 1)
          (fun i j p => pairTerm n c u s i j p)).symm
    _ ≤ ∑ p ∈ range (n + 7),
          (if p + s + 1 < n + 7 then cap p (p + s + 1) * u p (p + s + 1) else 0) := by
        -- Step 3: at each site, use the budget.
        refine sum_le_sum fun p _ => ?_
        unfold pairTerm
        by_cases hp : p + s + 1 < n + 7
        · simp only [if_pos hp]
          calc ∑ i : Fin 8, ∑ j : Fin 8,
                (if j.val = i.val + s.val + 1 then c p (p + s + 1) i j * u p (p + s + 1)
                  else 0)
              = (∑ i : Fin 8, ∑ j : Fin 8,
                  (if j.val = i.val + s.val + 1 then c p (p + s + 1) i j else 0))
                  * u p (p + s + 1) := by
                rw [sum_mul]
                refine sum_congr rfl fun i _ => ?_
                rw [sum_mul]
                refine sum_congr rfl fun j _ => ?_
                split_ifs <;> simp
            _ ≤ cap p (p + s + 1) * u p (p + s + 1) :=
                mul_le_mul_of_nonneg_right (hcap _ _ s) (hu _ _ (by omega) hp)
        · simp only [if_neg hp]
          simp

/-- A sum over ordered pairs of distinct sites is a sum over the pairs `p < q` of the two
orders. -/
theorem sum_offdiag_eq (ℓ : ℕ) (c : ℕ → ℕ → ℝ) :
    ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p ≠ q then c p q else 0)
      = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q + c q p else 0) := by
  have h : ∀ p q : ℕ, (if p ≠ q then c p q else 0)
      = (if p < q then c p q else 0) + (if q < p then c p q else 0) := by
    intro p q
    rcases lt_trichotomy p q with h | h | h
    · simp [h, h.ne, lt_asymm h]
    · subst h; simp
    · simp [h, h.ne', lt_asymm h]
  calc ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p ≠ q then c p q else 0)
      = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ,
          ((if p < q then c p q else 0) + (if q < p then c p q else 0)) :=
        sum_congr rfl fun p _ => sum_congr rfl fun q _ => h p q
    _ = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q else 0)
          + ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if q < p then c p q else 0) := by
        simp only [sum_add_distrib]
    _ = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q else 0)
          + ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c q p else 0) := by
        congr 1
        exact sum_comm
    _ = ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then c p q + c q p else 0) := by
        rw [← sum_add_distrib]
        refine sum_congr rfl fun p _ => ?_
        rw [← sum_add_distrib]
        refine sum_congr rfl fun q _ => ?_
        split_ifs <;> simp

/-- The pairs of sites at index distance at most seven are among the pairs `p < q`. -/
theorem sum_near_pairs_le (ℓ : ℕ) (d : ℕ → ℕ → ℝ) (hd : ∀ p q, p < q → q < ℓ → 0 ≤ d p q) :
    ∑ s : Fin 7, ∑ p ∈ range ℓ, (if p + s + 1 < ℓ then d p (p + s + 1) else 0)
      ≤ ∑ p ∈ range ℓ, ∑ q ∈ range ℓ, (if p < q then d p q else 0) := by
  rw [sum_comm]
  refine sum_le_sum fun p _ => ?_
  rw [← sum_filter, ← sum_filter]
  have hinj : Set.InjOn (fun s : Fin 7 => p + s.val + 1)
      ↑(univ.filter fun s : Fin 7 => p + s.val + 1 < ℓ) := by
    intro a _ b _ hab
    apply Fin.ext
    have hab' : p + a.val + 1 = p + b.val + 1 := hab
    omega
  calc ∑ s ∈ univ.filter (fun s : Fin 7 => p + s.val + 1 < ℓ), d p (p + s.val + 1)
      = ∑ q ∈ (univ.filter fun s : Fin 7 => p + s.val + 1 < ℓ).image
          (fun s : Fin 7 => p + s.val + 1), d p q := (sum_image hinj).symm
    _ ≤ ∑ q ∈ (range ℓ).filter (fun q => p < q), d p q := by
        refine sum_le_sum_of_subset_of_nonneg ?_ ?_
        · intro q hq
          obtain ⟨s, hs, rfl⟩ := mem_image.mp hq
          rw [mem_filter] at hs ⊢
          exact ⟨mem_range.mpr hs.2, Nat.lt_succ_of_le (Nat.le_add_right p s)⟩
        · intro q hq _
          rw [mem_filter, mem_range] at hq
          exact hd p q hq.2 hq.1

end Simple673.Transfer


==> anc/lean/Simple673/Transfer/Tables.lean <==
/-
Simple673/Transfer/Tables.lean — finite checks on the frozen integer tables.

The transfer lemma uses four properties of the certificate data in `Defs.lean`:

* the pair weights `Wtab` are nonnegative and satisfy the budgets
  `∑_i W_{i,i+s} ≤ 2 · 10⁶` for every index distance `s = 1, …, 7`
  (the seven sums are 1999996, 1999998, 1999998, 1999998, 1999999, 2000000, 2000000);
* the site rewards sum to `10⁶ x₁ = 8722` (only the fourth point of a frame is rewarded);
* the knot table of the potentials sums to zero over the position `r`;
* the partial sums `A_q = ∑_{r ≤ q} B_r`, `q = 0, …, 5`, of the knot table have total
  oscillation `3882 = 10⁶ Ω`: the sum over `q` of the largest minus the smallest knot value of
  `A_q`. The largest values are `647, 647, 222, 425, 0, 0`, the smallest
  `0, 0, -425, -222, -647, -647` (the first knot value of every `A_q` is `0`, so the largest
  value is never negative and the smallest never positive).

All of them are decided by evaluation of the integer tables (`decide`), and then restated for
the real numbers that occur in `LocalInequality`. There are no labels: all points are simple
zeros, so the tables carry no type index.
-/
import Simple673.Defs

open scoped BigOperators

namespace Simple673.Transfer

/-! ## Integer checks -/

/-- Budget cap `10⁶ · 2`: a pair of simple points has total weight `2` in the pair energy. -/
def capTab : ℤ := 2000000

/-- The pair weights are nonnegative. -/
theorem Wtab_nonneg : ∀ i j : Fin 8, 0 ≤ Wtab i j := by decide

/-- Budget: for each index distance `s + 1 ∈ {1, …, 7}`, the weights of the pairs
`(i, i + s + 1)` sum to at most the cap. -/
theorem Wtab_budget : ∀ s : Fin 7,
    ∑ i : Fin 8, ∑ j : Fin 8, (if j.val = i.val + s.val + 1 then Wtab i j else 0)
      ≤ capTab := by
  decide

/-- The site rewards sum to `10⁶ x₁ = 8722`. -/
theorem hTab_sum : ∑ i : Fin 8, hTab i = 8722 := by decide

/-- The knot table of the potentials sums to zero over the position `r`. -/
theorem knotTab_sum_zero : ∀ k : Fin 14, ∑ r : Fin 7, knotTab r k = 0 := by decide

/-- Knot values of the partial sums `A_q = ∑_{r ≤ q} B_r`, `q = 0, …, 5`. -/
def cumTab (q : Fin 6) (k : Fin 14) : ℤ :=
  ∑ r : Fin 7, if r.val ≤ q.val then knotTab r k else 0

/-- Upper bounds for the knot values of `A_q`; each entry is the maximum over the knots. -/
def oscHi : Fin 6 → ℤ := ![647, 647, 222, 425, 0, 0]

/-- Lower bounds for the knot values of `A_q`; each entry is the minimum over the knots. -/
def oscLo : Fin 6 → ℤ := ![0, 0, -425, -222, -647, -647]

/-- Every knot value of `A_q` is at most `oscHi q`. -/
theorem cumTab_le : ∀ (q : Fin 6) (k : Fin 14), cumTab q k ≤ oscHi q := by decide

/-- Every knot value of `A_q` is at least `oscLo q`. -/
theorem le_cumTab : ∀ (q : Fin 6) (k : Fin 14), oscLo q ≤ cumTab q k := by decide

/-- The upper bounds are nonnegative (needed because the hat functions sum to at most `1`). -/
theorem oscHi_nonneg : ∀ q : Fin 6, 0 ≤ oscHi q := by decide

/-- The lower bounds are nonpositive. -/
theorem oscLo_nonpos : ∀ q : Fin 6, oscLo q ≤ 0 := by decide

/-- The total oscillation is `3882 = 10⁶ Ω`. -/
theorem osc_sum : ∑ q : Fin 6, (oscHi q - oscLo q) = 3882 := by decide

/-! ## Weights and rewards as real numbers -/

/-- The pair weights are nonnegative, as real numbers. -/
theorem Wtab_real_nonneg (i j : Fin 8) : 0 ≤ (Wtab i j : ℝ) / 1000000 :=
  div_nonneg (by exact_mod_cast Wtab_nonneg i j) (by norm_num)

/-- Budget, as real numbers: the weights of the pairs at index distance `s + 1` sum to at
most `2`. -/
theorem Wtab_budget_real (s : Fin 7) :
    ∑ i : Fin 8, ∑ j : Fin 8,
        (if j.val = i.val + s.val + 1 then (Wtab i j : ℝ) / 1000000 else 0) ≤ 2 := by
  have h : ((∑ i : Fin 8, ∑ j : Fin 8,
      (if j.val = i.val + s.val + 1 then Wtab i j else 0) : ℤ) : ℝ) ≤ (capTab : ℝ) := by
    exact_mod_cast Wtab_budget s
  have e : ∑ i : Fin 8, ∑ j : Fin 8,
        (if j.val = i.val + s.val + 1 then (Wtab i j : ℝ) / 1000000 else 0)
      = ((∑ i : Fin 8, ∑ j : Fin 8,
          (if j.val = i.val + s.val + 1 then Wtab i j else 0) : ℤ) : ℝ) / 1000000 := by
    push_cast
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun j _ => ?_
    split_ifs <;> simp
  have hc : (capTab : ℝ) / 1000000 = 2 := by norm_num [capTab]
  rw [e, ← hc]
  exact div_le_div_of_nonneg_right h (by norm_num)

/-- The rewards over the eight local positions sum to `x₁`. -/
theorem sum_hTab_real : ∑ i : Fin 8, (hTab i : ℝ) / 1000000 = rewX := by
  rw [← Finset.sum_div, ← Int.cast_sum, hTab_sum]
  norm_num [rewX]

end Simple673.Transfer


==> anc/lean/Simple673/Window/Admissible.lean <==
/-
Simple673/Window/Admissible.lean — W1: the realised window is admissible.

Upstream realises a profile `v` at height `T` as `φ_v(u) = √(max 0 (v(u/L))) · φ(u)`
(`Zeta23.Params.phiV`), with `φ` the ramp taper of width `w`. For `v = vProf = (2/5) fCos` this is
`phiM (mV L) ϱ L w` with `mV L u = √(vProf(u/L))` (`vProf > 0`, so the `max` is inactive). The
factor `mV L` is not monotone, so it is fed to the bounded-variation version `TVFactor` of
`Distinct839/Window/TVWindow.lean` (which does not depend on the window and is imported), with

* `A = 2`, `B = 42`: `|m'| ≤ 2/L`, `|m''| ≤ 42/L²`, from `m·m = h`, `h(u) = vProf(u/L)`,
  `|h'| ≤ (2/5)·3/L ≤ 2/L`, `|h''| ≤ (2/5)·83/L² ≤ 34/L²` and `m ≥ 1/2`
  (so `|m'| ≤ |h'|` and `|m''| ≤ |h''| + 2|m'|²`, and `34 + 2·2² = 42`);
* `μ = 13/20`: on the ramps `|u/L| ∈ [3/8, 1/2]`, where `vProf ≤ (2/5)·1.002 ≤ (13/20)²`;
* `τ₁ = 0.31`: `∫_{-L/2}^{L/2} |m'| = ∫_{-1/2}^{1/2} |vProf'|/(2√vProf)`, bounded pointwise by
  `0.27·fCos'² + 0.125` (from `z ≤ z²/(1/2) + 1/8`) and `∫ fCos'² ≤ 0.655`;
* `τ₂ = 0.33`: `∫_{-L/2}^{L/2} |(m²)'| = ∫_{-1/2}^{1/2} |vProf'| ≤ 0.27·∫ fCos'² + 0.15`.

The budgets are `τ₁ + 2μ = 1.61 ≤ 2` and `τ₂ + 2μ² = 1.175 ≤ 2`.

The constants rest on the crude bounds of `Profile.lean` and are not sharp. No other layer
depends on their values: `WindowStatement` asks for some constant only.
-/
import Simple673.Window.Profile
import Simple673.Spec2
import Distinct839.Window.TVWindow
import Zeta23.XiPrime.QuarticWindow.Moments
import Zeta23.Main

open Real Set MeasureTheory Filter Topology
open Zeta23 Zeta23.XiPrime

noncomputable section

namespace Simple673.Window

/-! ### The profile and its derivative -/

/-- `vProf' = (2/5) fCos'`. -/
def vProf1 (s : ℝ) : ℝ := 2 / 5 * fCos1 s

lemma hasDerivAt_vProf (s : ℝ) : HasDerivAt vProf (vProf1 s) s :=
  (hasDerivAt_fCos s).const_mul (2 / 5)

variable {L w : ℝ}

/-- `h(u) = vProf(u/L)`. -/
def hV (L u : ℝ) : ℝ := vProf (u / L)

/-- The modulating factor `m(u) = √(vProf(u/L))`, written with the upstream `max 0` guard so that
`P.phiV vProf T = phiM (mV (P.L T)) P.ϱ (P.L T) P.w` holds by `rfl`. -/
def mV (L u : ℝ) : ℝ := √(max 0 (vProf (u / L)))

lemma hV_pos (u : ℝ) : 0 < hV L u := vProf_pos _

lemma mV_eq (u : ℝ) : mV L u = √(hV L u) := by
  rw [mV, max_eq_right (vProf_pos _).le]; rfl

lemma mV_mul_self (u : ℝ) : mV L u * mV L u = hV L u := by
  rw [mV_eq, Real.mul_self_sqrt (hV_pos u).le]

lemma mV_sq (u : ℝ) : mV L u ^ 2 = hV L u := by rw [sq, mV_mul_self]

lemma mV_nonneg (u : ℝ) : 0 ≤ mV L u := Real.sqrt_nonneg _

/-- `m ≥ 1/2` (in fact `m ≥ √0.315 ≥ 0.561`; `1/2` is all that is used). -/
lemma half_le_mV (u : ℝ) : 1 / 2 ≤ mV L u := by
  rw [mV_eq, Real.le_sqrt (by norm_num) (hV_pos u).le]
  have := vProf_ge (u / L)
  unfold hV
  linarith

lemma mV_le_one (u : ℝ) : mV L u ≤ 1 := by
  rw [mV_eq, Real.sqrt_le_left (by norm_num)]
  have := vProf_le (u / L)
  unfold hV
  linarith

lemma mV_even (u : ℝ) : mV L (-u) = mV L u := by
  simp only [mV, neg_div, vProf_even]

lemma hasDerivAt_hV (u : ℝ) : HasDerivAt (hV L) (vProf1 (u / L) / L) u := by
  have h := (hasDerivAt_vProf (u / L)).comp u ((hasDerivAt_id' u).div_const L)
  refine h.congr_deriv ?_
  ring

lemma deriv_hV : deriv (hV L) = fun u => vProf1 (u / L) / L :=
  funext fun u => (hasDerivAt_hV u).deriv

lemma hasDerivAt_deriv_hV (u : ℝ) :
    HasDerivAt (deriv (hV L)) (2 / 5 * fCos2 (u / L) / L / L) u := by
  rw [deriv_hV]
  have h := (((hasDerivAt_fCos1 (u / L)).comp u ((hasDerivAt_id' u).div_const L)).const_mul
    (2 / 5)).div_const L
  refine h.congr_deriv ?_
  ring

/-- `|h'| ≤ (2/5)·3/L = 1.2/L ≤ 2/L`. -/
lemma abs_deriv_hV_le (hL : 0 < L) (u : ℝ) : |deriv (hV L) u| ≤ 2 / L := by
  rw [(hasDerivAt_hV u).deriv, abs_div, abs_of_pos hL, vProf1, abs_mul]
  apply div_le_div_of_nonneg_right _ hL.le
  have := abs_fCos1_le (u / L)
  rw [abs_of_pos (by norm_num : (0:ℝ) < 2 / 5)]
  linarith

/-- `|h''| ≤ (2/5)·83/L² = 33.2/L² ≤ 34/L²`. -/
lemma abs_deriv2_hV_le (hL : 0 < L) (u : ℝ) : |deriv (deriv (hV L)) u| ≤ 34 / L ^ 2 := by
  rw [(hasDerivAt_deriv_hV u).deriv, show 2 / 5 * fCos2 (u / L) / L / L
    = 2 / 5 * fCos2 (u / L) / L ^ 2 by ring, abs_div, abs_of_pos (by positivity : 0 < L ^ 2),
    abs_mul]
  apply div_le_div_of_nonneg_right _ (by positivity)
  have := abs_fCos2_le (u / L)
  rw [abs_of_pos (by norm_num : (0:ℝ) < 2 / 5)]
  linarith

lemma contDiff_mV : ContDiff ℝ 2 (mV L) := by
  have h : mV L = fun u => √(hV L u) := funext mV_eq
  rw [h]
  exact (contDiff_vProf.comp (contDiff_id.div_const L)).sqrt fun u => (hV_pos u).ne'

/-! ### Derivatives of `m = √h` through `m·m = h` -/

lemma deriv_mV_eq (u : ℝ) :
    deriv (mV L) u = deriv (hV L) u / (2 * mV L u) := by
  have hsm : ContDiffOn ℝ 2 (mV L) univ := contDiff_mV.contDiffOn
  have hev : (fun v => mV L v * mV L v) = hV L := funext mV_mul_self
  have hd : deriv (hV L) u = deriv (mV L) u * mV L u + mV L u * deriv (mV L) u := by
    rw [← hev]; exact deriv_mul_eq isOpen_univ hsm hsm (mem_univ u)
  have hf := half_le_mV (L := L) u
  rw [hd]
  field_simp
  ring

/-- `|m'| ≤ 2/L` (`m' = h'/(2m)` and `2m ≥ 1`). -/
lemma abs_deriv_mV_le (hL : 0 < L) (u : ℝ) : |deriv (mV L) u| ≤ 2 / L := by
  have hf := half_le_mV (L := L) u
  rw [deriv_mV_eq, abs_div, abs_of_pos (by linarith : 0 < 2 * mV L u)]
  exact (div_le_self (abs_nonneg _) (by linarith)).trans (abs_deriv_hV_le hL u)

/-- `|m''| ≤ 42/L²` (`m'' = (h'' - 2m'²)/(2m)`, `2m ≥ 1` and `34 + 2·2² = 42`). -/
lemma abs_deriv2_mV_le (hL : 0 < L) (u : ℝ) : |deriv (deriv (mV L)) u| ≤ 42 / L ^ 2 := by
  have hsm : ContDiffOn ℝ 2 (mV L) univ := contDiff_mV.contDiffOn
  have hev : (fun v => mV L v * mV L v) = hV L := funext mV_mul_self
  have hd2 : deriv (deriv (hV L)) u
      = deriv (deriv (mV L)) u * mV L u + 2 * (deriv (mV L) u * deriv (mV L) u)
        + mV L u * deriv (deriv (mV L)) u := by
    rw [← hev]; exact deriv2_mul_eq isOpen_univ hsm hsm (mem_univ u)
  have hf := half_le_mV (L := L) u
  have e : deriv (deriv (mV L)) u
      = (deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)) / (2 * mV L u) := by
    rw [hd2]; field_simp; ring
  rw [e, abs_div, abs_of_pos (by linarith : 0 < 2 * mV L u)]
  have h1 := abs_deriv_mV_le hL u
  have h2 := abs_deriv2_hV_le hL u
  have hnum : |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| ≤ 42 / L ^ 2 := by
    calc |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)|
        ≤ |deriv (deriv (hV L)) u| + |2 * (deriv (mV L) u * deriv (mV L) u)| := abs_sub _ _
      _ = |deriv (deriv (hV L)) u| + 2 * |deriv (mV L) u| ^ 2 := by
          rw [abs_mul, abs_two, abs_mul, sq]
      _ ≤ 34 / L ^ 2 + 2 * (2 / L) ^ 2 := by gcongr
      _ = 42 / L ^ 2 := by field_simp; ring
  calc |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| / (2 * mV L u)
      ≤ |deriv (deriv (hV L)) u - 2 * (deriv (mV L) u * deriv (mV L) u)| :=
        div_le_self (abs_nonneg _) (by linarith)
    _ ≤ 42 / L ^ 2 := hnum

/-! ### The edge bound -/

/-- On the ramps `L/2 - w ≤ |u| ≤ L/2` (so `|u/L| ∈ [3/8, 1/2]` when `8w ≤ L`), `m ≤ 13/20`:
`vProf ≤ (2/5)·1.002 = 0.4008 ≤ (13/20)² = 0.4225`. -/
lemma mV_le_edge (hL : 0 < L) (hwL : 8 * w ≤ L) {u : ℝ} (h1 : L / 2 - w ≤ |u|)
    (h2 : |u| ≤ L / 2) : mV L u ≤ 13 / 20 := by
  have hs1 : 3 / 8 ≤ |u / L| := by
    rw [abs_div, abs_of_pos hL, le_div_iff₀ hL]; linarith
  have hs2 : |u / L| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hL, div_le_iff₀ hL]; linarith
  have hf := fCos_le_edge hs1 hs2
  rw [mV_eq, Real.sqrt_le_left (by norm_num)]
  unfold hV vProf
  linarith

/-! ### Total variation of `m` and `m²` -/

/-- `|vProf'|/(2√vProf)`, the integrand of the total variation of `√vProf`. -/
def gV1 (s : ℝ) : ℝ := |2 / 5 * fCos1 s| / (2 * √(vProf s))

lemma sqrt_vProf_pos (s : ℝ) : 0 < √(vProf s) := Real.sqrt_pos.mpr (vProf_pos s)

lemma continuous_gV1 : Continuous gV1 :=
  ((continuous_const.mul continuous_fCos1).abs).div
    (continuous_const.mul continuous_vProf.sqrt) fun s => (mul_pos two_pos (sqrt_vProf_pos s)).ne'

lemma abs_deriv_mV_eq (hL : 0 < L) (u : ℝ) : |deriv (mV L) u| = L⁻¹ * gV1 (u / L) := by
  rw [deriv_mV_eq, (hasDerivAt_hV u).deriv, mV_eq, gV1, vProf1, hV,
    abs_div, abs_div, abs_of_pos hL, abs_of_pos (mul_pos two_pos (sqrt_vProf_pos _))]
  field_simp

/-- Pointwise `gV1 ≤ 0.27 fCos'² + 0.125` (from `z ≤ z²/(1/2) + 1/8` and `vProf ≥ 0.315`:
`(2/5)²/(4·0.315)/(1/2) = 16/63 ≤ 27/100`). -/
lemma gV1_le (s : ℝ) : gV1 s ≤ 27 / 100 * fCos1 s ^ 2 + 1 / 8 := by
  have hv := vProf_ge s
  have hy := sqrt_vProf_pos s
  have hz2 : gV1 s ^ 2 = (2 / 5 * fCos1 s) ^ 2 / (4 * vProf s) := by
    rw [gV1, div_pow, sq_abs, mul_pow, mul_pow, Real.sq_sqrt (vProf_pos s).le]
    ring
  have hz : gV1 s ≤ gV1 s ^ 2 / (1 / 2) + 1 / 8 := by nlinarith [sq_nonneg (gV1 s - 1 / 4)]
  calc gV1 s ≤ gV1 s ^ 2 / (1 / 2) + 1 / 8 := hz
    _ = (2 / 5 * fCos1 s) ^ 2 / (4 * vProf s) / (1 / 2) + 1 / 8 := by rw [hz2]
    _ ≤ (2 / 5 * fCos1 s) ^ 2 / (4 * (315 / 1000)) / (1 / 2) + 1 / 8 := by gcongr
    _ = 16 / 63 * fCos1 s ^ 2 + 1 / 8 := by ring
    _ ≤ 27 / 100 * fCos1 s ^ 2 + 1 / 8 := by nlinarith [sq_nonneg (fCos1 s)]

/-- `∫ gV1 ≤ 0.27·0.655 + 0.125 = 0.30185 ≤ 0.31`. -/
lemma integral_gV1_le : ∫ s in (-(1:ℝ)/2)..(1/2), gV1 s ≤ 31 / 100 := by
  have hc : Continuous fun s => 27 / 100 * fCos1 s ^ 2 + 1 / 8 :=
    (continuous_const.mul (continuous_fCos1.pow 2)).add continuous_const
  have i1 : IntervalIntegrable (fun s => 27 / 100 * fCos1 s ^ 2) volume (-(1:ℝ)/2) (1/2) :=
    (continuous_const.mul (continuous_fCos1.pow 2)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun _ : ℝ => (1 / 8 : ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  calc ∫ s in (-(1:ℝ)/2)..(1/2), gV1 s
      ≤ ∫ s in (-(1:ℝ)/2)..(1/2), (27 / 100 * fCos1 s ^ 2 + 1 / 8) :=
        intervalIntegral.integral_mono_on (by norm_num) (continuous_gV1.intervalIntegrable _ _)
          (hc.intervalIntegrable _ _) fun s _ => gV1_le s
    _ = 27 / 100 * (∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2) + 1 / 8 := by
        rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
          intervalIntegral.integral_const]
        norm_num
    _ ≤ 31 / 100 := by have := integral_fCos1_sq_le; linarith

/-- `∫_{-L/2}^{L/2} |m'| ≤ 0.31`. -/
lemma tv_mV (hL : 0 < L) : ∫ u in (-(L / 2))..(L / 2), |deriv (mV L) u| ≤ 31 / 100 := by
  simp_rw [abs_deriv_mV_eq hL]
  rw [intervalIntegral.integral_const_mul, integral_scale hL, ← mul_assoc,
    inv_mul_cancel₀ hL.ne', one_mul]
  exact integral_gV1_le

/-- Pointwise `|vProf'| ≤ 0.27 fCos'² + 0.15` (from `|x| ≤ x²/0.6 + 0.15`). -/
lemma abs_vProf1_le (s : ℝ) : |2 / 5 * fCos1 s| ≤ 27 / 100 * fCos1 s ^ 2 + 15 / 100 := by
  have h := sq_nonneg (|2 / 5 * fCos1 s| - 30 / 100)
  have h2 : |2 / 5 * fCos1 s| ^ 2 = 4 / 25 * fCos1 s ^ 2 := by rw [sq_abs]; ring
  nlinarith [sq_nonneg (fCos1 s)]

/-- `∫ |vProf'| ≤ 0.27·0.655 + 0.15 = 0.32685 ≤ 0.33`. -/
lemma integral_abs_vProf1_le : ∫ s in (-(1:ℝ)/2)..(1/2), |2 / 5 * fCos1 s| ≤ 33 / 100 := by
  have hc : Continuous fun s => 27 / 100 * fCos1 s ^ 2 + 15 / 100 :=
    (continuous_const.mul (continuous_fCos1.pow 2)).add continuous_const
  have i1 : IntervalIntegrable (fun s => 27 / 100 * fCos1 s ^ 2) volume (-(1:ℝ)/2) (1/2) :=
    (continuous_const.mul (continuous_fCos1.pow 2)).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun _ : ℝ => (15 / 100 : ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  calc ∫ s in (-(1:ℝ)/2)..(1/2), |2 / 5 * fCos1 s|
      ≤ ∫ s in (-(1:ℝ)/2)..(1/2), (27 / 100 * fCos1 s ^ 2 + 15 / 100) :=
        intervalIntegral.integral_mono_on (by norm_num)
          ((continuous_const.mul continuous_fCos1).abs.intervalIntegrable _ _)
          (hc.intervalIntegrable _ _) fun s _ => abs_vProf1_le s
    _ = 27 / 100 * (∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2) + 15 / 100 := by
        rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_const_mul,
          intervalIntegral.integral_const]
        norm_num
    _ ≤ 33 / 100 := by have := integral_fCos1_sq_le; linarith

/-- `∫_{-L/2}^{L/2} |(m²)'| ≤ 0.33`. -/
lemma tv_sq_mV (hL : 0 < L) :
    ∫ u in (-(L / 2))..(L / 2), |deriv (fun u => mV L u ^ 2) u| ≤ 33 / 100 := by
  have hf : (fun u => mV L u ^ 2) = hV L := funext mV_sq
  have he : ∀ u, |deriv (hV L) u| = L⁻¹ * |2 / 5 * fCos1 (u / L)| := fun u => by
    rw [(hasDerivAt_hV u).deriv, vProf1, abs_div, abs_of_pos hL, div_eq_inv_mul]
  rw [hf]
  simp_rw [he]
  rw [intervalIntegral.integral_const_mul,
    integral_scale (g := fun s => |2 / 5 * fCos1 s|) hL, ← mul_assoc, inv_mul_cancel₀ hL.ne',
    one_mul]
  exact integral_abs_vProf1_le

/-! ### The bounded-variation factor -/

/-- **`mV L` is a modulating factor of bounded variation** with `A = 2`, `B = 42`, `μ = 13/20`,
`τ₁ = 0.31`, `τ₂ = 0.33`. -/
theorem tvFactor_mV (hL : 0 < L) (hwL : 8 * w ≤ L) :
    Distinct839.Window.TVFactor (mV L) L w 2 42 (13 / 20) (31 / 100) (33 / 100) where
  A_nonneg := by norm_num
  B_nonneg := by norm_num
  contDiff := contDiff_mV
  even := mV_even
  nonneg := mV_nonneg
  le_one := fun u _ => mV_le_one u
  deriv_le := fun u _ => abs_deriv_mV_le hL u
  deriv2_le := fun u _ => abs_deriv2_mV_le hL u
  edge_le := fun _ h1 h2 => mV_le_edge hL hwL h1 h2
  tv := tv_mV hL
  tv_sq := tv_sq_mV hL
  budget := by norm_num
  budget_sq := by norm_num

/-- The realised window is the modulated taper with factor `mV` (`rfl`). -/
theorem phiV_vProf_eq (P : Params) (T : ℝ) :
    P.phiV vProf T = phiM (mV (P.L T)) P.ϱ (P.L T) P.w := rfl

/-- The window constant for general parameters: `cMod ϱ 2 42` (upstream's constant for a modulated
ramp whose factor has `|m'| ≤ 2/L`, `|m''| ≤ 42/L²`). -/
def cVProf (ϱ : ℝ → ℝ) : ℝ := cMod ϱ 2 42

/-- W1 for general valid parameters: the realised window `P.phiV vProf T` is admissible at every
height with `8w ≤ L_T`, with constant `cVProf P.ϱ`. -/
theorem admWindow_phiV_vProf {P : Params} (hP : P.Valid) {T : ℝ} (hwL : 8 * P.w ≤ P.L T) :
    AdmWindow (P.phiV vProf T) (P.L T) P.w (cVProf P.ϱ) := by
  have hL : 0 < P.L T := by linarith [hP.one_le_w]
  rw [phiV_vProf_eq]
  exact (tvFactor_mV hL hwL).admWindow hP.taper hP.one_le_w hwL

end Simple673.Window

namespace Simple673

open Window

/-- The window constant at the standard taper:
`cWvProf = cMod stdProfile 2 42 = cRho stdProfile + 2 + 2² + 42`. -/
def cWvProf : ℝ := cMod stdProfile 2 42

/-- **W1. The window is admissible.** For `P = paramsOf stdProfile lam`
(`w = 1`, `L_T = λ log(T/2π)`) and every height `T` with `8w ≤ L_T`, the realised window
`φ_v(u) = √(vProf(u/L_T)) · φ_ramp(u)` satisfies the upstream window class `AdmWindow` with the
fixed constant `cWvProf`. Only `0 < λ ≤ 1` is used. -/
theorem admWindow_vProf {lam : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) : AdmAt lam cWvProf :=
  fun _ hwL =>
    admWindow_phiV_vProf (paramsOf_valid taperProfile_stdProfile (by linarith) hlam1.le) hwL

/-- **Layer W1**: one constant serves all bandwidths `1/2 ≤ λ < 1`. -/
theorem windowStatement : WindowStatement :=
  ⟨cWvProf, fun _ h h1 => admWindow_vProf h h1⟩

end Simple673


==> anc/lean/Simple673/Window/Profile.lean <==
/-
Simple673/Window/Profile.lean — the cosine polynomial `fCos` and the profile
`vProf = (2/5) fCos`.

Facts used by the window class (W1):

* the ten coefficients as rationals (`aC_vals`) and the expansion of `fCos` in the frequencies
  `cosN (j+1)` of `Distinct839/Window/Trig.lean` (`fCos_eq`);
* pointwise bounds: `789328/10⁶ ≤ fCos ≤ 1210672/10⁶` everywhere (`|∑ a_j cos| ≤ ∑ |a_j|`), and
  `fCos s ≤ 1002/1000` on the edge zone `3/8 ≤ |s| ≤ 1/2`, where `cos(2πs) ≤ -√2/2`;
* the derivatives `fCos' = fCos1`, `fCos1' = fCos2` (explicit trigonometric sums) with
  `|fCos1| ≤ 3`, `|fCos2| ≤ 83`;
* the integrals over `[-1/2, 1/2]`: `∫ fCos = 1`, `∫ fCos² = 1 + ∑ a_j²/2`,
  `∫ fCos1² = 2π² ∑ j² a_j² ≤ 0.655` (orthogonality of the sines).

The pointwise bounds are the crude ones through the sums `∑ |a_j| = 0.210672`,
`∑ j |a_j| = 0.465488` and `∑ j² |a_j| = 2.084874`. They are not sharp; the window class needs no
more.

The frequencies `cosN n u = cos(2π n u)`, `sinN n u = sin(2π n u)` and their integrals do not
depend on the window; they are those of `Distinct839.Window` and are referred to by their full
names. All declarations here are helpers, in `Simple673.Window`.
-/
import Distinct839.Window.Trig
import Simple673.Defs
import Simple673.Sum10

open Real MeasureTheory intervalIntegral
open scoped BigOperators

noncomputable section

namespace Simple673.Window

/-! ### The coefficients -/

/-- The ten coefficients `a_1, …, a_10` as rationals (`a_2`, `a_7` and `a_9` are negative). -/
lemma aC_vals : aC 0 = 122290 / 1000000 ∧ aC 1 = -45012 / 1000000 ∧ aC 2 = 16241 / 1000000 ∧
    aC 3 = 1887 / 1000000 ∧ aC 4 = 2711 / 1000000 ∧ aC 5 = 3731 / 1000000 ∧
    aC 6 = -5307 / 1000000 ∧ aC 7 = 2982 / 1000000 ∧ aC 8 = -5153 / 1000000 ∧
    aC 9 = 5358 / 1000000 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [aC, show aInt 0 = 122290 from rfl]; norm_num
  · rw [aC, show aInt 1 = -45012 from rfl]; norm_num
  · rw [aC, show aInt 2 = 16241 from rfl]; norm_num
  · rw [aC, show aInt 3 = 1887 from rfl]; norm_num
  · rw [aC, show aInt 4 = 2711 from rfl]; norm_num
  · rw [aC, show aInt 5 = 3731 from rfl]; norm_num
  · rw [aC, show aInt 6 = -5307 from rfl]; norm_num
  · rw [aC, show aInt 7 = 2982 from rfl]; norm_num
  · rw [aC, show aInt 8 = -5153 from rfl]; norm_num
  · rw [aC, show aInt 9 = 5358 from rfl]; norm_num

/-- `∑ |a_j| = 0.210672`. -/
lemma sum_abs_aC : ∑ j : Fin 10, |aC j| = 210672 / 1000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  rw [sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ j |a_j| = 0.465488`. -/
lemma sum_mul_abs_aC : ∑ j : Fin 10, ((j.val : ℝ) + 1) * |aC j| = 465488 / 1000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  rw [sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ j² |a_j| = 2.084874`. -/
lemma sum_sq_mul_abs_aC : ∑ j : Fin 10, ((j.val : ℝ) + 1) ^ 2 * |aC j| = 2084874 / 1000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  rw [sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num [abs_of_nonneg, abs_of_nonpos]

/-- `∑ a_j² = 0.017361843122`. -/
lemma sum_aC_sq : ∑ j : Fin 10, aC j ^ 2 = 8680921561 / 500000000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  rw [sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]; norm_num

/-- `∑ j² a_j² = 0.033145738196`. -/
lemma sum_sq_mul_aC_sq :
    ∑ j : Fin 10, ((j.val : ℝ) + 1) ^ 2 * aC j ^ 2 = 8286434549 / 250000000000 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  rw [sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]; norm_num

/-! ### `fCos` in the frequencies `cosN (j+1)` -/

lemma fCos_eq (u : ℝ) :
    fCos u = 1 + ∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) u := by
  simp only [fCos, Distinct839.Window.cosN, Nat.cast_add, Nat.cast_one]

lemma fCos_expand (u : ℝ) : fCos u = 1 + 122290 / 1000000 * Distinct839.Window.cosN 1 u
    - 45012 / 1000000 * Distinct839.Window.cosN 2 u
    + 16241 / 1000000 * Distinct839.Window.cosN 3 u
    + 1887 / 1000000 * Distinct839.Window.cosN 4 u
    + 2711 / 1000000 * Distinct839.Window.cosN 5 u
    + 3731 / 1000000 * Distinct839.Window.cosN 6 u
    - 5307 / 1000000 * Distinct839.Window.cosN 7 u
    + 2982 / 1000000 * Distinct839.Window.cosN 8 u
    - 5153 / 1000000 * Distinct839.Window.cosN 9 u
    + 5358 / 1000000 * Distinct839.Window.cosN 10 u := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  rw [fCos_eq, sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num
  ring

lemma fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  simp only [fCos_eq, Distinct839.Window.cosN_neg]

lemma vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  simp only [vProf, fCos_even]

lemma contDiff_cosN {n : WithTop ℕ∞} (k : ℕ) : ContDiff ℝ n (Distinct839.Window.cosN k) :=
  Real.contDiff_cos.comp (contDiff_const.mul contDiff_id)

lemma contDiff_fCos {n : WithTop ℕ∞} : ContDiff ℝ n fCos := by
  have h : fCos = fun u => 1 + ∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) u :=
    funext fCos_eq
  rw [h]
  exact contDiff_const.add (ContDiff.sum fun j _ => contDiff_const.mul (contDiff_cosN _))

lemma contDiff_vProf {n : WithTop ℕ∞} : ContDiff ℝ n vProf :=
  contDiff_const.mul contDiff_fCos

lemma continuous_fCos : Continuous fCos := (contDiff_fCos (n := 0)).continuous

lemma continuous_vProf : Continuous vProf := (contDiff_vProf (n := 0)).continuous

/-! ### Pointwise bounds -/

/-- `|∑ b_j cos(2π (j+1) s)| ≤ ∑ |b_j|`. -/
lemma abs_sum_cos_le {N : ℕ} (b : Fin N → ℝ) (s : ℝ) :
    |∑ j : Fin N, b j * Distinct839.Window.cosN (j.val + 1) s| ≤ ∑ j : Fin N, |b j| := by
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  exact mul_le_of_le_one_right (abs_nonneg _) (Distinct839.Window.abs_cosN_le_one _ _)

/-- `|∑ b_j sin(2π (j+1) s)| ≤ ∑ |b_j|`. -/
lemma abs_sum_sin_le {N : ℕ} (b : Fin N → ℝ) (s : ℝ) :
    |∑ j : Fin N, b j * Distinct839.Window.sinN (j.val + 1) s| ≤ ∑ j : Fin N, |b j| := by
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  exact mul_le_of_le_one_right (abs_nonneg _) (Distinct839.Window.abs_sinN_le_one _ _)

/-- `fCos ≥ 1 - ∑ |a_j| = 0.789328` everywhere. -/
lemma fCos_ge (s : ℝ) : 789328 / 1000000 ≤ fCos s := by
  have h := abs_sum_cos_le aC s
  rw [sum_abs_aC] at h
  rw [fCos_eq]
  linarith [(abs_le.mp h).1]

/-- `fCos ≤ 1 + ∑ |a_j| = 1.210672` everywhere. -/
lemma fCos_le (s : ℝ) : fCos s ≤ 1210672 / 1000000 := by
  have h := abs_sum_cos_le aC s
  rw [sum_abs_aC] at h
  rw [fCos_eq]
  linarith [(abs_le.mp h).2]

/-- `vProf ≥ (2/5)·0.789328 = 0.3157312 ≥ 0.315` everywhere. -/
lemma vProf_ge (s : ℝ) : 315 / 1000 ≤ vProf s := by
  have := fCos_ge s; unfold vProf; linarith

lemma vProf_pos (s : ℝ) : 0 < vProf s := by
  have := vProf_ge s; linarith

/-- `vProf ≤ (2/5)·1.210672 = 0.4842688 ≤ 0.485` everywhere. -/
lemma vProf_le (s : ℝ) : vProf s ≤ 485 / 1000 := by
  have := fCos_le s; unfold vProf; linarith

/-- `√2 / 2 ≥ 0.7071`. -/
lemma sqrt_two_div_two_ge : 7071 / 10000 ≤ √2 / 2 := by
  nlinarith [Real.sq_sqrt (show (0:ℝ) ≤ 2 by norm_num), Real.sqrt_nonneg 2]

/-- On `[3/8, 1/2]`, `cos(2πs) ≤ cos(3π/4) = -√2/2 ≤ -0.7071`. -/
lemma cosN_one_le_of_mem {s : ℝ} (h1 : 3 / 8 ≤ s) (h2 : s ≤ 1 / 2) :
    Distinct839.Window.cosN 1 s ≤ -(7071 / 10000) := by
  have hpi := Real.pi_pos
  have hc : Distinct839.Window.cosN 1 s ≤ Real.cos (π - π / 4) := by
    unfold Distinct839.Window.cosN
    apply Real.cos_le_cos_of_nonneg_of_le_pi (by nlinarith) (by push_cast; nlinarith)
    push_cast; nlinarith
  rw [Real.cos_pi_sub, Real.cos_pi_div_four] at hc
  linarith [sqrt_two_div_two_ge]

/-- **Edge bound**: `fCos s ≤ 1.002` for `3/8 ≤ |s| ≤ 1/2`
(`1 - 0.7071·a_1 + ∑_{j ≥ 2} |a_j| = 1.00191…`). -/
lemma fCos_le_edge {s : ℝ} (h1 : 3 / 8 ≤ |s|) (h2 : |s| ≤ 1 / 2) : fCos s ≤ 1002 / 1000 := by
  have key : ∀ t : ℝ, 3 / 8 ≤ t → t ≤ 1 / 2 → fCos t ≤ 1002 / 1000 := by
    intro t ht1 ht2
    have hc1 := cosN_one_le_of_mem ht1 ht2
    have b2 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 2 t)
    have b3 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 3 t)
    have b4 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 4 t)
    have b5 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 5 t)
    have b6 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 6 t)
    have b7 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 7 t)
    have b8 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 8 t)
    have b9 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 9 t)
    have b10 := abs_le.mp (Distinct839.Window.abs_cosN_le_one 10 t)
    rw [fCos_expand]
    linarith [b2.1, b2.2, b3.1, b3.2, b4.1, b4.2, b5.1, b5.2, b6.1, b6.2, b7.1, b7.2, b8.1, b8.2,
      b9.1, b9.2, b10.1, b10.2]
  rcases le_or_gt 0 s with hs | hs
  · rw [abs_of_nonneg hs] at h1 h2; exact key s h1 h2
  · rw [abs_of_neg hs] at h1 h2; rw [← fCos_even]; exact key (-s) h1 h2

/-! ### Derivatives -/

/-- Coefficients of `fCos'`: `-2π (j+1) a_j`. -/
def d1 (j : Fin 10) : ℝ := -(2 * π * ((j.val : ℝ) + 1) * aC j)

/-- Coefficients of `fCos''`: `-(2π (j+1))² a_j`. -/
def d2 (j : Fin 10) : ℝ := -((2 * π * ((j.val : ℝ) + 1)) ^ 2 * aC j)

/-- `fCos' = ∑ d1_j sin(2π (j+1) s)`. -/
def fCos1 (s : ℝ) : ℝ := ∑ j : Fin 10, d1 j * Distinct839.Window.sinN (j.val + 1) s

/-- `fCos'' = ∑ d2_j cos(2π (j+1) s)`. -/
def fCos2 (s : ℝ) : ℝ := ∑ j : Fin 10, d2 j * Distinct839.Window.cosN (j.val + 1) s

lemma hasDerivAt_fCos (s : ℝ) : HasDerivAt fCos (fCos1 s) s := by
  have h : fCos = fun u => 1 + ∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) u :=
    funext fCos_eq
  rw [h]
  have hs := HasDerivAt.sum (u := Finset.univ)
    (A := fun (j : Fin 10) u => aC j * Distinct839.Window.cosN (j.val + 1) u)
    (fun j _ => (Distinct839.Window.hasDerivAt_cosN (j.val + 1) s).const_mul (aC j))
  refine (hs.const_add 1).congr_deriv ?_
  unfold fCos1 d1
  refine Finset.sum_congr rfl fun j _ => ?_
  push_cast
  ring

lemma hasDerivAt_fCos1 (s : ℝ) : HasDerivAt fCos1 (fCos2 s) s := by
  have hs := HasDerivAt.sum (u := Finset.univ)
    (A := fun (j : Fin 10) u => d1 j * Distinct839.Window.sinN (j.val + 1) u)
    (fun j _ => (Distinct839.Window.hasDerivAt_sinN (j.val + 1) s).const_mul (d1 j))
  refine hs.congr_deriv ?_
  unfold fCos2 d1 d2
  refine Finset.sum_congr rfl fun j _ => ?_
  push_cast
  ring

lemma continuous_fCos1 : Continuous fCos1 :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (Distinct839.Window.continuous_sinN _)

lemma continuous_fCos2 : Continuous fCos2 :=
  continuous_finsetSum _ fun _ _ => continuous_const.mul (Distinct839.Window.continuous_cosN _)

lemma sum_abs_d1 : ∑ j : Fin 10, |d1 j| = 2 * π * (465488 / 1000000) := by
  rw [← sum_mul_abs_aC, Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d1, abs_neg, abs_mul, abs_of_pos (by positivity : (0:ℝ) < 2 * π * ((j.val : ℝ) + 1))]
  ring

lemma sum_abs_d2 : ∑ j : Fin 10, |d2 j| = 4 * π ^ 2 * (2084874 / 1000000) := by
  rw [← sum_sq_mul_abs_aC, Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d2, abs_neg, abs_mul,
    abs_of_nonneg (by positivity : (0:ℝ) ≤ (2 * π * ((j.val : ℝ) + 1)) ^ 2)]
  ring

/-- `|fCos'| ≤ 2π ∑ j |a_j| ≤ 3` (the value is `2.92474…`). -/
lemma abs_fCos1_le (s : ℝ) : |fCos1 s| ≤ 3 := by
  have h := abs_sum_sin_le d1 s
  rw [sum_abs_d1] at h
  have hpi := Real.pi_lt_d4
  unfold fCos1
  linarith

/-- `|fCos''| ≤ 4π² ∑ j² |a_j| ≤ 83` (the value is `82.3075…`). -/
lemma abs_fCos2_le (s : ℝ) : |fCos2 s| ≤ 83 := by
  have h := abs_sum_cos_le d2 s
  rw [sum_abs_d2] at h
  have hpi := Real.pi_lt_d4
  have hpi0 := Real.pi_pos
  have hpi2 : π ^ 2 < 3.1416 ^ 2 := by nlinarith
  unfold fCos2
  linarith

/-! ### Integrals over `[-1/2, 1/2]` -/

/-- `∫ fCos = 1`. -/
lemma integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  simp_rw [fCos_eq]
  rw [intervalIntegral.integral_add (by simp)
      ((Distinct839.Window.continuous_sum_cos aC).intervalIntegrable _ _),
    Distinct839.Window.integral_sum_cos, Distinct839.Window.integral_one]
  ring

/-- `∫ fCos² = 1 + ∑ a_j² / 2`. -/
lemma integral_fCos_sq :
    ∫ s in (-(1:ℝ)/2)..(1/2), fCos s ^ 2 = 1 + (∑ j : Fin 10, aC j ^ 2) / 2 := by
  have hS := Distinct839.Window.continuous_sum_cos aC
  have h1 : ∀ s, fCos s ^ 2
      = (1 + 2 * ∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) s)
        + (∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) s) ^ 2 :=
    fun s => by rw [fCos_eq]; ring
  have i1 : IntervalIntegrable
      (fun s => 1 + 2 * ∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) s) volume
      (-(1:ℝ)/2) (1/2) := (continuous_const.add (continuous_const.mul hS)).intervalIntegrable _ _
  have i2 : IntervalIntegrable
      (fun s => (∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) s) ^ 2) volume
      (-(1:ℝ)/2) (1/2) := (hS.pow 2).intervalIntegrable _ _
  have i3 : IntervalIntegrable (fun _ : ℝ => (1:ℝ)) volume (-(1:ℝ)/2) (1/2) :=
    continuous_const.intervalIntegrable _ _
  have i4 : IntervalIntegrable
      (fun s => 2 * ∑ j : Fin 10, aC j * Distinct839.Window.cosN (j.val + 1) s) volume
      (-(1:ℝ)/2) (1/2) := (continuous_const.mul hS).intervalIntegrable _ _
  simp_rw [h1]
  rw [intervalIntegral.integral_add i1 i2, intervalIntegral.integral_add i3 i4,
    intervalIntegral.integral_const_mul, Distinct839.Window.integral_sum_cos,
    Distinct839.Window.integral_sq_sum_cos, Distinct839.Window.integral_one]
  ring

/-- `∫ fCos'² = ∑ d1_j² / 2 = 2π² ∑ j² a_j²`. -/
lemma integral_fCos1_sq : ∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2
    = 2 * π ^ 2 * (8286434549 / 250000000000) := by
  unfold fCos1
  rw [Distinct839.Window.integral_sq_sum_sin, ← sum_sq_mul_aC_sq, Finset.mul_sum, Finset.sum_div]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [d1]
  ring

/-- `∫ fCos'² ≤ 0.655` (the value is `0.65427…`). -/
lemma integral_fCos1_sq_le : ∫ s in (-(1:ℝ)/2)..(1/2), fCos1 s ^ 2 ≤ 655 / 1000 := by
  rw [integral_fCos1_sq]
  have hpi := Real.pi_lt_d4
  have hpi0 := Real.pi_pos
  nlinarith

end Simple673.Window


==> anc/lean/Simple673/WindowSide/Limit.lean <==
/-
Simple673/WindowSide/Limit.lean — the ratio constant of the realised window `vProf`.

For a valid parameter set `P` and an even `UnitProfile` `v` (continuous, values in `[0, 1]`),
the generic theorem `Distinct839.WindowMoments.tendsto_cRatio_atV` gives
`cRatio(λ₁(T); a_T, b_T, J_T) → cWin D λ v` for the data of `P.atV v`, provided the limit has a
positive denominator (`a_T → ∫v`, `b_T → ∫v²` at rate `2w/L`, and `g_T` is within `4w` of
`L · vConv v (·/L)`; see `Distinct839/WindowMoments/Ramp.lean` and `Limit.lean`, which are
imported unchanged).

This file applies it to the profile `vProf` with `P = paramsOf stdProfile lam` and the diagonal
density `D(s) = s`:

* `WindowSide.tendsto_cRatio_atV_vProf`: the limit, with `cinf = cWin (fun s => s) lam vProf`
  (the hypothesis `hc` of `Distinct839.gzMoments_atV_zeta_std`);
* `WindowSide.cWin_vProf_pos`: the limit is positive (its hypothesis `hc0`).

The deliverable `windowMoments : WindowMomentsStatement` (`Spec2.lean`) is the pair. The window
class `AdmWindow` is not needed for these limits. This is the last section of
`Distinct839/WindowMoments/Limit.lean` ("The profile `vProf`") for the profile of the second
window.
-/
import Distinct839.WindowMoments.Limit
import Simple673.WindowSide.Profile
import Simple673.Spec2

open Real Set MeasureTheory Filter Topology Zeta23

noncomputable section

namespace Simple673

namespace WindowSide

/-! ## The profile `vProf` -/

/-- `vProf` is continuous with values in `[0, 1]`. -/
lemma unitProfile_vProf : Distinct839.WindowMoments.UnitProfile vProf :=
  ⟨continuous_vProf, fun s => (vProf_pos s).le, vProf_le_one⟩

lemma integral_vProf_pos : 0 < ∫ s in (-(1:ℝ)/2)..(1/2), vProf s :=
  intervalIntegral.intervalIntegral_pos_of_pos_on
    (continuous_vProf.intervalIntegrable _ _)
    (fun x _ => vProf_pos x) (by norm_num)

lemma integral_vProf_sq_pos : 0 < ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 :=
  intervalIntegral.intervalIntegral_pos_of_pos_on
    ((continuous_vProf.pow 2).intervalIntegrable _ _)
    (fun x _ => pow_pos (vProf_pos x) 2) (by norm_num)

/-- `𝒥(λ; vProf) ≥ 0` for `D(s) = s` and every `λ ≥ 0`. -/
lemma jWin_id_vProf_nonneg {lam : ℝ} (hlam : 0 ≤ lam) :
    0 ≤ XiPrime.jWin (fun s => s) lam vProf := by
  unfold XiPrime.jWin
  refine mul_nonneg (by norm_num) (intervalIntegral.integral_nonneg zero_le_one fun r hr => ?_)
  exact mul_nonneg (mul_nonneg hlam hr.1)
    (XiPrime.vConv_nonneg (fun s _ => (vProf_pos s).le) hr)

/-- **The ratio constant of the realised window.** With `P = paramsOf stdProfile lam` and the
diagonal density `D(s) = s`, `cRatio(λ₁(T); a_T, b_T, J_T) → cWin D λ vProf` for the data of
`P.atV vProf`. -/
theorem tendsto_cRatio_atV_vProf {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) :
    Tendsto (fun T => ThmD.cRatio ((paramsOf stdProfile lam).lam1 T)
      (((paramsOf stdProfile lam).atV vProf T).a T) (((paramsOf stdProfile lam).atV vProf T).b T)
      (XiPrime.JD (fun s => s) (((paramsOf stdProfile lam).atV vProf T).g T)
        ((paramsOf stdProfile lam).L T) (l T))) atTop
      (𝓝 (XiPrime.cWin (fun s => s) lam vProf)) :=
  Distinct839.WindowMoments.tendsto_cRatio_atV (paramsOf_valid taperProfile_stdProfile h0 h1)
    unitProfile_vProf vProf_even continuousOn_id
    (add_pos_of_pos_of_nonneg integral_vProf_sq_pos
      (mul_nonneg h0.le (jWin_id_vProf_nonneg h0.le)))

/-- **Positivity of the limit constant**: `cWin (fun s => s) λ vProf > 0` for `λ > 0`. -/
theorem cWin_vProf_pos {lam : ℝ} (hlam : 0 < lam) : 0 < XiPrime.cWin (fun s => s) lam vProf :=
  XiPrime.cWin_pos integral_vProf_pos.ne' integral_vProf_sq_pos (jWin_id_vProf_nonneg hlam.le) hlam

end WindowSide

/-! ## The deliverable -/

/-- **Layer W2, moments of the realised window.** For `0 < lam ≤ 1` the ratio constant of the
realised window tends to `cWin (fun s => s) lam vProf`, and this limit is positive. -/
theorem windowMoments : WindowMomentsStatement := fun _lam h0 h1 =>
  ⟨WindowSide.cWin_vProf_pos h0, WindowSide.tendsto_cRatio_atV_vProf h0 h1⟩

end Simple673


==> anc/lean/Simple673/WindowSide/Main.lean <==
/-
Simple673/WindowSide/Main.lean — the window-side bookkeeping for the profile `vProf`.

The window at height `T` is `φ_v = √(v(u/L))·φ(u)` with `v = vProf` (`P.phiV vProf T`), where `φ`
is the taper of the parameters `P`. Given that these windows are admissible (`AdmWindow`, the
hypothesis `hAdm`, proved in the layer `Window`), this file supplies the remaining inputs of the
generic second-moment theorem `Distinct839.gzMoments_atV_zeta_std` and of the generic zero side:

* `WindowSide.av_vProf_close`, `WindowSide.bv_vProf_close`: `|a_T − ∫v| ≤ 2w/L` and
  `|b_T − ∫v²| ≤ 2w/L`. The window differs from the sharp cutoff only on the two ramps of width
  `w` (`Distinct839.WindowSide.moment_close`, which is generic in the profile and is imported).
* `WindowSide.eventually_a_vProf`: `a_T ≥ 1/4` eventually (`a_T → ∫v = 2/5`);
  `WindowSide.eventually_b_vProf`: `b_T ≥ 1/8` eventually (`∫v² ≥ (∫v)² = 4/25`);
* `WindowSide.admFamily_vProf`: the family `(P.atV vProf T).phi T` is an `AdmFamily`;
* `WindowSide.windowZeroSide_vProf`: the zero side for the zeros of ζ (`windowZeroSide_atV_of`).

These hold for any valid parameters `P`. The `_std` versions are the case
`P = paramsOf stdProfile lam`, and the deliverable `windowSide : WindowSideStatement`
(`Spec2.lean`) collects them.

This is the part of `Distinct839/WindowSide/Main.lean` after `moment_close`, for the profile of
the second window. The proofs use of the profile only the facts of `Profile.lean`.
-/
import Distinct839.WindowSide.Main
import Simple673.WindowSide.Profile
import Simple673.Spec2

open Filter MeasureTheory

noncomputable section

namespace Simple673

open Zeta23 Zeta23.XiPrime

namespace WindowSide

variable {P : Params}

/-! ## The window `φ_v` for `v = vProf` -/

/-- `φ_v² = v(u/L)·φ²` (no clipping, since `vProf > 0`). -/
theorem phiV_vProf_sq (P : Params) (T u : ℝ) :
    P.phiV vProf T u ^ 2 = vProf (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ 2 := by
  rw [Params.phiV_eq, mul_pow, Real.sq_sqrt (le_max_left _ _), max_eq_right (vProf_pos _).le]

/-- `φ_v⁴ = v(u/L)²·φ⁴`. -/
theorem phiV_vProf_pow_four (P : Params) (T u : ℝ) :
    P.phiV vProf T u ^ 4 = vProf (u / P.L T) ^ 2 * Taper.phi P.ϱ (P.L T) P.w u ^ 4 := by
  have e : P.phiV vProf T u ^ 4 = (P.phiV vProf T u ^ 2) ^ 2 := by ring
  rw [e, phiV_vProf_sq]
  ring

/-- `|a_T − 2/5| ≤ 2w/L`, with `a_T = L⁻¹ ∫ φ_v²` and `∫ vProf = 2/5`. -/
theorem av_vProf_close (hP : P.Valid) {T : ℝ} (h8 : 8 * P.w ≤ P.L T) :
    |AdmWindow.av (P.phiV vProf T) (P.L T) - 2 / 5| ≤ 2 * P.w / P.L T := by
  have h := Distinct839.WindowSide.moment_close hP h8 continuous_vProf abs_vProf_le_one
    two_ne_zero
  rw [integral_vProf] at h
  have e : ∫ u, P.phiV vProf T u ^ 2 = ∫ u, vProf (u / P.L T) * Taper.phi P.ϱ (P.L T) P.w u ^ 2 :=
    integral_congr_ae (ae_of_all _ fun u => phiV_vProf_sq P T u)
  unfold AdmWindow.av
  rw [e]
  exact h

/-- `|b_T − ∫ vProf²| ≤ 2w/L`, with `b_T = L⁻¹ ∫ φ_v⁴`. -/
theorem bv_vProf_close (hP : P.Valid) {T : ℝ} (h8 : 8 * P.w ≤ P.L T) :
    |AdmWindow.bv (P.phiV vProf T) (P.L T) - ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2|
      ≤ 2 * P.w / P.L T := by
  have hg : ∀ s, |vProf s ^ 2| ≤ 1 := fun s => by
    rw [abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (vProf_pos s).le (vProf_le_one s)
  have h := Distinct839.WindowSide.moment_close (g := fun s => vProf s ^ 2) hP h8
    (continuous_vProf.pow 2) hg (n := 4) (by norm_num)
  have e : ∫ u, P.phiV vProf T u ^ 4
      = ∫ u, vProf (u / P.L T) ^ 2 * Taper.phi P.ϱ (P.L T) P.w u ^ 4 :=
    integral_congr_ae (ae_of_all _ fun u => phiV_vProf_pow_four P T u)
  unfold AdmWindow.bv
  rw [e]
  exact h

/-- `L ≥ 100 w` eventually. -/
theorem eventually_L_ge_hundred (hP : P.Valid) : ∀ᶠ T in atTop, 100 * P.w ≤ P.L T :=
  (Params.tendsto_L_of_valid hP).eventually_ge_atTop _

/-- At a height with `L ≥ 100 w`: `a_T ≥ 2/5 − 1/50 ≥ 1/4`. -/
theorem av_vProf_ge (hP : P.Valid) {T : ℝ} (hT : 100 * P.w ≤ P.L T) :
    1 / 4 ≤ AdmWindow.av (P.phiV vProf T) (P.L T) := by
  have hw1 := hP.one_le_w
  have hL : 0 < P.L T := by linarith
  have h := (abs_le.mp (av_vProf_close hP (by linarith))).1
  have hr : 2 * P.w / P.L T ≤ 1 / 50 := by rw [div_le_iff₀ hL]; linarith
  linarith

/-- At a height with `L ≥ 100 w`: `b_T ≥ 4/25 − 1/50 ≥ 1/8`. -/
theorem bv_vProf_ge (hP : P.Valid) {T : ℝ} (hT : 100 * P.w ≤ P.L T) :
    1 / 8 ≤ AdmWindow.bv (P.phiV vProf T) (P.L T) := by
  have hw1 := hP.one_le_w
  have hL : 0 < P.L T := by linarith
  have h := (abs_le.mp (bv_vProf_close hP (by linarith))).1
  have hr : 2 * P.w / P.L T ≤ 1 / 50 := by rw [div_le_iff₀ hL]; linarith
  have hsq := integral_vProf_sq_ge
  linarith

/-! ## The statements for any valid parameters -/

/-- **`a_T ≥ 1/4` eventually** for the profile `vProf`. -/
theorem eventually_a_vProf (hP : P.Valid) :
    ∀ᶠ T in atTop, 1 / 4 ≤ (P.atV vProf T).a T := by
  filter_upwards [eventually_L_ge_hundred hP] with T hT
  rw [Params.atV_a T hP vProf_even]
  exact av_vProf_ge hP hT

/-- **`b_T ≥ 1/8` eventually** for the profile `vProf`. -/
theorem eventually_b_vProf (hP : P.Valid) :
    ∀ᶠ T in atTop, 1 / 8 ≤ AdmWindow.bv (P.phiV vProf T) (P.L T) := by
  filter_upwards [eventually_L_ge_hundred hP] with T hT
  exact bv_vProf_ge hP hT

/-- **The windows of `vProf` form an admissible family**, given that each window with `8w ≤ L` is
admissible. -/
theorem admFamily_vProf (hP : P.Valid) {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * P.w ≤ P.L T → AdmWindow (P.phiV vProf T) (P.L T) P.w cW) :
    AdmFamily P (fun T => (P.atV vProf T).phi T) cW := by
  obtain ⟨T₀, hT₀⟩ := eventually_atTop.mp (eventually_L_ge_hundred hP)
  refine ⟨T₀, fun T hT => ?_⟩
  have hL := hT₀ T hT
  have h8 : 8 * P.w ≤ P.L T := by linarith [hP.one_le_w]
  show AdmWindow ((P.atV vProf T).phi T) (P.L T) P.w cW
    ∧ 1 / 8 ≤ AdmWindow.bv ((P.atV vProf T).phi T) (P.L T)
  rw [Params.atV_phi_valid T hP vProf_even]
  exact ⟨hAdm T h8, bv_vProf_ge hP hL⟩

/-- **The zero side for the zeros of ζ and the profile `vProf`** (`windowZeroSide_atV_of` with
`riemannVonMangoldt_zeta`). -/
theorem windowZeroSide_vProf (hP : P.Valid) {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * P.w ≤ P.L T → AdmWindow (P.phiV vProf T) (P.L T) P.w cW) :
    WindowZeroSide zetaZeroConfig P (P.atV vProf) :=
  windowZeroSide_atV_of hP vProf_even hAdm (eventually_a_vProf hP) zetaZeroConfig
    riemannVonMangoldt_zeta

/-! ## The same for the standard parameters `paramsOf stdProfile lam` -/

section Std

variable {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
include h0 h1

theorem eventually_a_vProf_std :
    ∀ᶠ T in atTop, 1 / 4 ≤ ((paramsOf stdProfile lam).atV vProf T).a T :=
  eventually_a_vProf (paramsOf_valid taperProfile_stdProfile h0 h1)

theorem eventually_b_vProf_std :
    ∀ᶠ T in atTop, 1 / 8 ≤ AdmWindow.bv ((paramsOf stdProfile lam).phiV vProf T)
      ((paramsOf stdProfile lam).L T) :=
  eventually_b_vProf (paramsOf_valid taperProfile_stdProfile h0 h1)

theorem admFamily_vProf_std {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW) :
    AdmFamily (paramsOf stdProfile lam) (fun T => ((paramsOf stdProfile lam).atV vProf T).phi T)
      cW :=
  admFamily_vProf (paramsOf_valid taperProfile_stdProfile h0 h1) hAdm

theorem windowZeroSide_vProf_std {cW : ℝ}
    (hAdm : ∀ T : ℝ, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW) :
    WindowZeroSide zetaZeroConfig (paramsOf stdProfile lam) ((paramsOf stdProfile lam).atV vProf) :=
  windowZeroSide_vProf (paramsOf_valid taperProfile_stdProfile h0 h1) hAdm

end Std

end WindowSide

/-! ## The deliverable -/

/-- **Layer W2, window side.** For `0 < lam ≤ 1` and admissible windows (`AdmAt lam cW`):
`a_T ≥ 1/4` eventually, the realised windows form an admissible family (`b_T ≥ 1/8`), and the
zero-side package of the library holds for the zeros of `ζ`. -/
theorem windowSide : WindowSideStatement := fun _lam _cW h0 h1 hAdm =>
  ⟨WindowSide.eventually_a_vProf_std h0 h1, WindowSide.admFamily_vProf_std h0 h1 hAdm,
    WindowSide.windowZeroSide_vProf_std h0 h1 hAdm⟩

end Simple673


==> anc/lean/Simple673/WindowSide/Profile.lean <==
/-
Simple673/WindowSide/Profile.lean — elementary facts about the profile `vProf = (2/5)·fCos`.

The window is `f(u) = 1 + ∑_{j=1}^{10} a_j cos(2πju)` on `[−1/2, 1/2]`; on the zeta side it
enters through the profile `vProf = (2/5)·fCos` (`Defs.lean`). This file proves:

* `sum_abs_aC`: `∑_j |a_j| = 210672·10⁻⁶`, hence `0.789328 ≤ fCos ≤ 1.210672` everywhere;
* `vProf_pos`, `vProf_le_one`, `vProf_even`, `continuous_vProf`;
* `integral_fCos`: `∫_{−1/2}^{1/2} fCos = 1` (each cosine integrates to `0`), so `∫ vProf = 2/5`;
* `integral_vProf_sq_ge`: `∫_{−1/2}^{1/2} vProf² ≥ (2/5)² = 4/25`, from the pointwise inequality
  `v² ≥ 2cv − c²` with `c = 2/5` (Cauchy–Schwarz on an interval of length one, without computing
  `∫ fCos² = 1 + ½∑a_j²`).

The file has the form of `Distinct839/WindowSide/Profile.lean`. What differs is the number of
coefficients (ten here, six there) and with it the three numbers `∑|a_j|`, `1 − ∑|a_j|`,
`1 + ∑|a_j|`.
-/
import Simple673.Defs
import Simple673.Sum10

open scoped BigOperators
open Real

noncomputable section

namespace Simple673

namespace WindowSide

/-! ## Pointwise bounds -/

/-- `∑_j |a_j| = 210672·10⁻⁶`. -/
theorem sum_abs_aC : ∑ j : Fin 10, |aC j| = 210672 / 1000000 := by
  have h0 : aInt 0 = 122290 := rfl
  have h1 : aInt 1 = -45012 := rfl
  have h2 : aInt 2 = 16241 := rfl
  have h3 : aInt 3 = 1887 := rfl
  have h4 : aInt 4 = 2711 := rfl
  have h5 : aInt 5 = 3731 := rfl
  have h6 : aInt 6 = -5307 := rfl
  have h7 : aInt 7 = 2982 := rfl
  have h8 : aInt 8 = -5153 := rfl
  have h9 : aInt 9 = 5358 := rfl
  simp only [sum_univ_ten, aC, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9, abs_div]
  norm_num

/-- `|fCos u − 1| ≤ ∑_j |a_j|`. -/
theorem abs_fCos_sub_one_le (u : ℝ) : |fCos u - 1| ≤ 210672 / 1000000 := by
  rw [← sum_abs_aC]
  unfold fCos
  rw [add_sub_cancel_left]
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j _ => ?_)
  rw [abs_mul]
  calc |aC j| * |Real.cos (2 * π * ((j : ℕ) + 1) * u)| ≤ |aC j| * 1 :=
        mul_le_mul_of_nonneg_left (Real.abs_cos_le_one _) (abs_nonneg _)
    _ = |aC j| := mul_one _

/-- `fCos ≥ 1 − ∑|a_j| = 0.789328` everywhere. -/
theorem fCos_ge (u : ℝ) : 789328 / 1000000 ≤ fCos u := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).1
  linarith

/-- `fCos ≤ 1 + ∑|a_j| = 1.210672` everywhere. -/
theorem fCos_le (u : ℝ) : fCos u ≤ 1210672 / 1000000 := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).2
  linarith

theorem vProf_eq (s : ℝ) : vProf s = 2 / 5 * fCos s := rfl

/-- `vProf > 0` everywhere (indeed `vProf ≥ 0.315`). -/
theorem vProf_pos (s : ℝ) : 0 < vProf s := by
  rw [vProf_eq]; have := fCos_ge s; positivity

/-- `vProf ≤ 1` everywhere (indeed `vProf ≤ 0.485`). -/
theorem vProf_le_one (s : ℝ) : vProf s ≤ 1 := by
  rw [vProf_eq]; have := fCos_le s; linarith

theorem abs_vProf_le_one (s : ℝ) : |vProf s| ≤ 1 := by
  rw [abs_of_pos (vProf_pos s)]; exact vProf_le_one s

/-- `fCos` is even. -/
theorem fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  unfold fCos
  congr 1
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [mul_neg, Real.cos_neg]

/-- `vProf` is even. -/
theorem vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  rw [vProf_eq, vProf_eq, fCos_even]

theorem continuous_fCos : Continuous fCos := by
  unfold fCos
  fun_prop

theorem continuous_vProf : Continuous vProf := by
  have h : vProf = fun s => 2 / 5 * fCos s := rfl
  rw [h]
  exact continuous_const.mul continuous_fCos

/-! ## Integrals over `[−1/2, 1/2]` -/

/-- `∫_{−1/2}^{1/2} cos(2π(n+1)s) ds = 0`. -/
theorem integral_cos_harmonic (n : ℕ) :
    ∫ s in (-(1:ℝ)/2)..(1/2), Real.cos (2 * π * ((n : ℝ) + 1) * s) = 0 := by
  have hc : (2 * π * ((n : ℝ) + 1)) ≠ 0 := by positivity
  rw [intervalIntegral.integral_comp_mul_left (fun x => Real.cos x) hc, integral_cos]
  have h1 : 2 * π * ((n : ℝ) + 1) * (1 / 2) = ((n + 1 : ℕ) : ℝ) * π := by push_cast; ring
  have h2 : 2 * π * ((n : ℝ) + 1) * (-(1:ℝ) / 2) = -(((n + 1 : ℕ) : ℝ) * π) := by push_cast; ring
  rw [h1, h2, Real.sin_neg, Real.sin_nat_mul_pi]
  simp

/-- `∫_{−1/2}^{1/2} fCos = 1`. -/
theorem integral_fCos : ∫ s in (-(1:ℝ)/2)..(1/2), fCos s = 1 := by
  have hcos : ∀ j : Fin 10, IntervalIntegrable
      (fun s => aC j * Real.cos (2 * π * ((j : ℕ) + 1) * s)) MeasureTheory.volume
      (-(1:ℝ)/2) (1/2) :=
    fun j => (continuous_const.mul (Real.continuous_cos.comp (continuous_const.mul continuous_id)))
      |>.intervalIntegrable _ _
  have hsum : IntervalIntegrable
      (fun s => ∑ j : Fin 10, aC j * Real.cos (2 * π * ((j : ℕ) + 1) * s))
      MeasureTheory.volume (-(1:ℝ)/2) (1/2) := by
    refine Continuous.intervalIntegrable ?_ _ _
    fun_prop
  unfold fCos
  rw [intervalIntegral.integral_add intervalIntegrable_const hsum,
    intervalIntegral.integral_finsetSum fun j _ => hcos j]
  simp only [intervalIntegral.integral_const_mul, integral_cos_harmonic, mul_zero,
    Finset.sum_const_zero, add_zero, intervalIntegral.integral_const, smul_eq_mul]
  norm_num

/-- `∫_{−1/2}^{1/2} vProf = 2/5`. -/
theorem integral_vProf : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s = 2 / 5 := by
  show ∫ s in (-(1:ℝ)/2)..(1/2), 2 / 5 * fCos s = 2 / 5
  rw [intervalIntegral.integral_const_mul, integral_fCos, mul_one]

/-- `∫_{−1/2}^{1/2} vProf² ≥ 4/25`: integrate `vProf² ≥ (4/5)·vProf − 4/25`. -/
theorem integral_vProf_sq_ge : 4 / 25 ≤ ∫ s in (-(1:ℝ)/2)..(1/2), vProf s ^ 2 := by
  have hint : IntervalIntegrable vProf MeasureTheory.volume (-(1:ℝ)/2) (1/2) :=
    continuous_vProf.intervalIntegrable _ _
  have hlow : ∫ s in (-(1:ℝ)/2)..(1/2), (4 / 5 * vProf s - 4 / 25) = 4 / 25 := by
    rw [intervalIntegral.integral_sub (hint.const_mul _) intervalIntegrable_const,
      intervalIntegral.integral_const_mul, integral_vProf, intervalIntegral.integral_const,
      smul_eq_mul]
    norm_num
  rw [← hlow]
  refine intervalIntegral.integral_mono_on (by norm_num)
    ((hint.const_mul _).sub intervalIntegrable_const)
    ((continuous_vProf.pow 2).intervalIntegrable _ _) fun s _ => ?_
  nlinarith [sq_nonneg (vProf s - 2 / 5)]

end WindowSide

end Simple673


==> anc/lean/Simple673/ZeroKernel/Bulk.lean <==
/-
Simple673/ZeroKernel/Bulk.lean — Gram entries of two ordinates in the bulk, at one height.

At height `T`, with `L` the bandwidth, `h = 2π/L` the grid step, `d = ⌊LT/2π⌋` and `a` the
normalisation of the realised window `φ`, the Gram entry of two real ordinates is
`κ(γ, γ') = (a L²)⁻¹ ∑_{0 ≤ k < d} φ̂(γ - τ_k) φ̂(γ' - τ_k)`, `τ_k = T + k h`. Let `c = cW` be
the constant of the window class of `φ` and `Z = ∑_{k ∈ ℤ} 1/k²`. For `γ, γ'` in the bulk
`[T + √T, 2T - √T]`:

* the truncated Poisson sum differs from the full one, `L Φ(γ - γ')`, by at most
  `2 Z (c/(R h))²` with `R = √T/2` (`Distinct839/ZeroKernel/Leak.lean`, which holds for every
  window of the class; the ramp width is `1`); after division by `a L²` this is at most
  `8 Z c² / T`, because `a ≥ 1/4`;
* `Φ(γ - γ')/(a L)` is within `24/L` of `K((γ - γ') L / 2π)` (`Kernel.lean`).

Together (`abs_gramKappa_sub_K_le`):
`|κ(γ, γ') - K(y - y')| ≤ 24/L + 8 Z c²/T` once `L ≥ 40` and `T ≥ 16`.

The three elementary lemmas `sub_le_floor_mul`, `abs_inv_mul_sub_le`, `leak_div_le` of
`Distinct839/ZeroKernel/Bulk.lean` do not depend on the window and are used from there, as are
`zetaTwoZ` and `abs_poisson_sub_sum_le` of `Distinct839/ZeroKernel/Leak.lean`.
-/
import Distinct839.ZeroKernel.Bulk
import Distinct839.ZeroKernel.Leak
import Simple673.ZeroKernel.Kernel

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Simple673.ZeroKernel

/-- **Gram entries in the bulk, at one height.** For the realised window at height `T` with
`L ≥ 40` and `T ≥ 16`, and two ordinates in `[T + √T, 2T - √T]`,
`|κ(γ, γ') - K(y - y')| ≤ 24/L + 8 Z c²/T`, where `y = γ L/2π`, `c = cW` is the constant of the
window class and `Z = ∑_{k ∈ ℤ} 1/k²`. -/
theorem abs_gramKappa_sub_K_le {lam cW T : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW)
    (hL40 : 40 ≤ (Pst lam).L T) (hT : 16 ≤ T) {γ γ' : ℝ}
    (hγ : T + D0 T ≤ γ) (hγ2 : γ ≤ 2 * T - D0 T)
    (hγ' : T + D0 T ≤ γ') (hγ'2 : γ' ≤ 2 * T - D0 T) :
    |gramKappa (Pfam lam T) T γ γ' - K (ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ')|
      ≤ 24 / (Pst lam).L T + 8 * Distinct839.ZeroKernel.zetaTwoZ * cW ^ 2 / T := by
  set L := (Pst lam).L T with hLdef
  have hL : 0 < L := by linarith
  have hT0 : 0 < T := by linarith
  -- the window radius `R = √T/2` dominates the grid step
  have hsT : 4 ≤ Real.sqrt T := by
    rw [show (4 : ℝ) = Real.sqrt 16 by
      rw [show (16 : ℝ) = 4 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]]
    exact Real.sqrt_le_sqrt hT
  have hh : 2 * π / L ≤ 1 := by
    rw [div_le_one hL]
    linarith [Real.pi_lt_four]
  have hR : 2 * π / L ≤ Real.sqrt T / 2 := by linarith
  have hD0 : D0 T = Real.sqrt T := rfl
  rw [hD0] at hγ hγ2 hγ' hγ'2
  have hd : T - 2 * π / L ≤ ((Pst lam).d T : ℝ) * (2 * π / L) :=
    Distinct839.ZeroKernel.sub_le_floor_mul hL
  have hup : ∀ x : ℝ, x ≤ 2 * T - Real.sqrt T →
      x ≤ T + ((Pst lam).d T : ℝ) * (2 * π / L) - Real.sqrt T / 2 := by
    intro x hx
    linarith
  have hlo : ∀ x : ℝ, T + Real.sqrt T ≤ x → T + Real.sqrt T / 2 ≤ x := by
    intro x hx
    linarith
  -- the leak
  have hleak := Distinct839.ZeroKernel.abs_poisson_sub_sum_le hW T ((Pst lam).d T) hR
    (hlo γ hγ) (hup γ hγ2) (hlo γ' hγ') (hup γ' hγ'2)
  -- the kernel
  have hker := abs_VPhiR_div_sub_K_le hK hW hL40 (γ - γ')
  have ha := av_ge_quarter hK hW hL40
  rw [gramKappa_Pfam h0 h1, ypos_sub]
  refine le_trans (Distinct839.ZeroKernel.abs_inv_mul_sub_le hL (by linarith) hleak hker) ?_
  rw [add_comm (24 / L)]
  exact add_le_add_left
    (Distinct839.ZeroKernel.leak_div_le Distinct839.ZeroKernel.zetaTwoZ_nonneg hL hT0 ha) _

end Simple673.ZeroKernel


==> anc/lean/Simple673/ZeroKernel/GramData.lean <==
/-
Simple673/ZeroKernel/GramData.lean — the Gram data of the realised window (`gramData`,
`gramDataLayer`).

For `1/2 ≤ λ < 1`, the window realising the profile `vProf` at height `T` (the parameter family
`Pfam lam T = (paramsOf stdProfile lam).atV vProf T` of `Spec2.lean`) satisfies, for all large
`T`:

1. for two ordinates in the bulk `[T + √T, 2T - √T]`, the Gram entry is within
   `η(T) = 24/L + 8 Z c²/T → 0` of the kernel value `K(y - y')` (`Bulk.lean`; `c = cW` is the
   constant of the window class and `Z = ∑_{k ∈ ℤ} 1/k²`);
2. on every `sep`-separated finite set of ordinates the Gram matrix is bounded by
   `(2/(5a)) · LMaj ≤ 19/10 = normS` (`Separated.lean`), because `a ≥ 2/5 - 2/L`
   (`Kernel.lean`) and `LMaj ≤ 1.79`: for `L ≥ 4000`, `a ≥ 0.3995` and
   `(2/(5 · 0.3995)) · 1.79 = 1.7922… < 1.9`.

The window class `AdmWindow` of the realised window, the integral formula for `K` and the
majorant statements are hypotheses, proved in other layers. `gramData` has them as explicit
hypotheses; `gramDataLayer` is the same theorem with the hypotheses written as the statements
`AdmAt`, `KIntegral`, … of `Spec.lean` and `Spec2.lean`.
-/
import Simple673.ZeroKernel.Bulk
import Simple673.ZeroKernel.Separated

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Simple673.ZeroKernel

/-- The error of part (1): `η(T) = 24/L + 8 Z c²/T`. -/
def etaGram (lam cW T : ℝ) : ℝ :=
  24 / (Pst lam).L T + 8 * Distinct839.ZeroKernel.zetaTwoZ * cW ^ 2 / T

lemma tendsto_etaGram {lam : ℝ} (h0 : 0 < lam) (cW : ℝ) :
    Tendsto (etaGram lam cW) atTop (𝓝 0) := by
  have hL : Tendsto (fun T => (Pst lam).L T) atTop atTop :=
    Zeta23.Assembly.tendsto_L_atTop (Pst lam) h0
  have h1 : Tendsto (fun T => 24 / (Pst lam).L T) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop hL
  have h2 : Tendsto (fun T : ℝ => 8 * Distinct839.ZeroKernel.zetaTwoZ * cW ^ 2 / T) atTop
      (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_id
  have h := h1.add h2
  rw [add_zero] at h
  exact h

/-- `LMaj ≥ 0`. -/
lemma LMaj_nonneg : 0 ≤ LMaj := by
  have h := (abs_le.mp (Distinct839.ZeroKernel.abs_sincN_le_one sep)).1
  unfold LMaj gammaM sep at *
  exact mul_nonneg (by norm_num) (by linarith)

/-- The constant of part (2) is below `normS = 19/10` once `a ≥ 0.3995`:
`(2/(5a)) · LMaj ≤ (2/(5 · 0.3995)) · 1.79 = 1.7922…`, by `LMajBound : LMaj ≤ 179/100`. -/
lemma sepConst_le {a : ℝ} (ha : 3995 / 10000 ≤ a) (hLM : LMajBound) :
    2 / (5 * a) * LMaj ≤ normS := by
  have ha0 : 0 < a := by linarith
  have hLM' : LMaj ≤ 179 / 100 := hLM
  calc 2 / (5 * a) * LMaj ≤ 2 / (5 * a) * (179 / 100) :=
        mul_le_mul_of_nonneg_left hLM' (by positivity)
    _ ≤ normS := by
        unfold normS
        rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity)]
        linarith

/-- For `L ≥ 4000` the normalisation is `a ≥ 0.3995`. -/
lemma av_ge_of_L {lam cW T : ℝ}
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL : 4000 ≤ (Pst lam).L T) :
    3995 / 10000 ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have h := av_lower hK hW
  have h2 : 2 / (Pst lam).L T ≤ 2 / 4000 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hL
  linarith

/-- The window class of the realised window at height `T`, from the hypothesis of `gramData`,
once `L ≥ 8`. -/
lemma admWindow_of {lam cW T : ℝ}
    (hAdm : ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW)
    (hL : 8 ≤ (Pst lam).L T) :
    AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW := by
  have hw : (paramsOf stdProfile lam).w = 1 := rfl
  have h8 : 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T := by
    rw [hw, mul_one]
    exact hL
  exact hAdm T h8

end Simple673.ZeroKernel

namespace Simple673

open Simple673.ZeroKernel

/-- **Gram data of the realised window.** For `1/2 ≤ λ < 1`, given the window class of the
realised window (`hAdm`), the integral formula for `K` (`hK`) and the majorant statements
(`hMP`, `hLM`, `hSB`): (1) Gram entries of ordinates in the bulk `[T + √T, 2T - √T]` are within
`η(T) → 0` of the kernel values; (2) on `sep`-separated finite sets of ordinates the Gram matrix
is bounded by `normS = 19/10`, for all large `T`. -/
theorem gramData {lam : ℝ} (hlam : 1 / 2 ≤ lam) (hlam1 : lam < 1) {cW : ℝ}
    (hAdm : ∀ T, 8 * (paramsOf stdProfile lam).w ≤ (paramsOf stdProfile lam).L T →
      AdmWindow ((paramsOf stdProfile lam).phiV vProf T) ((paramsOf stdProfile lam).L T)
        (paramsOf stdProfile lam).w cW)
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hMP : MajorantPointwise) (hLM : LMajBound) (hSB : SeparatedBound) :
    GramDataStatement lam := by
  have h0 : 0 < lam := by linarith
  have h1 : lam ≤ 1 := hlam1.le
  have hevL : ∀ᶠ T in atTop, 4000 ≤ (Pst lam).L T :=
    (Zeta23.Assembly.tendsto_L_atTop (Pst lam) h0).eventually_ge_atTop 4000
  have hevT : ∀ᶠ T in atTop, (16 : ℝ) ≤ T := eventually_ge_atTop 16
  refine ⟨⟨etaGram lam cW, tendsto_etaGram h0 cW, ?_⟩, ?_⟩
  · filter_upwards [hevL, hevT] with T hL hT
    intro γ γ' hγ hγ2 hγ' hγ'2
    have hW := admWindow_of hAdm (T := T) (by linarith)
    exact abs_gramKappa_sub_K_le h0 h1 hK hW (by linarith) hT hγ hγ2 hγ' hγ'2
  · filter_upwards [hevL] with T hL
    intro ι _ γ x hsep
    have hW := admWindow_of hAdm (T := T) (by linarith)
    have ha := av_ge_of_L hK hW hL
    have hsum := sum_gramKappa_le h0 h1 hW (by linarith) hMP hSB ι γ x hsep
    refine hsum.trans ?_
    exact mul_le_mul_of_nonneg_right (sepConst_le ha hLM)
      (Finset.sum_nonneg fun i _ => sq_nonneg (x i))

/-- **Layer Z1.** The Gram data of the realised window, with the hypotheses in the form of the
interface: admissibility `AdmAt lam cW`, the integral formula `KIntegral` and the majorant
statements `MajorantPointwise`, `LMajBound`, `SeparatedBound`. -/
theorem gramDataLayer : GramDataLayer := by
  intro lam cW hlam hlam1 hAdm hK hMP hLM hSB
  exact gramData hlam hlam1 (cW := cW) hAdm hK hMP hLM hSB

end Simple673


==> anc/lean/Simple673/ZeroKernel/Kernel.lean <==
/-
Simple673/ZeroKernel/Kernel.lean — the kernel of the realised window is close to `K`.

With `φ` the window realising `vProf` at height `T`, `L` the bandwidth and `Φ = (φ²)^`:

* `abs_VPhiR_sub_le`: `|Φ(r) - (2/5) L K(r L / 2π)| ≤ 2` for all real `r`. The ramp changes `φ²`
  only on a set of measure `2w = 2` (upstream `edge_estimate`); the sharp profile integral is
  `(2/5) L K(r L / 2π)` by the integral formula for `K` and the substitution `u = L s`.
* `abs_av_mul_sub_le`, `av_lower`: the case `r = 0`, `|a L - (2/5) L| ≤ 2`, so `a ≥ 2/5 - 2/L`.
* `abs_VPhiR_div_sub_K_le`: `|Φ(r)/(a L) - K(r L / 2π)| ≤ 24 / L` once `L ≥ 40`.

The integral formula for `K` is a hypothesis (`hK`), proved in another layer. The algebra behind
the normalised comparison is `Distinct839.ZeroKernel.abs_div_sub_le_aux`
(`Distinct839/ZeroKernel/Kernel.lean`), which does not depend on the window.
-/
import Distinct839.ZeroKernel.Kernel
import Simple673.ZeroKernel.Window

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Simple673.ZeroKernel

variable {lam cW T : ℝ}

/-- The transform of the sharp profile `vProf(u/L) · 1_{|u| ≤ L/2}` is `(2/5) L K(r L / 2π)`. -/
lemma integral_sharp_eq
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    {L : ℝ} (hL : 0 < L) (r : ℝ) :
    ∫ u in Set.Icc (-(L / 2)) (L / 2), vProf (u / L) * Real.cos (r * u)
      = 2 / 5 * L * K (r * L / (2 * π)) := by
  have hL0 : L ≠ 0 := hL.ne'
  have hcongr : ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * u)
      = ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * (L * (u / L))) := by
    refine intervalIntegral.integral_congr fun u _ => ?_
    have e : L * (u / L) = u := by rw [← mul_div_assoc, mul_div_cancel_left₀ _ hL0]
    show vProf (u / L) * Real.cos (r * u) = vProf (u / L) * Real.cos (r * (L * (u / L)))
    rw [e]
  have hscale : ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * (L * (u / L)))
      = L * ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s)) :=
    XiPrime.integral_scale (g := fun s => vProf s * Real.cos (r * (L * s))) hL
  have hprof : ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s))
      = 2 / 5 * ∫ s in (-(1:ℝ)/2)..(1/2), fCos s * Real.cos (2 * π * (r * L / (2 * π)) * s) := by
    rw [← intervalIntegral.integral_const_mul]
    refine intervalIntegral.integral_congr fun s _ => ?_
    have e : 2 * π * (r * L / (2 * π)) * s = r * (L * s) := by
      rw [← mul_div_assoc, mul_div_cancel_left₀ _ (by positivity : (2 * π : ℝ) ≠ 0)]
      ring
    show 2 / 5 * fCos s * Real.cos (r * (L * s))
      = 2 / 5 * (fCos s * Real.cos (2 * π * (r * L / (2 * π)) * s))
    rw [e]
    ring
  calc ∫ u in Set.Icc (-(L / 2)) (L / 2), vProf (u / L) * Real.cos (r * u)
      = ∫ u in (-(L / 2))..(L / 2), vProf (u / L) * Real.cos (r * u) := by
        rw [MeasureTheory.integral_Icc_eq_integral_Ioc,
          ← intervalIntegral.integral_of_le (by linarith : -(L / 2) ≤ L / 2)]
    _ = L * ∫ s in (-(1:ℝ)/2)..(1/2), vProf s * Real.cos (r * (L * s)) := hcongr.trans hscale
    _ = L * (2 / 5 * K (r * L / (2 * π))) := by rw [hprof, ← hK (r * L / (2 * π))]
    _ = 2 / 5 * L * K (r * L / (2 * π)) := by ring

/-- **Kernel comparison.** `|Φ(r) - (2/5) L K(r L / 2π)| ≤ 2` for the realised window. -/
theorem abs_VPhiR_sub_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (r : ℝ) :
    |AdmWindow.VPhiR (phiW lam T) r - 2 / 5 * (Pst lam).L T * K (r * (Pst lam).L T / (2 * π))|
      ≤ 2 := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  have hwL : 2 * (1:ℝ) ≤ (Pst lam).L T := hW.two_w_le
  have hϱ : TaperProfile stdProfile := taperProfile_stdProfile
  have hwin : ∫ u, phiW lam T u ^ 2 * Real.cos (r * u)
      = ∫ u, vProf (u / (Pst lam).L T) * Real.cos (r * u)
          * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 :=
    integral_congr_ae (ae_of_all _ fun u => by
      show phiW lam T u ^ 2 * Real.cos (r * u)
        = vProf (u / (Pst lam).L T) * Real.cos (r * u)
          * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2
      rw [phiW_sq]
      ring)
  have hcore := XiPrime.edge_estimate
    (h := fun u => vProf (u / (Pst lam).L T) * Real.cos (r * u))
    (p := fun u => Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2) hL one_pos hwL
    (fun u => by
      show |vProf (u / (Pst lam).L T) * Real.cos (r * u)| ≤ 1
      rw [abs_mul]
      calc |vProf (u / (Pst lam).L T)| * |Real.cos (r * u)| ≤ 1 * 1 :=
            mul_le_mul (abs_vProf_le_one _) (Real.abs_cos_le_one _) (abs_nonneg _) zero_le_one
        _ = 1 := mul_one 1)
    (fun u => sq_nonneg _)
    (fun u => pow_le_one₀ (Taper.phi_nonneg hϱ u) (Taper.phi_le_one hϱ u))
    (fun u hu => by
      show Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 = 1
      rw [Taper.phi_eq_one hϱ one_pos hu, one_pow])
    (fun u hu => by
      show Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 = 0
      rw [Taper.phi_eq_zero hϱ one_pos hu, zero_pow two_ne_zero])
    ((Taper.phi_continuous hϱ one_pos hwL).pow 2)
    ((vProf_continuous.comp (continuous_id.div_const _)).mul
      (Real.continuous_cos.comp (continuous_const.mul continuous_id)))
  rw [Distinct839.ZeroKernel.VPhiR_eq_integral hW, hwin, ← integral_sharp_eq hK hL r]
  calc _ ≤ 2 * 1 := hcore
    _ = 2 := mul_one 2

/-- `|a L - (2/5) L| ≤ 2`: the case `r = 0` of the kernel comparison. -/
theorem abs_av_mul_sub_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    |AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T - 2 / 5 * (Pst lam).L T| ≤ 2 := by
  have h := abs_VPhiR_sub_le hK hW 0
  rw [hW.VPhiR_zero, zero_mul, zero_div, K_zero, mul_one] at h
  exact h

/-- `a ≥ 2/5 - 2/L`. -/
lemma av_lower
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    2 / 5 - 2 / (Pst lam).L T ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  have h := (abs_le.mp (abs_av_mul_sub_le hK hW)).1
  refine le_of_mul_le_mul_right ?_ hL
  have e : (2 / 5 - 2 / (Pst lam).L T) * (Pst lam).L T = 2 / 5 * (Pst lam).L T - 2 := by
    rw [sub_mul, div_mul_cancel₀ _ hL.ne']
  rw [e]
  linarith

/-- `a ≥ 1/4` once `L ≥ 40`. -/
lemma av_ge_quarter
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL40 : 40 ≤ (Pst lam).L T) :
    1 / 4 ≤ AdmWindow.av (phiW lam T) ((Pst lam).L T) := by
  have h := av_lower hK hW
  have h2 : 2 / (Pst lam).L T ≤ 2 / 40 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hL40
  linarith

/-- **Normalised kernel comparison.** `|Φ(r)/(a L) - K(r L / 2π)| ≤ 24/L` once `L ≥ 40`. -/
theorem abs_VPhiR_div_sub_K_le
    (hK : ∀ t : ℝ, K t = ∫ u in (-(1:ℝ)/2)..(1/2), fCos u * Real.cos (2 * π * t * u))
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (hL40 : 40 ≤ (Pst lam).L T) (r : ℝ) :
    |AdmWindow.VPhiR (phiW lam T) r
          / (AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T)
        - K (r * (Pst lam).L T / (2 * π))| ≤ 24 / (Pst lam).L T :=
  Distinct839.ZeroKernel.abs_div_sub_le_aux hW.L_pos (av_ge_quarter hK hW hL40)
    (abs_VPhiR_sub_le hK hW r) (abs_av_mul_sub_le hK hW) (abs_K_le _)

end Simple673.ZeroKernel


==> anc/lean/Simple673/ZeroKernel/Profile.lean <==
/-
Simple673/ZeroKernel/Profile.lean — elementary facts about the profile and the kernel.

The cosine polynomial `fCos = 1 + ∑_{j=1}^{10} a_j cos(2π j u)` satisfies
`|fCos - 1| ≤ ∑ |a_j| = 0.210672`, so the profile `vProf = (2/5) fCos` is even, continuous and
takes values in `(0, 1)`. The majorant `gMaj` is nonnegative, and the kernel `K` (a combination of
shifted sincs) satisfies `K 0 = 1` and `|K| ≤ 2`. These are the only properties of the window
that the zero side uses, apart from the integral formula for `K` and the majorant statements,
which are hypotheses of `gramData`. This is the one file of `Simple673/ZeroKernel/` in which
the values of the ten window coefficients occur.

The three facts about `sincN` used here (`sincN_nat_succ`, `sincN_neg`, `abs_sincN_le_one`) do not
depend on the window; they are those of `Distinct839/ZeroKernel/Profile.lean`.
-/
import Distinct839.ZeroKernel.Profile
import Simple673.Spec2
import Simple673.Sum10

open scoped BigOperators
open Real

noncomputable section

namespace Simple673.ZeroKernel

/-! ## The cosine polynomial -/

/-- The ten window coefficients `a_1, …, a_10` as rational numbers (`aC j` is `a_{j+1}`). -/
lemma aC_vals : aC 0 = 122290 / 1000000 ∧
    aC 1 = -45012 / 1000000 ∧
    aC 2 = 16241 / 1000000 ∧
    aC 3 = 1887 / 1000000 ∧
    aC 4 = 2711 / 1000000 ∧
    aC 5 = 3731 / 1000000 ∧
    aC 6 = -5307 / 1000000 ∧
    aC 7 = 2982 / 1000000 ∧
    aC 8 = -5153 / 1000000 ∧
    aC 9 = 5358 / 1000000 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩ <;> simp [aC, aInt]

/-- `fCos` written out. -/
lemma fCos_eq (u : ℝ) :
    fCos u = 1 + (122290 / 1000000 * Real.cos (2 * π * 1 * u)
      - 45012 / 1000000 * Real.cos (2 * π * 2 * u)
      + 16241 / 1000000 * Real.cos (2 * π * 3 * u)
      + 1887 / 1000000 * Real.cos (2 * π * 4 * u)
      + 2711 / 1000000 * Real.cos (2 * π * 5 * u)
      + 3731 / 1000000 * Real.cos (2 * π * 6 * u)
      - 5307 / 1000000 * Real.cos (2 * π * 7 * u)
      + 2982 / 1000000 * Real.cos (2 * π * 8 * u)
      - 5153 / 1000000 * Real.cos (2 * π * 9 * u)
      + 5358 / 1000000 * Real.cos (2 * π * 10 * u)) := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  simp only [fCos, sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num
  ring

/-- `|fCos u - 1| ≤ ∑ |a_j| = 210672 · 10⁻⁶`. -/
lemma abs_fCos_sub_one_le (u : ℝ) : |fCos u - 1| ≤ 210672 / 1000000 := by
  rw [fCos_eq, abs_le]
  have h1 := Real.cos_le_one (2 * π * 1 * u)
  have h2 := Real.cos_le_one (2 * π * 2 * u)
  have h3 := Real.cos_le_one (2 * π * 3 * u)
  have h4 := Real.cos_le_one (2 * π * 4 * u)
  have h5 := Real.cos_le_one (2 * π * 5 * u)
  have h6 := Real.cos_le_one (2 * π * 6 * u)
  have h7 := Real.cos_le_one (2 * π * 7 * u)
  have h8 := Real.cos_le_one (2 * π * 8 * u)
  have h9 := Real.cos_le_one (2 * π * 9 * u)
  have h10 := Real.cos_le_one (2 * π * 10 * u)
  have g1 := Real.neg_one_le_cos (2 * π * 1 * u)
  have g2 := Real.neg_one_le_cos (2 * π * 2 * u)
  have g3 := Real.neg_one_le_cos (2 * π * 3 * u)
  have g4 := Real.neg_one_le_cos (2 * π * 4 * u)
  have g5 := Real.neg_one_le_cos (2 * π * 5 * u)
  have g6 := Real.neg_one_le_cos (2 * π * 6 * u)
  have g7 := Real.neg_one_le_cos (2 * π * 7 * u)
  have g8 := Real.neg_one_le_cos (2 * π * 8 * u)
  have g9 := Real.neg_one_le_cos (2 * π * 9 * u)
  have g10 := Real.neg_one_le_cos (2 * π * 10 * u)
  constructor <;> linarith

lemma fCos_pos (u : ℝ) : 0 < fCos u := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).1
  linarith

lemma fCos_le (u : ℝ) : fCos u ≤ 2 := by
  have h := (abs_le.mp (abs_fCos_sub_one_le u)).2
  linarith

lemma fCos_even (u : ℝ) : fCos (-u) = fCos u := by
  simp only [fCos, mul_neg, Real.cos_neg]

lemma fCos_continuous : Continuous fCos := by
  unfold fCos
  fun_prop

/-! ## The profile -/

lemma vProf_even (s : ℝ) : vProf (-s) = vProf s := by
  simp only [vProf, fCos_even]

lemma vProf_pos (s : ℝ) : 0 < vProf s := by
  have := fCos_pos s
  unfold vProf
  positivity

lemma vProf_nonneg (s : ℝ) : 0 ≤ vProf s := (vProf_pos s).le

lemma vProf_le_one (s : ℝ) : vProf s ≤ 1 := by
  have := fCos_le s
  unfold vProf
  linarith

lemma abs_vProf_le_one (s : ℝ) : |vProf s| ≤ 1 := by
  rw [abs_of_nonneg (vProf_nonneg s)]
  exact vProf_le_one s

lemma vProf_continuous : Continuous vProf := by
  unfold vProf
  exact continuous_const.mul fCos_continuous

/-! ## The majorant and the kernel -/

lemma gMaj_nonneg (u : ℝ) : 0 ≤ gMaj u := by
  unfold gMaj gammaM
  positivity

/-- `K 0 = 1`. -/
lemma K_zero : K 0 = 1 := by
  unfold K
  have h0 : sincN 0 = 1 := by simp [sincN]
  have hterm : ∀ j : Fin 10,
      aC j / 2 * (sincN (0 - (((j : ℕ) : ℝ) + 1)) + sincN (0 + (((j : ℕ) : ℝ) + 1))) = 0 := by
    intro j
    rw [zero_sub, zero_add, Distinct839.ZeroKernel.sincN_neg,
      Distinct839.ZeroKernel.sincN_nat_succ, add_zero, mul_zero]
  rw [h0, Finset.sum_eq_zero fun j _ => hterm j, add_zero]

/-- `|K| ≤ 2`: the sincs are bounded by `1` and `∑ |a_j| < 1`. -/
lemma abs_K_le (t : ℝ) : |K t| ≤ 2 := by
  unfold K
  have hs : ∀ x : ℝ, |sincN x| ≤ 1 := Distinct839.ZeroKernel.abs_sincN_le_one
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := aC_vals
  simp only [sum_univ_ten, h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num
  have a0 := abs_le.mp (hs t)
  have a1 := abs_le.mp (hs (t - 1))
  have b1 := abs_le.mp (hs (t + 1))
  have a2 := abs_le.mp (hs (t - 2))
  have b2 := abs_le.mp (hs (t + 2))
  have a3 := abs_le.mp (hs (t - 3))
  have b3 := abs_le.mp (hs (t + 3))
  have a4 := abs_le.mp (hs (t - 4))
  have b4 := abs_le.mp (hs (t + 4))
  have a5 := abs_le.mp (hs (t - 5))
  have b5 := abs_le.mp (hs (t + 5))
  have a6 := abs_le.mp (hs (t - 6))
  have b6 := abs_le.mp (hs (t + 6))
  have a7 := abs_le.mp (hs (t - 7))
  have b7 := abs_le.mp (hs (t + 7))
  have a8 := abs_le.mp (hs (t - 8))
  have b8 := abs_le.mp (hs (t + 8))
  have a9 := abs_le.mp (hs (t - 9))
  have b9 := abs_le.mp (hs (t + 9))
  have a10 := abs_le.mp (hs (t - 10))
  have b10 := abs_le.mp (hs (t + 10))
  rw [abs_le]
  constructor <;> linarith

end Simple673.ZeroKernel


==> anc/lean/Simple673/ZeroKernel/Separated.lean <==
/-
Simple673/ZeroKernel/Separated.lean — the Gram matrix of a separated set, at one height.

For real ordinates `γ_i`, real coefficients `x_i` and the realised window `φ` at height `T`:

  `∑_{i,j} x_i x_j κ(γ_i, γ_j) = (a L²)⁻¹ ∑_{0 ≤ k < d} (∑_i x_i φ̂(γ_i - τ_k))²`
  `  ≤ (a L²)⁻¹ ∑_{k ∈ ℤ} (∑_i x_i φ̂(γ_i - τ_k))² = (a L)⁻¹ ∑_{i,j} x_i x_j Φ(γ_i - γ_j)`
  `  = (a L)⁻¹ ∫ φ(u)² ∑_{i,j} x_i x_j cos((γ_i - γ_j) u) du`
  `  = a⁻¹ (2/5) ∫ w(s) ∑_{i,j} x_i x_j cos(2π (y_i - y_j) s) ds`,

with `w(s) = (5/2) φ(L s)²` and `y_i = γ_i L/2π` (substitution `u = L s`). The weight satisfies
`0 ≤ w ≤ fCos ≤ gMaj` on `|s| ≤ 1/2` (the ramp is at most `1`; `MajorantPointwise`) and `w = 0`
outside, so `SeparatedBound` bounds the last integral by `LMaj ∑ x_i²` when the `y_i` are
`sep`-separated (`sum_gramKappa_le`). No condition on the position of the ordinates is needed:
the truncated sum of squares is below the full one.

The steps that hold for every window of the class (`sum_fin_le_hasSum`, `hasSum_sq_comb`,
`sum_VPhiR_eq_integral`, `integral_eq_mul_integral_comp`) are those of
`Distinct839/ZeroKernel/Separated.lean`.
-/
import Distinct839.ZeroKernel.Separated
import Simple673.ZeroKernel.Kernel

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Simple673.ZeroKernel

/-- The weight of the separated-set bound: `w(s) = (5/2) φ(L s)²`. -/
def wSep (lam T : ℝ) (s : ℝ) : ℝ := 5 / 2 * phiW lam T ((Pst lam).L T * s) ^ 2

lemma wSep_nonneg (lam T s : ℝ) : 0 ≤ wSep lam T s := by
  unfold wSep
  positivity

lemma wSep_measurable {lam cW T : ℝ} (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) :
    Measurable (wSep lam T) := by
  have hc : Continuous (wSep lam T) :=
    continuous_const.mul ((hW.continuous.comp (continuous_const.mul continuous_id)).pow 2)
  exact hc.measurable

/-- `w ≤ gMaj`: on `|s| ≤ 1/2`, `w(s) = fCos(s) · ramp² ≤ fCos(s) ≤ gMaj(s)`; outside, `w = 0`. -/
lemma wSep_le_gMaj {lam cW T : ℝ} (hMP : MajorantPointwise)
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW) (s : ℝ) :
    wSep lam T s ≤ gMaj s := by
  have hL : 0 < (Pst lam).L T := hW.L_pos
  by_cases hs : |s| ≤ 1 / 2
  · have hφ : phiW lam T ((Pst lam).L T * s) ^ 2 ≤ vProf s := by
      rw [phiW_sq, mul_div_cancel_left₀ s hL.ne']
      have h1 : 0 ≤ Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) :=
        Taper.phi_nonneg taperProfile_stdProfile _
      have h2 : Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) ≤ 1 :=
        Taper.phi_le_one taperProfile_stdProfile _
      calc vProf s * Taper.phi stdProfile ((Pst lam).L T) 1 ((Pst lam).L T * s) ^ 2
          ≤ vProf s * 1 := mul_le_mul_of_nonneg_left (pow_le_one₀ h1 h2) (vProf_nonneg s)
        _ = vProf s := mul_one _
    calc wSep lam T s = 5 / 2 * phiW lam T ((Pst lam).L T * s) ^ 2 := rfl
      _ ≤ 5 / 2 * vProf s := by linarith
      _ = fCos s := by unfold vProf; ring
      _ ≤ gMaj s := hMP s hs
  · have hs' : 1 / 2 < |s| := lt_of_not_ge hs
    have hfar : (Pst lam).L T / 2 ≤ |(Pst lam).L T * s| := by
      rw [abs_mul, abs_of_pos hL]
      nlinarith
    have h0 : phiW lam T ((Pst lam).L T * s) = 0 := hW.support _ hfar
    rw [wSep, h0]
    norm_num
    exact gMaj_nonneg s

/-- **The separated-set bound, at one height.** If the ordinates `γ_i` are `sep`-separated in
bandwidth units, then `∑_{i,j} x_i x_j κ(γ_i, γ_j) ≤ (2/(5a)) · LMaj · ∑ x_i²`. -/
theorem sum_gramKappa_le {lam cW T : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1)
    (hW : AdmWindow (phiW lam T) ((Pst lam).L T) 1 cW)
    (ha : 0 < AdmWindow.av (phiW lam T) ((Pst lam).L T))
    (hMP : MajorantPointwise) (hSB : SeparatedBound)
    (ι : Type) [Fintype ι] (γ x : ι → ℝ)
    (hsep : ∀ i j, i ≠ j → sep ≤ |ypos (Pfam lam T) T (γ i) - ypos (Pfam lam T) T (γ j)|) :
    ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
      ≤ 2 / (5 * AdmWindow.av (phiW lam T) ((Pst lam).L T)) * LMaj * ∑ i, x i ^ 2 := by
  set L := (Pst lam).L T with hLdef
  set a := AdmWindow.av (phiW lam T) L with hadef
  set d := (Pst lam).d T with hddef
  have hL : 0 < L := hW.L_pos
  have hc : 0 < a * L ^ 2 := by positivity
  set F : ι → ℤ → ℝ := fun i k => AdmWindow.vHatR (phiW lam T) (γ i - (T + k * (2 * π / L)))
    with hFdef
  -- (A) the quadratic form is a truncated sum of squares
  have hA : ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
      = (a * L ^ 2)⁻¹ * ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2 := by
    have hpt : ∀ i j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
        = ∑ k : Fin d, (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) := by
      intro i j
      rw [gramKappa_Pfam h0 h1, Finset.mul_sum, Finset.mul_sum, Finset.sum_mul]
      refine Finset.sum_congr rfl fun k _ => ?_
      simp only [hFdef]
      ring
    rw [Finset.mul_sum]
    calc ∑ i, ∑ j, x i * gramKappa (Pfam lam T) T (γ i) (γ j) * x j
        = ∑ i, ∑ j, ∑ k : Fin d,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => hpt i j
      _ = ∑ i, ∑ k : Fin d, ∑ j,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_congr rfl fun i _ => Finset.sum_comm
      _ = ∑ k : Fin d, ∑ i, ∑ j,
            (a * L ^ 2)⁻¹ * ((x i * F i ((k : ℕ) : ℤ)) * (x j * F j ((k : ℕ) : ℤ))) :=
          Finset.sum_comm
      _ = ∑ k : Fin d, (a * L ^ 2)⁻¹ * (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2 := by
          refine Finset.sum_congr rfl fun k _ => ?_
          rw [sq (∑ i, x i * F i ((k : ℕ) : ℤ)), Finset.sum_mul_sum, Finset.mul_sum]
          refine Finset.sum_congr rfl fun i _ => ?_
          rw [Finset.mul_sum]
  -- (B) truncated sum of squares below the full Poisson sum
  have hB : ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2
      ≤ L * ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR (phiW lam T) (γ i - γ j) :=
    Distinct839.ZeroKernel.sum_fin_le_hasSum d
      (Distinct839.ZeroKernel.hasSum_sq_comb hW T γ x) (fun k => sq_nonneg _)
  -- (C), (D) the cosine form and the substitution `u = L s`
  set y : ι → ℝ := fun i => ypos (Pfam lam T) T (γ i) with hydef
  have hD : ∑ i, ∑ j, x i * x j * AdmWindow.VPhiR (phiW lam T) (γ i - γ j)
      = L * (2 / 5 * ∫ s, wSep lam T s *
          (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * s))) := by
    rw [Distinct839.ZeroKernel.sum_VPhiR_eq_integral hW γ x,
      Distinct839.ZeroKernel.integral_eq_mul_integral_comp
        (fun u => phiW lam T u ^ 2 * ∑ i, ∑ j, x i * x j * Real.cos ((γ i - γ j) * u)) hL]
    congr 1
    rw [← integral_const_mul]
    refine integral_congr_ae (ae_of_all _ fun s => ?_)
    have harg : ∀ i j, (γ i - γ j) * (L * s) = 2 * π * (y i - y j) * s := by
      intro i j
      have hLP : (Pfam lam T).L T = L := rfl
      simp only [hydef, Distinct839.ypos, hLP]
      field_simp
    simp only [harg, wSep]
    ring
  -- (E) the separated-set bound
  have hE : ∫ s, wSep lam T s * (∑ i, ∑ j, x i * x j * Real.cos (2 * π * (y i - y j) * s))
      ≤ LMaj * ∑ i, x i ^ 2 :=
    hSB ι y x (wSep lam T) hsep (wSep_measurable hW) (wSep_nonneg lam T) (wSep_le_gMaj hMP hW)
  -- assembly
  rw [hA]
  calc (a * L ^ 2)⁻¹ * ∑ k : Fin d, (∑ i, x i * F i ((k : ℕ) : ℤ)) ^ 2
      ≤ (a * L ^ 2)⁻¹ * (L * (L * (2 / 5 * (LMaj * ∑ i, x i ^ 2)))) := by
        refine mul_le_mul_of_nonneg_left ?_ (inv_nonneg.mpr hc.le)
        refine hB.trans ?_
        rw [hD]
        gcongr
    _ = 2 / (5 * a) * LMaj * ∑ i, x i ^ 2 := by
        field_simp

end Simple673.ZeroKernel


==> anc/lean/Simple673/ZeroKernel/Window.lean <==
/-
Simple673/ZeroKernel/Window.lean — the realised window and its dictionary.

At height `T` the profile `vProf` is realised by the window
`φ(u) = √(vProf(u/L)) · ϱ_ramp(u)` (upstream `Params.phiV`), with base parameters
`Pst lam = paramsOf stdProfile lam` (ramp width `w = 1`). This file identifies the objects of
`Pfam lam T` appearing in `gramKappa` with the window-class data of `φ`:
`φ̂ = AdmWindow.vHatR φ`, `a = AdmWindow.av φ L`, and records `φ(u)² = vProf(u/L) · ϱ_ramp(u)²`.

The cosine form of `Φ = (φ²)^`, `Φ(r) = ∫ φ(u)² cos(r u) du`, holds for every window of the
class; it is `Distinct839.ZeroKernel.VPhiR_eq_integral` (with `integrable_sq_mul_cos`) of
`Distinct839/ZeroKernel/Window.lean`, which this file imports for the later files.
-/
import Zeta23.XiPrime.QuarticWindow.Moments
import Distinct839.ZeroKernel.Window
import Simple673.ZeroKernel.Profile

open scoped BigOperators
open Real Filter Topology MeasureTheory Zeta23

noncomputable section

namespace Simple673.ZeroKernel

/-! ## Base parameters and the window -/

/-- The base parameters: standard taper profile, exponent `lam`, ramp width `1`. -/
abbrev Pst (lam : ℝ) : Params := paramsOf stdProfile lam

/-- The window realising `vProf` at height `T`: `φ(u) = √(vProf(u/L)) · ϱ_ramp(u)`. -/
abbrev phiW (lam T : ℝ) : ℝ → ℝ := (Pst lam).phiV vProf T

lemma Pst_valid {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) : (Pst lam).Valid :=
  paramsOf_valid taperProfile_stdProfile h0 h1

/-- `φ(u)² = vProf(u/L) · ϱ_ramp(u)²`. -/
lemma phiW_sq (lam T u : ℝ) :
    phiW lam T u ^ 2
      = vProf (u / (Pst lam).L T) * Taper.phi stdProfile ((Pst lam).L T) 1 u ^ 2 := by
  show (Real.sqrt (max 0 (vProf (u / (Pst lam).L T)))
      * Taper.phi stdProfile ((Pst lam).L T) 1 u) ^ 2 = _
  rw [mul_pow, Real.sq_sqrt (le_max_left _ _), max_eq_right (vProf_nonneg _)]

/-! ## Dictionary for `Pfam lam T` -/

lemma Pfam_phiHatR {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T : ℝ) :
    (Pfam lam T).phiHatR T = AdmWindow.vHatR (phiW lam T) :=
  Params.atV_phiHatR T (Pst_valid h0 h1) vProf_even

lemma Pfam_a {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T : ℝ) :
    (Pfam lam T).a T = AdmWindow.av (phiW lam T) ((Pst lam).L T) :=
  Params.atV_a T (Pst_valid h0 h1) vProf_even

/-- `gramKappa` of the realised family in terms of the window-class data of `φ`. -/
lemma gramKappa_Pfam {lam : ℝ} (h0 : 0 < lam) (h1 : lam ≤ 1) (T γ γ' : ℝ) :
    gramKappa (Pfam lam T) T γ γ'
      = (AdmWindow.av (phiW lam T) ((Pst lam).L T) * (Pst lam).L T ^ 2)⁻¹ *
        ∑ k : Fin ((Pst lam).d T),
          AdmWindow.vHatR (phiW lam T)
              (γ - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / (Pst lam).L T)))
            * AdmWindow.vHatR (phiW lam T)
              (γ' - (T + (((k : ℕ) : ℤ) : ℝ) * (2 * π / (Pst lam).L T))) := by
  unfold Distinct839.gramKappa
  rw [Pfam_phiHatR h0 h1, Pfam_a h0 h1]
  rfl

/-- The difference of two positions in bandwidth units. -/
lemma ypos_sub (lam T γ γ' : ℝ) :
    ypos (Pfam lam T) T γ - ypos (Pfam lam T) T γ' = (γ - γ') * (Pst lam).L T / (2 * π) := by
  show γ * (Pst lam).L T / (2 * π) - γ' * (Pst lam).L T / (2 * π) = _
  ring

end Simple673.ZeroKernel


==> anc/lean/Solution673.lean <==
/-
Solution673.lean — the statement of `Challenge673.lean`, proved.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

The counting functions `Ncount`, `N0simple` used here are those of `ChallengeDeps.lean` (Mathlib
only, root namespace); they are character-for-character the definitions inlined in
`Challenge673.lean` and the ones of the library (`Zeta23.Ncount`, `Zeta23.N0simple`), so the
delegation typechecks by unfolding.
-/
import ChallengeDeps
import Simple673.Main

/-- More than 67.35% of the zeros of the Riemann zeta function are simple and on the critical
line. -/
theorem simple_critical_zeros_673 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1669159 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ N0simple 0 T :=
  Simple673.simple_critical_zeros_673


==> anc/lean/Solution839.lean <==
/-
Solution839.lean — the statements of `Challenge839.lean`, proved.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

The counting functions `Ncount`, `Ndist` used here are those of `ChallengeDeps.lean` (Mathlib
only, root namespace); they are character-for-character the definitions inlined in
`Challenge839.lean` and the ones of the library (`Zeta23.Ncount`, `Zeta23.Ndist`), so the
delegation typechecks by unfolding.

`ChallengeDeps.lean` counts simple zeros on the critical line only (`N0simple`), so `Nsimple`,
which counts the simple zeros of the whole strip, is defined here, from the `zerosIn` and
`zeroMult` of `ChallengeDeps.lean`. The line is character-for-character the one inlined in
`Challenge839.lean` and the one of the library (`Zeta23.Nsimple`); `Nsimple_eq_library` records
that they agree.
-/
import ChallengeDeps
import Distinct839.Simple

/-- More than 83.9% of the zeros of the Riemann zeta function are distinct. -/
theorem distinct_zeros_839 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1645064 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T :=
  Distinct839.distinct_zeros_839

noncomputable section

/-- N_s(T₁,T₂): the number of SIMPLE nontrivial zeros (multiplicity exactly 1, anywhere in the
critical strip) with T₁ < Im ρ ≤ T₂. -/
def Nsimple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | zeroMult ρ = 1}).ncard

end

/-- The count of simple zeros defined here is the one of the library. -/
theorem Nsimple_eq_library (T₁ T₂ : ℝ) : Nsimple T₁ T₂ = Zeta23.Nsimple T₁ T₂ := rfl

/-- More than 67.8% of the zeros of the Riemann zeta function are simple. -/
theorem simple_zeros_678 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1329395 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Nsimple 0 T :=
  Distinct839.simple_zeros_678


==> anc/lean/Solution889.lean <==
/-
Solution889.lean — the statement of `Challenge889.lean`, proved.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

The counting function `Ncount` used here is that of `ChallengeDeps.lean` (Mathlib only, root
namespace); it is character-for-character the definition inlined in `Challenge889.lean` and
the one of the library (`Zeta23.Ncount`), so the delegation typechecks by unfolding.

`ChallengeDeps.lean` has no count of the zeros that are simple or on the critical line. The
definition `NsimpleOrLine` is therefore given here, from the `zerosIn` and `zeroMult` of
`ChallengeDeps.lean`. The line is character-for-character the one inlined in `Challenge889.lean`
and in `ChallengeFurther.lean`, and the one of the development (`Further.NsimpleOrLine`);
`NsimpleOrLine_eq_library` records that they agree.
-/
import ChallengeDeps
import Line889.Main

noncomputable section

/-- N_{s∨0}(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂ that are SIMPLE OR ON THE
CRITICAL LINE (or both), counted with multiplicity. -/
def NsimpleOrLine (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ ({ρ | zeroMult ρ = 1} ∪ {ρ | ρ.re = 1 / 2}), zeroMult ρ

end

/-- The count of zeros that are simple or on the critical line defined here is the one of the
development. -/
theorem NsimpleOrLine_eq_library (T₁ T₂ : ℝ) :
    NsimpleOrLine T₁ T₂ = Further.NsimpleOrLine T₁ T₂ := rfl

/-- More than 88.93% of the zeros of the Riemann zeta function are simple or on the critical
line (counted with multiplicity). -/
theorem simple_or_critical_8893 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (50652159 / 56956375 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T :=
  Line889.simple_or_critical_8893


==> anc/lean/SolutionCeilings.lean <==
/-
SolutionCeilings.lean — the statements of `ChallengeCeilings.lean`, proved.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

The definitions of `ChallengeCeilings.lean` (which this file cannot import, because it proves
theorems of the same names) are repeated here character for character. They are then identified
with the definitions of the developments:

* the two windows `windowFn a` are the windows `Distinct839.fCos`, `Simple673.fCos` of the
  developments (`windowFn_first`, `windowFn_second`);
* `kernelFirst = Distinct839.K`, `kernelSecond = Simple673.K` (`kernelFirst_eq`,
  `kernelSecond_eq`), and both are the Fourier transforms of their windows
  (`kernelFirst_eq_integral`, `kernelSecond_eq_integral`; with the windows written as
  `windowFn a`: `kernelFirst_eq_integral_window`, `kernelSecond_eq_integral_window`);
* `separation = Distinct839.sep = Simple673.sep`, `multOf = Distinct839.mulOf`;
* `energyFirst`, `energySecond` are the energy constants as the paper defines them,
  `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt`. They are the constants of the method:
  `energyFirst = Ceilings.energyC = Distinct839.kappa 1` and
  `energySecond = Ceilings.energyCLine = Simple673.kappa 1` (`energyFirst_eq`,
  `energyFirst_eq_kappa`, `energySecond_eq`, `energySecond_eq_kappa`). The method uses the second
  term in the form `2 ∫₀¹ r (f⋆f)(r) dr`, where `(f⋆f)(r) = ∫ f(s) f(s + r) ds` is the
  autocorrelation `Zeta23.XiPrime.vConv` (`energyFirst_eq_integrals`,
  `energySecond_eq_integrals`); that this equals the double integral is the change of variables
  `Ceilings.two_mul_integral_mul_vConv_eq` of `Ceilings/EnergyIntegral.lean`, proved for every
  continuous function. The closed forms are `energyFirst_closed`, `energySecond_closed`;
* the four certificate predicates are those of `Ceilings/` (`pairCert_first`,
  `pairCertAll_first`, `pairCert1_second`, `pairCert1All_second`).

The six theorems then follow from `Ceilings.ceiling_range6`, `Ceilings.ceiling_range8`,
`Ceilings.ceiling_range10`, `Ceilings.ceiling_all`, `Ceilings.ceiling_line_range7`,
`Ceilings.ceiling_line_all`. This file imports `Ceilings.Main`, which does not contain the two
files `PaperCert.lean` (the only files of `Ceilings/` that depend on a compiled computation).
-/
import Ceilings.Main

section
open scoped BigOperators

noncomputable section

/-- Normalised sinc function: `sin(π t)/(π t)` for `t ≠ 0`, and `1` at `t = 0`. -/
def sincPi (t : ℝ) : ℝ := if t = 0 then 1 else Real.sin (Real.pi * t) / (Real.pi * t)

/-- The kernel of the window `f(u) = 1 + ∑_{j=1}^{n} a_j cos(2π j u)` on `[-1/2, 1/2]` (zero
outside), that is, its Fourier transform
`K(t) = ∫ f(u) cos(2π t u) du = sinc(t) + ∑_{j=1}^{n} a_j (sinc(t - j) + sinc(t + j))/2`,
with `sinc = sincPi`. The argument `a` holds the integers `10⁶ a_j`: entry `j - 1` is `10⁶ a_j`,
and the number `n` of cosine terms is the number of entries of `a`. -/
def windowKernel {n : ℕ} (a : Fin n → ℤ) (t : ℝ) : ℝ :=
  sincPi t + ∑ j : Fin n, (a j : ℝ) / 1000000 / 2
    * (sincPi (t - ((j : ℕ) + 1)) + sincPi (t + ((j : ℕ) + 1)))

/-- The kernel of the first window, the window of the 83.90% theorem for distinct zeros. It has
six cosine terms:
`(a_1, …, a_6) = (0.193305, -0.023105, 0.029166, 0.013952, -0.021009, 0.041052)`. -/
def kernelFirst : ℝ → ℝ := windowKernel ![193305, -23105, 29166, 13952, -21009, 41052]

/-- The kernel of the second window, the window of the 67.35% theorem for simple zeros on the
critical line. It has ten cosine terms: `(a_1, …, a_10) = (0.122290, -0.045012, 0.016241,
0.001887, 0.002711, 0.003731, -0.005307, 0.002982, -0.005153, 0.005358)`. -/
def kernelSecond : ℝ → ℝ :=
  windowKernel ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]

/-- The separation `θ = 17/20`: in all configurations below, any two points are at least `θ`
apart. -/
def separation : ℝ := 17 / 20

/-- The window `f(u) = 1 + ∑_{j=1}^{n} a_j cos(2π j u)` whose kernel is `windowKernel a`, as a
function on the whole real line; the restriction to `[-1/2, 1/2]` is in the limits of the
integrals of `windowEnergy`. As for `windowKernel`, entry `j - 1` of `a` is `10⁶ a_j`. -/
def windowFn {n : ℕ} (a : Fin n → ℤ) (u : ℝ) : ℝ :=
  1 + ∑ j : Fin n, (a j : ℝ) / 1000000 * Real.cos (2 * Real.pi * ((j : ℕ) + 1) * u)

/-- The energy constant of the window `f = windowFn a`:
`C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt`, both integrals over `[-1/2, 1/2]`. -/
def windowEnergy {n : ℕ} (a : Fin n → ℤ) : ℝ :=
  (∫ u in (-(1 : ℝ) / 2)..(1 / 2), windowFn a u ^ 2)
    + ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2),
        |s - t| * windowFn a s * windowFn a t

/-- The energy constant `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt` of the first window, the window
of `kernelFirst`. Its value is `1.3327049582…`. In closed form (`energyFirst_closed` in
`SolutionCeilings.lean`): `∫ f² = 1 + ½ ∑ a_j² = 408214524539/400000000000`, and
`∬ |s - t| f(s) f(t) ds dt = 1/3 + π⁻² ∑_j ((-1)^j a_j/j² - a_j²/(4j²))
= 1/3 - (250664498438947/1200000000000000)/π²`. -/
def energyFirst : ℝ := windowEnergy ![193305, -23105, 29166, 13952, -21009, 41052]

/-- The energy constant `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt` of the second window, the window
of `kernelSecond`. Its value is `1.3279472728…`. In closed form (`energySecond_closed` in
`SolutionCeilings.lean`): `∫ f² = 1 + ½ ∑ a_j² = 1008680921561/1000000000000`, and
`∬ |s - t| f(s) f(t) ds dt = 1/3 + π⁻² ∑_j ((-1)^j a_j/j² - a_j²/(4j²))
= 1/3 - (440830631846157799/3175200000000000000)/π²`. -/
def energySecond : ℝ :=
  windowEnergy ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]

/-- Multiplicity of a label: label `0` is a simple point (multiplicity `1`), label `1` a double
point (multiplicity `2`). -/
def multOf (a : Fin 2) : ℝ := (a : ℕ) + 1

/-- **Pair-energy certificate of range `s`** for the kernel `K`, labelled points. The triple
`(x₁, x₂, b)` is a certificate if there is a constant `C₃` such that for every finite chain
`y_0 < y_1 < … < y_{ℓ-1}` of real numbers, any two at least `17/20` apart, every labelling `lab`
of its points as simple or double, and every `R ≥ 0` with `y_j - y_i ≤ R` for all `i, j` (the
chain lies in an interval of length `R`),

    `x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ s} m_i m_j K(y_j - y_i)²`.

Here `n₁`, `n₂` are the numbers of simple and of double points (the left side is written
`∑ i, (if lab i = 0 then x₁ else x₂)`), `m_i ∈ {1, 2}` are the multiplicities, and the sum is over
the ordered pairs of different points at index distance at most `s`. -/
def PairCert (K : ℝ → ℝ) (s : ℕ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (s : ℤ) then
          multOf (lab i) * multOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate, all pairs**, for the kernel `K`, labelled points: as `PairCert`,
with the sum over all ordered pairs of different points,

    `x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j} m_i m_j K(y_j - y_i)²`. -/
def PairCertAll (K : ℝ → ℝ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j then multOf (lab i) * multOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate of range `s`** for the kernel `K`, simple points (no labels). The
pair `(x, b)` is a certificate if there is a constant `C₃` such that for every finite chain
`y_0 < y_1 < … < y_{ℓ-1}` of real numbers, any two at least `17/20` apart, and every `R ≥ 0` with
`y_j - y_i ≤ R` for all `i, j`,

    `x ℓ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ s} K(y_j - y_i)²`. -/
def PairCert1 (K : ℝ → ℝ) (s : ℕ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (s : ℤ) then
          K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate, all pairs**, for the kernel `K`, simple points: as `PairCert1`,
with the sum over all ordered pairs of different points,

    `x ℓ - b R - C₃ ≤ ∑_{i ≠ j} K(y_j - y_i)²`. -/
def PairCert1All (K : ℝ → ℝ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃ ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then K (y j - y i) ^ 2 else 0

end
end

/-! ## The definitions above are those of the developments -/

/-- The first window `windowFn a` is the window of `Distinct839`. -/
theorem windowFn_first :
    windowFn ![193305, -23105, 29166, 13952, -21009, 41052] = Distinct839.fCos := by
  funext u
  rfl

/-- The second window `windowFn a` is the window of `Simple673`. -/
theorem windowFn_second :
    windowFn ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]
      = Simple673.fCos := by
  funext u
  rfl

/-- `sincPi` is the normalised sinc of the developments. -/
theorem sincPi_eq (t : ℝ) : sincPi t = Distinct839.sincN t := by
  unfold sincPi Distinct839.sincN
  by_cases h : t = 0
  · subst h
    simp
  · rw [if_neg h, Real.sinc_of_ne_zero (mul_ne_zero Real.pi_ne_zero h)]

/-- The first kernel is the kernel of `Distinct839`. -/
theorem kernelFirst_eq : kernelFirst = Distinct839.K := by
  funext t
  unfold kernelFirst windowKernel Distinct839.K
  simp only [sincPi_eq]
  rfl

/-- The second kernel is the kernel of `Simple673`. -/
theorem kernelSecond_eq : kernelSecond = Simple673.K := by
  funext t
  unfold kernelSecond windowKernel Simple673.K
  simp only [sincPi_eq]
  rfl

/-- The first kernel is the Fourier transform of the first window
`Distinct839.fCos u = 1 + ∑ a_j cos(2π j u)` on `[-1/2, 1/2]`. -/
theorem kernelFirst_eq_integral (t : ℝ) :
    kernelFirst t
      = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), Distinct839.fCos u * Real.cos (2 * Real.pi * t * u) := by
  rw [kernelFirst_eq]
  exact Distinct839.K_eq_integral t

/-- The second kernel is the Fourier transform of the second window `Simple673.fCos`. -/
theorem kernelSecond_eq_integral (t : ℝ) :
    kernelSecond t
      = ∫ u in (-(1 : ℝ) / 2)..(1 / 2), Simple673.fCos u * Real.cos (2 * Real.pi * t * u) := by
  rw [kernelSecond_eq]
  exact Simple673.K_eq_integral t

/-- The first kernel is the Fourier transform of the first window, with the window written as
`windowFn a`: the kernel and the energy constant `energyFirst` belong to the same window. -/
theorem kernelFirst_eq_integral_window (t : ℝ) :
    kernelFirst t
      = ∫ u in (-(1 : ℝ) / 2)..(1 / 2),
          windowFn ![193305, -23105, 29166, 13952, -21009, 41052] u
            * Real.cos (2 * Real.pi * t * u) := by
  rw [windowFn_first]
  exact kernelFirst_eq_integral t

/-- The second kernel is the Fourier transform of the second window, with the window written as
`windowFn a`: the kernel and the energy constant `energySecond` belong to the same window. -/
theorem kernelSecond_eq_integral_window (t : ℝ) :
    kernelSecond t
      = ∫ u in (-(1 : ℝ) / 2)..(1 / 2),
          windowFn ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358] u
            * Real.cos (2 * Real.pi * t * u) := by
  rw [windowFn_second]
  exact kernelSecond_eq_integral t

theorem separation_eq_first : separation = Distinct839.sep := rfl

theorem separation_eq_second : separation = Simple673.sep := rfl

theorem multOf_eq (a : Fin 2) : multOf a = Distinct839.mulOf a := rfl

/-- The first energy constant is the constant of `Ceilings/`: `∫ f² = A`
(`Distinct839.Constant.integral_fCos_sq`), and `∬ |s - t| f(s) f(t) ds dt = B`
(`Ceilings.integral_abs_sub_mul_fCos`, from the change of variables
`Ceilings.two_mul_integral_mul_vConv_eq`). -/
theorem energyFirst_eq : energyFirst = Ceilings.energyC := by
  unfold energyFirst windowEnergy Ceilings.energyC
  rw [windowFn_first, Distinct839.Constant.integral_fCos_sq, Ceilings.integral_abs_sub_mul_fCos]

/-- The first energy constant is the constant of the method: the zeta second-moment constant of
the first window at bandwidth `λ = 1`. -/
theorem energyFirst_eq_kappa : energyFirst = Distinct839.kappa 1 :=
  energyFirst_eq.trans Ceilings.energyC_eq_kappa_one

/-- **Closed form of the first energy constant**: a rational number plus a rational number over
`π²`. -/
theorem energyFirst_closed :
    energyFirst
      = 408214524539 / 400000000000
        + (1 / 3 - 250664498438947 / 1200000000000000 / Real.pi ^ 2) := by
  rw [energyFirst_eq]
  unfold Ceilings.energyC
  rw [Distinct839.Constant.Aconst_eq, Distinct839.Constant.Bconst_eq]

/-- The first energy constant in the form in which the method uses it, for the window
`f = Distinct839.fCos`: `∫ f² + 2 ∫₀¹ r (f⋆f)(r) dr`. -/
theorem energyFirst_eq_integrals :
    energyFirst = (∫ s in (-(1 : ℝ) / 2)..(1 / 2), Distinct839.fCos s ^ 2)
      + 2 * ∫ r in (0 : ℝ)..1, r * Zeta23.XiPrime.vConv Distinct839.fCos r := by
  rw [Distinct839.Constant.integral_fCos_sq, Distinct839.Constant.integral_mul_vConv_fCos,
    energyFirst_eq]
  unfold Ceilings.energyC
  ring

/-- The second energy constant is the constant of `Ceilings/`: `∫ f² = A`
(`Simple673.Constant.integral_fCos_sq`), and `∬ |s - t| f(s) f(t) ds dt = B`
(`Ceilings.integral_abs_sub_mul_fCos_line`, from the change of variables
`Ceilings.two_mul_integral_mul_vConv_eq`). -/
theorem energySecond_eq : energySecond = Ceilings.energyCLine := by
  unfold energySecond windowEnergy Ceilings.energyCLine
  rw [windowFn_second, Simple673.Constant.integral_fCos_sq,
    Ceilings.integral_abs_sub_mul_fCos_line]

/-- The second energy constant is the constant of the method for the second window. -/
theorem energySecond_eq_kappa : energySecond = Simple673.kappa 1 :=
  energySecond_eq.trans Ceilings.energyCLine_eq_kappa_one

/-- **Closed form of the second energy constant**: a rational number plus a rational number over
`π²`. -/
theorem energySecond_closed :
    energySecond
      = 1008680921561 / 1000000000000
        + (1 / 3 - 440830631846157799 / 3175200000000000000 / Real.pi ^ 2) := by
  rw [energySecond_eq]
  unfold Ceilings.energyCLine
  rw [Simple673.Constant.Aconst_eq, Simple673.Constant.Bconst_eq]

/-- The second energy constant in the form in which the method uses it, for the window
`f = Simple673.fCos`: `∫ f² + 2 ∫₀¹ r (f⋆f)(r) dr`. -/
theorem energySecond_eq_integrals :
    energySecond = (∫ s in (-(1 : ℝ) / 2)..(1 / 2), Simple673.fCos s ^ 2)
      + 2 * ∫ r in (0 : ℝ)..1, r * Zeta23.XiPrime.vConv Simple673.fCos r := by
  rw [Simple673.Constant.integral_fCos_sq, Simple673.Constant.integral_mul_vConv_fCos,
    energySecond_eq]
  unfold Ceilings.energyCLine
  ring

/-- Certificates of range `s` for the first kernel are those of `Ceilings/`. -/
theorem pairCert_first {s : ℕ} {x₁ x₂ b : ℝ} :
    PairCert kernelFirst s x₁ x₂ b ↔ Ceilings.PairCert s x₁ x₂ b := by
  rw [kernelFirst_eq]
  exact Iff.rfl

/-- Certificates for all pairs for the first kernel are those of `Ceilings/`. -/
theorem pairCertAll_first {x₁ x₂ b : ℝ} :
    PairCertAll kernelFirst x₁ x₂ b ↔ Ceilings.PairCertAll x₁ x₂ b := by
  rw [kernelFirst_eq]
  exact Iff.rfl

/-- Certificates of range `s` for simple points and the second kernel are those of `Ceilings/`. -/
theorem pairCert1_second {s : ℕ} {x b : ℝ} :
    PairCert1 kernelSecond s x b ↔ Ceilings.PairCert1 s x b := by
  rw [kernelSecond_eq]
  exact Iff.rfl

/-- Certificates for all pairs for simple points and the second kernel are those of
`Ceilings/`. -/
theorem pairCert1All_second {x b : ℝ} :
    PairCert1All kernelSecond x b ↔ Ceilings.PairCert1All x b := by
  rw [kernelSecond_eq]
  exact Iff.rfl

/-! ## The six statements -/

/-- **First window, range six.** Every pair-energy certificate `(x₁, x₂, b)` of range six (pairs
at index distance at most six, as in an inequality for seven consecutive points) with `b ≥ 0` and
`2 - 2x₁ + x₂ > 0` has `(3 - C(f) + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83916`. -/
theorem ceiling_range6 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 6 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83916 / 100000 := by
  intro h hb hD
  rw [energyFirst_eq]
  exact Ceilings.ceiling_range6 (pairCert_first.mp h) hb hD

/-- **First window, range eight** (inequalities for nine consecutive points): the same expression
is below `0.83943`. -/
theorem ceiling_range8 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 8 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83943 / 100000 := by
  intro h hb hD
  rw [energyFirst_eq]
  exact Ceilings.ceiling_range8 (pairCert_first.mp h) hb hD

/-- **First window, range ten** (inequalities for eleven consecutive points): the same expression
is below `0.83957`. -/
theorem ceiling_range10 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 10 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83957 / 100000 := by
  intro h hb hD
  rw [energyFirst_eq]
  exact Ceilings.ceiling_range10 (pairCert_first.mp h) hb hD

/-- **First window, all pairs.** Every pair-energy certificate `(x₁, x₂, b)` for all pairs with
`b ≥ 0` and `2 - 2x₁ + x₂ > 0` has `(3 - C(f) + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83998`: with this
window no lower bound of this kind for the pair energy gives 84%. -/
theorem ceiling_all {x₁ x₂ b : ℝ} :
    PairCertAll kernelFirst x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83998 / 100000 := by
  intro h hb hD
  rw [energyFirst_eq]
  exact Ceilings.ceiling_all (pairCertAll_first.mp h) hb hD

/-- **Second window, range seven.** Every pair-energy certificate `(x, b)` of range seven (pairs
at index distance at most seven, as in an inequality for eight consecutive points) for simple
points with `b ≥ 0` and `x < 1` has `(2 - C(f) - b)/(1 - x) < 0.67357`. -/
theorem ceiling_line_range7 {x b : ℝ} :
    PairCert1 kernelSecond 7 x b → 0 ≤ b → x < 1 →
      (2 - energySecond - b) / (1 - x) < 67357 / 100000 := by
  intro h hb hx
  rw [energySecond_eq]
  exact Ceilings.ceiling_line_range7 (pairCert1_second.mp h) hb hx

/-- **Second window, all pairs.** Every pair-energy certificate `(x, b)` for simple points and all
pairs with `b ≥ 0` and `x < 1` has `(2 - C(f) - b)/(1 - x) < 0.67383`. -/
theorem ceiling_line_all {x b : ℝ} :
    PairCert1All kernelSecond x b → 0 ≤ b → x < 1 →
      (2 - energySecond - b) / (1 - x) < 67383 / 100000 := by
  intro h hb hx
  rw [energySecond_eq]
  exact Ceilings.ceiling_line_all (pairCert1All_second.mp h) hb hx


==> anc/lean/SolutionFurther.lean <==
/-
SolutionFurther.lean — the statements of `ChallengeFurther.lean`, proved.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file and the development it belongs to were drafted with Claude (Anthropic),
an AI system, under the direction of the author, who is responsible for their content.

The counting function `Ncount` used here is that of `ChallengeDeps.lean` (Mathlib only, root
namespace); it is character-for-character the definition inlined in `ChallengeFurther.lean` and
the one of the library (`Zeta23.Ncount`), so the delegation typechecks by unfolding.

`ChallengeDeps.lean` has no count of the zeros on the critical line with multiplicity, of the
simple zeros of the whole strip, or of the zeros that are simple or on the line. The three
definitions `N0mult`, `Nsimple`, `NsimpleOrLine` are therefore given here, from the `zerosIn` and
`zeroMult` of `ChallengeDeps.lean`. The lines are character-for-character the ones inlined in
`ChallengeFurther.lean` and the ones of the development (`Further.N0mult`, which is the library's
`Zeta23.N0`; `Zeta23.Nsimple`; `Further.NsimpleOrLine`); the three `…_eq_library` theorems record
that they agree.
-/
import ChallengeDeps
import Further.Main

noncomputable section

/-- N₀(T₁,T₂): the number of zeros ON THE CRITICAL LINE with T₁ < Im ρ ≤ T₂, counted with
multiplicity. -/
def N0mult (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ {ρ | ρ.re = 1 / 2}, zeroMult ρ

/-- N_s(T₁,T₂): the number of SIMPLE nontrivial zeros (multiplicity exactly 1, anywhere in the
critical strip) with T₁ < Im ρ ≤ T₂. -/
def Nsimple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | zeroMult ρ = 1}).ncard

/-- N_{s∨0}(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂ that are SIMPLE OR ON THE
CRITICAL LINE (or both), counted with multiplicity. -/
def NsimpleOrLine (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ ({ρ | zeroMult ρ = 1} ∪ {ρ | ρ.re = 1 / 2}), zeroMult ρ

end

/-- The count of zeros on the critical line defined here is the one of the development (and of
the library, `Zeta23.N0`). -/
theorem N0mult_eq_library (T₁ T₂ : ℝ) : N0mult T₁ T₂ = Further.N0mult T₁ T₂ := rfl

/-- The count of simple zeros defined here is the one of the library. -/
theorem Nsimple_eq_library (T₁ T₂ : ℝ) : Nsimple T₁ T₂ = Zeta23.Nsimple T₁ T₂ := rfl

/-- The count of zeros that are simple or on the critical line defined here is the one of the
development. -/
theorem NsimpleOrLine_eq_library (T₁ T₂ : ℝ) :
    NsimpleOrLine T₁ T₂ = Further.NsimpleOrLine T₁ T₂ := rfl

/-- The average of the proportion of simple zeros and the proportion of zeros on the critical
line (counted with multiplicity) is more than 83.67%. -/
theorem average_simple_and_critical_8367 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (2073677 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ ((Nsimple 0 T : ℝ) + (N0mult 0 T : ℝ)) / 2 :=
  Further.average_simple_and_critical_8367

/-- More than 88.91% of the zeros of the Riemann zeta function are simple or on the critical
line (counted with multiplicity). -/
theorem simple_or_critical_8891 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (3376433 / 3797325 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T :=
  Further.simple_or_critical_8891


==> anc/lean/axioms.txt <==
Output of the five scripts scripts/PrintAxioms*.lean and of the five comparison files
scripts/Compare*.lean in the working tree on 6 October 2026 (lake env lean scripts/<name>.lean).
All ten compiled without error.

== scripts/PrintAxioms839.lean
'distinct_zeros_839' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]
'simple_zeros_678' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]
'Distinct839.localInequality' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]
'Distinct839.distinct_zeros_839_of_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.localInequality_of_check' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.kTabArray_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.gramEnergy' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.separatedBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.gramData' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.distinct839_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.simple_of_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.Local.spot_lattice' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.Local.spot_double' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.Local.spot_corner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Distinct839.Local.spot_vacancy' depends on axioms: [propext, Classical.choice, Quot.sound]

== scripts/PrintAxioms673.lean
'simple_critical_zeros_673' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Simple673.Local.check_passes._native.native_decide.ax_1_1]
'Simple673.localInequality' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Simple673.Local.check_passes._native.native_decide.ax_1_1]
'Simple673.simple_critical_zeros_673_of_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.localInequality_of_check' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.localInequality_of_checkPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.kTabArray_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.betaBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.gramEnergy' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.Transfer.transfer_range7' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.majorantPointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.separatedBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.windowStatement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.windowSide' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.windowMoments' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.kappaStatement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.gramDataLayer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.assembly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.Local.spot_trial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.Local.spot_second_trial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.Local.spot_corner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Simple673.Local.spot_tightest' depends on axioms: [propext, Classical.choice, Quot.sound]

== scripts/PrintAxiomsFurther.lean
'average_simple_and_critical_8367' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Simple673.Local.check_passes._native.native_decide.ax_1_1]
'simple_or_critical_8891' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]
'Further.average_simple_and_critical_8367' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Simple673.Local.check_passes._native.native_decide.ax_1_1]
'Further.simple_or_critical_8891' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]
'Further.average_simple_and_critical_8367_of_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.simple_or_critical_8891_of_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.average_of_layers' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.simple_or_line_of_layers' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.threshold2_eig_phiC' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.seam_block2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.count_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.Line.count_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.Line.seam_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.Line.avg_bound_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.Dist.seam_count_sl' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.Dist.seam_sl' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.Dist.sl_bound_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'N0mult_eq_library' depends on axioms: [propext, Classical.choice, Quot.sound]
'Nsimple_eq_library' depends on axioms: [propext, Classical.choice, Quot.sound]
'NsimpleOrLine_eq_library' depends on axioms: [propext, Classical.choice, Quot.sound]

== scripts/PrintAxioms889.lean
'simple_or_critical_8893' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Line889.Local.check_passes._native.native_decide.ax_1_1]
'Line889.simple_or_critical_8893' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Line889.Local.check_passes._native.native_decide.ax_1_1]
'Line889.localInequality' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Line889.Local.check_passes._native.native_decide.ax_1_1]
'Line889.simple_or_critical_8893_of_local' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.simple_or_critical_8893_of_layers' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.localInequality_of_check' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.kTab_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.kTabArray_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.windowStatement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.windowSide' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.windowMoments' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.kappaStatement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.kIntegral' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.betaBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.majorantPointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.lMajBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.separatedBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.gramDataLayer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.gramEnergy' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.assembly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Transfer.transfer_range6' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Gram.gramEnergy_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Assembly.seam_count_sl' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Assembly.seam_block_sl' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Assembly.seam_sl' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Assembly.sl_bound_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.seam_block2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Further.count_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'NsimpleOrLine_eq_library' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Local.spot_corner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Local.spot_lattice' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Local.spot_tightest' depends on axioms: [propext, Classical.choice, Quot.sound]
'Line889.Local.spot_second' depends on axioms: [propext, Classical.choice, Quot.sound]

== scripts/PrintAxiomsCeilings.lean
'ceiling_range6' depends on axioms: [propext, Classical.choice, Quot.sound]
'ceiling_range8' depends on axioms: [propext, Classical.choice, Quot.sound]
'ceiling_range10' depends on axioms: [propext, Classical.choice, Quot.sound]
'ceiling_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'ceiling_line_range7' depends on axioms: [propext, Classical.choice, Quot.sound]
'ceiling_line_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.ceiling_range6' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.ceiling_range8' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.ceiling_range10' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.ceiling_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.ceiling_line_range7' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.ceiling_line_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.energyC_eq_kappa_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.energyCLine_eq_kappa_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.two_mul_integral_mul_vConv_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'energyFirst_eq_kappa' depends on axioms: [propext, Classical.choice, Quot.sound]
'energySecond_eq_kappa' depends on axioms: [propext, Classical.choice, Quot.sound]
'energyFirst_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'energySecond_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.GramCert.toPairCertAll' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.ceiling_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'Ceilings.paper_certificate' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]
'Ceilings.line_certificate' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Simple673.Local.check_passes._native.native_decide.ax_1_1]

== scripts/Compare839.lean
'Chal.distinct_zeros_839' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]
'Chal.simple_zeros_678' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]

== scripts/Compare673.lean
'Chal.simple_critical_zeros_673' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Simple673.Local.check_passes._native.native_decide.ax_1_1]

== scripts/CompareFurther.lean
'Chal.average_simple_and_critical_8367' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Simple673.Local.check_passes._native.native_decide.ax_1_1]
'Chal.simple_or_critical_8891' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Distinct839.Local.check_passes._native.native_decide.ax_1_1]

== scripts/Compare889.lean
'Chal.simple_or_critical_8893' depends on axioms: [propext,
 Classical.choice,
 Quot.sound,
 Line889.Local.check_passes._native.native_decide.ax_1_1]

== scripts/CompareCeilings.lean
'Chal.ceiling_range6' depends on axioms: [propext, Classical.choice, Quot.sound]
'Chal.ceiling_range8' depends on axioms: [propext, Classical.choice, Quot.sound]
'Chal.ceiling_range10' depends on axioms: [propext, Classical.choice, Quot.sound]
'Chal.ceiling_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'Chal.ceiling_line_range7' depends on axioms: [propext, Classical.choice, Quot.sound]
'Chal.ceiling_line_all' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/lakefile.additions.toml <==
# Additions to zeta23/lakefile.toml for the 83.9% distinct-zero bound.

# The proof development.
[[lean_lib]]
name = "Distinct839"

# The executable checker of the local inequality. It imports nothing from Mathlib and is compiled
# to native code, so that `native_decide` evaluates it at native speed.
[[lean_lib]]
name = "Distinct839Checker"
roots = ["Distinct839.Local.Checker"]
precompileModules = true

# Statement (Mathlib only, with `sorry`) and its proof.
[[lean_lib]]
name = "Challenge839"
roots = ["Challenge839"]

[[lean_lib]]
name = "Solution839"
roots = ["Solution839"]

# Command line driver for the checker (diagnostics, not part of the proof).
[[lean_exe]]
name = "localcheck"
root = "Distinct839.Local.RunCheck"

# --- Simple673: more than 67.35% of the zeros are simple and on the critical line (second
# window, frames of eight points). The proof development (imports Distinct839 and Zeta23).
[[lean_lib]]
name = "Simple673"

# The executable checker of the eight-point inequality for the second window. It imports nothing
# from Mathlib and is compiled to native code, so that `native_decide` evaluates it at native speed.
[[lean_lib]]
name = "Simple673Checker"
roots = ["Simple673.Local.Checker"]
precompileModules = true

# Command line driver for the eight-point checker (diagnostics, not part of the proof).
[[lean_exe]]
name = "localcheck673"
root = "Simple673.Local.RunCheck"

# Statement (Mathlib only, with `sorry`) and its proof, for Simple673.
[[lean_lib]]
name = "Challenge673"
roots = ["Challenge673"]

[[lean_lib]]
name = "Solution673"
roots = ["Solution673"]

# --- Ceilings: upper limits for what pair-energy certificates can give with the two windows
# (trial states; imports Distinct839 and, for the second window, Simple673).
[[lean_lib]]
name = "Ceilings"

# Statements of the ceilings from Mathlib alone (with `sorry`) and their proofs.
[[lean_lib]]
name = "ChallengeCeilings"
roots = ["ChallengeCeilings"]

[[lean_lib]]
name = "SolutionCeilings"
roots = ["SolutionCeilings"]

# --- Further: two consequences of Simple673 and Distinct839 (the average of the proportions of
# simple zeros and of zeros on the critical line; zeros that are simple or on the critical line).
# The library has no root file; its modules are the files of `Further/`.
[[lean_lib]]
name = "Further"
globs = ["Further.+"]

# Statements from Mathlib alone (with `sorry`) and their proofs, for Further.
[[lean_lib]]
name = "ChallengeFurther"
roots = ["ChallengeFurther"]

[[lean_lib]]
name = "SolutionFurther"
roots = ["SolutionFurther"]

# --- Line889: more than 88.93% of the zeros are simple or on the critical line (third window,
# clipping level 2, and the count of Further with the threshold inequality at two levels).
# The proof development (imports Distinct839, Simple673, Further and Zeta23).
[[lean_lib]]
name = "Line889"

# The executable checker of the seven-point inequality for the third window. It imports nothing
# from Mathlib and is compiled to native code, so that `native_decide` evaluates it at native speed.
[[lean_lib]]
name = "Line889Checker"
roots = ["Line889.Local.Checker"]
precompileModules = true

# Command line driver for the third checker (diagnostics, not part of the proof).
[[lean_exe]]
name = "localcheck889"
root = "Line889.Local.RunCheck"

# Statement (Mathlib only, with `sorry`) and its proof, for Line889.
[[lean_lib]]
name = "Challenge889"
roots = ["Challenge889"]

[[lean_lib]]
name = "Solution889"
roots = ["Solution889"]


==> anc/lean/scripts/Compare673.lean <==
/-
scripts/Compare673.lean — GENERATED by scripts/make_compare.py from Challenge673.lean.
The statements of Challenge673.lean, in the namespace `Chal`, proved by the theorems of Solution673.lean.
-/
import Solution673
namespace Chal


section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N₀ˢ(T₁,T₂): the number of SIMPLE zeros ON THE CRITICAL LINE with T₁ < Im ρ ≤ T₂. -/
def N0simple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | ρ.re = 1 / 2} ∩ {ρ | zeroMult ρ = 1}).ncard

end
end

/-- More than 67.35% of the zeros of the Riemann zeta function are simple and on the critical
line. -/
theorem simple_critical_zeros_673 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1669159 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ N0simple 0 T := by
  exact _root_.simple_critical_zeros_673

end Chal

#print axioms Chal.simple_critical_zeros_673


==> anc/lean/scripts/Compare839.lean <==
/-
scripts/Compare839.lean — GENERATED by scripts/make_compare.py from Challenge839.lean.
The statements of Challenge839.lean, in the namespace `Chal`, proved by the theorems of Solution839.lean.
-/
import Solution839
namespace Chal


section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N_d(T₁,T₂): the number of distinct nontrivial zeros with T₁ < Im ρ ≤ T₂. -/
def Ndist (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂).ncard

/-- N_s(T₁,T₂): the number of SIMPLE nontrivial zeros (multiplicity exactly 1, anywhere in the
critical strip) with T₁ < Im ρ ≤ T₂. -/
def Nsimple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | zeroMult ρ = 1}).ncard

end
end

/-- More than 83.9% of the zeros of the Riemann zeta function are distinct. -/
theorem distinct_zeros_839 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1645064 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Ndist 0 T := by
  exact _root_.distinct_zeros_839

/-- More than 67.8% of the zeros of the Riemann zeta function are simple. -/
theorem simple_zeros_678 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀, (1329395 / 1960733 - ε) * (Ncount 0 T : ℝ) ≤ Nsimple 0 T := by
  exact _root_.simple_zeros_678

end Chal

#print axioms Chal.distinct_zeros_839
#print axioms Chal.simple_zeros_678


==> anc/lean/scripts/Compare889.lean <==
/-
scripts/Compare889.lean — GENERATED by scripts/make_compare.py from Challenge889.lean.
The statements of Challenge889.lean, in the namespace `Chal`, proved by the theorems of Solution889.lean.
-/
import Solution889
namespace Chal


section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N_{s∨0}(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂ that are SIMPLE OR ON THE
CRITICAL LINE (or both), counted with multiplicity. -/
def NsimpleOrLine (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ ({ρ | zeroMult ρ = 1} ∪ {ρ | ρ.re = 1 / 2}), zeroMult ρ

end
end

/-- More than 88.93% of the zeros of the Riemann zeta function are simple or on the critical
line (counted with multiplicity). -/
theorem simple_or_critical_8893 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (50652159 / 56956375 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T := by
  exact _root_.simple_or_critical_8893

end Chal

#print axioms Chal.simple_or_critical_8893


==> anc/lean/scripts/CompareCeilings.lean <==
/-
scripts/CompareCeilings.lean — GENERATED by scripts/make_compare.py from ChallengeCeilings.lean.
The statements of ChallengeCeilings.lean, in the namespace `Chal`, proved by the theorems of SolutionCeilings.lean.
-/
import SolutionCeilings
namespace Chal


section
open scoped BigOperators

noncomputable section

/-- Normalised sinc function: `sin(π t)/(π t)` for `t ≠ 0`, and `1` at `t = 0`. -/
def sincPi (t : ℝ) : ℝ := if t = 0 then 1 else Real.sin (Real.pi * t) / (Real.pi * t)

/-- The kernel of the window `f(u) = 1 + ∑_{j=1}^{n} a_j cos(2π j u)` on `[-1/2, 1/2]` (zero
outside), that is, its Fourier transform
`K(t) = ∫ f(u) cos(2π t u) du = sinc(t) + ∑_{j=1}^{n} a_j (sinc(t - j) + sinc(t + j))/2`,
with `sinc = sincPi`. The argument `a` holds the integers `10⁶ a_j`: entry `j - 1` is `10⁶ a_j`,
and the number `n` of cosine terms is the number of entries of `a`. -/
def windowKernel {n : ℕ} (a : Fin n → ℤ) (t : ℝ) : ℝ :=
  sincPi t + ∑ j : Fin n, (a j : ℝ) / 1000000 / 2
    * (sincPi (t - ((j : ℕ) + 1)) + sincPi (t + ((j : ℕ) + 1)))

/-- The kernel of the first window, the window of the 83.90% theorem for distinct zeros. It has
six cosine terms:
`(a_1, …, a_6) = (0.193305, -0.023105, 0.029166, 0.013952, -0.021009, 0.041052)`. -/
def kernelFirst : ℝ → ℝ := windowKernel ![193305, -23105, 29166, 13952, -21009, 41052]

/-- The kernel of the second window, the window of the 67.35% theorem for simple zeros on the
critical line. It has ten cosine terms: `(a_1, …, a_10) = (0.122290, -0.045012, 0.016241,
0.001887, 0.002711, 0.003731, -0.005307, 0.002982, -0.005153, 0.005358)`. -/
def kernelSecond : ℝ → ℝ :=
  windowKernel ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]

/-- The separation `θ = 17/20`: in all configurations below, any two points are at least `θ`
apart. -/
def separation : ℝ := 17 / 20

/-- The window `f(u) = 1 + ∑_{j=1}^{n} a_j cos(2π j u)` whose kernel is `windowKernel a`, as a
function on the whole real line; the restriction to `[-1/2, 1/2]` is in the limits of the
integrals of `windowEnergy`. As for `windowKernel`, entry `j - 1` of `a` is `10⁶ a_j`. -/
def windowFn {n : ℕ} (a : Fin n → ℤ) (u : ℝ) : ℝ :=
  1 + ∑ j : Fin n, (a j : ℝ) / 1000000 * Real.cos (2 * Real.pi * ((j : ℕ) + 1) * u)

/-- The energy constant of the window `f = windowFn a`:
`C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt`, both integrals over `[-1/2, 1/2]`. -/
def windowEnergy {n : ℕ} (a : Fin n → ℤ) : ℝ :=
  (∫ u in (-(1 : ℝ) / 2)..(1 / 2), windowFn a u ^ 2)
    + ∫ s in (-(1 : ℝ) / 2)..(1 / 2), ∫ t in (-(1 : ℝ) / 2)..(1 / 2),
        |s - t| * windowFn a s * windowFn a t

/-- The energy constant `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt` of the first window, the window
of `kernelFirst`. Its value is `1.3327049582…`. In closed form (`energyFirst_closed` in
`SolutionCeilings.lean`): `∫ f² = 1 + ½ ∑ a_j² = 408214524539/400000000000`, and
`∬ |s - t| f(s) f(t) ds dt = 1/3 + π⁻² ∑_j ((-1)^j a_j/j² - a_j²/(4j²))
= 1/3 - (250664498438947/1200000000000000)/π²`. -/
def energyFirst : ℝ := windowEnergy ![193305, -23105, 29166, 13952, -21009, 41052]

/-- The energy constant `C(f) = ∫ f² + ∬ |s - t| f(s) f(t) ds dt` of the second window, the window
of `kernelSecond`. Its value is `1.3279472728…`. In closed form (`energySecond_closed` in
`SolutionCeilings.lean`): `∫ f² = 1 + ½ ∑ a_j² = 1008680921561/1000000000000`, and
`∬ |s - t| f(s) f(t) ds dt = 1/3 + π⁻² ∑_j ((-1)^j a_j/j² - a_j²/(4j²))
= 1/3 - (440830631846157799/3175200000000000000)/π²`. -/
def energySecond : ℝ :=
  windowEnergy ![122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]

/-- Multiplicity of a label: label `0` is a simple point (multiplicity `1`), label `1` a double
point (multiplicity `2`). -/
def multOf (a : Fin 2) : ℝ := (a : ℕ) + 1

/-- **Pair-energy certificate of range `s`** for the kernel `K`, labelled points. The triple
`(x₁, x₂, b)` is a certificate if there is a constant `C₃` such that for every finite chain
`y_0 < y_1 < … < y_{ℓ-1}` of real numbers, any two at least `17/20` apart, every labelling `lab`
of its points as simple or double, and every `R ≥ 0` with `y_j - y_i ≤ R` for all `i, j` (the
chain lies in an interval of length `R`),

    `x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ s} m_i m_j K(y_j - y_i)²`.

Here `n₁`, `n₂` are the numbers of simple and of double points (the left side is written
`∑ i, (if lab i = 0 then x₁ else x₂)`), `m_i ∈ {1, 2}` are the multiplicities, and the sum is over
the ordered pairs of different points at index distance at most `s`. -/
def PairCert (K : ℝ → ℝ) (s : ℕ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (s : ℤ) then
          multOf (lab i) * multOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate, all pairs**, for the kernel `K`, labelled points: as `PairCert`,
with the sum over all ordered pairs of different points,

    `x₁ n₁ + x₂ n₂ - b R - C₃ ≤ ∑_{i ≠ j} m_i m_j K(y_j - y_i)²`. -/
def PairCertAll (K : ℝ → ℝ) (x₁ x₂ b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (lab : Fin ℓ → Fin 2) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    ∑ i : Fin ℓ, (if lab i = 0 then x₁ else x₂) - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ,
          if i ≠ j then multOf (lab i) * multOf (lab j) * K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate of range `s`** for the kernel `K`, simple points (no labels). The
pair `(x, b)` is a certificate if there is a constant `C₃` such that for every finite chain
`y_0 < y_1 < … < y_{ℓ-1}` of real numbers, any two at least `17/20` apart, and every `R ≥ 0` with
`y_j - y_i ≤ R` for all `i, j`,

    `x ℓ - b R - C₃ ≤ ∑_{i ≠ j, |i - j| ≤ s} K(y_j - y_i)²`. -/
def PairCert1 (K : ℝ → ℝ) (s : ℕ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃
      ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j ∧ |((i : ℕ) : ℤ) - ((j : ℕ) : ℤ)| ≤ (s : ℤ) then
          K (y j - y i) ^ 2 else 0

/-- **Pair-energy certificate, all pairs**, for the kernel `K`, simple points: as `PairCert1`,
with the sum over all ordered pairs of different points,

    `x ℓ - b R - C₃ ≤ ∑_{i ≠ j} K(y_j - y_i)²`. -/
def PairCert1All (K : ℝ → ℝ) (x b : ℝ) : Prop :=
  ∃ C₃ : ℝ, ∀ (ℓ : ℕ) (y : Fin ℓ → ℝ) (R : ℝ),
    (∀ i j, i < j → separation ≤ y j - y i) → 0 ≤ R → (∀ i j, y j - y i ≤ R) →
    x * ℓ - b * R - C₃ ≤ ∑ i : Fin ℓ, ∑ j : Fin ℓ, if i ≠ j then K (y j - y i) ^ 2 else 0

end
end

/-- **First window, range six.** Every pair-energy certificate `(x₁, x₂, b)` of range six (pairs
at index distance at most six, as in an inequality for seven consecutive points) with `b ≥ 0` and
`2 - 2x₁ + x₂ > 0` has `(3 - C(f) + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83916`. -/
theorem ceiling_range6 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 6 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83916 / 100000 := by
  exact _root_.ceiling_range6

/-- **First window, range eight** (inequalities for nine consecutive points): the same expression
is below `0.83943`. -/
theorem ceiling_range8 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 8 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83943 / 100000 := by
  exact _root_.ceiling_range8

/-- **First window, range ten** (inequalities for eleven consecutive points): the same expression
is below `0.83957`. -/
theorem ceiling_range10 {x₁ x₂ b : ℝ} :
    PairCert kernelFirst 10 x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83957 / 100000 := by
  exact _root_.ceiling_range10

/-- **First window, all pairs.** Every pair-energy certificate `(x₁, x₂, b)` for all pairs with
`b ≥ 0` and `2 - 2x₁ + x₂ > 0` has `(3 - C(f) + x₂ - x₁ - b)/(2 - 2x₁ + x₂) < 0.83998`: with this
window no lower bound of this kind for the pair energy gives 84%. -/
theorem ceiling_all {x₁ x₂ b : ℝ} :
    PairCertAll kernelFirst x₁ x₂ b → 0 ≤ b → 0 < 2 - 2 * x₁ + x₂ →
      (3 - energyFirst + x₂ - x₁ - b) / (2 - 2 * x₁ + x₂) < 83998 / 100000 := by
  exact _root_.ceiling_all

/-- **Second window, range seven.** Every pair-energy certificate `(x, b)` of range seven (pairs
at index distance at most seven, as in an inequality for eight consecutive points) for simple
points with `b ≥ 0` and `x < 1` has `(2 - C(f) - b)/(1 - x) < 0.67357`. -/
theorem ceiling_line_range7 {x b : ℝ} :
    PairCert1 kernelSecond 7 x b → 0 ≤ b → x < 1 →
      (2 - energySecond - b) / (1 - x) < 67357 / 100000 := by
  exact _root_.ceiling_line_range7

/-- **Second window, all pairs.** Every pair-energy certificate `(x, b)` for simple points and all
pairs with `b ≥ 0` and `x < 1` has `(2 - C(f) - b)/(1 - x) < 0.67383`. -/
theorem ceiling_line_all {x b : ℝ} :
    PairCert1All kernelSecond x b → 0 ≤ b → x < 1 →
      (2 - energySecond - b) / (1 - x) < 67383 / 100000 := by
  exact _root_.ceiling_line_all

end Chal

#print axioms Chal.ceiling_range6
#print axioms Chal.ceiling_range8
#print axioms Chal.ceiling_range10
#print axioms Chal.ceiling_all
#print axioms Chal.ceiling_line_range7
#print axioms Chal.ceiling_line_all


==> anc/lean/scripts/CompareFurther.lean <==
/-
scripts/CompareFurther.lean — GENERATED by scripts/make_compare.py from ChallengeFurther.lean.
The statements of ChallengeFurther.lean, in the namespace `Chal`, proved by the theorems of SolutionFurther.lean.
-/
import SolutionFurther
namespace Chal


section
open scoped BigOperators ComplexConjugate
open Complex Set

noncomputable section

/-- ρ is a nontrivial zero of the Riemann zeta function: ζ(ρ) = 0 with 0 < Re ρ < 1. -/
def IsNontrivialZero (ρ : ℂ) : Prop := riemannZeta ρ = 0 ∧ 0 < ρ.re ∧ ρ.re < 1

/-- The multiplicity of ρ: the order of vanishing of ζ at ρ. -/
def zeroMult (ρ : ℂ) : ℕ := (analyticOrderAt riemannZeta ρ).toNat

/-- The nontrivial zeros with ordinate in the window (T₁, T₂]. -/
def zerosIn (T₁ T₂ : ℝ) : Set ℂ := {ρ | IsNontrivialZero ρ ∧ T₁ < ρ.im ∧ ρ.im ≤ T₂}

/-- N(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂, counted with multiplicity. -/
def Ncount (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂, zeroMult ρ

/-- N₀(T₁,T₂): the number of zeros ON THE CRITICAL LINE with T₁ < Im ρ ≤ T₂, counted with
multiplicity. -/
def N0mult (T₁ T₂ : ℝ) : ℕ := ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ {ρ | ρ.re = 1 / 2}, zeroMult ρ

/-- N_s(T₁,T₂): the number of SIMPLE nontrivial zeros (multiplicity exactly 1, anywhere in the
critical strip) with T₁ < Im ρ ≤ T₂. -/
def Nsimple (T₁ T₂ : ℝ) : ℕ := (zerosIn T₁ T₂ ∩ {ρ | zeroMult ρ = 1}).ncard

/-- N_{s∨0}(T₁,T₂): the number of nontrivial zeros with T₁ < Im ρ ≤ T₂ that are SIMPLE OR ON THE
CRITICAL LINE (or both), counted with multiplicity. -/
def NsimpleOrLine (T₁ T₂ : ℝ) : ℕ :=
  ∑ᶠ ρ ∈ zerosIn T₁ T₂ ∩ ({ρ | zeroMult ρ = 1} ∪ {ρ | ρ.re = 1 / 2}), zeroMult ρ

end
end

/-- The average of the proportion of simple zeros and the proportion of zeros on the critical
line (counted with multiplicity) is more than 83.67%. -/
theorem average_simple_and_critical_8367 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (2073677 / 2478195 - ε) * (Ncount 0 T : ℝ) ≤ ((Nsimple 0 T : ℝ) + (N0mult 0 T : ℝ)) / 2 := by
  exact _root_.average_simple_and_critical_8367

/-- More than 88.91% of the zeros of the Riemann zeta function are simple or on the critical
line (counted with multiplicity). -/
theorem simple_or_critical_8891 :
    ∀ ε > 0, ∃ T₀ : ℝ, ∀ T ≥ T₀,
      (3376433 / 3797325 - ε) * (Ncount 0 T : ℝ) ≤ NsimpleOrLine 0 T := by
  exact _root_.simple_or_critical_8891

end Chal

#print axioms Chal.average_simple_and_critical_8367
#print axioms Chal.simple_or_critical_8891


==> anc/lean/scripts/PrintAxioms673.lean <==
/-
scripts/PrintAxioms673.lean — axiom audit for the theorem on zeros that are simple and on the
critical line.
Run with `lake env lean scripts/PrintAxioms673.lean` after `lake build Solution673`
(and `lake build Simple673.Local.SpotChecks` for the last four lines; remove them otherwise).
-/
import Solution673
import Simple673.Local.SpotChecks

-- the theorem: the three standard axioms and one evaluation by compiled code
#print axioms simple_critical_zeros_673
-- the eight-point local inequality for the second window: the same
#print axioms Simple673.localInequality
-- everything else: the three standard axioms only
#print axioms Simple673.simple_critical_zeros_673_of_local
#print axioms Simple673.localInequality_of_check
#print axioms Simple673.localInequality_of_checkPar
#print axioms Simple673.kTabArray_sound
#print axioms Simple673.betaBound
#print axioms Simple673.gramEnergy
#print axioms Simple673.transfer
#print axioms Simple673.Transfer.transfer_range7
#print axioms Simple673.majorantPointwise
#print axioms Simple673.separatedBound
#print axioms Simple673.windowStatement
#print axioms Simple673.windowSide
#print axioms Simple673.windowMoments
#print axioms Simple673.kappaStatement
#print axioms Simple673.gramDataLayer
#print axioms Simple673.assembly
-- four boxes checked by the kernel (not used by the proof): the standard axioms only
#print axioms Simple673.Local.spot_trial
#print axioms Simple673.Local.spot_second_trial
#print axioms Simple673.Local.spot_corner
#print axioms Simple673.Local.spot_tightest


==> anc/lean/scripts/PrintAxioms839.lean <==
/-
scripts/PrintAxioms839.lean — axiom audit for the 83.9% distinct-zero theorem and its corollary
for simple zeros.
Run with `lake env lean scripts/PrintAxioms839.lean` after `lake build Solution839`
and `lake build Distinct839.Local.SpotChecks`.
-/
import Solution839
import Distinct839.Local.SpotChecks

-- the main theorem: the three standard axioms and one evaluation by compiled code
#print axioms distinct_zeros_839
-- its corollary for simple zeros: the same
#print axioms simple_zeros_678
-- the seven-point local inequality: the same
#print axioms Distinct839.localInequality
-- everything else: the three standard axioms only
#print axioms Distinct839.distinct_zeros_839_of_local
#print axioms Distinct839.localInequality_of_check
#print axioms Distinct839.kTabArray_sound
#print axioms Distinct839.gramEnergy
#print axioms Distinct839.transfer
#print axioms Distinct839.separatedBound
#print axioms Distinct839.gramData
#print axioms Distinct839.distinct839_of
#print axioms Distinct839.simple_of_distinct
#print axioms Distinct839.Local.spot_lattice
#print axioms Distinct839.Local.spot_double
#print axioms Distinct839.Local.spot_corner
#print axioms Distinct839.Local.spot_vacancy


==> anc/lean/scripts/PrintAxioms889.lean <==
/-
scripts/PrintAxioms889.lean — axiom audit for the theorem "more than 88.93% of the zeros of the
Riemann zeta function are simple or on the critical line" (third window).
Run with `lake env lean scripts/PrintAxioms889.lean` after `lake build Solution889`
(and `lake build Line889.Local.SpotChecks` for the last four lines; remove them otherwise).
-/
import Solution889
import Line889.Local.SpotChecks

-- the theorem: the three standard axioms and one evaluation by compiled code
#print axioms simple_or_critical_8893
-- the same theorem in the namespace of the development, and the seven-point inequality
#print axioms Line889.simple_or_critical_8893
#print axioms Line889.localInequality
-- everything else: the three standard axioms only
#print axioms Line889.simple_or_critical_8893_of_local
#print axioms Line889.simple_or_critical_8893_of_layers
#print axioms Line889.localInequality_of_check
#print axioms Line889.kTab_sound
#print axioms Line889.kTabArray_sound
#print axioms Line889.windowStatement
#print axioms Line889.windowSide
#print axioms Line889.windowMoments
#print axioms Line889.kappaStatement
#print axioms Line889.kIntegral
#print axioms Line889.betaBound
#print axioms Line889.majorantPointwise
#print axioms Line889.lMajBound
#print axioms Line889.separatedBound
#print axioms Line889.gramDataLayer
#print axioms Line889.transfer
#print axioms Line889.gramEnergy
#print axioms Line889.assembly
#print axioms Line889.Transfer.transfer_range6
#print axioms Line889.Gram.gramEnergy_explicit
#print axioms Line889.Assembly.seam_count_sl
#print axioms Line889.Assembly.seam_block_sl
#print axioms Line889.Assembly.seam_sl
#print axioms Line889.Assembly.sl_bound_family
#print axioms Further.seam_block2
#print axioms Further.count_certificate
#print axioms NsimpleOrLine_eq_library
-- four small boxes checked by the kernel itself (not used by the proof): standard axioms only
#print axioms Line889.Local.spot_corner
#print axioms Line889.Local.spot_lattice
#print axioms Line889.Local.spot_tightest
#print axioms Line889.Local.spot_second


==> anc/lean/scripts/PrintAxiomsCeilings.lean <==
/-
scripts/PrintAxiomsCeilings.lean — axiom audit for the ceilings.
Run with `lake env lean scripts/PrintAxiomsCeilings.lean` after `lake build Ceilings SolutionCeilings`.
-/
import Ceilings
import SolutionCeilings

-- the six ceilings as stated in ChallengeCeilings.lean: the three standard axioms only
#print axioms ceiling_range6
#print axioms ceiling_range8
#print axioms ceiling_range10
#print axioms ceiling_all
#print axioms ceiling_line_range7
#print axioms ceiling_line_all
-- the same in the development
#print axioms Ceilings.ceiling_range6
#print axioms Ceilings.ceiling_range8
#print axioms Ceilings.ceiling_range10
#print axioms Ceilings.ceiling_all
#print axioms Ceilings.ceiling_line_range7
#print axioms Ceilings.ceiling_line_all
-- the constants in the conclusions are the energy constants of the two proofs
#print axioms Ceilings.energyC_eq_kappa_one
#print axioms Ceilings.energyCLine_eq_kappa_one
-- the energy constants of ChallengeCeilings.lean are defined as `∫ f² + ∬ |s - t| f(s) f(t) ds dt`:
-- the change of variables, the identification with the constant of the method, the closed forms
#print axioms Ceilings.two_mul_integral_mul_vConv_eq
#print axioms energyFirst_eq_kappa
#print axioms energySecond_eq_kappa
#print axioms energyFirst_closed
#print axioms energySecond_closed
-- certificates in the Gram form are pair-energy certificates
#print axioms Ceilings.GramCert.toPairCertAll
#print axioms Ceilings.ceiling_gram
-- the certificates of the paper are pair-energy certificates of range six (first window) and of
-- range seven (second window); these two statements inherit the axiom of the respective search
#print axioms Ceilings.paper_certificate
#print axioms Ceilings.line_certificate


==> anc/lean/scripts/PrintAxiomsFurther.lean <==
/-
scripts/PrintAxiomsFurther.lean — axiom audit for the two further theorems (Theorem 1.4 of the paper).
Run with `lake env lean scripts/PrintAxiomsFurther.lean` after `lake build SolutionFurther`.
-/
import SolutionFurther

-- the two theorems: the three standard axioms and one evaluation by compiled code each
#print axioms average_simple_and_critical_8367
#print axioms simple_or_critical_8891
-- the same theorems in the namespace of the development
#print axioms Further.average_simple_and_critical_8367
#print axioms Further.simple_or_critical_8891
-- everything else: the three standard axioms only
#print axioms Further.average_simple_and_critical_8367_of_local
#print axioms Further.simple_or_critical_8891_of_local
#print axioms Further.average_of_layers
#print axioms Further.simple_or_line_of_layers
#print axioms Further.threshold2_eig_phiC
#print axioms Further.seam_block2
#print axioms Further.count_certificate
#print axioms Further.Line.count_avg
#print axioms Further.Line.seam_avg
#print axioms Further.Line.avg_bound_family
#print axioms Further.Dist.seam_count_sl
#print axioms Further.Dist.seam_sl
#print axioms Further.Dist.sl_bound_family
#print axioms N0mult_eq_library
#print axioms Nsimple_eq_library
#print axioms NsimpleOrLine_eq_library


==> anc/lean/scripts/make_compare.py <==
#!/usr/bin/env python3
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Write scripts/Compare<X>.lean from Challenge<X>.lean: the text of the Challenge file is placed
in a namespace `Chal`, on top of the corresponding Solution file, and each `sorry` is replaced by
the Solution theorem of the same name. If the result compiles, the Solution file proves exactly
the statements of the Challenge file, with the definitions as written there.

usage (from the project directory): python3 scripts/make_compare.py
then: lake env lean scripts/Compare839.lean  (and Compare673.lean, CompareCeilings.lean, CompareFurther.lean,
Compare889.lean)
"""
import re
for tag, sol in (('839', 'Solution839'), ('673', 'Solution673'), ('Ceilings', 'SolutionCeilings'), ('Further', 'SolutionFurther'),
                 ('889', 'Solution889')):
    src = open(f'Challenge{tag}.lean').read()
    i = src.index('import Mathlib'); body = src[i + len('import Mathlib'):]
    names = re.findall(r'^theorem (\w+)', body, flags=re.M)
    parts = re.split(r'(^theorem \w+)', body, flags=re.M)
    out = [parts[0]]
    for k in range(1, len(parts), 2):
        name = parts[k].split()[1]; txt = parts[k + 1]
        assert txt.count('  sorry') == 1, (tag, name)
        out.append(parts[k] + txt.replace('  sorry', f'  exact _root_.{name}'))
    text = (f'/-\nscripts/Compare{tag}.lean — GENERATED by scripts/make_compare.py from Challenge{tag}.lean.\n'
            f'The statements of Challenge{tag}.lean, in the namespace `Chal`, proved by the theorems of {sol}.lean.\n-/\n'
            f'import {sol}\nnamespace Chal\n' + ''.join(out).rstrip('\n') + '\n\nend Chal\n\n'
            + ''.join(f'#print axioms Chal.{n}\n' for n in names))
    open(f'scripts/Compare{tag}.lean', 'w').write(text)
    print(f'scripts/Compare{tag}.lean:', len(names), 'theorems')


==> anc/lean/upstream_relax.patch <==
This file is a patch to the Lean library Zeta23 of https://github.com/anthropics/formal-math
(directory zeta23), commit fbdc36bbf17d20af3fd0447c6d1a8a02773c9844.

LICENCE. The library is Copyright (c) 2026 Anthropic, PBC and is released under the Apache
License, Version 2.0. This patch consists of lines of that library and of changes to them, and
it is distributed under the same licence, the Apache License, Version 2.0. A copy of the licence
is in the file LICENSE next to this file, and the library's NOTICE file is reproduced in the
file NOTICE.

CHANGES. The fourteen files named below were changed on 2 October 2026 by Kristian Muri Knausgård
<kristianmk@ieee.org>, with AI assistance (Claude, Anthropic). Two lower bounds in the hypotheses
of the general window machinery are relaxed, 1/2 <= b to 1/8 <= b and 1/2 <= a to 1/4 <= a, and
the proofs that used them are adjusted. The five declarations whose content changes are
propositions that collect hypotheses (LocalHypsCore, LocalHypsCoreW, AdmFamily, WindowZeroSide,
FactsXi); each of them now asks for less. No definition of a mathematical object (zeros, counts,
windows, constants) is changed, no axiom and no unproved statement is added, and the library's
Challenge.lean, ChallengeDeps.lean and Solution.lean are not touched. Files to which this patch
has been applied are modified files in the sense of the licence and are no longer the files
published by Anthropic.

Apply in the directory zeta23 of the library:  patch -p1 < upstream_relax.patch

diff -ruN zeta23/Zeta23/PrimeSideA/Basic.lean zeta23_patch/Zeta23/PrimeSideA/Basic.lean
--- zeta23/Zeta23/PrimeSideA/Basic.lean	2026-10-02 16:44:00.923624745 +0200
+++ zeta23_patch/Zeta23/PrimeSideA/Basic.lean	2026-10-02 17:29:27.177217032 +0200
@@ -352,7 +352,7 @@
 
 "Nothing in Sections 4–5 used that φ is flat-topped" — except the [eq:gbounds] plateau lower
 bound and the [eq:abdef] lower bound on b.  LocalHypsCore is LocalHyps minus exactly those two
-facts, with the window-generic replacements g_nonneg and b_ge_half (both hold for the
+facts, with the window-generic replacements g_nonneg and b_ge_eighth (both hold for the
 Montgomery–Taylor window of [thm:D], which does not satisfy LocalHyps).  Surviving field names
 are identical to LocalHyps'.  The window-generic §5 results can be re-typed over this
 structure; the structure itself is purely additive. -/
@@ -423,10 +423,10 @@
   /-- [lem:poisson] (★) `Σ_{k∈ℤ} φ̂(τ−τ_k) φ̂(τ'−τ_k) = L Φ(τ−τ')` (§2.2). -/
   poisson : ∀ τ τ', HasSum (fun k : ℤ => F.phiHat (τ - p.tau k) * F.phiHat (τ' - p.tau k))
     (p.L * F.Phi (τ - τ'))
-  /-- window-generic remnant of [eq:abdef]: `1/2 ≤ b ≤ a ≤ 1` (the flat-top `1 − 2w/L ≤ b`
-  is NOT here; 1/2 suffices for every positivity/division use and holds for the
-  Montgomery–Taylor window). -/
-  b_ge_half : 1 / 2 ≤ F.b
+  /-- window-generic remnant of [eq:abdef]: `1/8 ≤ b ≤ a ≤ 1` (the flat-top `1 − 2w/L ≤ b`
+  is NOT here; any fixed positive lower bound suffices for every positivity/division use; the
+  Montgomery–Taylor and quartic windows have `b ≥ 1/2`, and `1/8` admits rescaled windows). -/
+  b_ge_eighth : 1 / 8 ≤ F.b
   b_le_a : F.b ≤ F.a
   a_le_one : F.a ≤ 1
   /-- [eq:psidef] in majorant form, with the [eq:psiints] integrals (`Ψ₀ = 4 + 2log(c_ϱL/4w)`,
@@ -446,7 +446,7 @@
 
 
 /-- every flat-top taper datum satisfies the window-generic core:
-b ≥ 1 − 2w/L ≥ 3/4 ≥ 1/2 ([eq:abdef] + [eq:wrange]), g ≥ 0 (plateau bound). -/
+b ≥ 1 − 2w/L ≥ 3/4 ≥ 1/8 ([eq:abdef] + [eq:wrange]), g ≥ 0 (plateau bound). -/
 theorem LocalHyps.toCore {cϱ : ℝ} {p : Setting} {F : LocalFun} (hF : LocalHyps cϱ p F) :
     LocalHypsCore cϱ p F where
   four_le_cϱ := hF.four_le_cϱ
@@ -484,7 +484,7 @@
   Phi_sq_integral := hF.Phi_sq_integral
   Phi_sq_fourier := hF.Phi_sq_fourier
   poisson := hF.poisson
-  b_ge_half := by
+  b_ge_eighth := by
     have h1 : 2 * p.w / p.L ≤ 1 / 4 := by
       rw [div_le_iff₀ hF.L_pos]
       linarith [hF.w_le]
@@ -519,7 +519,7 @@
   linarith [hF.eight_le_L]
 
 lemma LocalHypsCore.b_pos (hF : LocalHypsCore cϱ p F) : 0 < F.b := by
-  linarith [hF.b_ge_half]
+  linarith [hF.b_ge_eighth]
 
 lemma LocalHypsCore.a_pos (hF : LocalHypsCore cϱ p F) : 0 < F.a := hF.b_pos.trans_le hF.b_le_a
 
@@ -621,10 +621,10 @@
   /-- [lem:poisson] (★) `Σ_{k∈ℤ} φ̂(τ−τ_k) φ̂(τ'−τ_k) = L Φ(τ−τ')` (§2.2). -/
   poisson : ∀ τ τ', HasSum (fun k : ℤ => F.phiHat (τ - p.tau k) * F.phiHat (τ' - p.tau k))
     (p.L * F.Phi (τ - τ'))
-  /-- window-generic remnant of [eq:abdef]: `1/2 ≤ b ≤ a ≤ 1` (the flat-top `1 − 2w/L ≤ b`
-  is NOT here; 1/2 suffices for every positivity/division use and holds for the
-  Montgomery–Taylor window). -/
-  b_ge_half : 1 / 2 ≤ F.b
+  /-- window-generic remnant of [eq:abdef]: `1/8 ≤ b ≤ a ≤ 1` (the flat-top `1 − 2w/L ≤ b`
+  is NOT here; any fixed positive lower bound suffices for every positivity/division use; the
+  Montgomery–Taylor and quartic windows have `b ≥ 1/2`, and `1/8` admits rescaled windows). -/
+  b_ge_eighth : 1 / 8 ≤ F.b
   b_le_a : F.b ≤ F.a
   a_le_one : F.a ≤ 1
   /-- [eq:psidef] in majorant form, with the [eq:psiints] integrals (`Ψ₀ = 4 + 2log(c_ϱL/4w)`,
@@ -644,10 +644,10 @@
 
 
 /-- every flat-top taper datum satisfies the window-generic core:
-b ≥ 1 − 2w/L ≥ 3/4 ≥ 1/2 ([eq:abdef] + [eq:wrange]), g ≥ 0 (plateau bound). -/
+b ≥ 1 − 2w/L ≥ 3/4 ≥ 1/8 ([eq:abdef] + [eq:wrange]), g ≥ 0 (plateau bound). -/
 lemma LocalHypsCore.toCoreW {cϱ : ℝ} {p : Setting} {F : LocalFun} (hF : LocalHypsCore cϱ p F) :
     LocalHypsCoreW cϱ p F :=
-  ⟨hF.four_le_cϱ, hF.lam_pos, hF.one_le_w, hF.w_le, hF.one_le_l, hF.phiHat_cont, hF.phiHat_even, hF.phiHat_le_L, hF.phiHat_le_inv, hF.phiHat_le_sq, hF.phiHat_sq_integrable, hF.phiHat_sq_mul_abs_integrable, hF.integral_phiHat_sq_mul_abs_le, hF.phiHat_sq_mul_sq_integrable, hF.integral_phiHat_sq_mul_sq_le, hF.phiHat_sq_integral, hF.phiHat_sq_fourier, hF.g_nonneg, hF.g_le_Aphi, hF.Aphi_le, hF.Phi_contDiff, hF.Phi_even, hF.Phi_le_L, hF.Phi_le_inv, hF.Phi_le_sq, hF.Phi_sq_integrable, hF.Phi_sq_mul_abs_integrable, hF.integral_Phi_sq_mul_abs_le, hF.Phi_sq_mul_sq_integrable, hF.integral_Phi_sq_mul_sq_le, hF.Phi_zero, hF.Phi_sq_integral, hF.Phi_sq_fourier, hF.poisson, hF.b_ge_half, hF.b_le_a, hF.a_le_one, hF.psi_integrable, hF.psi_sq_integrable, hF.integral_psi_Ioi_le, hF.integral_psi_sq_le, hF.phiHat_le_psi, hF.Phi_le_psi, hF.PiX_cont, hF.PiX_bound⟩
+  ⟨hF.four_le_cϱ, hF.lam_pos, hF.one_le_w, hF.w_le, hF.one_le_l, hF.phiHat_cont, hF.phiHat_even, hF.phiHat_le_L, hF.phiHat_le_inv, hF.phiHat_le_sq, hF.phiHat_sq_integrable, hF.phiHat_sq_mul_abs_integrable, hF.integral_phiHat_sq_mul_abs_le, hF.phiHat_sq_mul_sq_integrable, hF.integral_phiHat_sq_mul_sq_le, hF.phiHat_sq_integral, hF.phiHat_sq_fourier, hF.g_nonneg, hF.g_le_Aphi, hF.Aphi_le, hF.Phi_contDiff, hF.Phi_even, hF.Phi_le_L, hF.Phi_le_inv, hF.Phi_le_sq, hF.Phi_sq_integrable, hF.Phi_sq_mul_abs_integrable, hF.integral_Phi_sq_mul_abs_le, hF.Phi_sq_mul_sq_integrable, hF.integral_Phi_sq_mul_sq_le, hF.Phi_zero, hF.Phi_sq_integral, hF.Phi_sq_fourier, hF.poisson, hF.b_ge_eighth, hF.b_le_a, hF.a_le_one, hF.psi_integrable, hF.psi_sq_integrable, hF.integral_psi_Ioi_le, hF.integral_psi_sq_le, hF.phiHat_le_psi, hF.Phi_le_psi, hF.PiX_cont, hF.PiX_bound⟩
 
 lemma LocalHypsCoreW.eight_le_L {cϱ : ℝ} {p : Setting} {F : LocalFun}
     (hF : LocalHypsCoreW cϱ p F) : 8 ≤ p.L := by
@@ -659,7 +659,7 @@
 
 lemma LocalHypsCoreW.b_pos {cϱ : ℝ} {p : Setting} {F : LocalFun}
     (hF : LocalHypsCoreW cϱ p F) : 0 < F.b := by
-  linarith [hF.b_ge_half]
+  linarith [hF.b_ge_eighth]
 
 lemma LocalHypsCoreW.a_pos {cϱ : ℝ} {p : Setting} {F : LocalFun}
     (hF : LocalHypsCoreW cϱ p F) : 0 < F.a := hF.b_pos.trans_le hF.b_le_a
diff -ruN zeta23/Zeta23/ThmD/BridgeD.lean zeta23_patch/Zeta23/ThmD/BridgeD.lean
--- zeta23/Zeta23/ThmD/BridgeD.lean	2026-10-02 16:44:00.925320596 +0200
+++ zeta23_patch/Zeta23/ThmD/BridgeD.lean	2026-10-02 17:31:27.584903798 +0200
@@ -109,7 +109,7 @@
   refine ⟨T₀, fun T hT => ?_⟩
   obtain ⟨h1, h8, h4π, hX1⟩ := hT₀ T hT
   exact AdmWindow.localHypsCore (P.toSetting T) (admWindow_params hP h8) hP.lam_pos hP.lam_le_one
-    h1 hX1 (bv_phiD_ge_half hP.taper hP.lam_pos hP.lam_le_one hP.one_le_w h8 h4π)
+    h1 hX1 (le_trans (by norm_num) (bv_phiD_ge_half hP.taper hP.lam_pos hP.lam_le_one hP.one_le_w h8 h4π))
 
 end ThmD
 end Zeta23
diff -ruN zeta23/Zeta23/ThmD/Concrete.lean zeta23_patch/Zeta23/ThmD/Concrete.lean
--- zeta23/Zeta23/ThmD/Concrete.lean	2026-10-02 16:44:00.925361013 +0200
+++ zeta23_patch/Zeta23/ThmD/Concrete.lean	2026-10-02 17:32:21.366348645 +0200
@@ -140,10 +140,14 @@
     ?prop_trace, e_ends, ?Msplit, e_mumu, e_PP, ?sumJ, e_muP, e_muPi, e_PPi, e_PiPi⟩
   case ab_range =>
     filter_upwards [eventually_ge_atTop T₀, eventually_L_ge P hP.lam_pos 8,
-      eventually_L_ge P hP.lam_pos (2 * P.w)] with T hT hL8 hLw
+      eventually_L_ge P hP.lam_pos (2 * P.w), eventually_L_ge P hP.lam_pos (8 * P.w),
+      eventually_L_ge P hP.lam_pos (4 * π * P.w)] with T hT hL8 hLw h8w h4π
     have hF := hT₀ T hT
     have hL0 : 0 < P.L T := by linarith
-    refine ⟨hF.b_ge_half, hF.b_le_a, hF.a_le_one, ?_, ?_⟩
+    -- `LocalHypsCore` only carries `1/8 ≤ b`; the Montgomery–Taylor window has `b ≥ 1/2` (BridgeD).
+    have hbD : 1 / 2 ≤ (P.localFunD T).b :=
+      bv_phiD_ge_half hP.taper hP.lam_pos hP.lam_le_one hP.one_le_w h8w h4π
+    refine ⟨hbD, hF.b_le_a, hF.a_le_one, ?_, ?_⟩
     · apply mul_nonneg (by positivity)
       apply intervalIntegral.integral_nonneg (by linarith : (0:ℝ) ≤ P.L T)
       intro y hy
diff -ruN zeta23/Zeta23/ThmD/WindowLocalHyps.lean zeta23_patch/Zeta23/ThmD/WindowLocalHyps.lean
--- zeta23/Zeta23/ThmD/WindowLocalHyps.lean	2026-10-02 16:44:00.925701309 +0200
+++ zeta23_patch/Zeta23/ThmD/WindowLocalHyps.lean	2026-10-02 17:31:27.584818506 +0200
@@ -5,7 +5,7 @@
 -/
 /-
 Zeta23/ThmD/WindowLocalHyps.lean — every admissible window satisfies `LocalHypsCore`.  Assembly of Zeta23/ThmD/WindowCore.lean (Fourier/Poisson side) and
-Zeta23/ThmD/PsiC.lean (ψ-majorant integrals), field by field; `b ≥ 1/2` is an input (it is a
+Zeta23/ThmD/PsiC.lean (ψ-majorant integrals), field by field; `b ≥ 1/8` is an input (it is a
 property of the particular window — for `φ_D` it holds for large `T`, see BridgeD.lean).
 -/
 import Zeta23.ThmD.WindowCore
@@ -20,10 +20,10 @@
 
 /-- **Admissible window ⇒ `LocalHypsCore`.**  For any `p : Setting` in the regime
 (`0 < λ ≤ 1`, `l ≥ 1`, `X ≥ 1`) and any window `v` admissible at scale `(p.L, p.w)` with constant
-`c` and `b_v ≥ 1/2`, the local data `(v̂, V, A_v, g_v, a_v, b_v)` satisfy all of §5's hypotheses. -/
+`c` and `b_v ≥ 1/8`, the local data `(v̂, V, A_v, g_v, a_v, b_v)` satisfy all of §5's hypotheses. -/
 theorem localHypsCore {v : ℝ → ℝ} {c : ℝ} (p : PrimeSide.Setting) (hW : AdmWindow v p.L p.w c)
     (hlam : 0 < p.lam) (hlam1 : p.lam ≤ 1) (hl : 1 ≤ p.l) (hX : 1 ≤ p.X)
-    (hb : 1 / 2 ≤ bv v p.L) :
+    (hb : 1 / 8 ≤ bv v p.L) :
     PrimeSide.LocalHypsCore c p (localFun v p.L) := by
   have hc := hW.four_le_c
   have hw := hW.one_le_w
@@ -75,7 +75,7 @@
     Phi_sq_integral := hW.integral_VPhiR_sq
     Phi_sq_fourier := hW.integral_VPhiR_sq_mul_cos
     poisson := fun τ τ' => hW.hasSum_vHatR_mul p.T τ τ'
-    b_ge_half := hb
+    b_ge_eighth := hb
     b_le_a := hW.bv_le_av
     a_le_one := hW.av_le_one
     psi_integrable := by
diff -ruN zeta23/Zeta23/ThmDE/Concrete.lean zeta23_patch/Zeta23/ThmDE/Concrete.lean
--- zeta23/Zeta23/ThmDE/Concrete.lean	2026-10-02 16:44:00.925779226 +0200
+++ zeta23_patch/Zeta23/ThmDE/Concrete.lean	2026-10-02 17:32:21.366531230 +0200
@@ -118,10 +118,14 @@
     ?muints2, ?prop_trace, e_ends, ?Msplit, e_mumu, e_PP, ?sumJ, e_muP⟩
   case ab_range =>
     filter_upwards [eventually_ge_atTop T₀, eventually_L_ge P hP.lam_pos 8,
-      eventually_L_ge P hP.lam_pos (2 * P.w)] with T hT hL8 hLw
+      eventually_L_ge P hP.lam_pos (2 * P.w), eventually_L_ge P hP.lam_pos (8 * P.w),
+      eventually_L_ge P hP.lam_pos (4 * π * P.w)] with T hT hL8 hLw h8w h4π
     have hF := hT₀ T hT
     have hL0 : 0 < P.L T := by linarith
-    refine ⟨hF.b_ge_half, hF.b_le_a, hF.a_le_one, ?_, ?_⟩
+    -- `LocalHypsCore` only carries `1/8 ≤ b`; the Montgomery–Taylor window has `b ≥ 1/2` (BridgeD).
+    have hbD : 1 / 2 ≤ (P.localFunD T).b :=
+      ThmD.bv_phiD_ge_half hP.taper hP.lam_pos hP.lam_le_one hP.one_le_w h8w h4π
+    refine ⟨hbD, hF.b_le_a, hF.a_le_one, ?_, ?_⟩
     · apply mul_nonneg (by positivity)
       apply intervalIntegral.integral_nonneg (by linarith : (0:ℝ) ≤ P.L T)
       intro y hy
diff -ruN zeta23/Zeta23/XiPrime/Assembly.lean zeta23_patch/Zeta23/XiPrime/Assembly.lean
--- zeta23/Zeta23/XiPrime/Assembly.lean	2026-10-02 16:44:00.928131543 +0200
+++ zeta23_patch/Zeta23/XiPrime/Assembly.lean	2026-10-02 17:32:01.800436234 +0200
@@ -273,14 +273,14 @@
   tail         — the prop:tail package for (Pf T) at height T with the standard rate θ₀ ≤ C·l·T^{λ/2−1}
                  (from RvM.local_count of Z and the decay ‖φ̂_v(r−iy)‖ ≤ e^{L/4}‖φ_v″‖₁/|r−iy|², as
                  Tail.TailHyp.tailInputs / ZeroSideD.eventually_tailPackageD);
-  a_half       — a(T) = (1/L)∫φ_v² ≥ 1/2 eventually (v ≥ 27/40 on the window suffices for vQuartic). -/
+  a_quarter    — a(T) = (1/L)∫φ_v² ≥ 1/4 eventually (the flat and quartic windows have a ≥ 1/2). -/
 structure WindowZeroSide (Z : ZeroConfig) (P : Params) (Pf : ℝ → Params) : Prop where
   lam_eq : ∀ T, (Pf T).lam = P.lam
   w_eq : ∀ T, (Pf T).w = P.w
   poisson : ∀ᶠ T in atTop, ZeroSide.PoissonSq T (Pf T)
   tail : ∃ θ₀ : ℝ → ℝ, (∀ᶠ T in atTop, Assembly.TailInputs Z (Pf T) T (θ₀ T)) ∧
     ∃ C : ℝ, ∀ᶠ T in atTop, θ₀ T ≤ C * l T * T ^ (P.lam / 2 - 1)
-  a_half : ∀ᶠ T in atTop, 1 / 2 ≤ (Pf T).a T
+  a_quarter : ∀ᶠ T in atTop, 1 / 4 ≤ (Pf T).a T
 
 /-- the flat family fun _ => P satisfies WindowZeroSide (so §A2 is the special case). -/
 theorem windowZeroSide_flat (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (P : Params) (hP : P.Valid) :
@@ -313,13 +313,13 @@
   have hL : ∀ T, (Pf T).L T = P.L T := fun T => by simp only [Params.L, hW.lam_eq]
   obtain ⟨θ₀, hTail, Cθ, hθ⟩ := hW.tail
   have hLtop := tendsto_L_atTop P hlam0
-  have hapos := hW.a_half
+  have hapos := hW.a_quarter
   refine ⟨θ₀, hTail, ?_, ?_⟩
   · filter_upwards [hTail, hapos, hLtop.eventually_gt_atTop 0] with T hTl ha2 hLT
     have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
     exact div_nonneg hTl.theta_nonneg (by positivity)
-  · have hup : Tendsto (fun T => 2 * |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T)) atTop (𝓝 0) := by
-      simpa using (tendsto_theta_over_L P hlam0 hlam1).const_mul (2 * |Cθ|)
+  · have hup : Tendsto (fun T => 4 * |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T)) atTop (𝓝 0) := by
+      simpa using (tendsto_theta_over_L P hlam0 hlam1).const_mul (4 * |Cθ|)
     refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
     · filter_upwards [hTail, hapos, hLtop.eventually_gt_atTop 0] with T hTl ha2 hLT
       have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
@@ -333,9 +333,9 @@
       calc θ₀ T ≤ Cθ * l T * T ^ (P.lam / 2 - 1) := hθT
         _ ≤ |Cθ| * l T * T ^ (P.lam / 2 - 1) := by gcongr; exact le_abs_self _
         _ = |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T) * P.L T := by field_simp
-        _ ≤ (2 * |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T)) * ((Pf T).a T * P.L T) := by
+        _ ≤ (4 * |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T)) * ((Pf T).a T * P.L T) := by
             have e : |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T) * P.L T
-                = (2 * |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T)) * (1 / 2 * P.L T) := by ring
+                = (4 * |Cθ| * (l T * T ^ (P.lam / 2 - 1) / P.L T)) * (1 / 4 * P.L T) := by ring
             rw [e]; gcongr
 
 include hR hP hlam hW in
@@ -354,7 +354,7 @@
           * (4 + 2 * Real.sqrt (frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
             + θ₀ T / ((Pf T).a T * (Pf T).L T))
       ≤ (Z.N0s T (2 * T) : ℝ) := by
-    filter_upwards [hTail, hW.poisson, hW.a_half, eventually_ge_atTop (0:ℝ),
+    filter_upwards [hTail, hW.poisson, hW.a_quarter, eventually_ge_atTop (0:ℝ),
       hLtop.eventually_gt_atTop 0] with T hTl hPo ha2 hT0 hLT
     have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
     exact seamA_mult2 hT0 ZeroSide.phiHatConj ZeroSide.phiHatReal hPo hTl (by linarith) hLpos
@@ -390,7 +390,7 @@
           * (6 + 2 * Real.sqrt (frobSq ((Pf T).hat T (Z.Gz (Pf T) T)))
             + θ₀ T / ((Pf T).a T * (Pf T).L T))
       ≤ 2 * (Z.Nd T (2 * T) : ℝ) := by
-    filter_upwards [hTail, hW.poisson, hW.a_half, eventually_ge_atTop (0:ℝ),
+    filter_upwards [hTail, hW.poisson, hW.a_quarter, eventually_ge_atTop (0:ℝ),
       hLtop.eventually_gt_atTop 0] with T hTl hPo ha2 hT0 hLT
     have hLpos : 0 < (Pf T).L T := by rw [hL]; exact hLT
     exact seamA_mult3 hT0 ZeroSide.phiHatConj ZeroSide.phiHatReal hPo hTl (by linarith) hLpos
diff -ruN zeta23/Zeta23/XiPrime/Inputs.lean zeta23_patch/Zeta23/XiPrime/Inputs.lean
--- zeta23/Zeta23/XiPrime/Inputs.lean	2026-10-02 16:44:00.930090439 +0200
+++ zeta23_patch/Zeta23/XiPrime/Inputs.lean	2026-10-02 17:32:01.807884886 +0200
@@ -79,7 +79,7 @@
 re-expansion Reexpansion F e ρ₀ A T₀.  Everything else xiTraceTransfer_of
 asks for is discharged here: P.Valid, λ/w constancy (rfl), LocalHypsCore eventually (flat:
 localHypsCore_eventually ∘ admFamily_taper; quartic: localHypsCoreQ_eventually
-transported along atV_toSetting / atV_localFun), H-Γ, a ≥ 1/2 (WindowZeroSide.a_half), H-RvM, and PPUpper
+transported along atV_toSetting / atV_localFun), H-Γ, a ≥ 1/4 (WindowZeroSide.a_quarter), H-RvM, and PPUpper
 (frobSq_Ppart_le at PPInput := ppInput_of_PP, with H-MV := Zeta23.MV.mv_hilbert). -/
 
 /-- **P2 for the flat family.** -/
@@ -93,7 +93,7 @@
   have hW := windowZeroSide_flat Z hR (paramsOf ϱ lam) hP
   exact xiTraceTransfer_of Z (fun _ => paramsOf ϱ lam) F (paramsOf ϱ lam) hP h1 (fun _ => ⟨rfl, rfl⟩)
     (localHypsCore_eventually (win := fun T => (paramsOf ϱ lam).phi T) hP (admFamily_taper hP)) gammaFacts
-    ⟨1 / 2, by norm_num, hW.a_half⟩ hR hEF hρ₀ hE
+    ⟨1 / 4, by norm_num, hW.a_quarter⟩ hR hEF hρ₀ hE
     (frobSq_Ppart_le ppInput_of_PP hMV hC _ _ ⟨h0, h1.le⟩)
 
 /-- **P2 for the quartic family.** -/
@@ -112,7 +112,7 @@
     rw [Params.atV_toSetting, Params.atV_localFun T hP vQuartic_even]
     exact hT₁ T hT
   exact xiTraceTransfer_of Z _ F (paramsOf ϱ lam) hP h1 (fun _ => ⟨rfl, rfl⟩) hcore gammaFacts
-    ⟨1 / 2, by norm_num, hW.a_half⟩ hR hEF hρ₀ hE
+    ⟨1 / 4, by norm_num, hW.a_quarter⟩ hR hEF hρ₀ hE
     (frobSq_Ppart_le ppInput_of_PP hMV hC _ _ ⟨h0, h1.le⟩)
 
 /-- **P2 for Z′ (W), flat family**, obtained from `wTraceTransfer_of` and `wReexpansion`; the one
@@ -127,7 +127,7 @@
   exact wTraceTransfer_of Z (fun _ => paramsOf ϱ lam) wCoeffFamily (paramsOf ϱ lam) hP h1
     (fun _ => ⟨rfl, rfl⟩)
     (localHypsCore_eventually (win := fun T => (paramsOf ϱ lam).phi T) hP (admFamily_taper hP)) gammaFacts
-    ⟨1 / 2, by norm_num, hW.a_half⟩ hR hEF hρ₀ hE
+    ⟨1 / 4, by norm_num, hW.a_quarter⟩ hR hEF hρ₀ hE
     (frobSq_Ppart_le ppInput_of_PP hMV hC _ _ ⟨h0, h1.le⟩)
 
 /-- P1 for Z′, quartic window. -/
@@ -152,7 +152,7 @@
     rw [Params.atV_toSetting, Params.atV_localFun T hP vQuartic_even]
     exact hT₁ T hT
   exact wTraceTransfer_of Z _ wCoeffFamily (paramsOf ϱ lam) hP h1 (fun _ => ⟨rfl, rfl⟩) hcore gammaFacts
-    ⟨1 / 2, by norm_num, hW.a_half⟩ hR hEF hρ₀ hE
+    ⟨1 / 4, by norm_num, hW.a_quarter⟩ hR hEF hρ₀ hE
     (frobSq_Ppart_le ppInput_of_PP hMV hC _ _ ⟨h0, h1.le⟩)
 
 end XiPrime
diff -ruN zeta23/Zeta23/XiPrime/PrimeSide/Concrete.lean zeta23_patch/Zeta23/XiPrime/PrimeSide/Concrete.lean
--- zeta23/Zeta23/XiPrime/PrimeSide/Concrete.lean	2026-10-02 16:44:00.930163732 +0200
+++ zeta23_patch/Zeta23/XiPrime/PrimeSide/Concrete.lean	2026-10-02 17:32:01.770415666 +0200
@@ -67,10 +67,10 @@
 
 /-! ## The concrete data -/
 
-/-- an admissible window family at scale `(P.L T, P.w)` with `b ≥ 1/2`, eventually in `T`. -/
+/-- an admissible window family at scale `(P.L T, P.w)` with `b ≥ 1/8`, eventually in `T`. -/
 def AdmFamily (P : Params) (win : ℝ → ℝ → ℝ) (cW : ℝ) : Prop :=
   ∃ T₀ : ℝ, ∀ T : ℝ, T₀ ≤ T →
-    AdmWindow (win T) (P.L T) P.w cW ∧ 1 / 2 ≤ AdmWindow.bv (win T) (P.L T)
+    AdmWindow (win T) (P.L T) P.w cW ∧ 1 / 8 ≤ AdmWindow.bv (win T) (P.L T)
 
 section Data
 variable (P : Params) (win : ℝ → ℝ → ℝ) (Fam : CoeffFamily) (cPi : ℝ) (Ncnt : ℝ → ℝ)
@@ -218,7 +218,7 @@
   have hCore : ∀ᶠ T in atTop, LocalHypsCore cW (P.toSetting T) (Fw P win T) :=
     eventually_atTop.2 ⟨T₁, hT₁⟩
   have hAdm : ∀ᶠ T in atTop,
-      AdmWindow (win T) (P.L T) P.w cW ∧ 1 / 2 ≤ AdmWindow.bv (win T) (P.L T) :=
+      AdmWindow (win T) (P.L T) P.w cW ∧ 1 / 8 ≤ AdmWindow.bv (win T) (P.L T) :=
     eventually_atTop.2 ⟨Tw, hTw⟩
   obtain ⟨C₁, hC₁0, hS1⟩ := S1_eventually hP hF
   obtain ⟨C₂, hC₂0, hS2⟩ := sumSq_eventually hP hF
diff -ruN zeta23/Zeta23/XiPrime/PrimeSide/Moments.lean zeta23_patch/Zeta23/XiPrime/PrimeSide/Moments.lean
--- zeta23/Zeta23/XiPrime/PrimeSide/Moments.lean	2026-10-02 16:44:00.930255400 +0200
+++ zeta23_patch/Zeta23/XiPrime/PrimeSide/Moments.lean	2026-10-02 17:32:01.790853646 +0200
@@ -91,7 +91,7 @@
 /-- **CoeffMoments for a height-indexed parameter family** whose scalars are `P`'s and whose taper
 data at height `T` are those of the window `(Pf T).phi T` (the three identities hold by `rfl` for
 `Pf := fun _ => P` and for `Pf := P.atV v`).  Inputs: P.Valid, λ < 1, the window family is admissible
-(Zeta23.AdmWindow, b ≥ 1/2) eventually, CoeffFamily.Hyps, H-Γ, H-MV, [prop:PP] for P_c (PPInput),
+(Zeta23.AdmWindow, b ≥ 1/8) eventually, CoeffFamily.Hyps, H-Γ, H-MV, [prop:PP] for P_c (PPInput),
 H-RvM for `Z`, and the window limit `cRatio(λ₁; a_T, b_T, J_T) → c∞ > 0`.  Output: `CoeffMoments Z Pf Fam c∞⁻¹`. -/
 theorem momentsW_of_family {P : Params} {Pf : ℝ → Params} {Fam : CoeffFamily} {cW : ℝ}
     {Z : ZeroConfig} (cPi : ℝ) (hP : P.Valid) (hlam1 : P.lam < 1)
@@ -115,7 +115,7 @@
   have haLne : ∀ᶠ T in atTop, AdmWindow.av (win T) (P.L T) * P.L T ≠ 0 := by
     filter_upwards [eventually_ge_atTop Tw, eventually_L_ge P hP.lam_pos 1] with T hT hL
     obtain ⟨hW, hb⟩ := hTw T hT
-    have ha : 1 / 2 ≤ AdmWindow.av (win T) (P.L T) := hb.trans hW.bv_le_av
+    have ha : 1 / 8 ≤ AdmWindow.av (win T) (P.L T) := hb.trans hW.bv_le_av
     exact mul_ne_zero (by linarith) (by linarith)
   -- rewrite the statement's hat-unit quantities into the concrete data
   have htr_eq : ∀ T, rtrace ((Pf T).hat T ((Pf T).GpCW T cPi (Fam.c T)))
diff -ruN zeta23/Zeta23/XiPrime/PrimeSide/Traces.lean zeta23_patch/Zeta23/XiPrime/PrimeSide/Traces.lean
--- zeta23/Zeta23/XiPrime/PrimeSide/Traces.lean	2026-10-02 16:44:00.930348484 +0200
+++ zeta23_patch/Zeta23/XiPrime/PrimeSide/Traces.lean	2026-10-02 17:32:01.793236584 +0200
@@ -194,7 +194,7 @@
 /-- the lem_ends-scale remainder `R_T := L·l³·log l·(1 + X)` that absorbs every first-form error. -/
 def Rxi (P : Params) (T : ℝ) : ℝ := P.L T * l T ^ 3 * Real.log (l T) * (1 + P.X T)
 
-/-- the comparison scale of the second trace: `M⋆ := T·L·l²` (`≤ 4π · mainTr2Xi`). -/
+/-- the comparison scale of the second trace: `M⋆ := T·L·l²` (`≤ 16π · mainTr2Xi`). -/
 def Mstar (P : Params) (T : ℝ) : ℝ := T * P.L T * l T ^ 2
 
 /-- **Hypotheses of the ξ′ two-trace assembly** = the §5 sub-results for the density
@@ -204,8 +204,8 @@
   lam_pos : 0 < P.lam
   lam_lt_one : P.lam < 1
   one_le_w : 1 ≤ P.w
-  /-- window ranges [eq:abJ]: `1/2 ≤ b ≤ a ≤ 1`, `0 ≤ J_T` eventually. -/
-  ab_range : ∀ᶠ T in atTop, 1 / 2 ≤ D.bT T ∧ D.bT T ≤ D.aT T ∧ D.aT T ≤ 1 ∧ 0 ≤ D.JT T
+  /-- window ranges [eq:abJ]: `1/8 ≤ b ≤ a ≤ 1`, `0 ≤ J_T` eventually. -/
+  ab_range : ∀ᶠ T in atTop, 1 / 8 ≤ D.bT T ∧ D.bT T ≤ D.aT T ∧ D.aT T ≤ 1 ∧ 0 ≤ D.JT T
   /-- H-RvM-type: `N = T ℓ₁/2π + O(l)`. -/
   rvm : EvBound (fun T => D.Ncnt T - T * ell1 T / (2 * π)) l
   /-- [eq:muints]: `∫_T^{2T} μ² = (Tℓ₁²/4π²)(1 + O(l⁻²))`. -/
@@ -311,13 +311,13 @@
 theorem tr1' : D.trG ~[atTop] (fun T => D.aT T * P.L T * D.Ncnt T) := by
   show (D.trG - fun T => D.aT T * P.L T * D.Ncnt T) =o[atTop] _
   have hlam := h.lam_pos
-  refine evBound_isLittleO_of_le_mul (E := fun T => 8 * π * T ^ (P.lam / 2 - 1)) h.prop_trace
-    (by simpa using (tendsto_rpow_half_lam_sub_one P (by linarith [h.lam_lt_one])).const_mul (8 * π)) ?_
+  refine evBound_isLittleO_of_le_mul (E := fun T => 32 * π * T ^ (P.lam / 2 - 1)) h.prop_trace
+    (by simpa using (tendsto_rpow_half_lam_sub_one P (by linarith [h.lam_lt_one])).const_mul (32 * π)) ?_
   filter_upwards [regime h, Ncnt_lower h, h.ab_range] with T ⟨hT, hl, _u0, hL, _u1, _u2, _u3, _u4⟩ hN hab
   obtain ⟨hb2, hba, _u0, _u1⟩ := hab
   have hπ := Real.pi_pos
   have hT0 : 0 < T := by linarith
-  have ha2 : 1 / 2 ≤ D.aT T := hb2.trans hba
+  have ha2 : 1 / 8 ≤ D.aT T := hb2.trans hba
   have hs : Real.sqrt (P.X T) ≤ T ^ (P.lam / 2 - 1) * T := by
     rw [rpow_half_sub_one_mul hT0]; exact sqrt_X_le_rpow P hlam hT0
   have hTl : T * l T ≤ 4 * π * D.Ncnt T := by
@@ -325,8 +325,8 @@
   calc P.L T * Real.sqrt (P.X T) * l T ≤ P.L T * (T ^ (P.lam / 2 - 1) * T) * l T := by gcongr
     _ = T ^ (P.lam / 2 - 1) * P.L T * (T * l T) := by ring
     _ ≤ T ^ (P.lam / 2 - 1) * P.L T * (4 * π * D.Ncnt T) := by gcongr
-    _ = 8 * π * T ^ (P.lam / 2 - 1) * ((1 / 2) * P.L T * D.Ncnt T) := by ring
-    _ ≤ 8 * π * T ^ (P.lam / 2 - 1) * (D.aT T * P.L T * D.Ncnt T) := by
+    _ = 32 * π * T ^ (P.lam / 2 - 1) * ((1 / 8) * P.L T * D.Ncnt T) := by ring
+    _ ≤ 32 * π * T ^ (P.lam / 2 - 1) * (D.aT T * P.L T * D.Ncnt T) := by
         have : 0 ≤ D.Ncnt T := by
           have : (0:ℝ) ≤ T * l T / (4 * π) := by positivity
           linarith
@@ -382,22 +382,22 @@
   filter_upwards [h.Msplit] with T hM
   rw [hM]; ring
 
-/-- `M⋆ ≤ 4π · (TL/2π)(bℓ₁² + L²J)` and positivity of the main term, eventually. -/
+/-- `M⋆ ≤ 16π · (TL/2π)(bℓ₁² + L²J)` and positivity of the main term, eventually. -/
 private lemma Mstar_le : ∀ᶠ T in atTop,
-    0 < Mstar P T ∧ Mstar P T ≤ 4 * π * mainTr2Xi P D.bT D.JT T := by
+    0 < Mstar P T ∧ Mstar P T ≤ 16 * π * mainTr2Xi P D.bT D.JT T := by
   filter_upwards [regime h, h.ab_range] with T ⟨hT, hl, _u0, hL, _u1, _u2, _u3, _u4⟩ ⟨hb2, _u5, _u6, hJ0⟩
   have hπ := Real.pi_pos
   have hℓ : l T ≤ ell1 T := l_le_ell1 T
   refine ⟨by unfold Mstar; positivity, ?_⟩
   unfold Mstar mainTr2Xi
-  have h1 : 4 * π * (T * P.L T / (2 * π) * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T))
-      = 2 * T * P.L T * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T) := by
+  have h1 : 16 * π * (T * P.L T / (2 * π) * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T))
+      = 8 * T * P.L T * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T) := by
     field_simp <;> ring
   rw [h1]
-  have h2 : l T ^ 2 ≤ 2 * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T) := by
+  have h2 : l T ^ 2 ≤ 8 * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T) := by
     have : l T ^ 2 ≤ ell1 T ^ 2 := pow_le_pow_left₀ (by linarith) hℓ 2
     nlinarith [mul_nonneg (sq_nonneg (P.L T)) hJ0, sq_nonneg (ell1 T)]
-  calc T * P.L T * l T ^ 2 ≤ T * P.L T * (2 * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T)) := by
+  calc T * P.L T * l T ^ 2 ≤ T * P.L T * (8 * (D.bT T * ell1 T ^ 2 + P.L T ^ 2 * D.JT T)) := by
         gcongr
     _ = _ := by ring
 
@@ -450,11 +450,11 @@
   -- sum, and compare M⋆ with the main term
   have hsum := (oA.add oB).add oC
   have hbig : Mstar P =O[atTop] mainTr2Xi P D.bT D.JT := by
-    refine IsBigO.of_bound (4 * π) ?_
+    refine IsBigO.of_bound (16 * π) ?_
     filter_upwards [Mstar_le h] with T ⟨h0, h1⟩
     rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos h0]
     exact h1.trans (by
-      have : 0 ≤ 4 * π := by positivity
+      have : 0 ≤ 16 * π := by positivity
       nlinarith [le_abs_self (mainTr2Xi P D.bT D.JT T)])
   have key := hsum.trans_isBigO hbig
   show (D.trG2 - mainTr2Xi P D.bT D.JT) =o[atTop] mainTr2Xi P D.bT D.JT
diff -ruN zeta23/Zeta23/XiPrime/QuarticWindow/Family.lean zeta23_patch/Zeta23/XiPrime/QuarticWindow/Family.lean
--- zeta23/Zeta23/XiPrime/QuarticWindow/Family.lean	2026-10-02 16:44:00.930437818 +0200
+++ zeta23_patch/Zeta23/XiPrime/QuarticWindow/Family.lean	2026-10-02 17:32:01.785085343 +0200
@@ -4,7 +4,7 @@
 SPDX-License-Identifier: Apache-2.0
 -/
 /-
-Zeta23/XiPrime/QuarticWindow/Family.lean — the quartic window as an `AdmFamily` (the admissible-window-with-b≥1/2
+Zeta23/XiPrime/QuarticWindow/Family.lean — the quartic window as an `AdmFamily` (the admissible-window-with-b≥1/8
 bundle of Zeta23/XiPrime/PrimeSide/Concrete.lean), discharging the quartic P1 binder.
 -/
 import Zeta23.XiPrime.QuarticWindow.Moments
@@ -19,10 +19,11 @@
 
 variable {P : Params}
 
-/-- **the quartic window family is admissible with b ≥ 1/2, from T₀ on** (window written as P.phiV vQuartic T). -/
+/-- **the quartic window family is admissible with b ≥ 1/2 (hence ≥ 1/8, as `AdmFamily` asks), from T₀ on** (window written as P.phiV vQuartic T). -/
 theorem admFamily_phiV_quartic (hP : P.Valid) : AdmFamily P (fun T => P.phiV vQuartic T) (cQ P.ϱ) := by
   obtain ⟨T₀, hT₀⟩ := eventually_atTop.mp (Params.eventually_w8 hP)
-  exact ⟨T₀, fun T hT => ⟨admWindow_phiV_quartic hP (hT₀ T hT), bV_quartic_ge_half hP (hT₀ T hT)⟩⟩
+  exact ⟨T₀, fun T hT => ⟨admWindow_phiV_quartic hP (hT₀ T hT),
+    le_trans (by norm_num) (bV_quartic_ge_half hP (hT₀ T hT))⟩⟩
 
 /-- same, with the window written as the height-T window of the realizing parameters `P.atV vQuartic T`. -/
 theorem admFamily_atV_quartic (hP : P.Valid) :
diff -ruN zeta23/Zeta23/XiPrime/QuarticWindow/Moments.lean zeta23_patch/Zeta23/XiPrime/QuarticWindow/Moments.lean
--- zeta23/Zeta23/XiPrime/QuarticWindow/Moments.lean	2026-10-02 16:44:00.930480527 +0200
+++ zeta23_patch/Zeta23/XiPrime/QuarticWindow/Moments.lean	2026-10-02 17:31:27.585046382 +0200
@@ -529,7 +529,7 @@
   refine ⟨T₀, fun T hT => ?_⟩
   obtain ⟨h1, h8, hX1⟩ := hT₀ T hT
   exact AdmWindow.localHypsCore (P.toSetting T) (admWindow_phiV_quartic hP h8) hP.lam_pos hP.lam_le_one
-    h1 hX1 (bV_quartic_ge_half hP h8)
+    h1 hX1 (le_trans (by norm_num) (bV_quartic_ge_half hP h8))
 
 end XiPrime
 end Zeta23
diff -ruN zeta23/Zeta23/XiPrime/QuarticWindow/ZeroSide.lean zeta23_patch/Zeta23/XiPrime/QuarticWindow/ZeroSide.lean
--- zeta23/Zeta23/XiPrime/QuarticWindow/ZeroSide.lean	2026-10-02 16:44:00.930561236 +0200
+++ zeta23_patch/Zeta23/XiPrime/QuarticWindow/ZeroSide.lean	2026-10-02 17:32:21.366671564 +0200
@@ -7,7 +7,7 @@
 Zeta23/XiPrime/QuarticWindow/ZeroSide.lean — the zero side for a MODULATED window P.atV v, and the quartic instance.
 
 §1 is GENERIC in the profile v: given an admissibility witness T ↦ AdmWindow (P.phiV v T) (P.L T) P.w cW and the lower
-bound 1/2 ≤ a_V(T) (both for 8w ≤ L_T), it proves lem:poisson, prop:block, the H-EF bridge, prop:tail (from the local zero
+bound 1/4 ≤ a_V(T) (both for 8w ≤ L_T), it proves lem:poisson, prop:block, the H-EF bridge, prop:tail (from the local zero
 count only) and the bundle
   windowZeroSide_atV_of : RiemannVonMangoldt Z → P.Valid → XiPrime.WindowZeroSide Z P (P.atV v)
 (the general-profile family and the flat window can instantiate it as well).
@@ -37,7 +37,7 @@
 
 variable {v : ℝ → ℝ} {cW : ℝ} (hP : P.Valid) (hv : ∀ s, v (-s) = v s)
   (hW : ∀ T : ℝ, 8 * P.w ≤ P.L T → AdmWindow (P.phiV v T) (P.L T) P.w cW)
-  (ha : ∀ᶠ T in atTop, 1 / 2 ≤ (P.atV v T).a T)
+  (ha : ∀ᶠ T in atTop, 1 / 4 ≤ (P.atV v T).a T)
 include hP hv hW
 
 /-! ### lem:poisson and prop:block -/
@@ -106,7 +106,7 @@
 /-! ### The generic bundle -/
 
 include ha in
-/-- **the zero side of a modulated window**, from an admissibility witness and a_V ≥ 1/2. -/
+/-- **the zero side of a modulated window**, from an admissibility witness and a_V ≥ 1/4. -/
 theorem windowZeroSide_atV_of (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) : WindowZeroSide Z P (P.atV v) := by
   obtain ⟨A₀, hA₀, hloc⟩ := hR.local_count
   refine ⟨fun _ => rfl, fun _ => rfl, ?_, eventually_tailPackageV_of hP hv hW ha Z hA₀ hloc, ?_⟩
@@ -207,13 +207,13 @@
     ∃ θ₀ : ℝ → ℝ, (∀ᶠ T in atTop, Assembly.TailInputs Z (P.atV vQuartic T) T (θ₀ T)) ∧
       ∃ C : ℝ, ∀ᶠ T in atTop, θ₀ T ≤ C * l T * T ^ (P.lam / 2 - 1) :=
   eventually_tailPackageV_of hP vQuartic_even (fun _ h => admWindow_phiV_quartic hP h)
-    ((eventually_aV_range hP).mono fun _ h => h.1) Z hA₀ hloc
+    ((eventually_aV_range hP).mono fun _ h => le_trans (by norm_num) h.1) Z hA₀ hloc
 
 /-- **The quartic window's zero side.** -/
 theorem windowZeroSide_atV (Z : ZeroConfig) (hR : RiemannVonMangoldt Z) (hP : P.Valid) :
     WindowZeroSide Z P (P.atV vQuartic) :=
   windowZeroSide_atV_of hP vQuartic_even (fun _ h => admWindow_phiV_quartic hP h)
-    ((eventually_aV_range hP).mono fun _ h => h.1) Z hR
+    ((eventually_aV_range hP).mono fun _ h => le_trans (by norm_num) h.1) Z hR
 
 end XiPrime
 end Zeta23
diff -ruN zeta23/Zeta23/XiPrime/Window/FlatAdm.lean zeta23_patch/Zeta23/XiPrime/Window/FlatAdm.lean
--- zeta23/Zeta23/XiPrime/Window/FlatAdm.lean	2026-10-02 16:44:00.930868406 +0200
+++ zeta23_patch/Zeta23/XiPrime/Window/FlatAdm.lean	2026-10-02 17:32:01.776317429 +0200
@@ -62,14 +62,15 @@
   rw [bv_taper]; linarith [Params.three_quarters_le_b hP hwL]
 
 /-- **The flat admissible family**, in the `AdmFamily` shape:
-∃ T₀, ∀ T ≥ T₀, AdmWindow (P.phi T) (P.L T) P.w c_ϱ ∧ 1/2 ≤ bv. -/
+∃ T₀, ∀ T ≥ T₀, AdmWindow (P.phi T) (P.L T) P.w c_ϱ ∧ 1/8 ≤ bv. -/
 theorem admFamily_taper {P : Params} (hP : P.Valid) :
     ∃ T₀ : ℝ, ∀ T ≥ T₀, AdmWindow (P.phi T) (P.L T) P.w P.crho ∧
-      1 / 2 ≤ AdmWindow.bv (P.phi T) (P.L T) := by
+      1 / 8 ≤ AdmWindow.bv (P.phi T) (P.L T) := by
   have hev : ∀ᶠ T in atTop, 8 * P.w ≤ P.L T :=
     (Assembly.tendsto_L_atTop P hP.lam_pos).eventually_ge_atTop _
   obtain ⟨T₀, hT₀⟩ := Filter.eventually_atTop.mp hev
-  exact ⟨T₀, fun T hT => ⟨admWindow_taper hP (hT₀ T hT), half_le_bv_taper hP (hT₀ T hT)⟩⟩
+  exact ⟨T₀, fun T hT => ⟨admWindow_taper hP (hT₀ T hT),
+    le_trans (by norm_num) (half_le_bv_taper hP (hT₀ T hT))⟩⟩
 
 end XiPrime
 end Zeta23


==> anc/limits/README.md <==
# Limits of the method: scripts and data for Section 7

Requirements: Python 3 with python-flint (FLINT/Arb), numpy, scipy.

Certified statements (ball arithmetic; the output of the commands below is in `certified.log`):

    python ceiling_certified.py new    trial_new.json          # Q*(f) < 0.83998, window of the paper
    python ceiling_certified.py new    trial_cell_new.json     # the cell "simple, double, simple, empty"
    python ceiling_certified.py paper1 trial_cell_paper1.json  # window of the first paper
    python ceiling_certified.py mt     trial_cell_mt.json      # Montgomery–Taylor window
    python ceiling_certified.py new    trial_new_range6.json 6 # frames of seven points
    python ceiling_certified.py new    trial_new_range8.json 8 # frames of nine points
    python ceiling_certified.py new    trial_new_range10.json 10 # frames of eleven points
    python variation_certified.py                              # V(f), B(f) and V/B
    python ceiling_line_certified.py trial_line_range7.json 7  # second window (critical line), frames of eight points
    python ceiling_line_certified.py trial_line_all.json       # second window, all pairs

`ceiling_certified.py` takes periodic trial states (labels and gaps, rounded to rationals),
encloses their period energies rigorously (Poisson summation for all pairs; finite sums of
values of K² for a finite range) and the constant C(f) by rigorous integration, chooses
rational weights, and checks the two inequalities used in the proof of the proposition on ceilings (span and energy).

Searches (floating point; they only propose trial states, nothing is proved by them):
`ground_state.py`, `ground_state2.py`, `ground_state3.py`. `figure_data.py` writes the data
of Figure 3.

`ceiling_line_certified.py` does the same for the critical-line problem of Theorem 1.3 (window `line`
in `ceiling_certified.py`; only simple points interact): for periodic states of simple points it
encloses the pair energy per period and checks `sum w (e - n + (2 - C) P) <= 0`, which gives
`(2 - C - b)/(1 - x) <= sum w n / sum w P` for every certificate `(x, b)` of that range.


==> anc/limits/ceiling_certified.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Certified ceilings for the labelled Gram method (ball arithmetic, python-flint).

For a window f on [-1/2, 1/2] the method uses only  tr A = N  and  tr A^2 <= (C(f) + o(1)) N.
A labelled configuration on the line (labels 1, 2) with N units of multiplicity in length N and
energy  sum_{i,j} d_i d_j K(y_i - y_j)^2 <= C(f) N  is consistent with both, so the method cannot
prove more than its proportion of distinct points.  This script takes periodic trial states
(labels, rational gaps), computes their period energies rigorously by Poisson summation
(K^2 is the Fourier transform of R = f*f, supported in [-1, 1]), and certifies a mixture:

    states k with  N_k = n1 + 2 n2,  D_k = n1 + n2,  P_k = period,  E_k = n1 + 4 n2 + pair energy,
    rational weights w_k >= 0 with   sum w_k P_k <= sum w_k N_k   and   sum w_k E_k <= C sum w_k N_k
    =>  Q*(f) <= sum w_k D_k / sum w_k N_k .

Interfaces between the phases of a mixture cost O(1) each and vanish in the limit.

With a range s > 0 (third argument) the energies count only pairs at index distance at most s.
This tests certificates that, like a local inequality for s + 1 consecutive points, use only those
pairs: such a certificate is a valid triple for the range-s energy, and the same mixture argument
applies with the range-s energy in place of the full one (C(f) is unchanged).

usage: ceiling_certified.py window binding.json [range]
"""
import sys, json
from fractions import Fraction
import numpy as np
from scipy.optimize import linprog
from flint import arb, acb, fmpq, ctx

ctx.prec = 300
PI = arb.pi()


def to_arb(q):
    q = Fraction(q)
    return arb(fmpq(q.numerator, q.denominator))


def window(name):
    """frequencies and coefficients (arb) of v(u) = sum c_k cos(w_k u); f = v / int v"""
    a_new = [Fraction(v, 10**6) for v in (193305, -23105, 29166, 13952, -21009, 41052)]
    kap = [Fraction(v, 10**9) for v in (3322500, -7609135, 1190194, -731476, -1680572, 1141360)]
    harm = [2 * PI * j for j in range(1, 7)]
    a_line = [Fraction(v, 10**6) for v in (122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358)]
    if name == 'new':
        w = [arb(0)] + harm; c = [arb(1)] + [to_arb(x) for x in a_new]
    elif name == 'line':
        w = [arb(0)] + [2 * PI * j for j in range(1, len(a_line) + 1)]; c = [arb(1)] + [to_arb(x) for x in a_line]
    elif name == 'mt':
        w = [arb(2).sqrt()]; c = [arb(1)]
    elif name == 'paper1':
        w = [arb(2).sqrt()] + harm; c = [arb(1)] + [to_arb(x) for x in kap]
    else:
        raise SystemExit('unknown window')
    integ = arb(0)
    for wk, ck in zip(w, c):
        integ += ck if wk == 0 else ck * 2 * (wk / 2).sin() / wk
    return w, [ck / integ for ck in c]


class Win:
    def __init__(self, name):
        self.w, self.c = window(name)
        n = len(self.w)
        # C(f) = int f^2 + 2 int F (1 - F),  F the primitive of f; rigorous integration
        def f(x):
            return sum((acb(ck) * (acb(wk) * x).cos() for wk, ck in zip(self.w, self.c)), acb(0))
        def F(x):
            tot = acb(0)
            for wk, ck in zip(self.w, self.c):
                if wk == 0:
                    tot += acb(ck) * (x + acb(1) / 2)
                else:
                    tot += acb(ck) * ((acb(wk) * x).sin() + (acb(wk) / 2).sin()) / acb(wk)
            return tot
        half = acb(1) / 2
        I1 = acb.integral(lambda x, _: f(x) * f(x), -half, half)
        I2 = acb.integral(lambda x, _: F(x) * (1 - F(x)), -half, half)
        self.C = (I1 + 2 * I2).real

    def R(self, u):
        """(f*f)(u), u rational in [0, 1]"""
        u = Fraction(u)
        if u >= 1:
            return arb(0)
        ua = to_arb(u); lo = ua - arb(1) / 2; hi = arb(1) / 2
        tot = arb(0)
        for k, (wk, ck) in enumerate(zip(self.w, self.c)):
            for l, (wl, cl) in enumerate(zip(self.w, self.c)):
                # cos(wk t) cos(wl (u - t)) = (cos((wk - wl) t + wl u) + cos((wk + wl) t - wl u)) / 2
                for Om, ph, zero in ((wk - wl, wl * ua, k == l), (wk + wl, -wl * ua, wk == 0 and wl == 0)):
                    if zero:
                        val = (hi - lo) * ph.cos()
                    else:
                        val = ((Om * hi + ph).sin() - (Om * lo + ph).sin()) / Om
                    tot += ck * cl * val / 2
        return tot

    def K(self, t):
        """K(t) = f^(t) for rational t: sum_k c_k (sinc-type terms), sinc(x) = sin(x)/x"""
        ta = to_arb(t)
        tot = arb(0)
        for wk, ck in zip(self.w, self.c):
            for sgn in (1, -1):
                z = (wk + sgn * 2 * PI * ta) / 2
                val = z.sinc()            # sin(z)/z, valid also for balls containing 0
                tot += ck * val / 2
        return tot

    def period_energy_range(self, labs, gaps, s):
        """n1 + 4 n2 + pair energy per period, pairs at index distance <= s only"""
        p = len(labs); tot = arb(sum(d * d for d in labs))
        for i in range(p):
            dist = Fraction(0)
            for r in range(1, s + 1):
                dist += gaps[(i + r - 1) % p]
                tot += 2 * labs[i] * labs[(i + r) % p] * self.K(dist) ** 2
        return tot

    def period_energy(self, labs, gaps):
        """n1 + 4 n2 + pair energy per period; gaps rational with integer sum P"""
        P = sum(gaps); assert P.denominator == 1; P = int(P)
        pos = [sum(gaps[:i], Fraction(0)) for i in range(len(gaps))]
        tot = self.R(0) * arb(sum(labs)) ** 2
        for m in range(1, P + 1):
            re = sum((arb(d) * (2 * PI * m * to_arb(y) / P).cos() for y, d in zip(pos, labs)), arb(0))
            im = sum((arb(d) * (2 * PI * m * to_arb(y) / P).sin() for y, d in zip(pos, labs)), arb(0))
            tot += 2 * self.R(Fraction(m, P)) * (re * re + im * im)
        return tot / P


def main():
    name = sys.argv[1]; data = json.load(open(sys.argv[2]))
    rng = int(sys.argv[3]) if len(sys.argv) > 3 else 0
    win = Win(name)
    print('window', name, ' C(f) =', win.C.str(20))
    states = []
    seen = set()
    for st in data['binding']:
        labs = st['labels']; g = st['gaps']
        if rng == 0:
            P = round(sum(g))
            gq = [Fraction(round(v * 10**5), 10**5) for v in g[:-1]]
            gq.append(Fraction(P) - sum(gq))        # the Poisson formula needs an integer period
        else:
            gq = [Fraction(round(v * 10**5), 10**5) for v in g]
            P = sum(gq)
        key = (tuple(labs), tuple(gq))
        if key in seen or min(gq) <= 0:
            continue
        seen.add(key)
        if rng and min(gq) < Fraction(17, 20):
            continue                      # range-s certificates are only required on separated sets
        E = win.period_energy(labs, gq) if rng == 0 else win.period_energy_range(labs, gq, rng)
        n1 = sum(1 for a in labs if a == 1); n2 = len(labs) - n1
        states.append(dict(labs=labs, gaps=gq, N=n1 + 2 * n2, D=n1 + n2, P=P, E=E))
        print('  state', labs, [str(x) for x in gq], ' N', n1 + 2 * n2, 'P', P, ' E =', E.str(15))
    # float LP for the weights: minimise sum w D  s.t. sum w N = 1, sum w P <= 1, sum w E <= C - margin
    Cf = float(win.C.mid()); margin = 1e-9
    res = linprog(c=[s['D'] for s in states],
                  A_ub=[[float(s['P']) for s in states], [float(s['E'].mid()) for s in states]],
                  b_ub=[1 - margin, Cf - margin], A_eq=[[s['N'] for s in states]], b_eq=[1.0],
                  bounds=[(0, None)] * len(states), method='highs')
    assert res.status == 0
    w = [Fraction(max(v, 0.0)).limit_denominator(10**9) for v in res.x]
    P_of = lambda s: Fraction(s['P'])
    Nt = sum(wk * s['N'] for wk, s in zip(w, states))
    Pt = sum(wk * s['P'] for wk, s in zip(w, states))
    Dt = sum(wk * s['D'] for wk, s in zip(w, states))
    Et = sum((to_arb(wk) * s['E'] for wk, s in zip(w, states)), arb(0))
    ok_span = Pt <= Nt
    ok_energy = bool(Et < win.C * to_arb(Nt))
    Q = Dt / Nt
    print('weights', [str(x) for x in w])
    print('span <= N:', ok_span, '  energy <= C N (certified):', ok_energy)
    print('energy per unit of multiplicity:', (Et / to_arb(Nt)).str(15))
    tag = name if rng == 0 else f'{name} range {rng}'
    print(f'CERTIFIED CEILING {tag}: Q <= {Q} = {float(Q):.9f}' if ok_span and ok_energy else 'NOT CERTIFIED')


if __name__ == '__main__':
    main()


==> anc/limits/ceiling_line_certified.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Certified ceilings for the critical-line problem (ball arithmetic, python-flint).

Window of Theorem 3 (`line` in ceiling_certified.py).  Only simple points interact.  A pair (x, b),
b >= 0, x < 1, is a certificate of range s if, for some constant and all sets Y of n points with gaps
at least 17/20,
        sum over pairs at index distance <= s (or over all pairs) of K(y_i - y_j)^2
            >=  x n - b span(Y) - const,
and it then gives the constant (2 - C(f) - b)/(1 - x).  Apply this to M periods of a periodic state
with n_k points, period P_k and pair energy e_k per period, divide by M and let M -> infinity:
x n_k - b P_k <= e_k.  For weights w_k >= 0 with

        sum_k w_k (e_k - n_k + (2 - C(f)) P_k)  <=  0

the weighted sum gives  (2 - C - b)/(1 - x)  <=  sum_k w_k n_k / sum_k w_k P_k.

This script encloses e_k (Poisson summation for all pairs, integer periods; finite sums of values of
K^2 for a finite range), chooses rational weights and checks the displayed inequality.

usage: ceiling_line_certified.py states.json [range]
"""
import sys, json
from fractions import Fraction
from scipy.optimize import linprog
from flint import arb
from ceiling_certified import Win, to_arb


def main():
    data = json.load(open(sys.argv[1])); rng = int(sys.argv[2]) if len(sys.argv) > 2 else 0
    win = Win('line')
    print('window line  C(f) =', win.C.str(20), '  2 - C(f) =', (2 - win.C).str(20))
    states = []
    for st in data['binding']:
        g = [Fraction(v) for v in st['gaps']]
        assert all(d == 1 for d in st['labels']) and min(g) >= Fraction(17, 20)
        n = len(g); P = sum(g)
        if rng == 0:
            assert P.denominator == 1
            E = win.period_energy([1] * n, g)
        else:
            E = win.period_energy_range([1] * n, g, rng)
        e = E - n
        states.append(dict(gaps=g, n=n, P=P, e=e))
        print('  state gaps', [str(x) for x in g], ' n', n, ' P', P, ' pair energy e =', e.str(15))
    twoC = float((2 - win.C).mid()); margin = 1e-10
    res = linprog(c=[s['n'] for s in states],
                  A_ub=[[float(s['e'].mid()) - s['n'] + twoC * float(s['P']) for s in states]], b_ub=[-margin],
                  A_eq=[[float(s['P']) for s in states]], b_eq=[1.0], bounds=[(0, None)] * len(states), method='highs')
    assert res.status == 0
    w = [Fraction(max(v, 0.0)).limit_denominator(10 ** 9) for v in res.x]
    nt = sum(wk * s['n'] for wk, s in zip(w, states)); Pt = sum(wk * s['P'] for wk, s in zip(w, states))
    lhs = sum((to_arb(wk) * (s['e'] - s['n'] + (2 - win.C) * to_arb(s['P'])) for wk, s in zip(w, states)), arb(0))
    ok = bool(lhs < 0)
    Q = nt / Pt
    print('weights', [str(x) for x in w])
    print('sum w (e - n + (2 - C) P) =', lhs.str(10), '  negative (certified):', ok)
    tag = 'all pairs' if rng == 0 else f'range {rng}'
    print(f'CERTIFIED CEILING line, {tag}: (2 - C - b)/(1 - x) <= {Q} = {float(Q):.9f}' if ok else 'NOT CERTIFIED')


if __name__ == '__main__':
    main()


==> anc/limits/certified.log <==
### ceiling_certified.py new trial_new.json
window new  C(f) = [1.3327049582817108011 +/- 4.87e-20]
  state [1, 1, 1, 1, 1, 1] ['104001/100000', '10213/10000', '10207/10000', '10213/10000', '104001/100000', '46417/25000']  N 6 P 7  E = [6.07524234820718 +/- 4.17e-15]
  state [1, 1, 1, 1, 2, 1] ['51563/50000', '50697/50000', '100497/100000', '104251/100000', '21263/20000', '184417/100000']  N 7 P 7  E = [9.09437686000699 +/- 2.40e-15]
  state [1, 1, 2, 2, 2] ['51043/50000', '105133/100000', '48541/25000', '108453/100000', '47541/25000']  N 8 P 7  E = [14.0658809590082 +/- 7.22e-15]
weights ['16027945/933873409', '102080533/940562137', '10657373/620955255']
span <= N: True   energy <= C N (certified): True
energy per unit of multiplicity: [1.33270495728171 +/- 6.73e-16]
CERTIFIED CEILING new: Q <= 458146895273048639304358405/545425964423001441524842567 = 0.839979988

### ceiling_certified.py new trial_cell_new.json
window new  C(f) = [1.3327049582817108011 +/- 4.87e-20]
  state [1] ['1']  N 1 P 1  E = [1.02053631134750 +/- 3e-19]
  state [1, 2, 1] ['106303/100000', '106303/100000', '93697/50000']  N 4 P 4  E = [6.03780856377396 +/- 4.66e-15]
weights ['301612942/834317915', '99758395/624962937']
span <= N: True   energy <= C N (certified): True
energy per unit of multiplicity: [1.33270495728171 +/- 6.24e-16]
CERTIFIED CEILING new: Q <= 438187558429969929/521417774550116354 = 0.840377102

### ceiling_certified.py paper1 trial_cell_paper1.json
window paper1  C(f) = [1.3275429585854557112 +/- 1.58e-20]
  state [1] ['1']  N 1 P 1  E = [1.00677888135213 +/- 4.34e-15]
  state [1, 2, 1] ['103321/100000', '103321/100000', '96679/50000']  N 4 P 4  E = [6.01229375171290 +/- 4.87e-15]
weights ['238407622/674073271', '129752814/803027771']
span <= N: True   energy <= C N (certified): True
energy per unit of multiplicity: [1.32754295758546 +/- 4.41e-15]
CERTIFIED CEILING paper1: Q <= 226918326273687172/270649778150904469 = 0.838420515

### ceiling_certified.py mt trial_cell_mt.json
window mt  C(f) = [1.3274992963205883543 +/- 3.44e-20]
  state [1] ['1']  N 1 P 1  E = [1.00612719086583 +/- 1.38e-15]
  state [1, 2, 1] ['103203/100000', '103203/100000', '96797/50000']  N 4 P 4  E = [6.01103775205401 +/- 1.86e-15]
weights ['103773461/294061424', '90575527/559883411']
span <= N: True   energy <= C N (certified): True
energy per unit of multiplicity: [1.32749929532059 +/- 1.84e-15]
CERTIFIED CEILING mt: Q <= 138005344663466815/164640113112637263 = 0.838224307

### ceiling_certified.py new trial_new_range6.json 6
window new  C(f) = [1.3327049582817108011 +/- 4.87e-20]
  state [1] ['25633/25000']  N 1 P 25633/25000  E = [1.01618916089431 +/- 2.16e-15]
  state [1, 1, 1, 1, 1, 1] ['26317/25000', '103483/100000', '5173/5000', '103483/100000', '26317/25000', '186403/100000']  N 6 P 141473/20000  E = [6.06355866362288 +/- 2.88e-15]
  state [1, 1, 2, 2, 2] ['5143/5000', '52939/50000', '195107/100000', '54553/50000', '95281/50000']  N 8 P 703513/100000  E = [14.0582133574388 +/- 3.44e-14]
weights ['199790774/608296715', '33672859/832701542', '48245255/899828374']
span <= N: True   energy <= C N (certified): True
energy per unit of multiplicity: [1.33270495728171 +/- 6.59e-16]
CERTIFIED CEILING new range 6: Q <= 191238383347143467962819441/227894858832671721380802166 = 0.839151810

### ceiling_certified.py new trial_new_range8.json 8
window new  C(f) = [1.3327049582817108011 +/- 4.87e-20]
  state [1, 1, 2, 2, 2] ['2053/2000', '190489/100000', '108977/100000', '38939/20000', '26417/25000']  N 8 P 702479/100000  E = [14.0599834569449 +/- 1.52e-15]
  state [1, 1, 1, 1, 2, 1] ['103957/100000', '102343/100000', '25373/25000', '105091/100000', '21417/20000', '184713/100000']  N 7 P 704681/100000  E = [9.08416760303886 +/- 4.88e-15]
  state [1, 1, 1, 1, 1, 1, 1] ['104611/100000', '103003/100000', '51433/50000', '51433/50000', '103003/100000', '104611/100000', '185879/100000']  N 7 P 806839/100000  E = [7.08438663338025 +/- 1.21e-15]
weights ['7435311/565674689', '67783081/559518881', '5842439/873313949']
span <= N: True   energy <= C N (certified): True
energy per unit of multiplicity: [1.33270495728171 +/- 7.77e-16]
CERTIFIED CEILING new range 8: Q <= 116011856844356557079286199/138204407837334093927136758 = 0.839422263

### ceiling_certified.py new trial_new_range10.json 10
window new  C(f) = [1.3327049582817108011 +/- 4.87e-20]
  state [1, 1, 2, 2, 2] ['51257/50000', '9517/5000', '27217/25000', '48657/25000', '52779/50000']  N 8 P 175477/25000  E = [14.0611978274508 +/- 3.02e-14]
  state [1, 1, 1, 1, 2, 1] ['25947/25000', '102083/100000', '101201/100000', '52441/50000', '21387/20000', '5774/3125']  N 7 P 703657/100000  E = [9.08665729239581 +/- 3.01e-15]
  state [1, 1, 1, 1, 1, 1, 1] ['52203/50000', '25681/25000', '12821/12500', '12821/12500', '25681/25000', '52203/50000', '18589/10000']  N 7 P 402643/50000  E = [7.08709615557467 +/- 4.63e-16]
weights ['11802359/807243427', '72826605/624716342', '4296823/448874188']
span <= N: True   energy <= C N (certified): True
energy per unit of multiplicity: [1.33270495728171 +/- 5.91e-16]
CERTIFIED CEILING new range 10: Q <= 13574916773243343067569791/16169030531965347817877489 = 0.839562814

### variation_certified.py
flat    V(f) = 1, B(f) = 1/3, V/B = 3   (f = 1: R(u) = 1 - u on [0, 1])
mt      f(1/2)^2 = [0.6847550854 +/- 1.11e-11]   int|R''| <= [0.9783712883 +/- 4.34e-11]   V(f) <= 1.663126   B(f) = [0.3213721055 +/- 4.53e-11]   V/B <= 5.1751
paper1  f(1/2)^2 = [0.6668037169 +/- 3.01e-11]   int|R''| <= [1.002171127 +/- 4.63e-10]   V(f) <= 1.668975   B(f) = [0.3207640772 +/- 3.34e-11]   V/B <= 5.2031
new     f(1/2)^2 = [0.6896256110 +/- 3.11e-11]   int|R''| <= [2.093113512 +/- 3.05e-10]   V(f) <= 2.782739   B(f) = [0.3121686469 +/- 3.43e-11]   V/B <= 8.9142
line    f(1/2)^2 = [0.7025188909 +/- 4.01e-12]   int|R''| <= [1.113599745 +/- 4.05e-10]   V(f) <= 1.816119   B(f) = [0.3192663513 +/- 1.65e-11]   V/B <= 5.6884
### ceiling_line_certified.py trial_line_range7.json 7
window line  C(f) = [1.3279472728445562019 +/- 3.67e-20]   2 - C(f) = [0.67205272715544379814 +/- 3.32e-21]
  state gaps ['103627/100000', '103627/100000', '98291/50000', '104317/100000', '98291/50000']  n 5  P 140947/20000  pair energy e = [0.0128176493787215 +/- 3.77e-17]
  state gaps ['26147/25000', '197681/100000', '26147/25000', '99317/50000', '99317/50000']  n 5  P 6433/800  pair energy e = [0.00862929659702291 +/- 1.76e-19]
weights ['37325921/445556715', '34946847/686045504']
sum w (e - n + (2 - C) P) = [-1.000000357e-10 +/- 1.54e-20]   negative (certified): True
CERTIFIED CEILING line, range 7: (2 - C - b)/(1 - x) <= 4117808263363678900000/6113443622055187431373 = 0.673566081
### ceiling_line_certified.py trial_line_all.json
window line  C(f) = [1.3279472728445562019 +/- 3.67e-20]   2 - C(f) = [0.67205272715544379814 +/- 3.32e-21]
  state gaps ['51923/50000', '98077/50000']  n 2  P 3  pair energy e = [0.00507263938415759 +/- 1.65e-18]
  state gaps ['103009/100000', '103009/100000', '48779/25000', '103749/100000', '195117/100000']  n 5  P 7  pair energy e = [0.0154736218457461 +/- 2.17e-17]
weights ['44296979/156389268', '11825165/550903053']
sum w (e - n + (2 - C) P) = [-1.000000745e-10 +/- 2.58e-21]   negative (certified): True
CERTIFIED CEILING line, all pairs: (2 - C - b)/(1 - x) <= 19351108810399958/28718441732545067 = 0.673821685


==> anc/limits/figure_data.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Data for the figure of the article: the windows and their kernels K^2 (floating point).

Writes the two data files next to the article source: the first window (new), the
Montgomery-Taylor window (mt) and the second window (line, of the section on the critical line).
"""
import sys
import numpy as np
sys.argv = ['x']
from ground_state import Win
new, mt = Win('new'), Win('mt')
A_LINE = np.array([122290, -45012, 16241, 1887, 2711, 3731, -5307, 2982, -5153, 5358]) / 1e6
J = np.arange(1, len(A_LINE) + 1)


def f_line(x):
    return 1 + float(np.sum(A_LINE * np.cos(2 * np.pi * J * x)))


def K_line(t):
    return float(np.sinc(t) + np.sum(0.5 * A_LINE * (np.sinc(t - J) + np.sinc(t + J))))


OUT = '../../ams/'
u = np.linspace(-0.5, 0.5, 201)
with open(OUT + 'knausgard839win.dat', 'w') as fh:
    fh.write('u fnew fmt fline\n')
    for x in u:
        fh.write(f'{x:.4f} {new.f(x):.6f} {mt.f(x):.6f} {f_line(x):.6f}\n')
t = np.linspace(0, 7.5, 601)
with open(OUT + 'knausgard839ker.dat', 'w') as fh:
    fh.write('t knew kmt kline\n')
    for x in t:
        fh.write(f'{x:.4f} {float(new.K(x))**2:.6e} {float(mt.K(x))**2:.6e} {K_line(x)**2:.6e}\n')
print('lattice energies', 2 * sum(float(new.K(n))**2 for n in range(1, 40)), 2 * sum(float(mt.K(n))**2 for n in range(1, 40)),
      2 * sum(K_line(n)**2 for n in range(1, 40)))


==> anc/limits/ground_state.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Variational ceilings for the labelled Gram method (floating point, not a proof).

For a window f on [-1/2, 1/2] with kernel K = f^ and autocorrelation R = f*f (so K^2 = R^),
a certificate of the method is a triple (x, y, b) with

    F(Y, D) := sum_{i != j} d_i d_j K(y_i - y_j)^2  >=  x n_1 + y n_2 - b span - O(1)

for all labelled configurations, and it proves
    Q(x, y, b) = (3 - C + y - x - b) / (2 - 2x + y).

Every periodic configuration (period length P, points y_i with labels d_i) gives the linear
constraint  x n_1 + y n_2 - b P <= E_pair(per period).  The exact period energy is, by Poisson
summation (R is supported in [-1, 1], so the sum is finite),

    E_pair = (1/P) sum_{|m| <= P} R(m/P) |sum_i d_i e(m y_i / P)|^2 - sum_i d_i^2 .

Maximising Q under the constraints of a family of trial states gives an upper bound for what
any certificate can prove with this window ("ceiling").  Trial states are refined by a cutting
plane loop: solve the LP, then minimise the slack of each label pattern over its gaps.

Range-s variant: only pairs at index distance <= s are counted (what a window of s+1 points sees).

usage: ground_state.py [window] [maxperiod] [range]
  window: new | mt | paper1 | flat      range: 0 = all pairs, else s
"""
import sys, itertools
import numpy as np
from scipy.optimize import linprog, minimize

A_NEW = np.array([193305, -23105, 29166, 13952, -21009, 41052]) / 1e6
KAPPA1 = np.array([3322500, -7609135, 1190194, -731476, -1680572, 1141360]) * 1e-9


def window(name):
    """return (freqs, coefs) with f(u) proportional to sum c_k cos(w_k u) on [-1/2, 1/2]"""
    if name == 'new':
        w = np.concatenate(([0.0], 2 * np.pi * np.arange(1, 7)))
        c = np.concatenate(([1.0], A_NEW))
    elif name == 'mt':
        w = np.array([np.sqrt(2.0)]); c = np.array([1.0])
    elif name == 'paper1':
        w = np.concatenate(([np.sqrt(2.0)], 2 * np.pi * np.arange(1, 7)))
        c = np.concatenate(([1.0], KAPPA1))
    elif name == 'flat':
        w = np.array([0.0]); c = np.array([1.0])
    else:
        raise SystemExit('unknown window')
    # normalise: int f = 1
    integ = sum(ck * (1.0 if wk == 0 else 2 * np.sin(wk / 2) / wk) for wk, ck in zip(w, c))
    return w, c / integ


class Win:
    def __init__(self, name):
        self.w, self.c = window(name)
        self.gx, self.gw = np.polynomial.legendre.leggauss(400)
        u = np.linspace(0, 1, 20001)
        self.Rtab_u = u
        self.Rtab = np.array([self.R(t) for t in u])
        # C(f) = R(0) + 2 int_0^1 u R(u) du  (Gauss-Legendre on [0,1])
        uu = 0.5 * (self.gx + 1); ww = 0.5 * self.gw
        self.C = self.R(0.0) + 2 * np.sum(ww * uu * np.array([self.R(t) for t in uu]))

    def f(self, u):
        return sum(ck * np.cos(wk * u) for wk, ck in zip(self.w, self.c))

    def R(self, u):
        u = abs(u)
        if u >= 1:
            return 0.0
        lo, hi = u - 0.5, 0.5
        t = 0.5 * (hi - lo) * self.gx + 0.5 * (hi + lo)
        return 0.5 * (hi - lo) * np.sum(self.gw * self.f(t) * self.f(u - t))

    def K(self, t):
        t = np.asarray(t, dtype=float)
        out = np.zeros_like(t)
        for wk, ck in zip(self.w, self.c):
            for sgn in (1, -1):
                z = (wk + sgn * 2 * np.pi * t) / 2
                out += 0.5 * ck * np.sinc(z / np.pi)
        return out


def energy_full(win, gaps, labs):
    """exact pair energy per period, all pairs"""
    gaps = np.asarray(gaps, float); d = np.asarray(labs, float)
    P = gaps.sum(); y = np.concatenate(([0.0], np.cumsum(gaps)[:-1]))
    M = int(np.floor(P))
    tot = win.R(0.0) * d.sum() ** 2
    for m in range(1, M + 1):
        S = np.sum(d * np.exp(2j * np.pi * m * y / P))
        tot += 2 * win.R(m / P) * abs(S) ** 2
    return tot / P - np.sum(d * d)


def energy_range(win, gaps, labs, s):
    """pair energy per period counting only pairs at index distance <= s"""
    gaps = np.asarray(gaps, float); d = np.asarray(labs, float); p = len(d)
    tot = 0.0
    for i in range(p):
        dist = 0.0
        for r in range(1, s + 1):
            dist += gaps[(i + r - 1) % p]
            tot += 2 * d[i] * d[(i + r) % p] * win.K(dist) ** 2
    return float(tot)


def patterns(maxp):
    seen = set(); out = []
    for p in range(1, maxp + 1):
        for lab in itertools.product((1, 2), repeat=p):
            # primitive, canonical under rotation and reflection
            rots = [lab[i:] + lab[:i] for i in range(p)]
            rots += [tuple(reversed(r)) for r in rots]
            can = min(rots)
            if can in seen:
                continue
            if any(p % q == 0 and lab == lab[:q] * (p // q) for q in range(1, p)):
                continue
            seen.add(can); out.append(can)
    return out


def solve_lp(win, states):
    """maximise Q over (x, y, b) >= 0, x <= y, subject to the trial states (bisection on Q)"""
    A = []; rhs = []
    for (n1, n2, P, E) in states:
        A.append([n1, n2, -P]); rhs.append(E)
    A.append([1, -1, 0]); rhs.append(0.0)          # x <= y
    A = np.array(A); rhs = np.array(rhs)
    lo, hi = (3 - win.C) / 2 - 1e-9, 0.95
    best = None
    for _ in range(60):
        Q = 0.5 * (lo + hi)
        # feasibility: (2Q-1) x + (1-Q) y - b >= 2Q - 3 + C ; maximise the left side
        res = linprog(c=[-(2 * Q - 1), -(1 - Q), 1.0], A_ub=A, b_ub=rhs,
                      bounds=[(0, 1), (0, 1), (0, 1)], method='highs')
        if res.status == 0 and -res.fun >= 2 * Q - 3 + win.C - 1e-13:
            lo = Q; best = res.x
        else:
            hi = Q
    return lo, best


def main():
    name = sys.argv[1] if len(sys.argv) > 1 else 'new'
    maxp = int(sys.argv[2]) if len(sys.argv) > 2 else 4
    rng = int(sys.argv[3]) if len(sys.argv) > 3 else 0
    win = Win(name)
    en = (lambda g, l: energy_full(win, g, l)) if rng == 0 else (lambda g, l: energy_range(win, g, l, rng))
    print(f'window {name}: C = {win.C:.12f}, baseline (3-C)/2 = {(3 - win.C) / 2:.6f}, '
          f'range = {"all" if rng == 0 else rng}, patterns up to period {maxp}', flush=True)
    pats = patterns(maxp)
    states = []; desc = []
    def add(lab, gaps):
        n1 = sum(1 for a in lab if a == 1); n2 = len(lab) - n1
        states.append((n1, n2, float(np.sum(gaps)), en(gaps, lab)))
        desc.append((lab, tuple(np.round(gaps, 5))))
    for lab in pats:
        for s in np.arange(0.7, 3.01, 0.05):
            add(lab, [s] * len(lab))
    rngen = np.random.default_rng(1)
    for it in range(40):
        Q, sol = solve_lp(win, states)
        x, y, b = sol
        worst = 0.0; nadd = 0
        for lab in pats:
            p = len(lab); n1 = sum(1 for a in lab if a == 1); n2 = p - n1
            def slack(g):
                g = np.abs(g) + 1e-3
                return en(g, lab) - (x * n1 + y * n2 - b * g.sum())
            best = None
            starts = [np.full(p, s) for s in (0.9, 1.0, 1.1, 1.5, 2.0)]
            starts += [rngen.uniform(0.6, 2.4, size=p) for _ in range(6)]
            for g0 in starts:
                r = minimize(slack, g0, method='Nelder-Mead',
                             options=dict(xatol=1e-7, fatol=1e-12, maxiter=4000))
                if best is None or r.fun < best.fun:
                    best = r
            if best.fun < -1e-9:
                add(lab, np.abs(best.x) + 1e-3); nadd += 1
            worst = min(worst, best.fun)
        print(f'iter {it}: Q <= {Q:.6f} at (x, y, b) = ({x:.5f}, {y:.5f}, {b:.5f}); '
              f'worst slack {worst:.2e}, added {nadd}', flush=True)
        if nadd == 0:
            break
    Q, sol = solve_lp(win, states)
    x, y, b = sol
    print(f'CEILING {name} range {"all" if rng == 0 else rng}: Q <= {Q:.6f} at (x, y, b) = ({x:.6f}, {y:.6f}, {b:.6f})')
    # binding states
    print('binding trial states (slack < 1e-7):')
    for (n1, n2, P, E), (lab, gaps) in zip(states, desc):
        if E - (x * n1 + y * n2 - b * P) < 1e-7:
            print('   labels', lab, 'gaps', gaps, 'energy/period', round(E, 6))


if __name__ == '__main__':
    main()


==> anc/limits/ground_state2.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Variational ceilings, second version: lattice-gas trial states (floating point, not a proof).

Trial states are periodic site sequences over {S, D, V} (simple point, double point, vacancy)
on the unit lattice, relaxed by continuous optimisation of the gaps.  Column generation:
for the current certificate (x, y, b) rank all sequences by unrelaxed slack, relax the worst
ones, add them to the LP, repeat.  See ground_state.py for the LP and the energy formula.

usage: ground_state2.py [window] [max sites] [range] [outfile.json]
"""
import sys, json, itertools, os, glob
import numpy as np
from scipy.optimize import minimize
from ground_state import Win, energy_full, energy_range, solve_lp


def necklaces(n):
    seen = set()
    for seq in itertools.product('SDV', repeat=n):
        if 'S' not in seq and 'D' not in seq:
            continue
        if seq[0] == 'V':
            continue
        rots = [seq[i:] + seq[:i] for i in range(n)]
        rots += [tuple(reversed(r)) for r in rots]
        can = min(rots)
        if can in seen:
            continue
        seen.add(can)
        yield seq


def to_state(seq):
    """site sequence -> (labels, gaps) of the periodic configuration on the unit lattice"""
    n = len(seq)
    idx = [i for i, s in enumerate(seq) if s != 'V']
    labs = [1 if seq[i] == 'S' else 2 for i in idx]
    gaps = [((idx[(k + 1) % len(idx)] - idx[k] - 1) % n) + 1 for k in range(len(idx))]
    return labs, gaps


def main():
    name = sys.argv[1] if len(sys.argv) > 1 else 'new'
    maxn = int(sys.argv[2]) if len(sys.argv) > 2 else 8
    rng = int(sys.argv[3]) if len(sys.argv) > 3 else 0
    out = sys.argv[4] if len(sys.argv) > 4 else None
    win = Win(name)
    en = (lambda g, l: energy_full(win, g, l)) if rng == 0 else (lambda g, l: energy_range(win, g, l, rng))
    cands = []
    for n in range(1, maxn + 1):
        for seq in necklaces(n):
            labs, gaps = to_state(seq)
            if rng and len(labs) <= 0:
                continue
            cands.append((labs, np.array(gaps, float)))
    # unrelaxed energies
    E0 = np.array([en(g, l) for l, g in cands])
    n1 = np.array([sum(1 for a in l if a == 1) for l, g in cands], float)
    n2 = np.array([sum(1 for a in l if a == 2) for l, g in cands], float)
    P0 = np.array([g.sum() for l, g in cands])
    print(f'window {name}: C = {win.C:.12f}, baseline {(3 - win.C) / 2:.6f}, range {"all" if rng == 0 else rng}, '
          f'{len(cands)} site sequences up to {maxn} sites', flush=True)
    states = [(n1[i], n2[i], P0[i], E0[i]) for i in range(len(cands))]
    desc = [(tuple(cands[i][0]), tuple(cands[i][1])) for i in range(len(cands))]
    relaxed = {}
    # seed with binding states of earlier runs for the same window and range
    for fn in glob.glob(f'gs2_{name}_n*_r{rng}.json'):
        for st in json.load(open(fn))['binding']:
            labs = st['labels']; g = np.array(st['gaps'])
            states.append((sum(1 for a in labs if a == 1), sum(1 for a in labs if a == 2), float(g.sum()), en(g, labs)))
            desc.append((tuple(labs), tuple(float(v) for v in g)))
    for it in range(30):
        Q, sol = solve_lp(win, states)
        x, y, b = sol
        slack0 = E0 - (x * n1 + y * n2 - b * P0)
        order = np.argsort(slack0)[:int(os.environ.get('TOPK', '60'))]
        nadd = 0; worst = 0.0
        for i in order:
            labs, g0 = cands[i]
            m1, m2 = n1[i], n2[i]
            def slack(g):
                g = np.abs(g) + 1e-3
                return en(g, labs) - (x * m1 + y * m2 - b * g.sum())
            starts = [g0]
            if i in relaxed:
                starts.append(relaxed[i])
            best = None
            for s in starts:
                r = minimize(slack, s, method='L-BFGS-B', options=dict(maxiter=500, ftol=1e-15, gtol=1e-10))
                r2 = minimize(slack, r.x, method='Nelder-Mead', options=dict(xatol=1e-8, fatol=1e-13, maxiter=3000))
                if r2.fun < r.fun:
                    r = r2
                if best is None or r.fun < best.fun:
                    best = r
            g = np.abs(best.x) + 1e-3
            relaxed[i] = g
            worst = min(worst, best.fun)
            if best.fun < -1e-10:
                states.append((m1, m2, float(g.sum()), en(g, labs)))
                desc.append((tuple(labs), tuple(float(v) for v in g)))
                nadd += 1
        print(f'iter {it}: Q <= {Q:.6f} at (x, y, b) = ({x:.5f}, {y:.5f}, {b:.5f}); worst slack {worst:.2e}, added {nadd}',
              flush=True)
        if nadd == 0:
            break
    Q, sol = solve_lp(win, states)
    x, y, b = sol
    print(f'CEILING {name} range {"all" if rng == 0 else rng}: Q <= {Q:.6f} at (x, y, b) = ({x:.6f}, {y:.6f}, {b:.6f})')
    binding = []
    for (m1, m2, P, E), (lab, gaps) in zip(states, desc):
        if E - (x * m1 + y * m2 - b * P) < 1e-8:
            binding.append(dict(labels=list(lab), gaps=[float(v) for v in gaps], P=float(P), E=float(E)))
            print('   binding: labels', lab, 'gaps', tuple(round(float(v), 5) for v in gaps), 'P', round(float(P), 5),
                  'E', round(float(E), 6))
    if out:
        json.dump(dict(window=name, range=rng, maxsites=maxn, Q=Q, x=x, y=y, b=b, C=win.C, binding=binding),
                  open(out, 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/limits/ground_state3.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Variational ceilings, third version: multi-start column generation (floating point).

Same model as ground_state2.py (periodic site sequences over {S, D, V}, gaps relaxed), but
  - R = f*f is tabulated once and interpolated by a cubic spline, so energies are fast;
  - every sequence is relaxed from several starts in every round (lattice start, the previous
    optimum, random perturbations), not only the sequences with the smallest unrelaxed slack.
The result is an upper bound for Q*(f) from the states found; certify with ceiling_certified.py.

usage: ground_state3.py window maxsites range nstarts out.json     (range 0 = all pairs)
"""
import sys, json, itertools
import numpy as np
from scipy.interpolate import CubicSpline
from scipy.optimize import minimize
from ground_state import Win, solve_lp
from ground_state2 import necklaces, to_state

name = sys.argv[1]; maxn = int(sys.argv[2]); rng_s = int(sys.argv[3]); nstarts = int(sys.argv[4]); out = sys.argv[5]
win = Win(name)
ug = np.linspace(0.0, 1.0, 4001)
Rs = CubicSpline(ug, np.array([win.R(u) for u in ug]))
R0 = float(Rs(0.0))

def energy_all(gaps, d):
    """pair energy per period, all pairs (Poisson formula)"""
    P = gaps.sum(); y = np.concatenate(([0.0], np.cumsum(gaps)[:-1]))
    M = int(np.floor(P))
    m = np.arange(1, M + 1)
    S = (d[None, :] * np.exp(2j * np.pi * np.outer(m, y) / P)).sum(axis=1)
    tot = R0 * d.sum() ** 2 + 2 * np.sum(Rs(m / P) * np.abs(S) ** 2)
    return tot / P - np.sum(d * d)

def energy_rng(gaps, d, s):
    p = len(d); tot = 0.0
    for i in range(p):
        dist = 0.0
        for r in range(1, s + 1):
            dist += gaps[(i + r - 1) % p]
            tot += 2 * d[i] * d[(i + r) % p] * float(win.K(dist)) ** 2
    return tot

en = (lambda g, d: energy_all(g, d)) if rng_s == 0 else (lambda g, d: energy_rng(g, d, rng_s))
gmin = 0.3 if rng_s == 0 else 0.85
gmax = 4.0      # gaps are kept bounded: an unbounded line search can reach periods of 10^7 and exhaust memory

cands = []
for n in range(1, maxn + 1):
    for seq in necklaces(n):
        labs, gaps = to_state(seq)
        cands.append((np.array(labs, float), np.array(gaps, float)))
print(f'window {name}: C = {win.C:.12f}, {len(cands)} sequences up to {maxn} sites, range {rng_s or "all"}, starts {nstarts}', flush=True)

states = []; desc = []
def add(d, g):
    n1 = float(np.sum(d == 1)); n2 = float(np.sum(d == 2))
    states.append((n1, n2, float(g.sum()), float(en(g, d))))
    desc.append(([int(v) for v in d], [float(v) for v in g]))
for d, g in cands:
    add(d, g)
# also uniform spacings for single-site states
for s in np.arange(0.86, 2.6, 0.02):
    add(np.array([1.0]), np.array([s])); add(np.array([2.0]), np.array([s]))

rs = np.random.default_rng(7)
best_g = {}
for it in range(25):
    Q, sol = solve_lp(win, states)
    x, y, b = sol
    nadd = 0; worst = 0.0
    for i, (d, g0) in enumerate(cands):
        n1 = np.sum(d == 1); n2 = np.sum(d == 2)
        def slack(g):
            g = np.clip(np.abs(g), gmin, gmax)
            return en(g, d) - (x * n1 + y * n2 - b * g.sum())
        starts = [g0]
        if i in best_g:
            starts.append(best_g[i])
        for _ in range(nstarts):
            starts.append(np.maximum(g0 + rs.normal(0, 0.12, len(g0)), gmin))
        best = None
        for s0 in starts:
            r = minimize(slack, np.clip(s0, gmin, gmax), method='L-BFGS-B', bounds=[(gmin, gmax)] * len(s0),
                         options=dict(maxiter=300))
            if best is None or r.fun < best.fun:
                best = r
        g = np.clip(np.abs(best.x), gmin, gmax)
        best_g[i] = g
        worst = min(worst, best.fun)
        if best.fun < -1e-10:
            add(d, g); nadd += 1
    print(f'iter {it}: Q <= {Q:.9f} at ({x:.5f}, {y:.5f}, {b:.5f}); worst slack {worst:.2e}, added {nadd}', flush=True)
    if nadd == 0:
        break
Q, sol = solve_lp(win, states)
x, y, b = sol
print(f'CEILING {name} range {rng_s or "all"}: Q <= {Q:.9f} at ({x:.6f}, {y:.6f}, {b:.6f})')
binding = []
for (n1, n2, P, E), (lab, gaps) in zip(states, desc):
    if E - (x * n1 + y * n2 - b * P) < 1e-9:
        binding.append(dict(labels=lab, gaps=gaps, P=P, E=E))
        print('   binding:', lab, [round(v, 5) for v in gaps], 'P', round(P, 5), 'E', round(E, 7))
json.dump(dict(window=name, range=rng_s, maxsites=maxn, Q=Q, x=x, y=y, b=b, C=win.C, binding=binding), open(out, 'w'), indent=1)


==> anc/limits/lean_ceiling_data.json <==
{
 "first": {
  "range6": {
   "range": 6,
   "N0": null,
   "weights": [
    328442951348,
    40438090226,
    53616063408
   ],
   "Q": "52446988109/62499999998",
   "Qfloat": 0.8391518097708529,
   "states": [
    {
     "mult": [
      1
     ],
     "gaps": [
      "25633/25000"
     ],
     "e_up": "3237832179/200000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "gaps": [
      "26317/25000",
      "103483/100000",
      "5173/5000",
      "103483/100000",
      "26317/25000",
      "186403/100000"
     ],
     "e_up": "63558663623/1000000000000"
    },
    {
     "mult": [
      1,
      1,
      2,
      2,
      2
     ],
     "gaps": [
      "5143/5000",
      "52939/50000",
      "195107/100000",
      "54553/50000",
      "95281/50000"
     ],
     "e_up": "58213357439/1000000000000"
    }
   ]
  },
  "range8": {
   "range": 8,
   "N0": null,
   "weights": [
    13144148305,
    121145292173,
    6689966905
   ],
   "Q": "419711131449/499999999993",
   "Qfloat": 0.8394222629097519,
   "states": [
    {
     "mult": [
      1,
      1,
      2,
      2,
      2
     ],
     "gaps": [
      "2053/2000",
      "190489/100000",
      "108977/100000",
      "38939/20000",
      "26417/25000"
     ],
     "e_up": "11996691389/200000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      2,
      1
     ],
     "gaps": [
      "103957/100000",
      "102343/100000",
      "25373/25000",
      "105091/100000",
      "21417/20000",
      "184713/100000"
     ],
     "e_up": "84167603039/1000000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "gaps": [
      "104611/100000",
      "103003/100000",
      "51433/50000",
      "51433/50000",
      "103003/100000",
      "104611/100000",
      "185879/100000"
     ],
     "e_up": "84386633381/1000000000000"
    }
   ]
  },
  "range10": {
   "range": 10,
   "N0": null,
   "weights": [
    14620571742,
    116575471289,
    9572446714
   ],
   "Q": "839562813442/999999999957",
   "Qfloat": 0.8395628134781012,
   "states": [
    {
     "mult": [
      1,
      1,
      2,
      2,
      2
     ],
     "gaps": [
      "51257/50000",
      "9517/5000",
      "27217/25000",
      "48657/25000",
      "52779/50000"
     ],
     "e_up": "61197827451/1000000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      2,
      1
     ],
     "gaps": [
      "25947/25000",
      "102083/100000",
      "101201/100000",
      "52441/50000",
      "21387/20000",
      "5774/3125"
     ],
     "e_up": "21664323099/250000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "gaps": [
      "52203/50000",
      "25681/25000",
      "12821/12500",
      "12821/12500",
      "25681/25000",
      "52203/50000",
      "18589/10000"
     ],
     "e_up": "3483846223/40000000000"
    }
   ]
  },
  "all": {
   "range": 0,
   "N0": 30,
   "weights": [
    17162866408,
    108531410039,
    17162866409
   ],
   "Q": "839979990727/999999999993",
   "Qfloat": 0.8399799907328799,
   "states": [
    {
     "mult": [
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "gaps": [
      "104001/100000",
      "10213/10000",
      "10207/10000",
      "10213/10000",
      "104001/100000",
      "46417/25000"
     ],
     "e_up": "75242376497/1000000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      2,
      1
     ],
     "gaps": [
      "51563/50000",
      "50697/50000",
      "100497/100000",
      "104251/100000",
      "21263/20000",
      "184417/100000"
     ],
     "e_up": "47188450689/500000000000"
    },
    {
     "mult": [
      1,
      1,
      2,
      2,
      2
     ],
     "gaps": [
      "51043/50000",
      "105133/100000",
      "48541/25000",
      "108453/100000",
      "47541/25000"
     ],
     "e_up": "13176198917/200000000000"
    }
   ]
  }
 },
 "line": {
  "range7": {
   "range": 7,
   "N0": null,
   "weights": [
    83773669370,
    50939546858
   ],
   "sbar": "336783040570000/500000000003281",
   "sbarfloat": 0.67356608113558,
   "states": [
    {
     "mult": [
      1,
      1,
      1,
      1,
      1
     ],
     "gaps": [
      "103627/100000",
      "103627/100000",
      "98291/50000",
      "104317/100000",
      "98291/50000"
     ],
     "e_up": "12817649379/1000000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      1
     ],
     "gaps": [
      "26147/25000",
      "197681/100000",
      "26147/25000",
      "99317/50000",
      "99317/50000"
     ],
     "e_up": "4314648299/500000000000"
    }
   ]
  },
  "all": {
   "range": 0,
   "N0": [
    60,
    30
   ],
   "weights": [
    283248199915,
    21465057180
   ],
   "sbar": "134764337146/200000000001",
   "sbarfloat": 0.6738216857266309,
   "states": [
    {
     "mult": [
      1,
      1
     ],
     "gaps": [
      "51923/50000",
      "98077/50000"
     ],
     "e_up": "2536320267/500000000000"
    },
    {
     "mult": [
      1,
      1,
      1,
      1,
      1
     ],
     "gaps": [
      "103009/100000",
      "103009/100000",
      "48779/25000",
      "103749/100000",
      "195117/100000"
     ],
     "e_up": "1547362617/100000000000"
    }
   ]
  }
 },
 "Clo_first": "1332704958281/1000000000000",
 "Clo_line": "331986818211/250000000000"
}

==> anc/limits/trial_cell_mt.json <==
{
 "binding": [
  {
   "labels": [
    1
   ],
   "gaps": [
    1.0
   ]
  },
  {
   "labels": [
    1,
    2,
    1
   ],
   "gaps": [
    1.03203,
    1.03203,
    1.93594
   ]
  }
 ]
}

==> anc/limits/trial_cell_new.json <==
{
 "binding": [
  {
   "labels": [
    1
   ],
   "gaps": [
    1.0
   ]
  },
  {
   "labels": [
    1,
    2,
    1
   ],
   "gaps": [
    1.06303,
    1.06303,
    1.8739400000000002
   ]
  }
 ]
}

==> anc/limits/trial_cell_paper1.json <==
{
 "binding": [
  {
   "labels": [
    1
   ],
   "gaps": [
    1.0
   ]
  },
  {
   "labels": [
    1,
    2,
    1
   ],
   "gaps": [
    1.03321,
    1.03321,
    1.93358
   ]
  }
 ]
}

==> anc/limits/trial_line_all.json <==
{"binding": [
 {"labels": [1, 1], "gaps": ["103846/100000", "196154/100000"]},
 {"labels": [1, 1, 1, 1, 1], "gaps": ["103009/100000", "103009/100000", "195116/100000", "103749/100000", "195117/100000"]}
]}


==> anc/limits/trial_line_range7.json <==
{"binding": [
 {"labels": [1, 1, 1, 1, 1], "gaps": ["103627/100000", "103627/100000", "196582/100000", "104317/100000", "196582/100000"]},
 {"labels": [1, 1, 1, 1, 1], "gaps": ["104588/100000", "197681/100000", "104588/100000", "198634/100000", "198634/100000"]}
]}


==> anc/limits/trial_new.json <==
{
 "binding": [
  {
   "labels": [
    1,
    1,
    1,
    1,
    1,
    1
   ],
   "gaps": [
    1.0400058592900465,
    1.0213021118781234,
    1.020700753756588,
    1.0213015051235388,
    1.0400053277989119,
    1.8566844421527913
   ]
  },
  {
   "labels": [
    1,
    1,
    1,
    1,
    2,
    1
   ],
   "gaps": [
    1.03126099706926,
    1.013939973717116,
    1.0049742937604356,
    1.0425081862620345,
    1.0631462804882723,
    1.8441702687028814
   ]
  },
  {
   "labels": [
    1,
    1,
    2,
    2,
    2
   ],
   "gaps": [
    1.02086,
    1.05133,
    1.94164,
    1.08453,
    1.90164
   ]
  }
 ]
}

==> anc/limits/trial_new_range10.json <==
{
 "binding": [
  {
   "labels": [
    1,
    1,
    2,
    2,
    2
   ],
   "gaps": [
    1.0251352809504457,
    1.903400825732469,
    1.0886759138196362,
    1.9462786471641795,
    1.0555838779892195
   ]
  },
  {
   "labels": [
    1,
    1,
    1,
    1,
    2,
    1
   ],
   "gaps": [
    1.0378752361225367,
    1.0208312386936582,
    1.0120080357444925,
    1.048822454451397,
    1.069349090855974,
    1.8476839262468294
   ]
  },
  {
   "labels": [
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ],
   "gaps": [
    1.0440564181744343,
    1.027240153474895,
    1.0256773320997883,
    1.0256774931309744,
    1.02723990963847,
    1.0440566078971014,
    1.8588972973958935
   ]
  }
 ]
}

==> anc/limits/trial_new_range6.json <==
{
 "binding": [
  {
   "labels": [
    1
   ],
   "gaps": [
    1.02532
   ]
  },
  {
   "labels": [
    1,
    1,
    1,
    1,
    1,
    1
   ],
   "gaps": [
    1.0526774042386025,
    1.0348261753244623,
    1.0346034739293342,
    1.034826175302943,
    1.0526774034287292,
    1.864034015951469
   ]
  },
  {
   "labels": [
    1,
    1,
    2,
    2,
    2
   ],
   "gaps": [
    1.028601034822217,
    1.05878114403108,
    1.9510730885605831,
    1.0910596274526905,
    1.9056222496023616
   ]
  }
 ]
}

==> anc/limits/trial_new_range8.json <==
{
 "binding": [
  {
   "labels": [
    1,
    1,
    2,
    2,
    2
   ],
   "gaps": [
    1.0264998376102696,
    1.9048867144696873,
    1.0897672827688536,
    1.9469533513506478,
    1.0566815268678773
   ]
  },
  {
   "labels": [
    1,
    1,
    1,
    1,
    2,
    1
   ],
   "gaps": [
    1.0395731172335883,
    1.0234288996058494,
    1.0149166838629076,
    1.0509071986382443,
    1.0708462261350715,
    1.8471319291199055
   ]
  },
  {
   "labels": [
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ],
   "gaps": [
    1.0461119955053615,
    1.0300347551678364,
    1.0286563297962366,
    1.0286555995007816,
    1.0300349350866427,
    1.0461118718077713,
    1.8587902730474781
   ]
  }
 ]
}

==> anc/limits/variation_certified.py <==
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Certified upper bounds for V(f) = f(1/2)^2 + int_0^1 |R''(u)| du, R = f*f (ball arithmetic).

For f(t) = sum_k c_k cos(w_k t) on [-1/2, 1/2] and 0 <= u <= 1,
  R(u)   = int_{u-1/2}^{1/2} f(t) f(u - t) dt,
  R''(u) = -f'(u - 1/2) f(1/2) - f(u - 1/2) f'(1/2) + int_{u-1/2}^{1/2} f(t) f''(u - t) dt,
and the last integral is elementary.  [0, 1] is cut into n cells; on each cell R'' is evaluated on
the ball covering the cell, and |R''| is bounded by the upper end of the result.
"""
import sys
from flint import arb, ctx
from ceiling_certified import window
ctx.prec = 100

def make(name):
    w, c = window(name)
    half = arb(1) / 2
    f = lambda t: sum((ck * (wk * t).cos() for wk, ck in zip(w, c)), arb(0))
    f1 = lambda t: sum((-ck * wk * (wk * t).sin() for wk, ck in zip(w, c)), arb(0))
    def sinc_int(Om, ph, lo, hi, zero):
        """int_lo^hi cos(Om t + ph) dt, valid for balls lo, hi, ph; `zero` says that Om = 0"""
        if zero:
            return (hi - lo) * ph.cos()
        return ((Om * hi + ph).sin() - (Om * lo + ph).sin()) / Om
    def R2(u):
        lo = u - half; hi = half
        tot = -f1(lo) * f(half) - f(lo) * f1(half)
        for k, (wk, ck) in enumerate(zip(w, c)):
            for l, (wl, cl) in enumerate(zip(w, c)):
                # f(t) f''(u-t) contains  -c_k c_l w_l^2 cos(w_k t) cos(w_l (u - t))
                coef = -ck * cl * wl * wl / 2
                tot += coef * sinc_int(wk - wl, wl * u, lo, hi, k == l)
                tot += coef * sinc_int(wk + wl, -wl * u, lo, hi, bool(wk == 0) and bool(wl == 0))
        return tot
    return f, R2

def bound(name, n=20000):
    f, R2 = make(name)
    tot = arb(0)
    for i in range(n):
        u = (arb(i) / n).union(arb(i + 1) / n)
        v = R2(u)
        tot += v.abs_upper() / n
    e2 = f(arb(1) / 2) ** 2
    return e2, tot

from ceiling_certified import Win
from fractions import Fraction
print("flat    V(f) = 1, B(f) = 1/3, V/B = 3   (f = 1: R(u) = 1 - u on [0, 1])")
for name in ('mt', 'paper1', 'new', 'line'):
    e2, tv = bound(name)
    V = e2 + tv
    w = Win(name)
    B = w.C - w.R(Fraction(0))          # B(f) = C(f) - int f^2
    print(f"{name:7s} f(1/2)^2 = {e2.str(10)}   int|R''| <= {tv.str(10)}   V(f) <= {float(V.upper()):.6f}"
          f"   B(f) = {B.str(10)}   V/B <= {float((V / B).upper()):.4f}")


==> anc/verifier/CMakeLists.txt <==
# Build of verify, the reference verifier of the local inequality (see README.md).
#
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
#
#   cmake -S . -B build -DCMAKE_BUILD_TYPE=Release && cmake --build build
#   cmake -S . -B build_san -DVERIFY_SANITIZE=ON && cmake --build build_san     (for the tests)
cmake_minimum_required(VERSION 3.22)
project(verify LANGUAGES CXX)

set(CMAKE_CXX_STANDARD 23)
set(CMAKE_CXX_STANDARD_REQUIRED ON)
set(CMAKE_CXX_EXTENSIONS OFF)

option(VERIFY_SANITIZE "Build with AddressSanitizer and UndefinedBehaviorSanitizer" OFF)

if (NOT CMAKE_BUILD_TYPE AND NOT VERIFY_SANITIZE)
    set(CMAKE_BUILD_TYPE Release)
endif()

# verify: frames of seven points (the first and third certificate of the paper);
# verify8: frames of eight points (the second certificate, for the critical line).
function(add_verifier name points)
    add_executable(${name} verify.cpp)
    target_compile_definitions(${name} PRIVATE VERIFY_POINT_COUNT=${points})
    # bounds checks of the standard library stay on in every build
    target_compile_definitions(${name} PRIVATE _GLIBCXX_ASSERTIONS)
    target_compile_options(${name} PRIVATE
        -Wall -Wextra -Wpedantic -Wconversion -Wsign-conversion -Wshadow -Wold-style-cast -Wcast-qual
        -Wnull-dereference -Werror)
    if (CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
        target_compile_options(${name} PRIVATE -Wuseless-cast -Wduplicated-cond -Wlogical-op)
    endif()
    if (VERIFY_SANITIZE)
        target_compile_options(${name} PRIVATE -O1 -g -fsanitize=address,undefined -fno-sanitize-recover=all)
        target_link_options(${name} PRIVATE -fsanitize=address,undefined)
    endif()
endfunction()

add_verifier(verify 7)
add_verifier(verify8 8)


==> anc/verifier/README.md <==
# Reference verifier of the local inequality, in C++23

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: the programs and this text were drafted with AI systems (OpenAI Codex and Claude,
Anthropic), under the direction of the author, who is responsible for their content.

## What is here

The paper proves three local inequalities with the help of a computer: for seven consecutive
points with labels (first and third window) and for eight consecutive points (second window, for
the critical line). The proof of record is in Lean: the checker there is verified, and nothing
in the paper depends on the programs in this folder.

`verify.cpp` is a reference program for the same computation. It reads the frozen integer data
of a certificate and the table of lower bounds for the squared kernel, and decides the
inequality for all frames by branch and bound over the gaps, in exact integer arithmetic. The
number of points of a frame is a compile-time setting (`VERIFY_POINT_COUNT`); the build makes
two programs from the one source, `verify` for seven points and `verify8` for eight. The comment
at the top of the file states the inequality, the tests applied to a box and the formats of the
input.

`verify.cpp` runs the same search as the Lean checker, with the same tests in the same order,
so the two visit the same boxes. The data are read at run time and validated; the table is
decoded independently of the byte order of the machine; and besides the conditions on local data
of the paper the program checks that the functions B_r vanish at their first and last knot,
which the search uses and all three certificates satisfy.

Files:

- `verify.cpp` — the program; `CMakeLists.txt`, `.clang-format`, `.clang-tidy` — build, format
  and lint settings.
- `make_parameters.py` — writes the parameter file of the program from `inputs.json` of a
  certificate; the number of points is the entry `points` there (seven if there is none).
- `verify_test.py` — tests; log `test_verify.log`.
- `run_certificates.sh` — runs the program for the right number of points on each of the three
  certificates and writes its result line into each certificate folder
  (`cpp_verification.json`).

## Results

All three certificates of the paper are accepted, with the counts of boxes stated in the paper
and in `../lean/README.md`:

| | first window (`../certificate/`) | second window (`../certificate_line/`) | third window (`../certificate_third/`) |
|---|---|---|---|
| points of a frame, program | 7, `verify` | 8, `verify8` | 7, `verify` |
| boxes examined | 60,467,309 | 535,332,163 | 572,959,453 |
| boxes accepted | 30,233,655 | 267,666,082 | 286,479,727 |
| accepted by the span test or the basic test | 21,157,274 | 202,511,130 | 256,891,820 |
| accepted by the affine test | 9,076,381 | 65,154,952 | 29,587,907 |
| largest number of boxes waiting | 49 | 63 | 68 |

The five numbers are those of the normal build, and they are the content of the files
`cpp_verification.json` in the certificate folders. The counting version of the Lean checker gives
the same numbers of boxes examined and accepted (`../lean/README.md`), and so does the Python
program `../certificate/verify_python.py` for the first window.

`test_verify.log`: 106 checks, all passed. It is the output of `verify_test.py` without the
options for the full runs.

## Build and run

Requirements: a C++23 compiler (g++ 15 was used), CMake, Python 3.

    cmake -S . -B build && cmake --build build
    python3 make_parameters.py ../certificate/inputs.json first_window.txt
    build/verify first_window.txt ../certificate/kernel_lower.bin
    python3 make_parameters.py ../certificate_line/inputs.json second_window.txt
    build/verify8 second_window.txt ../certificate_line/kernel_lower.bin

    cmake -S . -B build_san -DVERIFY_SANITIZE=ON && cmake --build build_san
    python3 verify_test.py                               # quick tests, both builds
    python3 verify_test.py --full --full-sanitizer       # and the three certificates, both builds
    ./run_certificates.sh                                # the result files of the three certificates

The program prints one line, for example

    {"status":"PASS_COB_CONTINUUM","nodes":60467309,"leaves":30233655,"basic":21157274,"affine":9076381,"max_stack":49}

`nodes` is the number of boxes examined, `leaves` the number accepted (`basic` by the span test or
the basic test, `affine` by the affine test), and `max_stack` the largest number of boxes waiting.
Exit codes: 0 the inequality is
verified; 1 a box could not be decided (status `UNRESOLVED`, and the box is printed); 2 wrong
usage; 3 the input is rejected; 5 an internal limit is reached.

## How the program is written

`verify.cpp` follows the rules stated at the top of the file, the same as for the other C++
program of this repository (`../law/law_oracle.cpp`): no raw owning pointers, no pointer
arithmetic, no C arrays or casts; all input validated and limited in size; all memory allocated
before the search starts; bounded loops, no recursion, a stack of boxes of fixed capacity; no
floating-point arithmetic; errors as values (`std::expected`), no `throw`. The build keeps the
bounds checks of the standard library on (`_GLIBCXX_ASSERTIONS`) and treats a strict set of
warnings as errors. The file is formatted with `.clang-format` and is clean under `clang-tidy`
with the checks and naming rules of `.clang-tidy`.

One compiler extension is used: the 128-bit integer type of GCC and Clang, for products that do
not fit in 64 bits. ISO C++23 has no such type.

Integer ranges: grid coordinates are 32-bit and values 64-bit. The limits on the input exclude
overflow of the 32-bit sums, and a bound on the 64-bit intermediates is checked before the search.
In addition, the tests below are run with the sanitizer build, which stops at any signed
overflow and any access out of bounds; among them is a search of 4.7 million boxes for frames of
eight points (a false certificate, which is not accepted).

## Tests

`verify_test.py` checks, with the normal and with the sanitizer build:

- 41 kinds of malformed input, input outside the limits, and data that violate a condition on
  local data are rejected with exit code 3 and the message for that reason;
- data for frames of eight points are rejected by the program for seven points, and data for
  seven points by the program for eight;
- false certificates are not accepted: with the weights of a certificate reduced by one tenth or
  halved, or with its functions B_r removed, the program ends with exit code 1;
- easier certificates (a larger rate alpha) are accepted with the recorded counts;
- with `--full` and `--full-sanitizer`, the three certificates of the paper are accepted with the
  counts of boxes stated in the paper.

## Versions used

c++ (Ubuntu 15.2.0-4ubuntu4) 15.2.0; cmake version 3.31.6; clang-tidy and clang-format 20.1.8 (LLVM); Python 3.13.7; aarch64, Linux-6.17.0-41-generic-aarch64-with-glibc2.42. Build type Release (`-O3 -DNDEBUG`), with `-D_GLIBCXX_ASSERTIONS`; sanitizer build `-O1 -g -fsanitize=address,undefined`. The runs were made on 6 October 2026 from the files in this folder (checksums in `../CHECKSUMS.sha256`). On this machine the normal build needs three to ten minutes for the first and for the third certificate and about 45 minutes for the second; the sanitizer build is several times slower.


==> anc/verifier/make_parameters.py <==
#!/usr/bin/env python3
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
"""Writes the parameter file of verify.cpp from the frozen data of a certificate.

    python3 make_parameters.py ../certificate/inputs.json first_window.txt

The integers are copied from inputs.json without change. Three numbers are not stored there and
are fixed by the form of the certificates of the paper: the smallest gap is the separation theta
in grid steps, rounded down (a larger set of frames is then verified), and the functions B_r have
fourteen knots at 0.75, 0.875, ..., 2.375, that is from 3/4 of a unit in steps of 1/8 of a unit.
The number of points of a frame is the entry "points" of inputs.json (seven if there is none);
the parameter file is for the verifier built for that number (verify for seven points, verify8
for eight). The conditions on the data are checked by verify.cpp, not here."""
import json
import sys
from fractions import Fraction

TYPE_COUNT, KNOT_COUNT = 3, 14


def point_count(data):
    """the number of points of a frame: seven, unless the data say otherwise"""
    points = data.get('points', 7)
    if isinstance(points, bool) or not isinstance(points, int) or not 3 <= points <= 10:
        raise ValueError('points: expected an integer from 3 to 10')
    return points


def parameter_text(data):
    grid = int(data['grid'])
    if grid % 8 != 0:
        raise ValueError('the grid must be divisible by 8 (knots at multiples of 1/8)')
    points = point_count(data)
    pair_count, gap_count = points * (points - 1) // 2, points - 1
    weights, rewards, knots = data['weights'], data['h'], data['cob_knots']
    if [len(row) for row in weights] != [pair_count] * TYPE_COUNT:
        raise ValueError(f'weights: expected 3 rows of {pair_count} integers')
    if [len(row) for row in rewards] != [points] * 2:
        raise ValueError(f'rewards: expected 2 rows of {points} integers')
    if [[len(row) for row in gap] for gap in knots] != [[KNOT_COUNT] * TYPE_COUNT] * gap_count:
        raise ValueError(f'knot values: expected {gap_count} x 3 rows of 14 integers')
    numbers = [x for row in weights + rewards for x in row] + [x for gap in knots for row in gap for x in row]
    if not all(isinstance(x, int) and not isinstance(x, bool) for x in numbers):
        raise ValueError('all weights, rewards and knot values must be integers')
    minimum_gap = (Fraction(data['separation']) * grid).__floor__()
    lines = ['certificate-parameters 1',
             f"gridLength {int(data['R'])}",
             f'gridPerUnit {grid}',
             f"scale {int(data['scale'])}",
             f"alpha {int(data['alpha'])}",
             f'minimumGap {minimum_gap}',
             f'firstKnot {3 * grid // 4}',
             f'knotStep {grid // 8}',
             'weights']
    lines += [' '.join(str(x) for x in row) for row in weights]
    lines += ['rewards'] + [' '.join(str(x) for x in row) for row in rewards]
    lines += ['potentials'] + [' '.join(str(x) for x in row) for gap in knots for row in gap]
    lines += ['end']
    return '\n'.join(lines) + '\n'


def main(arguments):
    if len(arguments) != 3:
        print('usage: make_parameters.py inputs.json parameters.txt', file=sys.stderr)
        return 2
    with open(arguments[1], encoding='utf-8') as source:
        data = json.load(source)
    with open(arguments[2], 'w', encoding='utf-8') as target:
        target.write(parameter_text(data))
    return 0


if __name__ == '__main__':
    sys.exit(main(sys.argv))


==> anc/verifier/run_certificates.sh <==
#!/bin/sh
# Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
# AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
# of the author, who is responsible for its content.
#
# Runs the verifier on the three certificates of the paper and writes its result line into each
# certificate folder (cpp_verification.json). Needs build/verify and build/verify8 (see
# CMakeLists.txt).
#   usage: ./run_certificates.sh [DIR]     DIR holds the certificate folders (default: ..)
set -eu
here=$(cd "$(dirname "$0")" && pwd)
dir=${1:-"$here/.."}
parameters=$(mktemp)
trap 'rm -f "$parameters"' EXIT
for name in certificate certificate_line certificate_third; do
    python3 "$here/make_parameters.py" "$dir/$name/inputs.json" "$parameters"
    # frames of eight points (the entry "points" of inputs.json) need the program built for eight
    points=$(python3 -c 'import json, sys; print(json.load(open(sys.argv[1])).get("points", 7))' "$dir/$name/inputs.json")
    case "$points" in
        7) program="$here/build/verify" ;;
        8) program="$here/build/verify8" ;;
        *) echo "$name: no verifier is built for frames of $points points" >&2; exit 1 ;;
    esac
    "$program" "$parameters" "$dir/$name/kernel_lower.bin" > "$dir/$name/cpp_verification.json"
    echo "$name: $(cat "$dir/$name/cpp_verification.json")"
done


==> anc/verifier/test_verify.log <==
ok    release: empty parameter file -> exit code 3
ok    release: wrong first keyword -> exit code 3
ok    release: unknown format version -> exit code 3
ok    release: keyword misspelt -> exit code 3
ok    release: keywords in another order -> exit code 3
ok    release: a number that is not an integer -> exit code 3
ok    release: a word in place of a number -> exit code 3
ok    release: one weight missing -> exit code 3
ok    release: one number too many -> exit code 3
ok    release: text after the end -> exit code 3
ok    release: the end is missing -> exit code 3
ok    release: a number beyond 64 bits -> exit code 3
ok    release: grid length 0 -> exit code 3
ok    release: grid length above the limit -> exit code 3
ok    release: grid steps per unit 0 -> exit code 3
ok    release: scale 0 -> exit code 3
ok    release: scale above the limit -> exit code 3
ok    release: negative alpha -> exit code 3
ok    release: smallest gap 0 -> exit code 3
ok    release: smallest gap beyond the grid -> exit code 3
ok    release: negative first knot -> exit code 3
ok    release: knot step 0 -> exit code 3
ok    release: knots beyond the limit -> exit code 3
ok    release: a weight above the limit of magnitude -> exit code 3
ok    release: scale not divisible by the grid -> exit code 3
ok    release: scale not divisible by the knot step -> exit code 3
ok    release: a negative weight -> exit code 3
ok    release: weights above the cap -> exit code 3
ok    release: a weight that decreases with the label -> exit code 3
ok    release: a negative reward -> exit code 3
ok    release: reward of a double point below that of a simple point -> exit code 3
ok    release: functions B_r that do not sum to zero -> exit code 3
ok    release: a function B_r that does not vanish at its last knot -> exit code 3
ok    release: alpha too small for the length of the grid -> exit code 3
ok    release: rewards too large for the length of the grid -> exit code 3
ok    release: bound for the 64-bit intermediates exceeded -> exit code 3
ok    release: empty table -> exit code 3
ok    release: table one byte short -> exit code 3
ok    release: table one byte long -> exit code 3
ok    release: table one entry short -> exit code 3
ok    release: table entry above the scale -> exit code 3
ok    release: no arguments -> exit code 2
ok    release: missing parameter file -> exit code 3
ok    release: missing table -> exit code 3
ok    release: data for eight points, program for seven -> exit code 3
ok    release: data for seven points, program for eight -> exit code 3
ok    release: weights reduced by one tenth -> exit code 1, not accepted
ok    release: weights halved -> exit code 1, not accepted
ok    release: functions B_r removed -> exit code 1, not accepted
ok    release: second certificate, weights reduced by one tenth -> exit code 1, not accepted
ok    release: third certificate, weights halved -> exit code 1, not accepted
ok    release: alpha doubled -> accepted with 559 boxes
ok    release: alpha times four -> accepted with 1 boxes
ok    sanitizer: empty parameter file -> exit code 3
ok    sanitizer: wrong first keyword -> exit code 3
ok    sanitizer: unknown format version -> exit code 3
ok    sanitizer: keyword misspelt -> exit code 3
ok    sanitizer: keywords in another order -> exit code 3
ok    sanitizer: a number that is not an integer -> exit code 3
ok    sanitizer: a word in place of a number -> exit code 3
ok    sanitizer: one weight missing -> exit code 3
ok    sanitizer: one number too many -> exit code 3
ok    sanitizer: text after the end -> exit code 3
ok    sanitizer: the end is missing -> exit code 3
ok    sanitizer: a number beyond 64 bits -> exit code 3
ok    sanitizer: grid length 0 -> exit code 3
ok    sanitizer: grid length above the limit -> exit code 3
ok    sanitizer: grid steps per unit 0 -> exit code 3
ok    sanitizer: scale 0 -> exit code 3
ok    sanitizer: scale above the limit -> exit code 3
ok    sanitizer: negative alpha -> exit code 3
ok    sanitizer: smallest gap 0 -> exit code 3
ok    sanitizer: smallest gap beyond the grid -> exit code 3
ok    sanitizer: negative first knot -> exit code 3
ok    sanitizer: knot step 0 -> exit code 3
ok    sanitizer: knots beyond the limit -> exit code 3
ok    sanitizer: a weight above the limit of magnitude -> exit code 3
ok    sanitizer: scale not divisible by the grid -> exit code 3
ok    sanitizer: scale not divisible by the knot step -> exit code 3
ok    sanitizer: a negative weight -> exit code 3
ok    sanitizer: weights above the cap -> exit code 3
ok    sanitizer: a weight that decreases with the label -> exit code 3
ok    sanitizer: a negative reward -> exit code 3
ok    sanitizer: reward of a double point below that of a simple point -> exit code 3
ok    sanitizer: functions B_r that do not sum to zero -> exit code 3
ok    sanitizer: a function B_r that does not vanish at its last knot -> exit code 3
ok    sanitizer: alpha too small for the length of the grid -> exit code 3
ok    sanitizer: rewards too large for the length of the grid -> exit code 3
ok    sanitizer: bound for the 64-bit intermediates exceeded -> exit code 3
ok    sanitizer: empty table -> exit code 3
ok    sanitizer: table one byte short -> exit code 3
ok    sanitizer: table one byte long -> exit code 3
ok    sanitizer: table one entry short -> exit code 3
ok    sanitizer: table entry above the scale -> exit code 3
ok    sanitizer: no arguments -> exit code 2
ok    sanitizer: missing parameter file -> exit code 3
ok    sanitizer: missing table -> exit code 3
ok    sanitizer: data for eight points, program for seven -> exit code 3
ok    sanitizer: data for seven points, program for eight -> exit code 3
ok    sanitizer: weights reduced by one tenth -> exit code 1, not accepted
ok    sanitizer: weights halved -> exit code 1, not accepted
ok    sanitizer: functions B_r removed -> exit code 1, not accepted
ok    sanitizer: second certificate, weights reduced by one tenth -> exit code 1, not accepted
ok    sanitizer: third certificate, weights halved -> exit code 1, not accepted
ok    sanitizer: alpha doubled -> accepted with 559 boxes
ok    sanitizer: alpha times four -> accepted with 1 boxes

ALL TESTS PASSED


==> anc/verifier/verify.cpp <==
// verify.cpp
//
// Reference verifier for the local inequality of the paper (the inequality for consecutive points
// with labels, section "The local inequality"). It decides the inequality for all frames by
// branch and bound over the gaps, in exact integer arithmetic. The number n of points of a frame
// is a compile-time setting, VERIFY_POINT_COUNT: seven by default, and eight for the certificate
// of the critical line. See README.md.
//
// Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
// AI assistance: this file was drafted with AI systems (OpenAI Codex and Claude, Anthropic),
// under the direction of the author, who is responsible for its content.
//
// The proofs of the paper do not depend on this program. The inequality is proved in Lean by a
// checker that is verified there; this program runs the same search outside Lean, and its counts
// of boxes are compared with those of the Lean checker.
//
// What is verified
// ----------------
// A frame is a set of n points y_0 < ... < y_{n-1} with labels d_i in {1, 2} (simple, double) and
// gaps g_r = y_{r+1} - y_r >= theta. With weights W for the n (n - 1) / 2 pairs, rewards kappa for
// the n points, functions B_r of one gap and a rate alpha, the inequality is
//
//     alpha (y_{n-1} - y_0) + sum_{i<j} W_ij^{d_i d_j} K(y_j - y_i)^2
//         + sum_r B_r^{d_r d_{r+1}}(g_r) >= sum_i kappa_{i, d_i}.
//
// Lengths are measured on a grid: one unit of the mean spacing is gridPerUnit grid steps. The
// table (kernel_lower.bin) holds, for each grid cell [k, k+1] with 0 <= k <= gridLength, an
// integer that is at most scale * K(t)^2 for every t in the cell. That property of the table is
// not checked here; it is established when the table is built, and in Lean. Weights, rewards,
// the knot values of the functions B_r (piecewise linear, zero outside the knots) and alpha are
// integers in units of 10^-6. Given the property of the table, a successful run establishes the
// inequality for all real gaps g_r >= minimumGap (in grid steps) and all 2^n labellings. Frames
// with a span beyond gridLength need no table: a condition on the data, checked before the
// search, says that alpha times such a span exceeds the largest reward plus the largest value of
// the sum of the -B_r.
//
// A box is a product of n - 1 intervals of gaps. For each box one of the following holds:
//   1. span test:   alpha times the smallest span of the box pays the largest reward and the
//                   largest value of the sum of the -B_r;
//   2. basic test:  the range minima of the table over the pair distances, the minima of the
//                   functions B_r over the gap intervals and a bound for the labels suffice;
//   3. affine test: on a box of width at most kAffineWidth, lower bounds that are affine in the
//                   gaps are minimised at a corner, for each of the 2^n labellings;
//   4. otherwise the widest interval is halved and both halves are examined.
// The program reports success only when the stack of boxes is empty.
//
// Input:   a parameter file (text, written by make_parameters.py; format in readParameters below)
//          and the table (binary, gridLength + 1 unsigned 32-bit integers, little-endian).
// Output:  one line of JSON with the status and the counts of boxes.
// Exit code: 0 the inequality is verified; 1 a box could not be decided; 2 usage; 3 input
//          rejected; 5 internal limit reached.
//
// Design rules
// ------------
// * No raw owning pointers, no pointer arithmetic, no C arrays, no C-style casts, no variadic
//   I/O. Storage is std::array and std::vector; the build defines _GLIBCXX_ASSERTIONS, so every
//   element access is bounds-checked.
// * All external input is validated (format, ranges, sizes, consistency) and limited in size
//   before it is used. The table is decoded byte by byte, independently of the byte order of
//   the machine.
// * All memory is allocated before the search starts; the search does not allocate.
// * All loops have explicit bounds; there is no recursion. The stack of boxes has a fixed
//   capacity, and reaching it is an error.
// * Every variable is initialised; conversions are explicit; stream states are checked.
// * No floating-point arithmetic. All decisions are comparisons of integers.
// * Errors are values (std::expected); this file contains no throw statement. Exceptions of the
//   standard library (allocation failure) are caught in main.
// * Integer ranges. Grid coordinates are 32-bit and values 64-bit. The parameters are limited so
//   that no 32-bit sum of coordinates can overflow, and a bound on the 64-bit intermediates is
//   checked before the search (integerBoundHolds). The sanitizer build traps signed overflow.
// * One compiler extension is used: the 128-bit integer type of GCC and Clang (Wide), for the
//   products in the span test and the affine test, which do not fit in 64 bits. ISO C++23 has no
//   such type.
//
// Build: see CMakeLists.txt, or
//   g++ -std=c++23 -O2 -D_GLIBCXX_ASSERTIONS -Wall -Wextra -Wpedantic -Wconversion
//       -Wsign-conversion -Wshadow -Wold-style-cast -Wcast-qual -Wuseless-cast -Wduplicated-cond
//       -Wlogical-op -Wnull-dereference -Werror -o verify verify.cpp
// and with -DVERIFY_POINT_COUNT=8 -o verify8 for frames of eight points.

#include <algorithm>
#include <array>
#include <cstddef>
#include <cstdint>
#include <exception>
#include <expected>
#include <fstream>
#include <iostream>
#include <istream>
#include <limits>
#include <span>
#include <string>
#include <string_view>
#include <utility>
#include <vector>

namespace certificate {
namespace {

// Coordinates on the grid, exact values, and the wide type for products of two values.
using Grid = std::int32_t;
using Value = std::int64_t;
__extension__ using Wide = __int128;

// The number of points of a frame: seven in the first and third certificate of the paper, eight
// in the second (the certificate of the critical line).
#ifdef VERIFY_POINT_COUNT
inline constexpr std::size_t kPointCount{VERIFY_POINT_COUNT};
#else
inline constexpr std::size_t kPointCount{7U};
#endif
static_assert((kPointCount >= 3U) && (kPointCount <= 10U), "a frame has between three and ten points");
inline constexpr std::size_t kGapCount{kPointCount - 1U};
inline constexpr std::size_t kPairCount{(kPointCount * (kPointCount - 1U)) / 2U};
inline constexpr std::size_t kPairTypeCount{3U};
inline constexpr std::size_t kLabelCount{2U};
inline constexpr std::size_t kKnotCount{14U};
inline constexpr std::size_t kLabellingCount{std::size_t{1} << kPointCount};
inline constexpr std::size_t kStackCapacity{240U};
inline constexpr Grid kAffineWidth{512};
inline constexpr std::uint64_t kProgressInterval{50000000U};

// Limits on the input.
inline constexpr Grid kMaximumGridLength{1 << 21};
inline constexpr Grid kMaximumGridPerUnit{1 << 20};
inline constexpr Value kMaximumScale{Value{1} << 30};
inline constexpr Value kMaximumMagnitude{1000000000};
inline constexpr Grid kMaximumKnotPosition{1 << 26};

// The condition on the weights of the paper, sum over the pairs (i, i+s) at most 2 d d', in
// units of 10^-6, for the pair types (1,1), (1,2), (2,2).
inline constexpr std::array<Value, kPairTypeCount> kWeightCaps{2000000, 4000000, 8000000};

static_assert(sizeof(Wide) == 16U, "a 128-bit integer type is required");
static_assert(kPairCount == (kPointCount * (kPointCount - 1U)) / 2U);
static_assert(kGapCount == kPointCount - 1U);
static_assert(kLabellingCount == (std::size_t{1} << kPointCount));

enum class ExitCode : std::uint8_t { Success = 0U, Unresolved = 1U, UsageError = 2U, InputError = 3U, LimitError = 5U };

enum class Error : std::uint8_t {
    MalformedParameters,
    ParameterOutOfRange,
    ConditionViolated,
    IntegerBoundExceeded,
    MalformedTable,
    TableEntryTooLarge,
    Unresolved,
    StackExhausted
};

using PairWeights = std::array<std::array<Value, kPairCount>, kPairTypeCount>;
using Rewards = std::array<std::array<Value, kPointCount>, kLabelCount>;
using PotentialKnots = std::array<std::array<std::array<Value, kKnotCount>, kPairTypeCount>, kGapCount>;
using GapArray = std::array<Grid, kGapCount>;

// The frozen data of a certificate, as read from the parameter file.
struct Parameters {
    Grid gridLength{};  // R: index of the last cell of the table; gaps are searched up to R
    Grid gridPerUnit{}; // grid steps per unit length
    Value scale{};      // the table holds lower bounds for scale * K^2
    Value alpha{};      // the rate alpha, in units of 10^-6 per unit length
    Grid minimumGap{};  // the separation theta, in grid steps, rounded down
    Grid firstKnot{};   // position of the first knot of the functions B_r, in grid steps
    Grid knotStep{};    // distance between knots, in grid steps
    PairWeights weights{};
    Rewards rewards{};
    PotentialKnots potentials{};
};

// The pairs (i, j), i < j, in the order of the parameter file.
struct PairIndex {
    std::array<std::size_t, kPairCount> first{};
    std::array<std::size_t, kPairCount> second{};
};

[[nodiscard]] constexpr PairIndex makePairIndex() noexcept {
    PairIndex pairs{};
    std::size_t pair{0U};
    for (std::size_t first = 0U; first < kPointCount; ++first) {
        for (std::size_t second = first + 1U; second < kPointCount; ++second) {
            pairs.first[pair] = first;
            pairs.second[pair] = second;
            ++pair;
        }
    }
    return pairs;
}

inline constexpr PairIndex kPairs{makePairIndex()};

[[nodiscard]] constexpr std::size_t toIndex(const Grid coordinate) noexcept {
    return static_cast<std::size_t>(coordinate);
}

// Quantities derived from the parameters, and the tables for the labellings.
struct Certificate {
    Parameters parameters{};
    Value rewardSumSimple{};  // h1: sum of the rewards of the points of a frame, all simple
    Value rewardSumDouble{};  // h2: sum of the rewards of the points of a frame, all double
    Value potentialBudget{};  // sum over the gaps of the largest value of -B_r
    Value pressure{};         // alpha per grid step, times scale
    Value scalePerKnotStep{}; // scale / knotStep
    Grid lastKnot{};
    std::array<std::array<std::size_t, kPairCount>, kLabellingCount> pairType{};
    std::array<std::array<std::size_t, kGapCount>, kLabellingCount> gapType{};
    std::array<Value, kLabellingCount> rightSide{}; // twice the reward of the labelling, times scale
};

[[nodiscard]] bool readKeyword(std::istream& input, const std::string_view keyword) {
    std::string word{};
    return static_cast<bool>(input >> word) && (word == keyword);
}

[[nodiscard]] bool readValue(std::istream& input, Value& value) {
    return static_cast<bool>(input >> value);
}

[[nodiscard]] bool readNamedValue(std::istream& input, const std::string_view keyword, Value& value) {
    return readKeyword(input, keyword) && readValue(input, value);
}

[[nodiscard]] bool readValues(std::istream& input, const std::span<Value> values) {
    bool complete{true};
    for (Value& value : values) {
        complete = complete && readValue(input, value);
    }
    return complete;
}

[[nodiscard]] constexpr bool withinGridLimit(const Value value, const Grid lowest, const Grid highest) noexcept {
    return (value >= Value{lowest}) && (value <= Value{highest});
}

// Reads the parameter file. Format (tokens separated by white space, in this order):
//   certificate-parameters 1
//   gridLength R   gridPerUnit G   scale S   alpha A   minimumGap M   firstKnot K0   knotStep KS
//   weights      3 x n (n - 1) / 2 integers: pair types (1,1), (1,2), (2,2); pairs (0,1), (0,2),
//                ..., (n - 2, n - 1)
//   rewards      2 x n integers: simple points, double points
//   potentials   (n - 1) x 3 x 14 integers: gap, pair type, knot
//   end
// Only the format and the sizes are checked here; the conditions are checked in makeCertificate.
[[nodiscard]] std::expected<Parameters, Error> readParameters(std::istream& input) {
    Value version{0};
    if (!readNamedValue(input, "certificate-parameters", version) || (version != 1)) {
        return std::unexpected(Error::MalformedParameters);
    }
    Value gridLength{0};
    Value gridPerUnit{0};
    Value scale{0};
    Value alpha{0};
    Value minimumGap{0};
    Value firstKnot{0};
    Value knotStep{0};
    if (!readNamedValue(input, "gridLength", gridLength) || !readNamedValue(input, "gridPerUnit", gridPerUnit) ||
        !readNamedValue(input, "scale", scale) || !readNamedValue(input, "alpha", alpha) ||
        !readNamedValue(input, "minimumGap", minimumGap) || !readNamedValue(input, "firstKnot", firstKnot) ||
        !readNamedValue(input, "knotStep", knotStep)) {
        return std::unexpected(Error::MalformedParameters);
    }
    if (!withinGridLimit(gridLength, 1, kMaximumGridLength) || !withinGridLimit(gridPerUnit, 1, kMaximumGridPerUnit) ||
        (scale < 1) || (scale > kMaximumScale) || (alpha < 0) || (alpha > kMaximumMagnitude) ||
        !withinGridLimit(minimumGap, 1, kMaximumGridLength) || !withinGridLimit(firstKnot, 0, kMaximumKnotPosition) ||
        !withinGridLimit(knotStep, 1, kMaximumKnotPosition)) {
        return std::unexpected(Error::ParameterOutOfRange);
    }
    Parameters parameters{};
    parameters.gridLength = static_cast<Grid>(gridLength);
    parameters.gridPerUnit = static_cast<Grid>(gridPerUnit);
    parameters.scale = scale;
    parameters.alpha = alpha;
    parameters.minimumGap = static_cast<Grid>(minimumGap);
    parameters.firstKnot = static_cast<Grid>(firstKnot);
    parameters.knotStep = static_cast<Grid>(knotStep);
    if (!readKeyword(input, "weights")) {
        return std::unexpected(Error::MalformedParameters);
    }
    for (std::array<Value, kPairCount>& row : parameters.weights) {
        if (!readValues(input, row)) {
            return std::unexpected(Error::MalformedParameters);
        }
    }
    if (!readKeyword(input, "rewards")) {
        return std::unexpected(Error::MalformedParameters);
    }
    for (std::array<Value, kPointCount>& row : parameters.rewards) {
        if (!readValues(input, row)) {
            return std::unexpected(Error::MalformedParameters);
        }
    }
    if (!readKeyword(input, "potentials")) {
        return std::unexpected(Error::MalformedParameters);
    }
    for (std::array<std::array<Value, kKnotCount>, kPairTypeCount>& gap : parameters.potentials) {
        for (std::array<Value, kKnotCount>& row : gap) {
            if (!readValues(input, row)) {
                return std::unexpected(Error::MalformedParameters);
            }
        }
    }
    std::string rest{};
    if (!readKeyword(input, "end") || static_cast<bool>(input >> rest)) {
        return std::unexpected(Error::MalformedParameters);
    }
    return parameters;
}

[[nodiscard]] constexpr bool magnitudeWithinLimit(const Value value) noexcept {
    return (value >= -kMaximumMagnitude) && (value <= kMaximumMagnitude);
}

[[nodiscard]] bool magnitudesWithinLimit(const Parameters& parameters) noexcept {
    for (const std::array<Value, kPairCount>& row : parameters.weights) {
        if (!std::ranges::all_of(row, magnitudeWithinLimit)) {
            return false;
        }
    }
    for (const std::array<Value, kPointCount>& row : parameters.rewards) {
        if (!std::ranges::all_of(row, magnitudeWithinLimit)) {
            return false;
        }
    }
    for (const std::array<std::array<Value, kKnotCount>, kPairTypeCount>& gap : parameters.potentials) {
        for (const std::array<Value, kKnotCount>& row : gap) {
            if (!std::ranges::all_of(row, magnitudeWithinLimit)) {
                return false;
            }
        }
    }
    return true;
}

// The conditions on local data: rewards 0 <= kappa_1 <= kappa_2; weights nonnegative, increasing
// with the labels, and within the caps for every distance of indices; the functions B_r sum to
// zero over r at every knot. The functions B_r must also vanish at their first and last knot:
// they are zero outside the knots, and the search uses that a continuous piecewise linear
// function takes its minimum over an interval at an end point or at a knot.
[[nodiscard]] bool conditionsHold(const Parameters& parameters) noexcept {
    for (std::size_t point = 0U; point < kPointCount; ++point) {
        if ((parameters.rewards[0U][point] < 0) || (parameters.rewards[1U][point] < parameters.rewards[0U][point])) {
            return false;
        }
    }
    for (std::size_t type = 0U; type < kPairTypeCount; ++type) {
        for (std::size_t distance = 1U; distance < kPointCount; ++distance) {
            Value sum{0};
            for (std::size_t pair = 0U; pair < kPairCount; ++pair) {
                if (parameters.weights[type][pair] < 0) {
                    return false;
                }
                if ((kPairs.second[pair] - kPairs.first[pair]) == distance) {
                    sum += parameters.weights[type][pair];
                }
            }
            if (sum > kWeightCaps[type]) {
                return false;
            }
        }
    }
    for (std::size_t pair = 0U; pair < kPairCount; ++pair) {
        if ((parameters.weights[1U][pair] < parameters.weights[0U][pair]) ||
            (parameters.weights[2U][pair] < parameters.weights[0U][pair])) {
            return false;
        }
    }
    for (std::size_t type = 0U; type < kPairTypeCount; ++type) {
        for (std::size_t knot = 0U; knot < kKnotCount; ++knot) {
            Value sum{0};
            for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
                sum += parameters.potentials[gap][type][knot];
            }
            if (sum != 0) {
                return false;
            }
        }
    }
    for (const std::array<std::array<Value, kKnotCount>, kPairTypeCount>& gap : parameters.potentials) {
        for (const std::array<Value, kKnotCount>& row : gap) {
            if ((row.front() != 0) || (row.back() != 0)) {
                return false;
            }
        }
    }
    return true;
}

// A bound for the 64-bit intermediates of the search: the largest weight, knot value and reward,
// the rate and the length of the grid enter it. The largest intermediate of the basic test is
// twice its bound plus the penalty of the labels. For frames of n points, with W, B and h the
// largest weight, knot value and reward, its absolute value is at most
//     2 pressure gridLength + scale (3 n (n - 1) W + (4 n + 2) (n - 1) B + 4 n h),
// and the three factors are at most 512 for n <= 10 (the middle one is the largest).
static_assert((((4U * kPointCount) + 2U) * (kPointCount - 1U)) <= 512U);
[[nodiscard]] bool integerBoundHolds(const Parameters& parameters) noexcept {
    Value largestWeight{0};
    Value largestKnot{0};
    Value largestReward{0};
    for (const std::array<Value, kPairCount>& row : parameters.weights) {
        largestWeight = std::max(largestWeight, std::ranges::max(row));
    }
    for (const std::array<std::array<Value, kKnotCount>, kPairTypeCount>& gap : parameters.potentials) {
        for (const std::array<Value, kKnotCount>& row : gap) {
            for (const Value value : row) {
                largestKnot = std::max(largestKnot, (value < 0) ? -value : value);
            }
        }
    }
    largestReward = std::max(largestReward, std::ranges::max(parameters.rewards[1U]));
    const Value scale{parameters.scale};
    const Value gridLength{parameters.gridLength};
    const Wide searchBound{(Wide{512} * scale * (largestWeight + largestKnot + largestReward)) +
                           (Wide{64} * parameters.alpha * (scale / parameters.gridPerUnit) * (gridLength + 2))};
    const Wide supportBound{(Wide{4} * scale * (gridLength + 2)) +
                            (Wide{4} * largestKnot * scale * (1 + (gridLength / parameters.knotStep)))};
    return std::max(searchBound, supportBound) < Wide{std::numeric_limits<Value>::max()};
}

// Validates the parameters and derives the quantities used by the search.
[[nodiscard]] std::expected<Certificate, Error> makeCertificate(const Parameters& parameters) {
    if (!magnitudesWithinLimit(parameters) || (parameters.minimumGap > parameters.gridLength) ||
        ((Value{parameters.firstKnot} + (Value{kKnotCount - 1U} * parameters.knotStep)) > kMaximumKnotPosition)) {
        return std::unexpected(Error::ParameterOutOfRange);
    }
    if (((parameters.scale % parameters.gridPerUnit) != 0) || ((parameters.scale % parameters.knotStep) != 0) ||
        !conditionsHold(parameters)) {
        return std::unexpected(Error::ConditionViolated);
    }
    Certificate certificate{};
    certificate.parameters = parameters;
    for (std::size_t point = 0U; point < kPointCount; ++point) {
        certificate.rewardSumSimple += parameters.rewards[0U][point];
        certificate.rewardSumDouble += parameters.rewards[1U][point];
    }
    for (const std::array<std::array<Value, kKnotCount>, kPairTypeCount>& gap : parameters.potentials) {
        Value smallest{0};
        for (const std::array<Value, kKnotCount>& row : gap) {
            smallest = std::min(smallest, std::ranges::min(row));
        }
        certificate.potentialBudget -= smallest;
    }
    // The longest span pays the largest reward and the budget of the functions B_r, so the search
    // may stop at gridLength: alpha R >= (h2 + budget) gridPerUnit.
    if ((Wide{parameters.alpha} * parameters.gridLength) <
        (Wide{certificate.rewardSumDouble + certificate.potentialBudget} * parameters.gridPerUnit)) {
        return std::unexpected(Error::ConditionViolated);
    }
    if (!integerBoundHolds(parameters)) {
        return std::unexpected(Error::IntegerBoundExceeded);
    }
    certificate.pressure = parameters.alpha * (parameters.scale / parameters.gridPerUnit);
    certificate.scalePerKnotStep = parameters.scale / parameters.knotStep;
    certificate.lastKnot = parameters.firstKnot + (static_cast<Grid>(kKnotCount - 1U) * parameters.knotStep);
    for (std::size_t labelling = 0U; labelling < kLabellingCount; ++labelling) {
        const auto isDouble = [labelling](const std::size_t point) noexcept -> std::size_t {
            return (labelling >> point) & std::size_t{1};
        };
        Value reward{0};
        for (std::size_t point = 0U; point < kPointCount; ++point) {
            reward += parameters.rewards[isDouble(point)][point];
        }
        certificate.rightSide[labelling] = 2 * reward * parameters.scale;
        for (std::size_t pair = 0U; pair < kPairCount; ++pair) {
            certificate.pairType[labelling][pair] = isDouble(kPairs.first[pair]) + isDouble(kPairs.second[pair]);
        }
        for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
            certificate.gapType[labelling][gap] = isDouble(gap) + isDouble(gap + 1U);
        }
    }
    return certificate;
}

// The table of lower bounds for scale * K^2 on the grid cells, with range minima (sparse table).
class KernelTable {
  public:
    // Reads gridLength + 1 unsigned 32-bit integers, least significant byte first, and nothing
    // else. Every entry must be at most scale.
    [[nodiscard]] static std::expected<KernelTable, Error> read(std::istream& input, const Grid gridLength,
                                                                const Value scale) {
        constexpr std::size_t kBytesPerEntry{4U};
        const std::size_t width{toIndex(gridLength) + 1U};
        std::vector<char> bytes(width * kBytesPerEntry, '\0');
        input.read(bytes.data(), static_cast<std::streamsize>(bytes.size()));
        if (!input.good() || (static_cast<std::size_t>(input.gcount()) != bytes.size()) ||
            (input.peek() != std::istream::traits_type::eof())) {
            return std::unexpected(Error::MalformedTable);
        }
        std::size_t levelCount{1U};
        while ((std::size_t{1} << levelCount) <= width) {
            ++levelCount;
        }
        KernelTable table{};
        table.width_ = width;
        table.minima_.assign(levelCount * width, 0U);
        table.logarithm_.assign(width + 1U, 0U);
        for (std::size_t cell = 0U; cell < width; ++cell) {
            std::uint32_t entry{0U};
            for (std::size_t byte = 0U; byte < kBytesPerEntry; ++byte) {
                const std::uint32_t part{static_cast<unsigned char>(bytes[(cell * kBytesPerEntry) + byte])};
                entry |= part << (8U * byte);
            }
            if (Value{entry} > scale) {
                return std::unexpected(Error::TableEntryTooLarge);
            }
            table.minima_[cell] = entry;
        }
        for (std::size_t length = 2U; length <= width; ++length) {
            table.logarithm_[length] = static_cast<std::uint8_t>(table.logarithm_[length / 2U] + 1U);
        }
        for (std::size_t level = 1U; level < levelCount; ++level) {
            const std::size_t half{std::size_t{1} << (level - 1U)};
            for (std::size_t cell = 0U; (cell + (2U * half)) <= width; ++cell) {
                table.minima_[(level * width) + cell] = std::min(table.minima_[((level - 1U) * width) + cell],
                                                                 table.minima_[((level - 1U) * width) + cell + half]);
            }
        }
        return table;
    }

    // The entry of one cell.
    [[nodiscard]] Value entry(const Grid cell) const noexcept {
        return Value{minima_[toIndex(cell)]};
    }

    // The smallest entry of the cells first, ..., last (first <= last).
    [[nodiscard]] Value minimum(const Grid first, const Grid last) const noexcept {
        const std::size_t level{logarithm_[toIndex(last - first) + 1U]};
        const std::size_t span{std::size_t{1} << level};
        return Value{std::min(minima_[(level * width_) + toIndex(first)],
                              minima_[(level * width_) + toIndex(last) + 1U - span])};
    }

  private:
    KernelTable() = default;

    std::size_t width_{};
    std::vector<std::uint32_t> minima_{};
    std::vector<std::uint8_t> logarithm_{};
};

// A lower bound slope * t + offset.
struct AffineBound {
    Value slope{};
    Value offset{};
};

// The functions B_r of the certificate: continuous, linear between consecutive knots, zero up to
// the first knot and from the last knot on. Values are in units of 10^-6, times scale.
class Potentials {
  public:
    explicit Potentials(const Certificate& certificate) noexcept
        : knots_{certificate.parameters.potentials}, firstKnot_{certificate.parameters.firstKnot},
          knotStep_{certificate.parameters.knotStep}, lastKnot_{certificate.lastKnot},
          scalePerKnotStep_{certificate.scalePerKnotStep} {}

    [[nodiscard]] Value value(const std::size_t gap, const std::size_t type, const Grid position) const noexcept {
        if ((position <= firstKnot_) || (position >= lastKnot_)) {
            return 0;
        }
        const Grid knot{(position - firstKnot_) / knotStep_};
        const Grid remainder{(position - firstKnot_) % knotStep_};
        const std::array<Value, kKnotCount>& knots{knots_[gap][type]};
        return ((knots[toIndex(knot)] * Value{knotStep_ - remainder}) +
                (knots[toIndex(knot) + 1U] * Value{remainder})) *
               scalePerKnotStep_;
    }

    // The smallest value on [lower, upper] of B(type), or of B(type) - B(baseType): a continuous
    // piecewise linear function takes its minimum at an end point or at a knot inside the interval.
    [[nodiscard]] Value minimum(const std::size_t gap, const std::size_t type, const Grid lower,
                                const Grid upper) const noexcept {
        const auto function = [this, gap, type](const Grid position) noexcept { return value(gap, type, position); };
        return minimumOf(function, lower, upper);
    }

    [[nodiscard]] Value minimumOfDifference(const std::size_t gap, const std::size_t type, const std::size_t baseType,
                                            const Grid lower, const Grid upper) const noexcept {
        const auto function = [this, gap, type, baseType](const Grid position) noexcept {
            return value(gap, type, position) - value(gap, baseType, position);
        };
        return minimumOf(function, lower, upper);
    }

    // An affine lower bound on [lower, upper]: the slope at the midpoint, and the largest offset
    // for which the bound holds at the end points and at the knots inside.
    [[nodiscard]] AffineBound affineBound(const std::size_t gap, const std::size_t type, const Grid lower,
                                          const Grid upper) const noexcept {
        const Grid middle{(lower + upper) / 2};
        Value slope{0};
        if ((middle > firstKnot_) && (middle < lastKnot_)) {
            const std::size_t knot{toIndex((middle - firstKnot_) / knotStep_)};
            const std::array<Value, kKnotCount>& knots{knots_[gap][type]};
            slope = (knots[knot + 1U] - knots[knot]) * scalePerKnotStep_;
        }
        const auto function = [this, gap, type, slope](const Grid position) noexcept {
            return value(gap, type, position) - (slope * Value{position});
        };
        return AffineBound{.slope = slope, .offset = minimumOf(function, lower, upper)};
    }

  private:
    template <typename Function>
    [[nodiscard]] Value minimumOf(const Function& function, const Grid lower, const Grid upper) const noexcept {
        Value smallest{std::min(function(lower), function(upper))};
        for (std::size_t knot = 0U; knot < kKnotCount; ++knot) {
            const Grid position{firstKnot_ + (static_cast<Grid>(knot) * knotStep_)};
            if ((position > lower) && (position < upper)) {
                smallest = std::min(smallest, function(position));
            }
        }
        return smallest;
    }

    PotentialKnots knots_{};
    Grid firstKnot_{};
    Grid knotStep_{};
    Grid lastKnot_{};
    Value scalePerKnotStep_{};
};

// A box of gaps: lower[r] <= g_r <= upper[r], in grid steps.
struct Box {
    GapArray lower{};
    GapArray upper{};
};

struct Statistics {
    std::uint64_t nodes{};      // boxes examined
    std::uint64_t leaves{};     // boxes accepted
    std::uint64_t basic{};      // accepted by the span test or the basic test
    std::uint64_t affine{};     // accepted by the affine test
    std::size_t maximumStack{}; // largest number of boxes waiting
};

// The cells that the distance of a pair can lie in, for a box.
struct PairRange {
    Grid first{};
    Grid last{};
};

// The branch and bound. The object owns the certificate, the table and the stack of boxes;
// nothing is allocated during run().
class BoxSearch {
  public:
    BoxSearch(const Certificate& certificate, KernelTable table)
        : certificate_{certificate}, table_{std::move(table)}, potentials_{certificate} {}

    [[nodiscard]] const Statistics& statistics() const noexcept {
        return statistics_;
    }

    // The box that could not be decided, after run() has returned Error::Unresolved.
    [[nodiscard]] const Box& lastBox() const noexcept {
        return lastBox_;
    }

    [[nodiscard]] std::expected<void, Error> run() {
        const Parameters& parameters{certificate_.parameters};
        const Value scale{parameters.scale};
        const Wide spanTarget{Wide{certificate_.rewardSumDouble + certificate_.potentialBudget} * scale};
        statistics_ = Statistics{};
        stack_[0U].lower.fill(parameters.minimumGap);
        stack_[0U].upper.fill(parameters.gridLength);
        std::size_t stackSize{1U};
        statistics_.maximumStack = 1U;
        while (stackSize > 0U) {
            --stackSize;
            Box box{stack_[stackSize]};
            ++statistics_.nodes;
            if ((statistics_.nodes % kProgressInterval) == 0U) {
                std::clog << "verify: " << statistics_.nodes << " boxes examined, " << stackSize << " waiting\n";
            }
            Grid total{0};
            for (const Grid lower : box.lower) {
                total += lower;
            }
            // 1. span test
            if ((Wide{total} * certificate_.pressure) >= spanTarget) {
                acceptBasic();
                continue;
            }
            // Beyond the span gridLength the span test holds, so the upper ends may be cut there.
            for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
                box.upper[gap] = std::min(box.upper[gap], (parameters.gridLength - total) + box.lower[gap]);
            }
            // 2. basic test
            const Value penalty{basicBound(box, total)};
            if (((2 * (base_ - (certificate_.rewardSumSimple * scale))) + penalty) >= 0) {
                acceptBasic();
                continue;
            }
            Grid width{0};
            std::size_t widest{0U};
            for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
                if ((box.upper[gap] - box.lower[gap]) > width) {
                    width = box.upper[gap] - box.lower[gap];
                    widest = gap;
                }
            }
            // 3. affine test
            if ((width <= kAffineWidth) && affineTest(box, penalty)) {
                ++statistics_.leaves;
                ++statistics_.affine;
                continue;
            }
            if (width <= 1) {
                lastBox_ = box;
                return std::unexpected(Error::Unresolved);
            }
            // 4. halve the widest interval; the lower half is examined first
            if ((stackSize + 2U) >= kStackCapacity) {
                return std::unexpected(Error::StackExhausted);
            }
            const Grid middle{(box.lower[widest] + box.upper[widest]) / 2};
            stack_[stackSize] = box;
            stack_[stackSize].lower[widest] = middle;
            ++stackSize;
            stack_[stackSize] = box;
            stack_[stackSize].upper[widest] = middle;
            ++stackSize;
            statistics_.maximumStack = std::max(statistics_.maximumStack, stackSize);
        }
        return {};
    }

  private:
    void acceptBasic() noexcept {
        ++statistics_.leaves;
        ++statistics_.basic;
    }

    // Lower bound for the left side with all points simple (stored in base_), the cells of the
    // pair distances (stored in ranges_), and the penalty of the labels (returned): twice the
    // left side minus twice the right side is at least 2 (base_ - h1 scale) + penalty for every
    // labelling. The gain of a pair with one or two double points is shared between its double
    // end points; a double point whose share is below the gain in its reward adds to the penalty.
    [[nodiscard]] Value basicBound(const Box& box, const Grid total) noexcept {
        const Parameters& parameters{certificate_.parameters};
        std::array<Value, kPointCount> share{};
        base_ = Value{total} * certificate_.pressure;
        for (std::size_t pair = 0U; pair < kPairCount; ++pair) {
            const std::size_t first{kPairs.first[pair]};
            const std::size_t second{kPairs.second[pair]};
            Grid lower{0};
            Grid upper{0};
            for (std::size_t gap = first; gap < second; ++gap) {
                lower += box.lower[gap];
                upper += box.upper[gap];
            }
            upper = std::min(upper, (parameters.gridLength - total) + lower);
            ranges_[pair] = PairRange{.first = lower, .last = std::max(lower, upper - 1)};
            const Value kernel{table_.minimum(ranges_[pair].first, ranges_[pair].last)};
            const Value weightSimple{parameters.weights[0U][pair]};
            base_ += weightSimple * kernel;
            Value gainOneDouble{2 * (parameters.weights[1U][pair] - weightSimple) * kernel};
            Value gainTwoDouble{(parameters.weights[2U][pair] - weightSimple) * kernel};
            if (second == (first + 1U)) {
                base_ += potentials_.minimum(first, 0U, box.lower[first], box.upper[first]);
                gainOneDouble += 2 * potentials_.minimumOfDifference(first, 1U, 0U, box.lower[first], box.upper[first]);
                gainTwoDouble += potentials_.minimumOfDifference(first, 2U, 0U, box.lower[first], box.upper[first]);
            }
            const Value gain{std::min(gainOneDouble, gainTwoDouble)};
            share[first] += gain;
            share[second] += gain;
        }
        Value penalty{0};
        for (std::size_t point = 0U; point < kPointCount; ++point) {
            const Value excess{share[point] - (2 * (parameters.rewards[1U][point] - parameters.rewards[0U][point]) *
                                               parameters.scale)};
            if (excess < 0) {
                penalty += excess;
            }
        }
        return penalty;
    }

    // An affine lower bound for twice the table entry at the distance of a pair: the slope is the
    // difference of the entries next to the middle cell, and the offset makes the bound hold on
    // every cell of the range.
    void boundKernel() noexcept {
        const Grid gridLength{certificate_.parameters.gridLength};
        for (std::size_t pair = 0U; pair < kPairCount; ++pair) {
            const PairRange range{ranges_[pair]};
            const Grid middle{(range.first + range.last) / 2};
            const Value slope{((middle <= 0) || (middle >= gridLength))
                                  ? Value{0}
                                  : table_.entry(middle + 1) - table_.entry(middle - 1)};
            Value offset{std::numeric_limits<Value>::max()};
            for (Grid cell = range.first; cell <= range.last; ++cell) {
                const Grid end{(slope >= 0) ? (cell + 1) : cell};
                offset = std::min(offset, (2 * table_.entry(cell)) - (slope * Value{end}));
            }
            kernelBounds_[pair] = AffineBound{.slope = slope, .offset = offset};
        }
    }

    // Twice the left side for one assignment of pair types, bounded below by a function that is
    // affine in the gaps and minimised over the box at a corner.
    template <typename PairType, typename GapType>
    [[nodiscard]] Wide affineValue(const Box& box, const PairType& pairType, const GapType& gapType) const noexcept {
        const Parameters& parameters{certificate_.parameters};
        std::array<Wide, kGapCount> linear{};
        Wide constant{0};
        for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
            const AffineBound& bound{potentialBounds_[gap][gapType(gap)]};
            linear[gap] = Wide{2} * (Wide{certificate_.pressure} + bound.slope);
            constant += Wide{2} * bound.offset;
        }
        for (std::size_t pair = 0U; pair < kPairCount; ++pair) {
            const Wide weight{parameters.weights[pairType(pair)][pair]};
            constant += weight * kernelBounds_[pair].offset;
            for (std::size_t gap = kPairs.first[pair]; gap < kPairs.second[pair]; ++gap) {
                linear[gap] += weight * kernelBounds_[pair].slope;
            }
        }
        Wide value{constant};
        for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
            value += linear[gap] * ((linear[gap] >= 0) ? box.lower[gap] : box.upper[gap]);
        }
        return value;
    }

    [[nodiscard]] bool affineTest(const Box& box, const Value penalty) noexcept {
        boundKernel();
        for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
            for (std::size_t type = 0U; type < kPairTypeCount; ++type) {
                potentialBounds_[gap][type] = potentials_.affineBound(gap, type, box.lower[gap], box.upper[gap]);
            }
        }
        // all points simple, with the penalty of the labels from the basic test
        const auto simple = [](const std::size_t) noexcept -> std::size_t { return 0U; };
        const Wide simpleValue{affineValue(box, simple, simple)};
        if (((simpleValue - (Wide{2} * certificate_.rewardSumSimple * certificate_.parameters.scale)) + penalty) >= 0) {
            return true;
        }
        // each labelling separately
        for (std::size_t labelling = 0U; labelling < kLabellingCount; ++labelling) {
            const std::array<std::size_t, kPairCount>& pairTypes{certificate_.pairType[labelling]};
            const std::array<std::size_t, kGapCount>& gapTypes{certificate_.gapType[labelling]};
            const Wide value{affineValue(
                box, [&pairTypes](const std::size_t pair) noexcept { return pairTypes[pair]; },
                [&gapTypes](const std::size_t gap) noexcept { return gapTypes[gap]; })};
            if (value < Wide{certificate_.rightSide[labelling]}) {
                return false;
            }
        }
        return true;
    }

    Certificate certificate_;
    KernelTable table_;
    Potentials potentials_;
    Statistics statistics_{};
    Box lastBox_{};
    Value base_{};
    std::array<PairRange, kPairCount> ranges_{};
    std::array<AffineBound, kPairCount> kernelBounds_{};
    std::array<std::array<AffineBound, kPairTypeCount>, kGapCount> potentialBounds_{};
    std::array<Box, kStackCapacity> stack_{};
};

[[nodiscard]] std::string_view describe(const Error error) noexcept {
    switch (error) {
    case Error::MalformedParameters:
        return "the parameter file is malformed";
    case Error::ParameterOutOfRange:
        return "a parameter is outside the limits of this program";
    case Error::ConditionViolated:
        return "the parameters violate a condition on local data";
    case Error::IntegerBoundExceeded:
        return "the bound for the 64-bit intermediates does not hold";
    case Error::MalformedTable:
        return "the table has the wrong size or cannot be read";
    case Error::TableEntryTooLarge:
        return "an entry of the table exceeds the scale";
    case Error::Unresolved:
        return "a box could not be decided";
    case Error::StackExhausted:
        return "the stack of boxes is full";
    }
    return "unknown error";
}

void writeStatistics(std::ostream& output, const std::string_view status, const Statistics& statistics) {
    output << R"({"status":")" << status << R"(","nodes":)" << statistics.nodes << R"(,"leaves":)" << statistics.leaves
           << R"(,"basic":)" << statistics.basic << R"(,"affine":)" << statistics.affine << R"(,"max_stack":)"
           << statistics.maximumStack << "}\n";
}

[[nodiscard]] ExitCode run(const std::span<const std::string> arguments) {
    if (arguments.size() != 3U) {
        std::cerr << "usage: verify params.txt kernel_lower.bin\n";
        return ExitCode::UsageError;
    }
    std::ifstream parameterFile{arguments[1U]};
    if (!parameterFile.is_open()) {
        std::cerr << "verify: cannot open the parameter file\n";
        return ExitCode::InputError;
    }
    const std::expected<Parameters, Error> parameters{readParameters(parameterFile)};
    if (!parameters.has_value()) {
        std::cerr << "verify: " << describe(parameters.error()) << '\n';
        return ExitCode::InputError;
    }
    const std::expected<Certificate, Error> certificate{makeCertificate(parameters.value())};
    if (!certificate.has_value()) {
        std::cerr << "verify: " << describe(certificate.error()) << '\n';
        return ExitCode::InputError;
    }
    std::ifstream tableFile{arguments[2U], std::ios::binary};
    if (!tableFile.is_open()) {
        std::cerr << "verify: cannot open the table\n";
        return ExitCode::InputError;
    }
    std::expected<KernelTable, Error> table{
        KernelTable::read(tableFile, certificate.value().parameters.gridLength, certificate.value().parameters.scale)};
    if (!table.has_value()) {
        std::cerr << "verify: " << describe(table.error()) << '\n';
        return ExitCode::InputError;
    }
    BoxSearch search{certificate.value(), std::move(table).value()};
    const std::expected<void, Error> outcome{search.run()};
    if (!outcome.has_value()) {
        std::cerr << "verify: " << describe(outcome.error()) << " (box " << search.statistics().nodes << ")\n";
        if (outcome.error() != Error::Unresolved) {
            return ExitCode::LimitError;
        }
        std::cerr << "verify: gaps of the box, in grid steps:";
        for (std::size_t gap = 0U; gap < kGapCount; ++gap) {
            std::cerr << ' ' << search.lastBox().lower[gap] << ' ' << search.lastBox().upper[gap];
        }
        std::cerr << '\n';
        writeStatistics(std::cout, "UNRESOLVED", search.statistics());
        return ExitCode::Unresolved;
    }
    writeStatistics(std::cout, "PASS_COB_CONTINUUM", search.statistics());
    return std::cout.good() ? ExitCode::Success : ExitCode::LimitError;
}

} // namespace
} // namespace certificate

int main(const int argumentCount, const char* const argumentValues[]) {
    certificate::ExitCode exitCode{certificate::ExitCode::LimitError};
    try {
        const std::span<const char* const> rawArguments{argumentValues,
                                                        static_cast<std::size_t>(std::max(argumentCount, 0))};
        std::vector<std::string> arguments{};
        arguments.reserve(rawArguments.size());
        for (const char* const argument : rawArguments) {
            arguments.emplace_back((argument != nullptr) ? argument : "");
        }
        exitCode = certificate::run(arguments);
    } catch (const std::exception& error) {
        std::cerr << "verify: " << error.what() << '\n';
    } catch (...) {
        std::cerr << "verify: unknown error\n";
    }
    return static_cast<int>(exitCode);
}


==> anc/verifier/verify_test.py <==
#!/usr/bin/env python3
"""Tests of verify and verify8, the C++ reference verifier of the local inequality for frames of
seven and of eight points.

Written by Kristian Muri Knausgård <kristianmk@ieee.org>.
AI assistance: this file was drafted with Claude (Anthropic), an AI system, under the direction
of the author, who is responsible for its content.

1. Malformed input, input outside the limits and data that violate a condition on local data are
   rejected with exit code 3, with the message for that reason and without a result line; wrong
   usage gives exit code 2. Data for frames of eight points are rejected by the program for
   seven, and data for seven points by the program for eight.
2. False certificates are not accepted: with the weights of a certificate reduced, or with its
   functions B_r removed, the program must end with exit code 1 and the status UNRESOLVED.
3. Certificates that are easier than the published ones (a larger rate alpha) are accepted, with
   the counts of boxes recorded here.
4. All of the above also with the build under AddressSanitizer and UndefinedBehaviorSanitizer,
   which stops at any out-of-bounds access and any signed overflow.
5. With --full: the three certificates of the paper give the counts of boxes stated there. With
   --full-sanitizer: the same three runs with the sanitizer build (several times slower).

usage: verify_test.py [--certificates DIR] [--full] [--full-sanitizer]
       DIR holds the folders certificate/, certificate_line/ and certificate_third/ (default:
       the parent folder).
       Needs build/verify, build/verify8, build_san/verify and build_san/verify8, see
       CMakeLists.txt. The second certificate has frames of eight points and is run with verify8.
"""
import argparse
import copy
import json
import os
import subprocess
import sys
import tempfile

from make_parameters import parameter_text, point_count

HERE = os.path.dirname(os.path.abspath(__file__))
RELEASE = os.environ.get('VERIFY_RELEASE', os.path.join(HERE, 'build', 'verify'))
SANITIZE = os.environ.get('VERIFY_SANITIZE', os.path.join(HERE, 'build_san', 'verify'))
SAN_ENV = dict(ASAN_OPTIONS='detect_leaks=1:abort_on_error=0', UBSAN_OPTIONS='halt_on_error=1:print_stacktrace=1')

# counts of boxes of the three certificates, as stated in the paper and in lean/README.md
PUBLISHED = {
    'certificate': dict(nodes=60467309, leaves=30233655, basic=21157274, affine=9076381, max_stack=49),
    'certificate_line': dict(nodes=535332163, leaves=267666082, basic=202511130, affine=65154952, max_stack=63),
    'certificate_third': dict(nodes=572959453, leaves=286479727, basic=256891820, affine=29587907, max_stack=68),
}


def run(binary, parameters, table, env=None):
    """runs the verifier; returns (exit code, result line as a dictionary or None, standard error)"""
    full_env = dict(os.environ)
    full_env.update(env or {})
    result = subprocess.run([binary, parameters, table], capture_output=True, text=True, env=full_env)
    line = result.stdout.strip()
    return result.returncode, (json.loads(line) if line else None), result.stderr


def program(binary, certificate_data):
    """the program for the number of points of a certificate: verify for seven, verify8 for eight"""
    points = point_count(certificate_data)
    return binary if points == 7 else binary + str(points)


def replace_number(text, keyword, value):
    """the parameter text with the number after a keyword replaced"""
    words = text.split('\n')
    for index, line in enumerate(words):
        if line.startswith(keyword + ' '):
            words[index] = f'{keyword} {value}'
            return '\n'.join(words)
    raise KeyError(keyword)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--certificates', default=os.path.join(HERE, '..'))
    parser.add_argument('--full', action='store_true')
    parser.add_argument('--full-sanitizer', action='store_true')
    options = parser.parse_args()
    failures = 0

    def check(name, ok, detail=''):
        nonlocal failures
        print(('ok    ' if ok else 'FAIL  ') + name + ('' if ok else '   ' + detail), flush=True)
        failures += 0 if ok else 1

    data = {}
    tables = {}
    for name in PUBLISHED:
        folder = os.path.join(options.certificates, name)
        with open(os.path.join(folder, 'inputs.json'), encoding='utf-8') as source:
            data[name] = json.load(source)
        tables[name] = os.path.join(folder, 'kernel_lower.bin')
    first = data['certificate']
    good_text = parameter_text(first)
    with open(tables['certificate'], 'rb') as source:
        good_table = source.read()
    builds = (('release', RELEASE, None), ('sanitizer', SANITIZE, SAN_ENV))

    def changed(change, base=first):
        modified = copy.deepcopy(base)
        change(modified)
        return parameter_text(modified)

    def set_item(key, row, column, value):
        def change(modified):
            modified[key][row][column] = value
        return change

    def scale_weights(numerator, denominator):
        def change(modified):
            modified['weights'] = [[x * numerator // denominator for x in row] for row in modified['weights']]
        return change

    def no_potentials(modified):
        modified['cob_knots'] = [[[0] * 14 for _ in range(3)] for _ in modified['cob_knots']]

    def knot_shift(modified):
        modified['cob_knots'][0][0][5] += 1

    def end_knot(modified):
        modified['cob_knots'][0][0][13] += 1
        modified['cob_knots'][1][0][13] -= 1

    def scale_alpha(factor):
        def change(modified):
            modified['alpha'] = modified['alpha'] * factor
        return change

    weights_text = '\n'.join(' '.join(str(x) for x in row) for row in first['weights'])
    short_weights = good_text.replace(weights_text, weights_text.rsplit(' ', 1)[0])

    # 1. rejected parameter files, in four groups by the reason the program must give
    reasons = ('the parameter file is malformed', 'a parameter is outside the limits of this program',
               'the parameters violate a condition on local data', 'the bound for the 64-bit intermediates does not hold')
    group_starts = {'empty parameter file': 0, 'grid length 0': 1, 'scale not divisible by the grid': 2,
                    'bound for the 64-bit intermediates exceeded': 3}
    rejected = {
        'empty parameter file': '',
        'wrong first keyword': good_text.replace('certificate-parameters', 'parameters'),
        'unknown format version': good_text.replace('certificate-parameters 1', 'certificate-parameters 2'),
        'keyword misspelt': good_text.replace('rewards', 'reward'),
        'keywords in another order': good_text.replace('gridLength', 'x').replace('gridPerUnit', 'gridLength').replace('x ', 'gridPerUnit '),
        'a number that is not an integer': replace_number(good_text, 'alpha', '6219.5'),
        'a word in place of a number': replace_number(good_text, 'scale', 'large'),
        'one weight missing': short_weights,
        'one number too many': good_text.replace('\npotentials\n', ' 0\npotentials\n'),
        'text after the end': good_text + '0\n',
        'the end is missing': good_text.replace('end\n', ''),
        'a number beyond 64 bits': replace_number(good_text, 'alpha', '99999999999999999999'),
        'grid length 0': replace_number(good_text, 'gridLength', 0),
        'grid length above the limit': replace_number(good_text, 'gridLength', 2 ** 21 + 1),
        'grid steps per unit 0': replace_number(good_text, 'gridPerUnit', 0),
        'scale 0': replace_number(good_text, 'scale', 0),
        'scale above the limit': replace_number(good_text, 'scale', 2 ** 31),
        'negative alpha': replace_number(good_text, 'alpha', -1),
        'smallest gap 0': replace_number(good_text, 'minimumGap', 0),
        'smallest gap beyond the grid': replace_number(good_text, 'minimumGap', first['R'] + 1),
        'negative first knot': replace_number(good_text, 'firstKnot', -1),
        'knot step 0': replace_number(good_text, 'knotStep', 0),
        'knots beyond the limit': replace_number(good_text, 'knotStep', 2 ** 26),
        'a weight above the limit of magnitude': changed(set_item('weights', 2, 0, 2 * 10 ** 9)),
        'scale not divisible by the grid': replace_number(good_text, 'scale', 2 ** 28 + 1),
        'scale not divisible by the knot step': replace_number(good_text, 'knotStep', 2047),
        'a negative weight': changed(set_item('weights', 0, 0, -1)),
        'weights above the cap': changed(scale_weights(3, 1)),
        'a weight that decreases with the label': changed(set_item('weights', 1, 3, first['weights'][0][3] - 1)),
        'a negative reward': changed(set_item('h', 0, 2, -1)),
        'reward of a double point below that of a simple point': changed(set_item('h', 1, 2, first['h'][0][2] - 1)),
        'functions B_r that do not sum to zero': changed(knot_shift),
        'a function B_r that does not vanish at its last knot': changed(end_knot),
        'alpha too small for the length of the grid': replace_number(good_text, 'alpha', first['alpha'] - 1),
        'rewards too large for the length of the grid': changed(set_item('h', 1, 3, first['h'][1][3] + 1)),
        'bound for the 64-bit intermediates exceeded': replace_number(good_text, 'alpha', 10 ** 9),
    }
    expected_reason = {}
    group = 0
    for name in rejected:
        group = group_starts.get(name, group)
        expected_reason[name] = reasons[group]
    wrong_size = 'the table has the wrong size or cannot be read'
    bad_tables = {
        'empty table': (b'', wrong_size),
        'table one byte short': (good_table[:-1], wrong_size),
        'table one byte long': (good_table + b'\0', wrong_size),
        'table one entry short': (good_table[:-4], wrong_size),
        'table entry above the scale': (good_table[:400] + (first['scale'] + 1).to_bytes(4, 'little') + good_table[404:],
                                        'an entry of the table exceeds the scale'),
    }
    with tempfile.TemporaryDirectory() as folder:
        parameter_path = os.path.join(folder, 'parameters.txt')
        table_path = os.path.join(folder, 'table.bin')

        def outcome(binary, env, text, table=None):
            with open(parameter_path, 'w', encoding='utf-8') as target:
                target.write(text)
            if table is None:
                return run(binary, parameter_path, tables['certificate'], env)
            with open(table_path, 'wb') as target:
                target.write(table)
            return run(binary, parameter_path, table_path, env)

        for label, binary, env in builds:
            for name, text in rejected.items():
                code, line, err = outcome(binary, env, text)
                ok = code == 3 and line is None and err.strip() == 'verify: ' + expected_reason[name]
                check(f'{label}: {name} -> exit code 3', ok, f'got {code}: {err[:200]}')
            for name, (table, reason) in bad_tables.items():
                code, line, err = outcome(binary, env, good_text, table)
                ok = code == 3 and line is None and err.strip() == 'verify: ' + reason
                check(f'{label}: {name} -> exit code 3', ok, f'got {code}: {err[:200]}')
            result = subprocess.run([binary], capture_output=True, text=True)
            check(f'{label}: no arguments -> exit code 2', result.returncode == 2 and result.stdout == '')
            code, line, err = run(binary, '/nonexistent/parameters.txt', tables['certificate'], env)
            check(f'{label}: missing parameter file -> exit code 3', code == 3 and line is None)
            with open(parameter_path, 'w', encoding='utf-8') as target:
                target.write(good_text)
            code, line, err = run(binary, parameter_path, '/nonexistent/table.bin', env)
            check(f'{label}: missing table -> exit code 3', code == 3 and line is None)
            # data for another number of points
            malformed = 'verify: ' + reasons[0]
            second = data['certificate_line']
            with open(parameter_path, 'w', encoding='utf-8') as target:
                target.write(parameter_text(second))
            code, line, err = run(binary, parameter_path, tables['certificate_line'], env)
            ok = code == 3 and line is None and err.strip() == malformed
            check(f'{label}: data for eight points, program for seven -> exit code 3', ok, f'got {code}: {err[:200]}')
            with open(parameter_path, 'w', encoding='utf-8') as target:
                target.write(good_text)
            code, line, err = run(program(binary, second), parameter_path, tables['certificate'], env)
            ok = code == 3 and line is None and err.strip() == malformed
            check(f'{label}: data for seven points, program for eight -> exit code 3', ok, f'got {code}: {err[:200]}')

            # 2. false certificates
            false_cases = {
                'weights reduced by one tenth': (changed(scale_weights(9, 10)), 16379, 'certificate'),
                'weights halved': (changed(scale_weights(1, 2)), 493, 'certificate'),
                'functions B_r removed': (changed(no_potentials), 588146, 'certificate'),
                'second certificate, weights reduced by one tenth':
                    (changed(scale_weights(9, 10), data['certificate_line']), 4743953, 'certificate_line'),
                'third certificate, weights halved':
                    (changed(scale_weights(1, 2), data['certificate_third']), None, 'certificate_third'),
            }
            for name, (text, nodes, certificate) in false_cases.items():
                if certificate != 'certificate':
                    with open(parameter_path, 'w', encoding='utf-8') as target:
                        target.write(text)
                    code, line, err = run(program(binary, data[certificate]), parameter_path, tables[certificate], env)
                else:
                    code, line, err = outcome(binary, env, text)
                clean = 'ERROR' not in err and 'runtime error' not in err
                ok = code == 1 and line is not None and line['status'] == 'UNRESOLVED' and clean
                ok = ok and (nodes is None or line['nodes'] == nodes) and 'gaps of the box' in err
                check(f'{label}: {name} -> exit code 1, not accepted', ok, f'got {code}: {line} {err[:200]}')

            # 3. easier certificates
            easy_cases = {
                'alpha doubled': (changed(scale_alpha(2)), dict(nodes=559, leaves=280, basic=280, affine=0, max_stack=33)),
                'alpha times four': (changed(scale_alpha(4)), dict(nodes=1, leaves=1, basic=1, affine=0, max_stack=1)),
            }
            for name, (text, expected) in easy_cases.items():
                code, line, err = outcome(binary, env, text)
                clean = 'ERROR' not in err and 'runtime error' not in err
                ok = code == 0 and line is not None and line['status'] == 'PASS_COB_CONTINUUM' and clean
                ok = ok and all(line[key] == value for key, value in expected.items())
                check(f'{label}: {name} -> accepted with {expected["nodes"]} boxes', ok, f'got {code}: {line} {err[:200]}')

        # 5. the certificates of the paper
        full_builds = ([builds[0]] if options.full else []) + ([builds[1]] if options.full_sanitizer else [])
        for label, binary, env in full_builds:
            for name, expected in PUBLISHED.items():
                with open(parameter_path, 'w', encoding='utf-8') as target:
                    target.write(parameter_text(data[name]))
                code, line, err = run(program(binary, data[name]), parameter_path, tables[name], env)
                clean = 'ERROR' not in err and 'runtime error' not in err
                ok = code == 0 and line is not None and line['status'] == 'PASS_COB_CONTINUUM' and clean
                ok = ok and all(line[key] == value for key, value in expected.items())
                ok = ok and line['nodes'] == 2 * line['leaves'] - 1 and line['leaves'] == line['basic'] + line['affine']
                check(f'{label}: {name} -> accepted, {expected["nodes"]} boxes, {expected["leaves"]} accepted', ok,
                      f'got {code}: {line} {err[:200]}')
                if ok:
                    print('      ' + json.dumps(line), flush=True)

    print(f'\n{"ALL TESTS PASSED" if failures == 0 else str(failures) + " TESTS FAILED"}')
    sys.exit(0 if failures == 0 else 1)


if __name__ == '__main__':
    main()

